CHANG-ES XXVII: A Radio/X-ray Catalogue of Compact Sources in and around Edge-on Galaxies

We present catalogues of discrete, compact radio sources in and around the discs of 35 edge-on galaxies in the Continuum Halos in Nearby Galaxies -- an EVLA Survey (CHANG-ES). The sources were extracted using the PyBDSF program at both 1.6 GHz (L-band) and 6.0 GHz (C-band) from matching resolution ($\approx$ 3 arcsec) data. We also present catalogues of X-ray sources from Chandra data sets for 27 of the galaxies. The sources at the two radio frequency bands were positionally cross-correlated with each other, and the result cross-correlated with the X-ray sources. All catalogues are included for download with this paper. We detect a total of 2507 sources at L-band and 1413 sources at C-band. Seventy-five sources have been successfully cross-correlated in both radio bands plus X-ray. Three new nuclear sources are candidates for Low Luminosity Active Galactic Nuclei in NGC~3877, NGC~4192, and NGC~5792; the one in NGC~3877 also appears to be variable. We also find new nuclear sources in two companion galaxies: NGC~4435 (companion to NGC~4438) and NGC~4298 (companion to NGC~4302). We have also discovered what appears to be a foreground double-star; each star has X-ray emission and there is radio emission at both L-band and C-band in between them. This could be a colliding wind binary system. Suggestions for follow-up studies are offered.

==> anc/Appendix_C_cross_matched_LC.csv <==
"Galaxy"	"LC_id"	"Source_id"	"Source_id"	"Flux_cor"	"E_flux_cor"	"Flux_cor"	"E_flux_cor"	"Spectral index"	"E_SpIn"	"Dist_to_center"	"Dist_to_center"	"Angle_from_x=0"	"Angle_from_x=0"	"Nuclear?"
		"L-band"	"C-band"	"L-band"	"L-band"	"C-band"	"C-band"			"L-band"	"C-band"	"L-band"	"C-band"	
				"microJy"	"microJy"	"microJy"	"microJy"			"arcmin"	"arcmin"	"deg"	"deg"	
"NGC660"	0	4	0	238.833318	55.5862614119105	455.7440505	63.4796422687702	0.482567471	0.205209474345809	5.571594088	5.570546186	170.3349868	170.3662648	" "
"NGC660"	1	7	1	156.0607485	52.1854023482285	63.65627513	21.361872637754	-0.669706393	0.358419685928323	4.104102037	4.109056282	151.8101025	151.8724368	" "
"NGC660"	2	11	2	192.337819	51.454407137304	71.62687644	13.6141886985262	-0.737693261	0.248282115522101	3.505776693	3.504005249	191.4845903	191.5734072	" "
"NGC660"	3	15	5	190.0320501	43.7551967589426	76.5978111	20.130552483671	-0.678576195	0.264349408670995	3.147633132	3.14811512	240.5632034	240.6433515	" "
"NGC660"	4	17	6	374.5379977	43.6398852446342	416.9903294	17.470721009402	0.080185589	0.093678709090551	3.158021604	3.159303405	248.6039934	248.6125491	" "
"NGC660"	5	18	7	321.4685653	48.4355632695019	96.04913621	19.8943013556247	-0.902184929	0.193780224769278	4.005838626	4.016019112	106.5128294	106.6028545	" "
"NGC660"	6	19	8	774.2271257	50.7581088240191	294.3288712	58.7709825183779	-0.722297323	0.159004455362291	5.374370527	5.37457293	259.3730361	259.3408892	" "
"NGC660"	7	20	13	399150.614	4641.60747835391	606805.5327	6796.15989836147	0.31281897	0.012214897579426	0.048804342	0.048944477	69.29984476	68.18427543	"nuclear"
"NGC660"	8	27	15	498.6633647	58.2276571649774	1072.945943	20.8386835374585	0.572235307	0.08955638183524	2.408479194	2.406258232	68.5243443	68.56936969	" "
"NGC660"	9	33	16	48764.80526	549.544821917032	17595.00786	733.159463792352	-0.761300678	0.032657777535799	4.258278682	4.258452026	36.16782517	36.17515482	" "
"NGC660"	10	36	17	42764.07154	488.300151880371	9520.193469	330.889272113675	-1.121930852	0.027678453287733	3.90288007	3.902868867	14.35439675	14.36634258	" "
"NGC660"	11	39	19	152.1150131	51.1936348574583	101.580501	31.5248875972143	-0.301553801	0.346353673994078	4.728127883	4.741548254	334.4121261	334.3159682	" "
"NGC891"	12	12	1	150.5696474	38.9670928170953	84.13295977	23.258089755185	-0.434668024	0.286496984861405	4.850496024	4.861657561	144.6413865	144.686467	" "
"NGC891"	13	13	2	349.0381257	36.0023432906142	220.5938896	12.883912668246	-0.342682853	0.089680054214406	5.222577019	5.227660068	136.4614481	136.4911039	" "
"NGC891"	14	14	3	258.7291433	40.6953577078523	61.05178835	20.1489444936044	-1.078448253	0.276598299952865	4.946080057	4.946147884	222.6423535	222.6242649	" "
"NGC891"	15	18	4	1171.061106	36.0518778767372	1095.362309	35.5297323207066	-0.049906119	0.033833826475903	3.149880736	3.151265433	197.6600941	197.6593967	" "
"NGC891"	16	19	6	109.1615431	33.5703147481428	40.3372297	11.9577024780521	-0.743496814	0.323164595358479	2.985795551	2.98749069	207.5716065	207.562749	" "
"NGC891"	17	20	7	208.5037845	31.3537231331591	312.8935788	18.1550637038675	0.303137528	0.121944517699023	4.85819891	4.860361442	238.6684785	238.6809899	" "
"NGC891"	18	21	8	381.7742261	36.7738560287991	650.1452139	30.8834128109151	0.39758033	0.081255345148607	6.14513731	6.143797683	112.4724378	112.4792794	" "
"NGC891"	19	22	10	153.0128478	45.7418355240507	30.83796798	6.28658393578751	-1.196233264	0.273752816744303	2.956153173	2.953281395	140.6477275	140.6940125	" "
"NGC891"	20	24	11	880.2126094	36.1503329660016	447.1948867	10.6039151948514	-0.505721438	0.035879317925853	4.4881065	4.489888637	118.1703667	118.1795622	" "
"NGC891"	21	25	12	137.0360465	45.1211451295238	43.07096004	8.51219236597748	-0.864362483	0.290540019715103	4.087088909	4.084101959	118.5118945	118.6135552	" "
"NGC891"	22	26	14	134.879004	42.3630996490365	25.58728342	8.45041899342211	-1.241421223	0.344815043102351	1.735252756	1.734028225	173.0758164	172.8412459	" "
"NGC891"	23	28	17	401.8861241	80.9819707078317	119.313422	8.90198869833498	-0.906945947	0.162567100329714	3.893845447	3.8906123	112.2782569	112.3120594	" "
"NGC891"	24	30	23	244.4423243	50.7935673059751	79.87571394	7.33836273314091	-0.835320647	0.171890701784708	3.12690501	3.124340199	108.9861359	108.9624839	" "
"NGC891"	25	32	25	130.4115756	29.4717403552338	137.5587186	7.872491452542	0.03984677	0.176374573250072	4.356225789	4.359400444	96.91723653	96.87330945	" "
"NGC891"	26	35	26	1242.166528	35.6146971228701	2070.448038	67.0819208839099	0.381554852	0.032732382694512	5.388470262	5.389786924	88.3938456	88.40773242	" "
"NGC891"	27	39	30	178.5352487	33.2447858253391	49.39073024	7.82083140459436	-0.959677474	0.184929941851016	2.908823834	2.910860674	66.16001787	66.2274065	" "
"NGC891"	28	40	32	130.6664596	42.5061589102317	27.92864761	8.69856704895746	-1.152335183	0.340731178910884	1.585981709	1.587177454	29.25651536	29.27453753	" "
"NGC891"	29	43	33	374.4864867	32.1185037222745	124.6614478	8.29433642437866	-0.821464601	0.082124672700148	1.797485397	1.795416011	22.49254805	22.61157462	" "
"NGC891"	30	46	34	194.1193147	35.4166561430759	60.91670199	10.1626419720774	-0.865535426	0.187040989749186	4.531067182	4.531440802	310.4330862	310.4034539	" "
"NGC891"	31	47	35	168.8705138	46.7905758039852	41.56314425	12.274736238715	-1.046976757	0.306379210524787	4.644745244	4.651999136	310.2849284	310.2707646	" "
"NGC891"	32	52	36	865.3380949	34.6289558268062	290.0010025	9.98227348935444	-0.816447362	0.039935596442848	3.645521366	3.643681483	334.5984712	334.5891473	" "
"NGC891"	33	54	37	225.7826244	51.2419832202236	63.95675515	17.6080833824278	-0.94200946	0.269942028334168	3.881466097	3.87200348	339.396392	339.6057219	" "
"NGC891"	34	55	38	209.9476787	36.4796061058173	98.29898657	20.804819206364	-0.56671821	0.207175818375255	4.776396457	4.771032069	36.88813814	36.89870606	" "
"NGC891"	35	57	39	252.7032813	46.5797117017732	53.7441635	12.0369527148768	-1.15605875	0.219453985811862	4.145643864	4.138727708	339.1767306	339.1452932	" "
"NGC891"	36	58	41	356.5406125	38.1733677149235	155.5239631	14.6569462383879	-0.619595627	0.107913281748439	4.364583855	4.363288093	354.8295989	354.8119602	" "
"NGC891"	37	59	42	245.6495813	39.2735047683886	100.293844	12.9894549024476	-0.669000128	0.155666330907314	4.880831834	4.882167289	333.3116372	333.2800341	" "
"NGC2613"	38	10	0	5912.224298	105.808437948098		" "		" "	6.594764929	6.596425677	127.8317322	127.8562232	" "
"NGC2613"	39	13	1	1085.702479	48.129782185557	303.2503679	14.1049649423804	-0.952508364	0.048612863484146	3.338671314	3.342634072	194.0126879	194.0123401	" "
"NGC2613"	40	14	2	376.0490702	36.777318729236	134.830249	13.126955759861	-0.766012674	0.104405188883638	3.62709755	3.633481283	220.5838534	220.5769633	" "
"NGC2613"	41	18	3	1125.384999	41.2255954041333	344.571345	10.3530065877969	-0.883917365	0.035844947630062	2.350640118	2.355008951	176.5370965	176.6368915	" "
"NGC2613"	42	19	4	186.8543353	48.1555851057645	51.54792729	13.3338596304599	-0.961764128	0.276254470191698	2.775469756	2.778605221	142.2998346	142.3273816	" "
"NGC2613"	43	20	5	110.8291577	36.4034497053545	50.84656053	12.9232578542645	-0.581903081	0.314215231432246	2.336908377	2.332035923	202.0507119	201.9586408	" "
"NGC2613"	44	22	6	140.6894726	41.2399062734643	53.20621507	11.8178615103443	-0.726190035	0.278247149489415	2.893800743	2.913003946	231.0389827	231.1604192	" "
"NGC2613"	45	23	8	366.1313234	34.9965988932413	134.5747902	10.1744151033688	-0.747468384	0.092203583635948	2.984457443	2.985459293	123.2317351	123.3157863	" "
"NGC2613"	46	24	10	134.1021498	41.7257989189726	34.46147336	10.8739332358746	-1.01474519	0.335270959145974	1.438514602	1.437709805	168.5991654	169.283593	" "
"NGC2613"	47	29	14	253.8195385	48.213402106259	184.0812417	14.602992926234	-0.23991229	0.155740635460692	0.016713164	0.014331317	18.48136092	13.18605837	"nuclear"
"NGC2613"	48	30	16	228.5838973	49.5686974061616	91.79427961	10.551890741002	-0.681361139	0.18568854793804	2.919981387	2.932240268	86.70119877	86.76101173	" "
"NGC2613"	49	34	20	150.7511732	32.5508934316459	90.40972785	9.22356553934978	-0.381831753	0.180678294543702	2.882891948	2.87115527	68.85812514	69.0088408	" "
"NGC2613"	50	37	22	729.0047152	34.0556823238363	611.619056	14.3027005849144	-0.131119117	0.039524343905692	2.754824765	2.74990662	338.5545353	338.5502187	" "
"NGC2613"	51	38	23	159.1081472	39.3603458691949	98.24010803	16.3148152454949	-0.360092525	0.225423294746377	3.973276452	3.978870427	44.21748317	44.23938968	" "
"NGC2613"	52	44	24	3255.423909	124.829881711217		" "		" "	5.965238724	5.939257614	1.913097194	1.74302941	" "
"NGC2683"	53	19	0	5680.933468	75.9169737948938	1936.440837	109.518763012711	-0.803772368	0.043967332204809	4.83512407	4.833812653	159.4517582	159.4752848	" "
"NGC2683"	54	25	1	132.037023	35.6431037946246	82.66263152	26.2297856551673	-0.349745477	0.315189260733396	3.767106472	3.758750233	150.7962866	150.7651459	" "
"NGC2683"	55	26	2	533.81019	43.8711345061596	147.0863551	40.7345148636573	-0.962662628	0.218557824298826	4.350031163	4.355404698	135.6963064	135.6992649	" "
"NGC2683"	56	29	3	219.0685141	32.6941020882282	75.52662123	21.9556016726158	-0.795285122	0.247225295290722	3.427376472	3.431041454	139.1237207	139.1309441	" "
"NGC2683"	57	30	4	266.4350172	30.543921742194	58.05826871	12.6897639011023	-1.13791282	0.186728270083646	2.500038846	2.49343226	181.1031401	181.0867202	" "
"NGC2683"	58	32	5	130.0964617	30.14644155649	211.9440053	16.8017578881258	0.364481082	0.185290546190821	3.37684209	3.376428324	235.9891491	236.0621995	" "
"NGC2683"	59	34	7	114.3463781	30.6660617641366	38.09957427	11.3715930044883	-0.820773843	0.303579635141612	2.056080282	2.055998518	211.8875011	212.0292812	" "
"NGC2683"	60	33	8	3907.148295	58.9142722946752	1176.653966	57.385139837109	-0.896279932	0.038621025101141	4.291833306	4.291598614	246.8058001	246.8170231	" "
"NGC2683"	61	40	9	716.795827	106.719764272947	558.0265415	49.7670549738397	-0.186991456	0.131304300814718	0.718412123	0.710325377	122.8075396	122.8275195	" "
"NGC2683"	62	41	11	1101.231699	47.8812851430278	1019.321344	21.0526646872134	-0.05772316	0.036418115553886	0.01054294	0.010159375	27.72738921	16.48224785	"nuclear"
"NGC2683"	63	44	12	542.317854	131.319138590558	88.53673626	25.8401254776064	-1.353557382	0.286913142415375	0.578308401	0.583886389	300.8575971	300.3899127	" "
"NGC2683"	64	43	13	474.6307529	28.6020035157685	173.3375543	16.4042466405787	-0.752266157	0.084883344544582	3.073719921	3.071890145	86.70321603	86.67365447	" "
"NGC2683"	65	45	15	1403.338794	31.6538958739534	4726.662927	69.7741294209499	0.906908789	0.020394987988442	2.42167591	2.420237349	79.72344252	79.70670054	" "
"NGC2683"	66	46	16	200.2251956	48.0286023108916	74.57076333	20.4971491516671	-0.737626993	0.276009612866853	0.982145557	0.979978605	313.1247921	312.9707672	" "
"NGC2683"	67	48	17	201.2708517	24.8683139189717	507.9082092	17.8985050122238	0.69129074	0.097206745873656	3.172068101	3.16836964	73.18345501	73.17675218	" "
"NGC2683"	68	49	18	129.126357	23.7696102842884	151.4406945	15.80951996129	0.119044642	0.160106363737577	3.118103067	3.121593591	290.5441191	290.540449	" "
"NGC2683"	69	51	19	169.6361518	29.2498937296793	71.82177531	10.6575423576664	-0.641865583	0.172109757444827	1.404456065	1.400027079	356.6944467	356.4148506	" "
"NGC2820"	70	18	0	165.2876951	32.409994597583	137.479309	13.7707161915656	-0.137574282	0.166585257705191	3.63823752	3.637569669	163.9219499	163.9550631	" "
"NGC2820"	71	20	1	155.5895267	29.7377718271504	187.8052603	46.349893612045	0.140539251	0.236165547006222	5.284076343	5.286930599	235.3970358	235.4134659	" "
"NGC2820"	72	22	2	227.4991109	31.5416060516697	62.26441297	8.13655650210884	-0.967693059	0.144143900230974	2.761268466	2.758689968	167.125469	167.1759112	" "
"NGC2820"	73	23	3	221.0014831	33.6649763679147	90.20716489	9.78312051386138	-0.669193418	0.141472310469733	2.233241226	2.236562186	195.7626486	195.8521464	" "
"NGC2820"	74	25	4	284.9453447	40.7149374429659	79.81565256	10.2167509936331	-0.950382933	0.145138644530716	1.899295251	1.893854885	209.5705948	209.5300838	" "
"NGC2820"	75	27	5	208.9215507	31.8514572913947	79.71190973	9.88758042174309	-0.719588092	0.148698659601945	2.865733925	2.86928823	118.1191879	118.1226249	" "
"NGC2820"	76	28	8	8660.39519	400.554379923348	4063.778091	107.220436673738	-0.565077167	0.040285588479749	0.078975838	0.085746185	168.8952645	164.6262295	" "
"NGC2820"	77	29	10	224.2303761	32.0294477734954	115.3845522	6.78821590180495	-0.496187954	0.116876784596699	1.579667314	1.583511417	99.12300473	99.0983717	" "
"NGC2820"	78	31	12	142.8430953	29.5519379224243	51.43055062	9.94583402435858	-0.762884524	0.214255101020745	3.101020015	3.099140174	76.56015567	76.66654246	" "
"NGC2820"	79	32	13	106.1528557	32.5652289581248	40.93870959	8.71970454764968	-0.71157042	0.282554584771223	2.258785904	2.260717738	296.6297603	296.7722746	" "
"NGC2820"	80	33	16	112.8300037	27.4919828210241	29.88153821	6.35903995156863	-0.992252267	0.244755535811838	2.466502405	2.462305178	301.6445334	301.625632	" "
"NGC2820"	81	34	17	860.546147	44.6476277861384	278.3225906	11.6887215086765	-0.84299708	0.05050113611597	1.554613879	1.55840303	333.4605027	333.6988833	" "
"NGC2820"	82	35	18	2744.779833	241.956601834733	1298.609573	71.909730148317	-0.558923006	0.078759638148584	2.059353593	2.055555473	325.5977431	325.2648432	" "
"NGC2820"	83	36	19	252.8713217	47.3195979420123	185.9886546	29.9834463923417	-0.22941856	0.186868594122152	1.922895945	1.9304273	332.7240094	332.5288732	" "
"NGC2820"	84	43	22	2925.65142	149.091525139676	1252.530506	69.9729404163224	-0.633563292	0.057209154150884	3.722011582	3.721102101	355.7722524	356.2112942	" "
"NGC2820"	85	44	23	408.9579077	31.5755992729087	198.727479	25.2483152428709	-0.538961382	0.112479903653674	4.680714158	4.679735696	322.3376356	322.3063935	" "
"NGC2820"	86	49	24	214.2107727	35.1072306123334	88.64755542	28.3690089686106	-0.658910819	0.272021375194662	4.920629091	4.924102789	352.2540083	352.2427465	" "
"NGC2992"	87	15	1	258.3839824	34.8441941789496	96.087946	23.5327184748645	-0.73873879	0.211522611993279	4.771433115	4.768298651	160.0780444	160.140424	" "
"NGC2992"	88	18	2	239.4737668	41.2803451058018	96.36257514	17.4045443657122	-0.679847079	0.188894791487826	3.76303005	3.757021753	206.0431047	205.967494	" "
"NGC2992"	89	22	4	65990.40195	824.260019721772	26566.69646	478.934352139872	-0.679492275	0.016593040412067	2.941718488	2.941540059	238.584989	238.5924941	" "
"NGC2992"	90	24	7	575.3478299	37.5914384294511	285.9750704	18.5813724991328	-0.522077591	0.069714182592449	4.146405526	4.143819915	254.4935902	254.5075829	" "
"NGC2992"	91	26	9	130.3235409	40.7152847438201	53.22957756	11.6727213386884	-0.668704528	0.288780186852644	2.141943276	2.142956127	252.2981267	252.1985882	" "
"NGC2992"	92	28	10	916.0913182	101.835419637473	710.3134274	127.111323141716	-0.189997559	0.159384365689971	4.881274555	4.888074673	96.17827785	96.10434255	" "
"NGC2992"	93	29	11	528.5470472	42.3287510496423	289.778224	61.8544014746029	-0.448849027	0.172485133450065	5.489604025	5.482896467	95.00261252	94.87917246	" "
"NGC2992"	94	32	12	190402.5542	2289.86005125045	76048.72425	919.079016240369	-0.685403637	0.012899263154057	0.019101273	0.01857966	332.6391385	332.9097487	"nuclear"
"NGC2992"	95	33	13	3207.42093	91.0874541180329	1695.905979	91.7117582811359	-0.475909299	0.046212500371251	4.430596399	4.435203781	88.22960032	88.26365536	" "
"NGC2992"	96	36	14	1449.003165	38.1842701477786	1583.128561	19.5882410607354	0.066113592	0.022025488609894	1.461217787	1.460974961	298.6646511	298.6717424	" "
"NGC2992"	97	37	15	447.6108392	40.9255246704864	210.0051487	22.8170432272971	-0.565185376	0.107434026855205	4.437508196	4.440036387	79.80629548	79.72942592	" "
"NGC2992"	98	38	17	165.5119116	45.3425523694699	22.56012416	7.38550982373606	-1.488301517	0.322960004791791	1.9645629	1.968202789	305.0005144	305.1340667	" "
"NGC2992"	99	39	18	211.0057723	37.3270391078897	80.47254758	17.6753592325938	-0.719908901	0.213370743072335	4.446324887	4.44564832	68.77503228	68.73758463	" "
"NGC2992"	100	40	19	461.4486962	34.0487185465805	915.0165872	27.2394715081567	0.511249618	0.060196847041577	3.508398839	3.508795277	58.29741217	58.25638823	" "
"NGC2992"	101	41	22	476.1287491	34.0129890795587	193.259285	26.9462024622621	-0.673371868	0.118528108001764	4.597833743	4.60090608	64.14568324	64.123397	" "
"NGC2992"	102	49	23	324.8050787	40.8282442093373	176.2535494	30.3865405151841	-0.456530586	0.1614230426064	4.635287633	4.635356413	343.7776362	343.8280891	" "
"NGC2992"	103	52	24	324.0543669	39.8155897954087	180.7592487	45.7939981447845	-0.435950999	0.213023282402339	5.377854798	5.375940274	351.135458	351.1152371	" "
"NGC3003"	104	19	0	682.5828102	28.2203291731308	320.9815664	33.4015523299289	-0.563473681	0.084715168975065	5.186446629	5.184702754	155.5070465	155.5675351	" "
"NGC3003"	105	21	1	7965.806124	136.862316676745	3897.973558	262.480504663217	-0.533751232	0.052577805320648	5.519530092	5.520462999	145.7290212	145.999736	" "
"NGC3003"	106	25	2	608.4859488	30.2246696584742	267.7607164	48.5078848524414	-0.613047354	0.142119749648298	5.729225999	5.7277107	228.8842017	228.9100817	" "
"NGC3003"	107	26	3	217.4984333	32.0439906101292	122.1764469	32.6419517906349	-0.430708409	0.23082952132091	4.594217986	4.591406507	144.6779426	144.6337233	" "
"NGC3003"	108	32	4	997.1203904	30.6831925378132	926.3084151	41.1806368844536	-0.055013746	0.04090588204603	4.241048753	4.23880492	124.0876041	124.1036015	" "
"NGC3003"	109	36	7	139.1971798	31.7815850853815	37.50704406	7.12522252256499	-0.979348218	0.224713839307109	1.886946442	1.888166562	182.6278005	182.7120212	" "
"NGC3003"	110	37	8	79.81832718	26.0040632787284	27.63499348	8.41145663102632	-0.792126798	0.337318730240117	2.783649464	2.787043191	231.718728	231.7441683	" "
"NGC3003"	111	39	13	121.110639	36.4592748645992	45.65510576	14.9533301820943	-0.728586667	0.336567419118012	3.649485879	3.657645085	252.1821252	252.1905823	" "
"NGC3003"	112	40	14	189.2580234	32.2166643774046	132.5076068	7.30242352274592	-0.266218842	0.135368837004789	2.256797718	2.262494972	242.0525436	242.1486572	" "
"NGC3003"	113	44	22	198.4195287	29.143741105527	54.22560815	6.89277612629109	-0.968793913	0.1469600839752	1.478766383	1.482879226	260.1532369	260.250257	" "
"NGC3003"	114	45	23	95.91449758	29.0689210661705	61.8031469	11.9826303746069	-0.328228287	0.272200041779901	2.539729658	2.54938131	264.8527815	264.8646169	" "
"NGC3003"	115	46	25	182.4737865	29.7027074259937	63.37433857	10.1864341212052	-0.789794644	0.173074560125266	3.336344848	3.342717112	268.8480243	268.7718741	" "
"NGC3003"	116	47	26	91.56650735	23.8536411074539	63.98376163	8.60032536763714	-0.267686341	0.221780212696157	2.869762372	2.86315971	87.38001274	87.31325218	" "
"NGC3003"	117	48	28	313.7848652	80.4567288704038	143.3971602	19.7286973866065	-0.584824681	0.220151525457203	0.612379543	0.606726918	341.6815457	341.54122	" "
"NGC3003"	118	53	30	525.0838558	25.9379735560089	176.1792142	6.50065749215677	-0.81556636	0.046647893495698	1.713034659	1.712617841	40.11797066	39.9916259	" "
"NGC3003"	119	54	33	388.3386304	34.4328521737025	185.3349224	40.4959175202876	-0.552430481	0.178403904827061	5.499093152	5.503736765	286.088776	286.0846072	" "
"NGC3003"	120	55	34	569.1914066	36.4674949449055	450.4909192	14.8583907738587	-0.174664743	0.054518613956222	1.747713834	1.747044157	348.6396137	348.5866831	" "
"NGC3003"	121	58	36	240.779299	54.0644911202176	47.92556746	13.5376611228183	-1.205535903	0.273003976863153	3.020597119	3.020567159	332.4114339	332.4643777	" "
"NGC3003"	122	68	37	573.5946498	41.627075225319	234.28378	16.8901999608501	-0.668692521	0.077392738824264	3.639916844	3.643176998	349.5367717	349.5352722	" "
"NGC3003"	123	70	38	410.0750358	26.6426874390593	212.5788653	18.4493080563885	-0.490679132	0.082021697928815	4.26129111	4.263614314	340.2674704	340.2366217	" "
"NGC3003"	124	72	40	421.513418	27.8821874767132	197.9778224	23.7947554783197	-0.564367201	0.103793286303079	4.800311205	4.80046471	340.8804731	340.8495422	" "
"NGC3044"	125	12	0	304.6776176	32.3066846619999	181.2247204	43.8416669054463	-0.387983785	0.199837833808484	4.865774108	4.857533561	164.1244483	164.0376979	" "
"NGC3044"	126	20	1	253.3752922	27.5568385884793	193.8857628	36.6593121126155	-0.199850237	0.165026802458284	5.323108327	5.326255669	230.8572127	230.9009848	" "
"NGC3044"	127	22	2	185.7261014	37.5694108261204	69.70973447	23.6386374264596	-0.731830834	0.298733081713362	4.485667816	4.494271646	132.6984164	132.6996962	" "
"NGC3044"	128	29	3	869.9743797	31.3380114033585	342.1238846	16.8273582309156	-0.696997646	0.046124246228953	3.676271218	3.674365045	235.7249555	235.772638	" "
"NGC3044"	129	31	4	144.1476338	39.8453805306835	45.06638597	10.7343497594206	-0.868325354	0.276062525834446	2.500960207	2.493452745	140.8405382	140.7556735	" "
"NGC3044"	130	36	5	43315.34492	785.064549267102	13598.14955	215.438011112952	-0.865242399	0.01821275350871	0.025599016	0.00263256	26.15870871	34.19955605	"nuclear"
"NGC3044"	131	33	6	223.2567713	31.6430431536278	74.52760631	18.0079901027507	-0.819372665	0.211937751056694	3.575956742	3.580586568	106.3028501	106.1733001	" "
"NGC3044"	132	34	7	131.6252429	29.6169907559516	52.83282517	8.48659230792145	-0.681714237	0.209163478370659	2.386552813	2.392353413	113.9587582	113.9231801	" "
"NGC3044"	133	45	8	127.1625687	31.5227410091998	34.86396087	8.52836120951366	-0.966390903	0.26348732847087	2.442864468	2.436973758	304.6790187	304.7911906	" "
"NGC3044"	134	47	9	765.033126	109.538351285096	743.3786693	59.8447918144937	-0.021443788	0.124274923150079	1.701582663	1.701299949	22.54987735	22.1484088	" "
"NGC3044"	135	49	10	469.5532428	28.5915193187194	699.4405125	25.5106129090922	0.297605939	0.053700295685359	3.529786285	3.532610197	39.15357932	39.17550933	" "
"NGC3044"	136	51	11	221.4485411	38.3941056440975	246.5892397	23.8999199303907	0.080308024	0.150276640993128	4.520068762	4.526191674	38.15642555	38.20223429	" "
"NGC3079"	137	9	0	1345.27164	54.2525482087729	1572.302273	92.8881399166104	0.11646241	0.054117501433713	5.114781652	5.113629621	142.3685767	142.3579365	" "
"NGC3079"	138	10	2	1359.190306	112.270524152234	549.5984257	52.2457217075014	-0.676210517	0.095278624870318	4.887485443	4.876730553	134.046966	134.076492	" "
"NGC3079"	139	12	6	1310.488146	91.0117900956254		" "		" "	6.294321121	6.286095204	245.7285868	245.7513386	" "
"NGC3079"	140	14	10	228.3414548	56.7091402748974	113.9586916	36.9158336113763	-0.519042488	0.308821514836325	5.008884092	5.005271023	255.624145	255.6412607	" "
"NGC3079"	141	15	12	484.5091586	65.7030928573386	598.833005	27.597231343244	0.158210558	0.10835920649527	3.998082907	3.998593032	99.85338722	99.8395759	" "
"NGC3079"	142	16	14	496930.3775	7382.56785827838	304599.7101	3453.23434211118	-0.365530746	0.014138691704221	0.033285309	0.018935907	137.1268785	199.2072509	"nuclear"
"NGC3079"	143	20	21	553.5769512	72.4457140671786	353.5029111	28.3442986147423	-0.334954263	0.116116913422539	4.141962358	4.141914646	61.50298878	61.42816571	" "
"NGC3079"	144	21	22	787.6584966	62.510562561126	1421.962783	61.7180608075245	0.441166434	0.068436152992403	4.261779118	4.262607892	60.83508833	60.84117774	" "
"NGC3079"	145	23	26	859.8651656	54.8781646495982	350.3439522	45.2871857436371	-0.670537424	0.109068462942939	5.389189642	5.3880999	331.5157416	331.522689	" "
"NGC3432"	146	5	0	158.8129997	46.5890440808814	61.58161066	20.4581309896505	-0.707507794	0.335309169159714	4.517760533	4.521403858	172.1475085	172.1186855	" "
"NGC3432"	147	6	1	536.3988343	47.1155522667016		" "		" "	7.279924554	7.287150572	127.1177978	127.0405516	" "
"NGC3432"	148	9	2	145.6941587	36.2508033517775	57.19089322	14.0557770670066	-0.698359907	0.264595198357473	3.992923683	3.998711373	216.241747	216.1689445	" "
"NGC3432"	149	10	3	280.8053164	62.172527002943	341.2472087	13.9729106861397	0.145588695	0.170350967221063	3.368616732	3.37524271	154.1666906	154.0793443	" "
"NGC3432"	150	11	4	187.6532851	37.9528588677338	129.3751241	29.7691370155973	-0.277726305	0.231775561316208	5.103336112	5.102414984	233.8754252	233.8513439	" "
"NGC3432"	151	18	8	30003.93033	436.196937706076	10841.68882	430.126543367563	-0.760207318	0.031967461084464	4.098112532	4.120278775	107.6908532	107.4867392	" "
"NGC3432"	152	20	11	285.629454	35.3549975073974	92.02278655	6.6569383679623	-0.845889298	0.108467862492778	1.025361438	1.025758279	237.7453321	237.656854	" "
"NGC3432"	153	21	14	544.7474021	67.3574599864166	216.6463806	13.7079348497946	-0.688607086	0.105085778166823	1.300216097	1.309235092	254.3310941	254.4468588	" "
"NGC3432"	154	23	15	211.757898	36.7907785618971	79.38738072	26.6916058189018	-0.73270548	0.286328527138613	4.675302702	4.675703316	270.276644	270.4508312	" "
"NGC3432"	155	25	16	128.4241882	37.0777551755409	58.32969137	7.8907045916192	-0.589408661	0.241220310024472	1.438001679	1.442731049	67.15609443	67.62192584	" "
"NGC3432"	156	28	24	428.0104171	39.3210674966517	166.5990155	10.7888117629424	-0.704665112	0.085038325148745	2.978730465	2.977501936	58.49611447	58.58927493	" "
"NGC3432"	157	29	25	336.0194185	54.0035674077845	138.5226558	27.6214742248165	-0.661780887	0.19376158715335	3.945931941	3.946047034	66.21547677	66.29226374	" "
"NGC3432"	158	32	29	111.4884172	34.467372781466	106.7087198	9.04953862961653	-0.032723906	0.242538986454366	2.759843134	2.75702861	23.95593955	24.16572984	" "
"NGC3432"	159	35	31	260.2084929	40.1492501232637	100.0937553	12.6435515004146	-0.713491141	0.150865711052388	3.144977699	3.143607481	354.4999443	354.5643455	" "
"NGC3432"	160	38	32	321.1274708	45.833802244441	125.769043	37.6571495856114	-0.700059642	0.250949181678454	5.543943458	5.541803245	48.94555922	49.00410878	" "
"NGC3432"	161	40	33	169.5446221	48.2860815685808	62.24959849	20.3853123893883	-0.748283978	0.328347163747435	4.717644269	4.70512203	337.4151742	337.4283861	" "
"NGC3432"	162	44	34	3694.672052	163.628860874324		" "		" "	6.355509866	6.354737886	35.60961491	35.7946762	" "
"NGC3432"	163	47	35	636.9123679	56.1044445988935		" "		" "	6.344063395	6.342527086	31.08793064	31.10358495	" "
"NGC3432"	164	46	36	6114.217736	219.316673083638		" "		" "	6.262932614	6.273179914	28.51572901	28.44200169	" "
"NGC3448"	165	8	0	2190.720113	42.5564751610526	2450.592165	162.504162147289	0.083717748	0.052278175372537	5.711587423	5.711216535	174.2014691	174.2052123	" "
"NGC3448"	166	11	1	328.6112719	35.4104912288202	162.0680879	52.9757312516438	-0.52789442	0.260393927943001	5.51934064	5.519612344	202.1795227	202.1898702	" "
"NGC3448"	167	12	2	403.5415561	36.6812595602112	180.4212519	32.501183222069	-0.601176678	0.152656741436265	5.250603231	5.250293258	201.057115	201.0730124	" "
"NGC3448"	168	16	3	259.4715055	41.1743927125587	81.86399887	17.3737298160561	-0.861519018	0.200485620868764	4.108662898	4.112235071	210.6198892	210.6258566	" "
"NGC3448"	169	18	4	146.3292681	32.6395380278344	72.02206303	17.0001609019755	-0.529408872	0.245703506440375	4.14362906	4.149811491	221.913655	221.8760402	" "
"NGC3448"	170	19	5	101.8196425	27.1748661812439	33.03100273	10.5916545966843	-0.840734251	0.315638148409378	3.280179733	3.288168673	205.9118821	206.0097254	" "
"NGC3448"	171	20	7	1391.493271	36.4146686678509		" "		" "	6.012416881	6.0129241	242.9212213	242.9138973	" "
"NGC3448"	172	21	8	234.7193175	66.4392608616006	34.57084462	9.75943427023098	-1.430438484	0.302454354935281	3.248033328	3.254842181	145.9720046	146.0617494	" "
"NGC3448"	173	22	9	111.9706623	28.290124842037	91.86748021	10.550206917705	-0.147787493	0.209972114220837	3.270033497	3.267455834	216.2053384	216.3012386	" "
"NGC3448"	174	24	10	217.0783287	32.8974396797519	212.7372823	12.1567751288918	-0.015085903	0.12253577418971	3.413748645	3.414836114	221.0418788	220.9668746	" "
"NGC3448"	175	26	11	591.5162207	31.1880902123384	220.086755	10.3984390191501	-0.738353724	0.053563164941911	3.087499588	3.085353195	139.6243212	139.6316412	" "
"NGC3448"	176	27	12	327.9821045	39.1780697639107	97.17133277	11.8420318768524	-0.908490636	0.12910639543793	2.450719479	2.450242719	162.6457681	162.7204039	" "
"NGC3448"	177	29	15	240.7972411	27.8162228285325	67.43501649	6.87938221256088	-0.950542068	0.116598315523594	2.041524719	2.041415542	143.001269	142.9825791	" "
"NGC3448"	178	31	16	198.0572538	42.4552978639811	55.22301457	14.5592833583594	-0.953817244	0.257076058710321	4.009953297	4.014189534	112.8001189	112.8801609	" "
"NGC3448"	179	32	20	149.1342789	46.4200387193948	82.20512065	10.5165214124426	-0.444826348	0.254606714826426	1.582307794	1.569016643	139.3710784	138.9273984	" "
"NGC3448"	180	33	22	157.9504279	29.6512323142066	47.52082996	6.07700891901067	-0.897011897	0.171849843660013	1.605864934	1.609100112	228.1156231	228.1010815	" "
"NGC3448"	181	35	25	870.0018661	31.0957071820955	578.8943839	8.95536110647191	-0.304234878	0.029465560869073	0.886723067	0.886818351	208.301859	208.3106971	" "
"NGC3448"	182	38	28	411.7900541	37.1571524800189	117.9516512	8.42960821097677	-0.933699844	0.087086095251021	1.67282068	1.673335527	254.6152902	254.6656642	" "
"NGC3448"	183	39	30	167.1761145	50.8736789301937	95.05307964	22.6980048576612	-0.421662216	0.29265429410975	4.765383135	4.764732726	266.8159657	266.8753892	" "
"NGC3448"	184	43	31	217.7931989	40.9702397847032	120.9247331	39.6121400137894	-0.439410555	0.285792973795891	5.422205195	5.434615544	86.44306992	86.52315777	" "
"NGC3448"	185	44	32	87.51340896	30.2191421419302	38.50220481	8.95143283942431	-0.613194052	0.314945913410721	3.375686231	3.372361522	82.13565474	82.18301421	" "
"NGC3448"	186	47	33	703.5247861	38.2782666581848	377.3389143	55.227989317198	-0.465236744	0.118136641771531	5.636764692	5.635863053	80.1094892	80.10311876	" "
"NGC3448"	187	49	35	235.5743695	46.0084246852946	55.66569198	11.3532481814556	-1.077405249	0.213642955608559	3.379993072	3.370648879	291.9042522	291.8759279	" "
"NGC3448"	188	51	36	103.5456175	32.7514650998508	65.06806369	22.4711354630303	-0.346955138	0.354306338184933	4.988144855	4.984673713	71.15164784	71.11535105	" "
"NGC3448"	189	57	40	153.7339229	30.8829142328129	65.72220748	19.909210741291	-0.634635123	0.275001681694283	4.258590888	4.255554654	310.9782232	310.8809572	" "
"NGC3448"	190	61	41	364.3068414	31.1755472657034		" "		" "	6.48646131	6.483680603	302.8577979	302.8465892	" "
"NGC3448"	191	62	42	200.8068479	35.2954459020035	58.38144472	19.1841188591957	-0.922577153	0.281939749882821	4.626634929	4.621674661	321.2688061	321.3398116	" "
"NGC3448"	192	63	43	472.7418845	32.6256660841287	134.488036	14.3751223460836	-0.938804683	0.09625953234917	3.707784801	3.704293412	6.463787948	6.444639585	" "
"NGC3556"	193	8	0	201.8422861	43.2970159476271	379.9690591	44.4951965030808	0.472438935	0.184898944700338	5.394539649	5.39772426	180.3235862	180.3194049	" "
"NGC3556"	194	13	1	115.1126504	37.1179212674246	67.81944689	10.8770385183994	-0.395112768	0.272465442833204	3.332906604	3.331380307	173.7777033	173.6938208	" "
"NGC3556"	195	15	2	865.5161422	80.2938384158171		" "		" "	5.79365885	5.797076915	123.2920621	123.2086557	" "
"NGC3556"	196	17	3	103.9590346	29.9897592052372	109.7902986	30.4617240268685	0.040757732	0.302816230706844	5.327634677	5.317409745	236.1281487	236.1091439	" "
"NGC3556"	197	20	8	564.8970178	70.9528908345791	253.3367872	14.1133858474542	-0.598890373	0.103955421957167	1.864570878	1.862808612	175.0754238	175.0338464	" "
"NGC3556"	198	21	9	205.6510967	31.9233575217754	62.40134831	12.8137146265838	-0.890649798	0.194752386693873	3.842397548	3.847111266	118.6693125	118.7031049	" "
"NGC3556"	199	23	11	425.3507662	118.145404881113	341.4067064	43.2281430682431	-0.16418007	0.230949092076842	1.656896101	1.657089342	179.87798	180.1827564	" "
"NGC3556"	200	24	14	5331.485662	473.329011104884	1541.111213	104.094614432433	-0.926894379	0.084398115626492	1.200169698	1.210169972	165.5300621	165.4770974	" "
"NGC3556"	201	26	17	516.0384364	76.1078344962502	244.8830012	17.3994738781228	-0.556678051	0.123856173904732	1.269834466	1.271049521	152.3520952	152.2233842	" "
"NGC3556"	202	28	20	183.9338128	34.7845571902238	71.74761161	7.60104211705364	-0.703069686	0.163999194772763	2.384183795	2.385423186	114.9860816	115.0706272	" "
"NGC3556"	203	31	24	321.4300384	29.4817487820338	98.52074675	6.2091295159285	-0.883120844	0.084195788926755	1.445816657	1.445996777	108.9549764	109.0153954	" "
"NGC3556"	204	33	27	217.3945981	34.6825573079625	78.36042347	12.5376419933228	-0.762048614	0.170944603907547	3.844930935	3.844709049	267.586147	267.6263509	" "
"NGC3556"	205	35	32	1514.087309	100.26841390916	475.2957999	46.9412837160603	-0.865285353	0.089963564988146	4.77318619	4.771934105	278.2667578	278.279027	" "
"NGC3556"	206	36	33	967.9617302	106.346185894484	751.7516685	24.3079730895227	-0.188785309	0.086646587312094	0.907483297	0.907301654	15.49813505	15.50643411	" "
"NGC3556"	207	39	37	141.1401023	28.0778095510454	53.47981889	7.15959509773524	-0.724747736	0.181415592973496	1.682247596	1.681491901	29.63297055	29.67852462	" "
"NGC3556"	208	41	38	1088.486762	229.31524036042	131.8280126	23.4237496146791	-1.57656511	0.20850996586255	1.677211131	1.687206577	357.7227261	357.5846337	" "
"NGC3556"	209	43	40	1040.541024	61.0489016168749	622.5522105	17.5232382556251	-0.383616517	0.049232189246875	1.864932049	1.863930949	354.5942344	354.6559366	" "
"NGC3556"	210	44	41	531.0375812	93.4764827073169	281.8872103	21.7295268004919	-0.472978563	0.14538623573543	2.029104701	2.029617517	342.5899893	342.6022876	" "
"NGC3556"	211	45	42	487.1933192	31.9342171235245	600.4077474	11.0550116949464	0.156045956	0.051510496009137	2.331996848	2.331753911	29.44933398	29.51729794	" "
"NGC3556"	212	46	43	299.1294703	79.8400622019121	165.017576	28.3802899230374	-0.444225157	0.240225025114254	2.144004034	2.137527274	352.7529259	352.8767012	" "
"NGC3556"	213	49	46	160.6921949	32.6184357371582	152.4623221	43.5065071250304	-0.039262573	0.264943583726918	5.502900903	5.504962677	63.60805186	63.59540241	" "
"NGC3556"	214	48	47	1307.604436	51.6249965111897	535.1511685	27.3407364883889	-0.667208563	0.048849307586827	2.932095311	2.931986029	329.2501291	329.2190082	" "
"NGC3556"	215	50	48	474.4808248	33.0615263267856	176.8214079	32.3781022523478	-0.737169033	0.148228102568933	5.135056091	5.133188544	299.0367226	299.0542401	" "
"NGC3556"	216	51	49	100.7404195	26.3471948610783	58.05399351	18.3176902057915	-0.411625918	0.310063376459332	4.234862874	4.228587597	307.1318502	307.222466	" "
"NGC3556"	217	52	50	476.8537126	84.8194522122537	283.7132515	50.0223060745519	-0.387781619	0.18948261898398	3.128200331	3.129091057	329.5053118	329.3524192	" "
"NGC3556"	218	53	51	121.9530719	29.4737264136474	40.16055825	10.7720045820617	-0.829527885	0.273155584588333	2.956877553	2.955442215	25.6728175	25.68223218	" "
"NGC3556"	219	59	53	217.3911594	33.1974914153534	103.488695	32.0670324737796	-0.554314544	0.261354237169206	5.184446221	5.18825034	352.4060553	352.4719323	" "
"NGC3628"	220	3	1	149.6528957	42.8259604460338	114.2651947	13.1743531533041	-0.201488712	0.233418153121425	5.047402385	5.050717266	180.8339971	180.8051308	" "
"NGC3628"	221	5	2	577.9741185	92.9109916880622	388.3258617	17.689988682023	-0.296997433	0.126409802208096	4.512261405	4.502479027	192.0042532	192.0289834	" "
"NGC3628"	222	6	3	187.4119526	48.6351806363712	126.7394493	9.38886292723326	-0.292136771	0.204179880628953	4.311202969	4.310540021	177.0674123	176.9932925	" "
"NGC3628"	223	9	10	1827.857444	54.3402290339141	540.7833848	13.5660380903143	-0.909534428	0.029429587432434	4.146706923	4.145512196	225.0308423	225.0534279	" "
"NGC3628"	224	11	15	287.8713199	61.1756187433976	50.55806871	6.89454609331848	-1.299007101	0.19103502814563	2.793917602	2.791619312	203.1266453	203.2057833	" "
"NGC3628"	225	13	16	842.4701393	159.808848829062	1256.968594	39.7137241193176	0.298816494	0.14549134138281	2.428128824	2.402970842	196.3746456	196.2687868	" "
"NGC3628"	226	15	17	486.7276406	39.3513758709221	242.1522228	11.5590178331874	-0.521381572	0.071033452811774	4.097287589	4.094303577	233.9756721	233.9960414	" "
"NGC3628"	227	17	20	231.8444666	46.3212183649324	91.73881902	9.17050773872316	-0.692389988	0.169022467066257	2.226204239	2.222085489	150.742853	150.7738	" "
"NGC3628"	228	18	22	515.6018189	49.0868026353706	170.4737597	8.18391944216952	-0.826542466	0.080666978023998	2.644888297	2.643802248	226.4809073	226.4009361	" "
"NGC3628"	229	19	23	958.4997141	40.0615157858247	204.5944211	11.0699940728798	-1.153339406	0.05172677884398	3.489051959	3.488417005	239.1628327	239.1771024	" "
"NGC3628"	230	20	26	229306.4504	2746.65992813345	108186.0169	1266.62067814134	-0.561014441	0.012672209827682	0.046504645	0.047232508	292.3153653	297.1101719	"nuclear"
"NGC3628"	231	21	27	262.3092513	40.1264322934641	140.1086592	13.103172742224	-0.468333459	0.13565025950843	3.01376446	3.014816698	261.8622634	261.9460584	" "
"NGC3628"	232	22	28	293.7269096	52.6529678976634	47.80750808	8.38068604881037	-1.355822513	0.189692063925742	1.545361741	1.551012622	106.3112711	106.156791	" "
"NGC3628"	233	25	32	157.6805702	51.3261888443593	57.0521628	10.208571254752	-0.759218299	0.281024971662227	2.054071602	2.056398319	277.6521265	277.4487303	" "
"NGC3628"	234	30	36	185.6634262	52.1577957925053	64.89784099	14.5029169311985	-0.784995328	0.27158622705833	3.571048125	3.564526075	305.0252013	305.0701701	" "
"NGC3628"	235	33	43	163.8737226	40.7101895497055	46.2563817	12.8081428905978	-0.944646595	0.281445013038896	3.913649068	3.904416743	47.87403346	47.8788285	" "
"NGC3628"	236	36	46	236.4390145	40.7185176743277	142.7201529	36.1218974395421	-0.376996724	0.231608903725753	4.965141616	4.960165045	311.9824849	312.0511223	" "
"NGC3628"	237	37	47	1604.038092	85.1784745290991	1109.363054	19.6167837261957	-0.275380047	0.042344669337861	3.483175917	3.481043752	7.985559248	8.009700979	" "
"NGC3628"	238	39	48	200.2060545	64.3128141167999	36.89845304	9.36895928164062	-1.2630004	0.309789070664842	4.518338342	4.514723729	28.13696683	28.0694292	" "
"NGC3628"	239	41	51	260.9042005	59.6148924537437	83.82496442	9.74768877239644	-0.847952974	0.193970769111514	4.421376726	4.427882777	11.19875478	11.30501868	" "
"NGC3628"	240	43	52	373.9755694	60.3090875185551	84.68464971	9.31170934053809	-1.109214788	0.147670585320767	4.62610336	4.628489311	4.334629658	4.468016	" "
"NGC3628"	241	44	53	248.350044	73.1774443643632	167.1028275	16.2662657675906	-0.295911269	0.234776624230438	4.890792743	4.894688672	10.99131436	11.00711867	" "
"NGC3628"	242	45	54	189.9098955	48.9029566972683	39.55614879	11.2416489844094	-1.171628134	0.290148092707085	4.935734892	4.932576795	6.591350825	6.636472701	" "
"NGC3628"	243	46	55	1698.090246	47.7965298626387	524.5984358	23.6175951309105	-0.877231198	0.040170176003533	5.593145757	5.593595844	27.17021928	27.17124021	" "
"NGC3735"	244	26	2	135.6823928	31.7805964708716	66.04697708	13.7274583902903	-0.537671436	0.236918296381765	2.723965307	2.721929028	204.8551286	204.8598441	" "
"NGC3735"	245	27	3	1588.847742	39.8426662800054		" "		" "	6.085573213	6.087232834	110.5161283	110.5008471	" "
"NGC3735"	246	28	4	223.5796171	35.5863262704813	58.12610263	13.3255890135404	-1.006076816	0.211150467944266	3.109683377	3.112940263	127.1898282	127.2071269	" "
"NGC3735"	247	29	5	99.10646797	25.3913950212738	50.68701575	10.5989936613208	-0.500759537	0.250201153042787	2.875949355	2.881984542	239.6084845	239.566104	" "
"NGC3735"	248	31	6	106.9993827	32.1171026197077	40.55964512	9.66281098451354	-0.7244496	0.289928866912014	1.386720669	1.38395289	222.6328208	222.5734242	" "
"NGC3735"	249	32	7	206.0666923	46.3847574058722	67.6164217	8.79592976927738	-0.83221497	0.196694118437307	0.96224231	0.958999368	191.647801	191.4161985	" "
"NGC3735"	250	36	9	612.38607	88.7342265767223	260.79003	21.4384390546378	-0.637518482	0.126039897493093	0.953336932	0.950579642	138.1494871	138.6482934	" "
"NGC3735"	251	35	10	425.9214043	34.2471764077486	279.8537424	47.5466594856207	-0.313654041	0.142208364570358	5.393689788	5.393216236	262.1447229	262.1237495	" "
"NGC3735"	252	38	12	368.6844159	37.1726415640108	154.6842851	14.1921287112939	-0.648651698	0.103136750447325	2.708640467	2.706541027	103.6936181	103.7068439	" "
"NGC3735"	253	39	14	183.7069253	44.5068860598607	47.57235906	11.4730819814826	-1.009017069	0.2586303890947	2.303520839	2.298600078	106.4603104	106.4149017	" "
"NGC3735"	254	42	16	1882.90703	66.2032606358571	1063.792418	36.4463355071859	-0.426415134	0.037141581579275	3.267251793	3.267474759	82.17059449	82.12211093	" "
"NGC3735"	255	47	18	188.1691157	30.3691916072451	68.78318999	11.3082613122482	-0.751583164	0.174301076073603	2.086673827	2.086877893	317.782904	317.6722161	" "
"NGC3735"	256	52	19	265.3301444	32.9790544829484	81.17669546	10.3024975679679	-0.884490445	0.134397868965315	2.410412574	2.410584659	355.0663021	355.127334	" "
"NGC3735"	257	61	20	1092.444544	37.5521674085457	486.8849103	79.6349155046599	-0.603536865	0.126447821691309	5.72863317	5.727611707	323.1034667	323.0639273	" "
"NGC3735"	258	62	21	914.0794782	31.1838777081933	846.8660419	48.7479298825361	-0.057038161	0.050624083495932	4.620398417	4.620348741	2.703942719	2.711944295	" "
"NGC3735"	259	63	22	280.9094771	38.6366709740292	233.1527853	74.0906713861184	-0.139160795	0.261974165143375	5.760212276	5.760077616	325.5252247	325.5354137	" "
"NGC3877"	260	15	0	776.7635933	22.8252788755639		" "		" "	5.992439428	5.991279659	166.6030976	166.6104852	" "
"NGC3877"	261	18	1	2771.765229	47.3633774295041		" "		" "	6.364101218	6.360535445	212.4620272	212.4880711	" "
"NGC3877"	262	27	2	125.726015	21.0002629708139	69.73379542	20.7978707327138	-0.440188972	0.258621421475495	4.961402605	4.95368178	159.4295374	159.3550156	" "
"NGC3877"	263	32	3	210.7764109	21.3978472210122	116.0799821	36.9207916141815	-0.44549023	0.25259727058214	5.263986083	5.26228492	144.5996951	144.6636886	" "
"NGC3877"	264	44	4	196.2377015	18.6261989845203	113.9482226	11.9316668009631	-0.405956773	0.106924433271738	3.509748641	3.510585578	223.1783168	223.1632343	" "
"NGC3877"	265	45	5	258.8821391	22.3605599208583	158.1966438	16.3555955205505	-0.367832896	0.101924838763832	4.075115984	4.075652476	126.3590094	126.4074024	" "
"NGC3877"	266	50	6	169.5022957	19.8928693125319	51.83816608	7.8716924503444	-0.884784035	0.145198841531151	2.205316186	2.206154335	176.27451	176.245253	" "
"NGC3877"	267	53	7	482.5235405	21.7430528805375	383.4055713	14.9254063262248	-0.171720414	0.045051997826423	3.312817484	3.314385687	243.7462425	243.7265471	" "
"NGC3877"	268	54	8	123.6829563	20.5265350726219	46.2792705	6.81390236560301	-0.734141713	0.167851019007943	1.748898942	1.748326709	214.4845722	214.5898614	" "
"NGC3877"	269	55	9	215.9155931	22.9240822719943	70.16601143	7.90604351403168	-0.839440086	0.117129857408285	1.946481999	1.946672148	130.6911424	130.6711892	" "
"NGC3877"	270	59	10	102.5869143	20.3685834405237	40.5291088	11.217542117772	-0.693561597	0.257708960382009	3.686552438	3.686254979	253.5012967	253.4834412	" "
"NGC3877"	271	58	11	359.7639629	21.1943207001365	157.1708653	19.8867888287445	-0.618450234	0.10559596988998	4.296445174	4.29867349	256.0785497	256.0980454	" "
"NGC3877"	272	63	12	147.1576902	42.8784201599843	116.4414286	21.5765046498332	-0.17484211	0.261248311820991	1.502761463	1.489656242	124.8457769	124.6559766	" "
"NGC3877"	273	64	13	589.4126399	21.5756226344329	178.8474423	6.90939599076557	-0.890649205	0.040265193631367	0.842234173	0.841802855	191.0029048	191.0902318	" "
"NGC3877"	274	65	14	117.4150553	32.6616767889562	138.0971873	17.1559819261	0.121165527	0.230491209097996	1.205307572	1.201281194	123.7827743	123.7528201	" "
"NGC3877"	275	67	15	261.7088705	30.0527655810343	151.9423816	10.2446081139878	-0.406067895	0.100747690399065	0.893168304	0.893039209	144.0044839	144.2005577	" "
"NGC3877"	276	71	21	342.2991028	21.5665445394684	110.5182147	31.8905374468267	-0.844280242	0.223455010540075	5.069449341	5.072607071	91.70491456	91.72498803	" "
"NGC3877"	277	72	22	248.7032424	54.2430362268451	241.7228257	31.3215787410133	-0.021260889	0.191934906253829	0.205822957	0.223800473	253.2859163	253.7523876	" "
"NGC3877"	278	73	23	2367.017382	67.8622737019485	2092.564401	81.4813871044519	-0.092038029	0.036583673252078	0.019516392	0.018417661	310.0669681	311.2639181	"nuclear"
"NGC3877"	279	74	24	276.7216773	21.1874081898648	126.3044537	16.5451758316508	-0.585741362	0.11479391440047	4.095795301	4.095271516	89.93622602	89.93879038	" "
"NGC3877"	280	75	25	79.13885066	22.59862038795	64.01953564	7.13473120600092	-0.158336917	0.231913892655018	1.685222398	1.68289509	88.56073354	88.79192967	" "
"NGC3877"	281	77	27	1353.204637	170.885160028749	296.2445534	21.8790751278809	-1.134449321	0.11068077126956	0.770156971	0.783690943	290.2543763	290.1293521	" "
"NGC3877"	282	78	30	206.4063357	47.7637991360856	231.4272852	25.1933881681606	0.085450069	0.193480308557625	0.467521503	0.466359319	320.0361819	319.1227119	" "
"NGC3877"	283	80	31	133.7609275	32.5696347521857	52.41197238	10.7215030158465	-0.699707235	0.240600615356588	0.546551273	0.54310004	338.0484539	338.0719681	" "
"NGC3877"	284	81	32	135.4179083	20.2428825660796	56.19958811	11.6296140563539	-0.65679299	0.193136275710436	3.052353105	3.055122974	280.6238937	280.5879641	" "
"NGC3877"	285	82	34	60.20549453	17.8935509820389	33.65055242	6.85262265167862	-0.434449056	0.272577261291845	2.598211611	2.585396398	283.2384444	283.1918793	" "
"NGC3877"	286	83	35	90.98213981	29.3406028874588	33.19873765	8.95343184304378	-0.752904764	0.318057961120857	1.410029856	1.418409309	297.0626882	297.3160761	" "
"NGC3877"	287	84	36	820.2820964	22.1161748212257	211.3100674	7.58531438500514	-1.012924373	0.033965651376474	1.918010016	1.91663023	69.3475179	69.33789695	" "
"NGC3877"	288	86	37	162.6729356	42.3614785897014	99.575367	15.1788451789674	-0.366557917	0.228290277563434	1.461897497	1.46753638	300.8119073	300.893161	" "
"NGC3877"	289	87	39	241.2537597	21.7982247382664	81.25068444	8.03119306985219	-0.812768666	0.101318429535172	0.93873097	0.937671522	16.08824867	15.95323173	" "
"NGC3877"	290	88	40	201.1474152	19.2133724846654	280.0535409	15.930508493386	0.247153735	0.084110712693839	3.820595056	3.82043038	73.12981177	73.11173059	" "
"NGC3877"	291	90	41	192.4120132	27.1668055836196	75.81049405	8.72102934475197	-0.695587201	0.137787893823903	1.216651232	1.214772529	8.004888443	7.957986149	" "
"NGC3877"	292	92	42	2708.193426	39.481828000486	1035.241771	16.1468948267621	-0.718174342	0.016152545477949	2.345225164	2.344211684	55.52161255	55.50058389	" "
"NGC3877"	293	94	43	883.0933786	22.254861501277	313.0264014	11.6397636474964	-0.774556518	0.033984931820856	3.159966882	3.16127418	299.9388209	299.9283957	" "
"NGC3877"	294	104	45	1211.293863	25.5489951001236		" "		" "	5.920665841	5.921307064	300.4599294	300.4250865	" "
"NGC3877"	295	106	46	75.10659065	23.5553753671619	60.24054689	19.9996819217133	-0.164719978	0.345532163609255	4.379013457	4.373726741	316.3552726	316.4042015	" "
"NGC3877"	296	110	47	802.3007518	21.964917717857	344.4466308	25.4540582652949	-0.63146707	0.059622744314393	4.349137829	4.348636041	4.584798067	4.552243877	" "
"NGC3877"	297	116	48	2813.405088	37.8007187053934	963.4989722	60.61881127875	-0.800273894	0.048673097281428	5.112318972	5.112296366	348.0664961	348.0589371	" "
"NGC3877"	298	119	49	7684.770606	93.3552441645004		" "		" "	7.191200771	7.190434101	324.7530803	324.7344437	" "
"NGC4013"	299	13	0	165.0398623	24.9466326774545	125.701912	23.7130836566394	-0.203338683	0.182887982807075	4.956560378	4.952873312	173.8198467	173.8272151	" "
"NGC4013"	300	25	2	272.7217979	47.3900895171835	96.83913703	18.663276812092	-0.773255256	0.196326132877679	3.182244948	3.180353014	176.3389444	176.4186751	" "
"NGC4013"	301	26	3	221.5161017	35.2377077554945	72.52054449	15.4966830479952	-0.833915024	0.201547232989547	4.121536831	4.120532758	137.806579	137.7358486	" "
"NGC4013"	302	30	4	261.1619819	28.5715030982884	84.02247836	20.6348672232423	-0.846932858	0.203405872596636	4.511268117	4.50983633	238.5865509	238.6301111	" "
"NGC4013"	303	32	6	1663.890195	32.0194176443643	2153.023336	28.2262197835469	0.19246577	0.017616753936939	2.133717772	2.134370065	232.6357549	232.6699682	" "
"NGC4013"	304	35	9	95.88206255	29.1417602234668	19.33555844	5.84924612962608	-1.195783592	0.324434431783418	2.413298056	2.413746181	246.3141991	246.0419738	" "
"NGC4013"	305	43	13	194.387549	27.7405808676404	102.5182699	23.8163166662666	-0.477823204	0.206274092598607	4.738043958	4.730227771	83.61852463	83.65194748	" "
"NGC4013"	306	44	14	78.17215846	25.6230211276328	26.62549675	7.70334087427099	-0.804355168	0.330772996228505	1.487491421	1.495213807	61.96957571	62.39822536	" "
"NGC4013"	307	45	15	102.044137	22.8419455594971	38.07272109	9.40404225753802	-0.736292579	0.252195431667448	2.098974304	2.094388046	63.39333728	63.51679462	" "
"NGC4013"	308	48	16	99.76002404	26.7022886907764	38.98887941	9.56201733720991	-0.70162808	0.274658825122754	3.501914774	3.49919536	296.6541174	296.6381961	" "
"NGC4013"	309	50	17	117.430277	32.2925713318704	38.54436331	9.86541339078467	-0.831980403	0.284224146199582	1.831607622	1.836567199	29.30330342	29.15030755	" "
"NGC4013"	310	51	18	98.78025754	27.1136350113556	28.66957158	6.71064789420132	-0.923858727	0.272921110810536	1.986070643	1.983824558	26.23928913	26.20478322	" "
"NGC4013"	311	54	19	163.2138496	36.7153777189141	48.18615572	8.78144880030727	-0.911109155	0.21903319015711	2.050924684	2.05403883	3.768300127	3.882045129	" "
"NGC4013"	312	55	20	426.6518947	27.1644690225343	149.0191538	10.4051559645908	-0.785572213	0.071491456617101	3.289533771	3.289364888	312.1795825	312.151879	" "
"NGC4013"	313	60	21	147.4544697	28.394305519207	40.10247247	9.16638411727321	-0.972416804	0.226120198717771	3.49316245	3.498947815	7.127920463	7.127322678	" "
"NGC4013"	314	62	22	1351.263953	119.943655374516	392.3512714	77.2825519298538	-0.923542622	0.163456396281123	5.200183204	5.184879846	35.63470072	35.7507631	" "
"NGC4096"	315	16	0	115.1387642	22.6237783620267	100.0254328	18.312718034252	-0.105087308	0.203188378006803	3.83643509	3.833919795	188.591691	188.6350719	" "
"NGC4096"	316	17	2	71.68909554	23.1893005639109	67.14426086	13.111142782777	-0.04891294	0.28586190289745	3.751203713	3.734717697	164.7604003	164.9644707	" "
"NGC4096"	317	27	7	212.8526287	58.1273247053757	130.7902761	28.4625786319755	-0.363703662	0.264187994025057	0.524603685	0.524879096	151.0307717	151.2404592	" "
"NGC4096"	318	28	8	308.1733122	53.3639326666479	511.139884	42.9636314163584	0.377875283	0.145627861912993	1.291844553	1.32403579	101.6225594	101.9096096	" "
"NGC4096"	319	29	9	190.1476813	27.6570968078765	86.30686205	9.23089297152168	-0.589904866	0.136591913951882	2.939143777	2.938576349	97.22211616	97.21961004	" "
"NGC4096"	320	33	15	171.4762263	42.3951783402025	120.2267264	21.0732699880291	-0.265168858	0.229290142572881	0.318230693	0.321815885	266.6650267	265.4976108	" "
"NGC4096"	321	35	20	182.4482432	32.3513259741979	138.4155363	13.7227369967472	-0.206275566	0.153698457303976	1.613835044	1.615692333	277.196384	277.5572388	" "
"NGC4096"	322	34	21	95.51902956	31.9062743130402	26.36738848	8.09908824086652	-0.96130123	0.343323790174567	2.515340372	2.521921984	274.4165175	274.7180633	" "
"NGC4096"	323	36	24	114.1146067	36.3900760587008	207.1933715	31.9769434945767	0.44543855	0.268032944653795	1.784780486	1.787416431	281.6095637	281.4137299	" "
"NGC4096"	324	38	33	1679.971467	85.1161756299781	462.5362781	21.9364968751264	-0.963250099	0.052505286433029	3.807316306	3.799794561	65.88477315	65.74356325	" "
"NGC4096"	325	39	35	177.9010151	34.4804168382634	104.4595237	24.9933212372729	-0.397626107	0.23295986035492	4.916241294	4.91818727	71.20109454	71.22200973	" "
"NGC4096"	326	40	37	281.0307886	35.8201266761292	75.15408532	14.3968232044354	-0.984994921	0.174081331105208	3.521323916	3.518774515	60.72856258	60.67960253	" "
"NGC4096"	327	41	38	208.9556631	28.9832546861305	55.42097952	9.08188734469264	-0.991148786	0.16242971480044	2.095936226	2.093328837	29.88325096	29.91923378	" "
"NGC4096"	328	46	40	94.1350956	30.9265417152225	271.4519425	21.8671388715118	0.790919856	0.255921409364997	4.337807678	4.324745188	312.9073854	312.8084954	" "
"NGC4096"	329	47	41	147.9207898	28.9257274198106	62.38548558	15.9046165401149	-0.644760342	0.243086366070932	3.274225555	3.274921708	22.47952923	22.48647463	" "
"NGC4096"	330	52	42	172.2251382	30.8063705704101	79.56881223	22.2394052125317	-0.576677555	0.251056963511068	4.097983877	4.109911033	6.421630512	6.37420291	" "
"NGC4096"	331	53	43	302.06717	27.1540179810196	243.6022251	52.6941119878265	-0.16064989	0.177224430339702	5.670269646	5.66405303	317.6666758	317.62206	" "
"NGC4096"	332	54	44	283.1398135	31.4151359063966	96.21672883	30.0701400137448	-0.806067847	0.250905635061825	4.961257742	4.969284263	358.7802671	358.8067016	" "
"NGC4096"	333	59	45	1205.033703	35.1326057068034		" "		" "	7.010991253	7.014807476	33.87794896	33.86250377	" "
"NGC4096"	334	60	46	1231.399275	37.2306416073857		" "		" "	6.072862862	6.076080787	347.2574622	347.2726319	" "
"NGC4157"	335	18	0	3860.908365	67.0427774886996	2360.810911	178.230393857789	-0.367357368	0.058608903548771	5.758486934	5.755590411	206.4871018	206.5008003	" "
"NGC4157"	336	23	2	129.3568404	29.270461432134	96.45167278	30.4781977094131	-0.219215269	0.294045481715243	4.822516661	4.82454229	203.911552	204.003855	" "
"NGC4157"	337	28	3	102.5779069	24.6442796981983	94.50728957	16.0596019763279	-0.061198388	0.22263703985278	3.984244169	3.987479949	209.9722183	210.0089278	" "
"NGC4157"	338	29	4	91.72229551	23.3141352951701	32.55834265	6.7632678357845	-0.773502338	0.248356672382608	2.56107011	2.550787441	182.4492238	182.508449	" "
"NGC4157"	339	35	5	236.8784084	21.9043353189425	97.94669089	16.8849654780318	-0.659531881	0.148003484408465	4.171318195	4.176272135	238.4514087	238.4027412	" "
"NGC4157"	340	34	6	90.75429631	28.2952120789795	23.95979107	8.23273481972748	-0.99459526	0.351027755921158	3.126253727	3.123655622	225.060312	225.2402485	" "
"NGC4157"	341	37	7	1336.013224	55.386195119648	773.4977907	18.1032030537348	-0.408152347	0.03601770638742	3.013812272	3.015094052	128.0677431	128.0764474	" "
"NGC4157"	342	39	10	1070.428357	30.3835418325562		" "		" "	5.970999217	5.9713937	105.5194132	105.4984378	" "
"NGC4157"	343	47	15	178.0294309	50.4458526223087	35.589273	11.4280226993793	-1.20230442	0.324004172501718	3.128764005	3.122805825	266.0133786	265.8878759	" "
"NGC4157"	344	49	16	187.6794159	33.0023324293623	64.48202034	19.685965391993	-0.797861271	0.266550378165707	4.007898673	4.011628489	92.55101507	92.57140268	" "
"NGC4157"	345	58	23	80.98219349	20.8108751522792	19.90085792	6.04085059140095	-1.048132862	0.300901731409325	2.572092983	2.560404888	328.8319338	328.8076356	" "
"NGC4157"	346	62	24	319.9653998	25.1062263295722	117.5475433	26.9930621862166	-0.747840312	0.183597401636434	4.916691895	4.914935836	304.8392261	304.8039395	" "
"NGC4157"	347	63	25	1705.287542	34.2080453700663		" "		" "	6.138370185	6.139493458	62.0427766	62.05071507	" "
"NGC4157"	348	64	26	103.4244982	22.32787825539	53.80619466	8.66148329723066	-0.48801012	0.20374036441454	2.930497353	2.929400881	7.505820024	7.554805645	" "
"NGC4157"	349	66	27	75.2222456	20.2047531771411	62.77630901	16.2999461887451	-0.135076263	0.282642351226037	4.128969539	4.129330545	344.6847579	344.6990112	" "
"NGC4157"	350	69	28	213.1893802	23.0508355695522	70.35099335	20.9487291308113	-0.827984242	0.239678953853012	4.556134053	4.553435816	342.203115	342.0864512	" "
"NGC4157"	351	70	29	6065.639763	73.2377506588908		" "		" "	5.778431125	5.778313132	35.77109112	35.77634218	" "
"NGC4192"	352	10	0	240.2474946	36.707948581408	220.4485603	37.7178307794379	-0.06423019	0.173548587010351	4.971723237	4.964648951	159.2886476	159.2440959	" "
"NGC4192"	353	14	1	121.9203033	31.2837475780834	65.09664173	21.8912257020169	-0.468623762	0.32002887107421	4.348731199	4.346426582	161.6395444	161.6422447	" "
"NGC4192"	354	17	3	202.5336239	42.951931643689	55.61512389	13.5740701357005	-0.965224419	0.244625830355106	3.425370258	3.417654905	163.1195725	163.1464768	" "
"NGC4192"	355	18	4	120.8142936	34.2761561427223	80.81152512	22.4258065999301	-0.300321335	0.300255573574252	4.341758814	4.345682324	224.8244841	224.8585473	" "
"NGC4192"	356	19	5	139.1735794	35.0627441495789	49.96993847	14.9371981301489	-0.764965087	0.295766175746899	3.580607031	3.586509493	138.7106003	138.6076609	" "
"NGC4192"	357	20	6	498.5748042	36.4709776065522	202.0058658	14.2602732745048	-0.674717136	0.076911568572982	3.745818559	3.744113638	133.6394814	133.6313197	" "
"NGC4192"	358	23	7	105.3596931	33.1147467425767	35.86748843	8.33377655543133	-0.804732013	0.29571289483636	2.374408048	2.379927525	164.8514192	164.811533	" "
"NGC4192"	359	24	8	188.2446621	36.6648427517684	62.21826562	14.1676400349713	-0.826796742	0.226702694798449	3.008094788	3.003826196	129.9803312	129.9345771	" "
"NGC4192"	360	25	11	241.1040056	54.4397981547608	188.0305357	18.795945879482	-0.185676694	0.186821014287352	3.892533113	3.891473343	111.9000244	111.983926	" "
"NGC4192"	361	26	13	154.4757201	48.1432710986052	167.7111597	20.2201697344651	0.061393062	0.252818084282111	1.888470104	1.882892043	231.4832997	231.5545311	" "
"NGC4192"	362	29	18	116.0428428	28.2675767683359	48.58228917	5.97967167769401	-0.650254028	0.206487376813941	1.455588425	1.455217496	118.0684993	118.0217445	" "
"NGC4192"	363	31	20	123.8486408	28.1622835183805	36.38370924	7.8625427112248	-0.914805532	0.237334922450921	1.736839079	1.736487966	103.279807	103.1819992	" "
"NGC4192"	364	33	22	13369.93274	274.755453758549	5434.334698	73.3664597670645	-0.672338043	0.018602645293962	0.01296575	0.011702294	94.00104983	99.59214062	"nuclear"
"NGC4192"	365	34	23	205.5184883	41.1810503443149	84.05839243	8.21479159495033	-0.667672702	0.168667975707899	0.716987762	0.714838829	93.38148691	93.2914467	" "
"NGC4192"	366	35	24	269.9162386	25.3531162132434	222.6654848	11.4305812293487	-0.143718325	0.080984978930291	3.28389294	3.282011497	269.7926858	269.825143	" "
"NGC4192"	367	36	25	766.7531671	49.2238137713483	276.4027813	7.38364154781348	-0.761981886	0.052607154515065	0.830082978	0.833003275	74.25406673	73.89993766	" "
"NGC4192"	368	40	35	153.2970157	30.681470230794	66.85049028	8.77340092119794	-0.61979753	0.181073644799289	2.27855681	2.285524087	40.17005137	40.14910117	" "
"NGC4192"	369	41	36	888.8782916	28.3605494421018	969.5674576	13.5609573943417	0.064890744	0.026356621712844	1.928058153	1.930065767	344.1128081	344.1618724	" "
"NGC4192"	370	42	37	308.2387148	30.1651407618956	645.0636244	41.7034582146227	0.551505387	0.088737534540081	4.810745062	4.810856526	293.2508957	293.2786462	" "
"NGC4192"	371	43	38	166.8682324	32.498714570159	49.9165436	8.86415641083213	-0.901297802	0.199402586010134	2.547352364	2.546211855	319.4411984	319.4940268	" "
"NGC4192"	372	44	39	168.4147201	29.1250848442221	56.40797241	8.02501110307624	-0.816882827	0.169422713239343	2.578307608	2.57827038	38.92541684	39.01700155	" "
"NGC4192"	373	45	40	6592.832788	97.6699167339944	1167.274295	68.7072920242501	-1.29297336	0.045921485470533	4.944236937	4.946214645	61.44424127	61.43775461	" "
"NGC4192"	374	47	41	138.6218472	28.8375951364976	93.36964941	31.3942567539569	-0.295129725	0.299138334636468	4.942829096	4.937757073	300.4799241	300.4355901	" "
"NGC4192"	375	50	42	114.1852795	33.131849117479	44.100156	11.1926298305638	-0.710491298	0.291653928158379	3.194632891	3.187250827	23.52531892	23.48484662	" "
"NGC4192"	376	51	43	165.4481789	33.0414101519835	202.6442072	21.8596165787352	0.151449849	0.171725982568428	4.375791673	4.3727227	321.0407349	321.0775535	" "
"NGC4192"	377	58	44	1378.968708	34.2720507701911		" "		" "	6.146893989	6.148283451	34.62473333	34.62535227	" "
"NGC4192"	378	59	45	975.2409996	29.461055673483	1238.453867	77.4133469268422	0.1784403	0.052524886441527	5.194052266	5.19657012	1.023041684	1.032123742	" "
"NGC4217"	379	13	1	332.0135047	28.0928499053313	180.0573726	42.260448090176	-0.456977514	0.188757782764727	5.691653427	5.687890106	169.2853619	169.2321546	" "
"NGC4217"	380	14	2	507.8238705	61.6485095558708		" "		" "	6.602859987	6.608731923	143.9288546	143.975205	" "
"NGC4217"	381	19	3	915.283785	31.4045490623368	181.5556475	38.2366017543989	-1.208105214	0.16143833137667	5.499451573	5.495576925	204.2830298	204.24605	" "
"NGC4217"	382	23	4	238.6819009	28.1515682512706	171.812895	38.3195527434268	-0.245497957	0.190880448245835	5.229684454	5.226043016	214.3180608	214.3992631	" "
"NGC4217"	383	33	6	115.2506382	33.5920373036891	34.32439646	9.2772538339587	-0.90458444	0.300736649085152	2.986179146	2.978918315	210.0470373	210.104732	" "
"NGC4217"	384	35	7	344.1787551	34.3806115894131	134.2517756	8.49698739022324	-0.703086704	0.089467851623719	2.276283714	2.275316333	169.3427913	169.3326339	" "
"NGC4217"	385	38	8	116.5444869	21.9224590116842	47.50249163	6.02503322062796	-0.670261622	0.171643639573452	1.468317548	1.467752574	202.0233271	202.0954412	" "
"NGC4217"	386	42	10	119.3421375	31.9265570672863	34.93248915	9.19634848922263	-0.917522528	0.283964352628249	2.978822419	2.981046141	261.807507	261.6398295	" "
"NGC4217"	387	44	11	78.46853424	25.9148447257296	28.69482579	8.7528209670786	-0.75128381	0.340131854444862	3.125406391	3.104549114	95.69782227	95.55965021	" "
"NGC4217"	388	49	17	5875.39949	73.5893871595738	1888.586402	101.76949731097	-0.847596756	0.04185573471816	4.904639163	4.903784988	83.06480773	83.07069665	" "
"NGC4217"	389	51	18	635.8256784	28.0572484239887	586.833104	61.7398596884272	-0.059882771	0.086315430367614	5.697320267	5.69800589	276.2508782	276.2429195	" "
"NGC4217"	390	52	19	254.4485186	27.7585201065575	65.23572203	21.099321881231	-1.016486389	0.258243554489168	4.473691776	4.478545485	76.31755021	76.31977773	" "
"NGC4217"	391	54	20	130.2977155	28.5649143654308	49.54241096	8.50323723725021	-0.722166883	0.210646754801335	2.962371942	2.958436465	60.89277216	60.91543606	" "
"NGC4217"	392	55	21	227.0852933	25.6549758473469	87.57700965	12.2405777838164	-0.711572766	0.135969693108442	3.572733883	3.57230459	64.65176973	64.56442299	" "
"NGC4217"	393	57	22	163.3107085	29.6089155801905	85.22555382	15.6736994786875	-0.485694986	0.195384723301966	1.800691142	1.794540705	24.94310877	25.07730503	" "
"NGC4217"	394	60	23	133.3972381	31.4553116289208	36.29753077	8.83723486707513	-0.972043586	0.256429550401376	2.553140918	2.562090873	317.9957065	317.919926	" "
"NGC4217"	395	62	24	1888.526139	61.9105659766945	617.6872458	74.5845086616984	-0.834620275	0.094661234063552	5.651560014	5.666087189	306.9425765	306.8386542	" "
"NGC4217"	396	63	25	534.4301131	28.8751651967181	207.1204516	12.0572766427313	-0.707908345	0.060089296166378	3.508745691	3.509986498	351.8993629	351.8899327	" "
"NGC4217"	397	64	26	315.2572768	33.5675496744441	105.3080318	16.5396431767624	-0.818884565	0.143558955095256	3.561524082	3.564683404	10.56760823	10.54737117	" "
"NGC4217"	398	69	28	13069.88751	167.917521313349		" "		" "	5.854675181	5.852361107	323.5121179	323.5436696	" "
"NGC4217"	399	70	29	169.9257301	33.9703591430621	92.50967695	24.2980542530341	-0.454100847	0.249727982651675	4.936482362	4.933130225	17.6798571	17.70493673	" "
"NGC4244"	400	11	0	132.1356122	33.8106397548004	134.3440735	30.3016052243886	0.012378839	0.258063950686295	5.167545562	5.165018769	171.5387414	171.5715443	" "
"NGC4244"	401	15	3	293.6661812	32.3986093896485		" "		" "	7.164944733	7.167083963	129.5480877	129.5416231	" "
"NGC4244"	402	16	4	183.4729965	26.4981171555659	209.7050181	17.2433400515745	0.099800443	0.125735932604456	4.551225228	4.551278455	184.0231475	184.0360127	" "
"NGC4244"	403	19	5	283.7208488	35.4058197069934		" "		" "	6.676106571	6.679387883	128.3571018	128.2910273	" "
"NGC4244"	404	20	6	2102.747453	122.428443193159	4453.454834	269.230390670021	0.560438021	0.063500681344278	5.231158257	5.228538174	137.9016519	137.8739566	" "
"NGC4244"	405	22	10	131.5120835	34.1425992158058	139.7050321	27.2072326867168	0.04513356	0.24553790691734	5.06568955	5.064262871	134.465646	134.4846359	" "
"NGC4244"	406	25	11	91.18184154	23.9990347428361	45.70090477	14.2964853340382	-0.515854764	0.309301754234902	4.148277152	4.156769946	143.9734314	143.8433823	" "
"NGC4244"	407	26	14	212.3163398	29.6338333173578	81.60684332	23.344856352348	-0.714079859	0.240815022935818	4.920036998	4.913766207	230.1319698	230.214849	" "
"NGC4244"	408	27	15	124.9960438	24.8940118470162	47.28752202	7.84993724559332	-0.72593291	0.196156618008367	3.115512103	3.112091127	190.2349099	190.1850006	" "
"NGC4244"	409	28	16	83.53621443	26.1412879240773	35.1701999	7.8706661920447	-0.646057439	0.291066383552045	3.428107378	3.424162439	150.5815914	150.7006961	" "
"NGC4244"	410	29	17	198.8553419	41.6842850371465	216.0326661	17.8899714491643	0.061875292	0.170519991873103	4.082948811	4.052416312	135.2247498	135.4140116	" "
"NGC4244"	411	32	21	120.6748863	28.3828890877727	176.8075141	19.955729517355	0.285255493	0.197374150302622	4.645225207	4.645868323	120.0980708	120.1003486	" "
"NGC4244"	412	31	22	2206.258585	37.3858936657238	2602.714483	46.8340227593796	0.123416617	0.018700288695624	3.006204535	3.005379121	219.9403065	219.9567084	" "
"NGC4244"	413	34	25	67.83204138	22.405499147219	25.76880055	6.73005777424454	-0.722822088	0.318581184809095	2.161497234	2.164515261	195.9703095	196.3313808	" "
"NGC4244"	414	35	26	94.88288707	26.9017878837351	59.7084266	8.72851698862429	-0.345903466	0.241341340375585	3.06453028	3.066734387	129.024478	128.9365137	" "
"NGC4244"	415	36	32	91.58386051	25.1652881873725	27.9704591	4.60159872133002	-0.885804444	0.242301828606726	1.619605591	1.611638962	166.5050757	166.5266467	" "
"NGC4244"	416	37	34	166.2275106	32.2584552471478	64.16863197	7.24940888977924	-0.710852634	0.169888644137289	2.245657622	2.252881071	131.2061466	131.2336936	" "
"NGC4244"	417	39	36	151.2697305	30.041616322006	44.97871776	7.66101382245514	-0.905795962	0.197942639712835	3.122958446	3.124643346	247.509283	247.5361711	" "
"NGC4244"	418	40	37	408.0320907	37.3525655218102	306.9604507	10.0360365555571	-0.212564267	0.07354350184828	1.451988886	1.453530943	139.4697582	139.4527445	" "
"NGC4244"	419	41	38	131.6125844	31.7209899171675	163.9521348	5.04566766452715	0.16408461	0.183827286726462	1.109020603	1.111251842	165.9967502	166.0631143	" "
"NGC4244"	420	43	40	253.5955216	46.3360148015533	82.77982721	9.31942548785517	-0.836103779	0.162371265134418	3.558060845	3.550625173	257.3870718	257.2371227	" "
"NGC4244"	421	44	41	108.9519596	28.975097285833	72.49193326	20.0399331737802	-0.304277036	0.290218260939177	4.681678978	4.685857808	98.29023916	98.23759071	" "
"NGC4244"	422	48	43	209.3780964	28.0053177386833	573.8511219	41.1780621036266	0.752962218	0.114837813624908	5.202019012	5.202205665	92.22088296	92.23645985	" "
"NGC4244"	423	49	46	128.9986139	34.9011711894015	77.27567759	4.67994762038575	-0.382685854	0.209758809876818	0.244290064	0.236273526	255.667946	257.6877427	" "
"NGC4244"	424	51	49	151.8147804	27.3495432965496	64.66122468	5.84620311145927	-0.637408102	0.152498493630691	0.859560314	0.85919324	279.4807359	279.484558	" "
"NGC4244"	425	53	51	80.22132153	27.2517965748275	17.69101468	4.34829451774622	-1.128987781	0.317231416460189	0.36058655	0.363164261	12.04604324	12.04854279	" "
"NGC4244"	426	54	52	102.1767395	23.469927169958	58.77120609	15.2347468485599	-0.413028744	0.26203684625672	4.235083229	4.237076629	275.5506343	275.6956776	" "
"NGC4244"	427	55	54	127.1289014	28.7984505102693	42.76086105	11.2372810132134	-0.81371581	0.262493717942135	2.638527014	2.640064773	79.45437195	79.38835934	" "
"NGC4244"	428	57	55	134.0531458	32.1648478551323	28.67871547	6.13581979340062	-1.151652664	0.243218431914189	1.530675195	1.528922338	66.36944596	66.55708293	" "
"NGC4244"	429	58	58	93.28112582	30.8235758371671	79.5477185	7.34725650510744	-0.11893864	0.259581369294373	1.117894197	1.12341891	327.263377	326.9362261	" "
"NGC4244"	430	59	66	366.3490881	25.0831456211896	164.4908204	5.35238548780838	-0.598000345	0.057352972443778	1.635770687	1.635218997	342.8843487	342.8773614	" "
"NGC4244"	431	62	69	128.9142512	27.9863552442055	37.28332163	6.69069050754539	-0.926502425	0.213096862451143	2.647249962	2.654077224	48.52563818	48.56197573	" "
"NGC4244"	432	63	71	428.1837483	67.6705127273793	82.59345711	13.2565123871946	-1.228978751	0.170418278043399	2.555543587	2.536837869	42.58028263	42.58004011	" "
"NGC4244"	433	67	76	87.48987169	29.3453992998126	39.91152103	6.87945914998493	-0.586145443	0.285311674693512	2.759695581	2.760428599	17.8284756	17.82790883	" "
"NGC4244"	434	68	77	92.19436582	26.9013067209024	26.02324451	6.68593674316073	-0.944655671	0.29413878531698	2.754193921	2.762157676	345.2352645	345.1989417	" "
"NGC4244"	435	69	79	107.7669196	29.3797563576868	118.5652531	16.488133470173	0.071315608	0.231542514037146	4.357994384	4.364133043	310.6971667	310.7320367	" "
"NGC4244"	436	71	81	211.3000312	32.6549070500316	160.000679	30.5489632088723	-0.207690615	0.185841893684941	5.273211063	5.273740678	306.5983797	306.5687825	" "
"NGC4244"	437	73	82	191.5865807	29.9003602177728	230.3608288	24.9626001278265	0.137643691	0.143747158472078	4.992156652	4.989633218	310.105101	310.1019827	" "
"NGC4244"	438	76	83	253.3157419	26.6061963637552	99.37769321	10.8187680996362	-0.698803579	0.114447947073701	3.705958867	3.708616046	333.3266171	333.3297064	" "
"NGC4244"	439	79	85	116.1177463	35.4509016117993	37.90337473	11.6837533133029	-0.836110063	0.328239158657602	3.649479173	3.642297776	16.64472622	16.69223225	" "
"NGC4244"	440	81	90	540.0195718	38.8656864323411	1524.604823	101.054255904817	0.775110455	0.074024607675126	5.298115153	5.302425491	318.1756561	318.221197	" "
"NGC4244"	441	86	94	1472.266978	32.5595031507224		" "		" "	5.851336369	5.852331771	330.5017576	330.5016508	" "
"NGC4244"	442	91	96	124.4386327	29.3549388638116	146.186198	36.4319191175954	0.120288688	0.259622209924356	5.436427867	5.438465311	12.14013784	12.16887019	" "
"NGC4244"	443	92	97	591.3237166	81.8023030849842	298.6313404	71.6975669090889	-0.510190976	0.209638211753188	5.732952339	5.76229604	17.30432703	17.44721973	" "
"NGC4302"	444	22	0	259.7955721	24.5844060553959	96.93768016	27.7520889690507	-0.736232363	0.228122401979988	5.065465524	5.057364473	146.6036561	146.533029	" "
"NGC4302"	445	32	1	368.5999859	24.525303319113	204.7606745	9.61238958075874	-0.439031529	0.061607584443131	2.434014032	2.432809349	147.1586495	147.1174507	" "
"NGC4302"	446	37	2	453.6852775	49.4825014085314	147.0275698	17.6360290036217	-0.841501365	0.122657438316372	2.140776183	2.14422438	146.4005096	146.4216454	" "
"NGC4302"	447	38	3	149.5537804	22.9890874806369	108.0527042	8.20287895928083	-0.242743181	0.129707747283618	1.857985904	1.853274852	122.4552113	122.3295682	" "
"NGC4302"	448	40	4	1158.554692	26.6980483951454	2278.313775	26.8899170324141	0.505044323	0.019588261696563	1.391218689	1.389353405	130.8939732	130.8802253	" "
"NGC4302"	449	41	5	422.7291955	26.2022560121992	389.0492448	22.4530473103654	-0.062005128	0.064075244138461	4.069546366	4.071182253	101.5119625	101.49864	" "
"NGC4302"	450	42	8	168.350913	39.7675776941441	55.538025	10.3615554001551	-0.828207295	0.227734061428372	0.452436087	0.444225054	119.3793757	119.5040335	" "
"NGC4302"	451	44	10	427.0889718	73.5857688007469	55.48397147	10.4675168509604	-1.524177826	0.193300055293206	1.320371226	1.314767401	270.6377749	270.3661725	" "
"NGC4302"	452	45	14	1444.916269	29.4149285266678	2601.168825	37.0137927532721	0.439060929	0.01879146563803	2.326083266	2.325201531	87.28607707	87.24550776	" "
"NGC4302"	453	47	18	324.6911551	34.8265933025783	105.2454712	16.6195670766703	-0.84134855	0.144425875892558	3.033477836	3.03336007	83.7215827	83.63860811	" "
"NGC4302"	454	48	19	469.1673848	29.2235067940686	392.6618265	48.6115472042086	-0.132941563	0.104850377907259	5.362627629	5.364565732	277.0818173	277.0438699	" "
"NGC4302"	455	55	24	199.9793998	24.8364807247608	466.7366295	11.7527955693379	0.632965481	0.095874144769485	2.549830159	2.549404132	31.27213725	31.2377576	" "
"NGC4302"	456	56	25	596.2370774	39.2001213463718	357.2349611	14.5921260278279	-0.382553105	0.058559790523123	2.397423452	2.40126517	11.22910833	11.21245949	" "
"NGC4302"	457	58	26	166.1532598	23.1864550119115	52.87107848	11.3397990245709	-0.855146109	0.193592437498116	3.407843563	3.408201701	40.29652119	40.37978542	" "
"NGC4302"	458	59	28	15448.01239	182.594124035131	3970.493984	99.218575541715	-1.014618228	0.020914171977398	3.399240091	3.401197126	324.3237482	324.339838	" "
"NGC4302"	459	61	30	273.5647557	33.5664197000199	127.3554291	22.9113614916747	-0.570983952	0.164750970105495	4.561088031	4.56623839	316.5359337	316.6011244	" "
"NGC4302"	460	63	31	133.9065757	30.2271089300016	86.51795671	18.801732937793	-0.326202557	0.237062940228588	4.602554023	4.605970099	342.0634837	342.0967529	" "
"NGC4388"	461	5	0	336.0529247	52.4017710968624		" "		" "	6.613039441	6.619868756	144.5557548	144.4586029	" "
"NGC4388"	462	9	1	171.2768809	41.0855514894624	74.86739704	14.6847387297357	-0.61803821	0.234431101636639	3.361241985	3.370599371	177.6939951	177.5043856	" "
"NGC4388"	463	10	2	175.3278278	44.7858505133195	137.6650593	34.6990510012092	-0.180605708	0.271503242451959	3.780378667	3.792559823	139.4418899	139.3547837	" "
"NGC4388"	464	11	4	140.3120775	30.4762095844997	223.5848312	9.67298212923399	0.34795843	0.167557247767069	2.876387747	2.878285253	162.5880845	162.3310885	" "
"NGC4388"	465	12	6	230.7064301	42.836933716854	50.66952797	13.3262487164609	-1.132041415	0.243571551399859	4.173353742	4.164057145	234.7730594	234.7348546	" "
"NGC4388"	466	14	7	157.2113078	47.5399239478301	22.75425896	7.00092698567418	-1.443476982	0.326384910623456	2.229947938	2.222943377	179.9555245	179.7994125	" "
"NGC4388"	467	15	8	216.9124786	37.4356071228135	87.34402169	15.289348867641	-0.679334299	0.185978887263174	3.911983095	3.920247246	123.9966236	123.9723228	" "
"NGC4388"	468	17	9	120.4571432	37.7528343420939	71.83806277	8.91115770534178	-0.386014546	0.255015385383992	1.730767046	1.727679098	197.3187122	197.0859693	" "
"NGC4388"	469	18	10	242.2167004	49.9928513249322	56.18228752	7.04300477522946	-1.091272598	0.182700004860075	2.175826346	2.183335331	131.2204346	131.0792803	" "
"NGC4388"	470	20	15	270.8994333	56.5752632804756	89.46821623	21.8073382279695	-0.827372035	0.242841369215635	4.709010296	4.72415298	95.8209123	95.7782757	" "
"NGC4388"	471	21	17	295.5419212	91.2993415908766	73.35480498	9.79602307534965	-1.040691745	0.25462400576222	2.369417748	2.355088093	266.4990423	266.5678532	" "
"NGC4388"	472	26	22	242.7433152	57.4412986590907	48.55899311	10.3517813195432	-1.201796996	0.240965981951285	2.855094948	2.864159034	21.36338201	21.63724319	" "
"NGC4388"	473	30	24	137.3153604	43.1921244522439	51.10656447	14.5488798076632	-0.738129628	0.320968214150222	3.975117311	3.976216901	334.5225453	334.5613695	" "
"NGC4388"	474	31	25	148.0291562	40.5855962901785	71.34417693	21.994153203345	-0.545097027	0.312133111631063	4.347807259	4.341116998	335.2886026	335.5418162	" "
"NGC4438"	475	2	0	2632.355794	77.6924026346109	" "	" "	" "	" "	7.362601005	7.362123373	226.6540414	226.6515031	" "
"NGC4438"	476	3	1	374.8892263	52.5068128271163	146.4225857	35.6683219446594	-0.771821314	0.212590481245603	5.117946157	5.117838505	171.984982	171.9908323	" "
"NGC4438"	477	8	2	327.3017291	58.0772546845555	173.3596132	11.0426518730431	-0.521738025	0.142635479500329	3.474825259	3.472033366	144.5024269	144.4993044	" "
"NGC4438"	478	9	5	198.6599019	61.5458028080691	138.0328551	7.32159504003636	-0.298917199	0.23779945456822	2.278844095	2.276959492	160.3699192	160.147759	" "
"NGC4438"	479	10	7	236.7544639	59.3282250203141	136.8479159	11.9726131519981	-0.450017325	0.200810984252848	3.360199964	3.358838466	123.5430599	123.6184766	" "
"NGC4438"	480	11	10	323.4127214	71.6641246685204	148.643151	49.7384724233436	-0.638206101	0.30363721808963	5.660136848	5.664103922	105.1202108	105.0688429	" "
"NGC4438"	481	12	11	1267.326676	66.0012940450545	499.5760713	23.5377606131537	-0.764244895	0.053133071446019	4.00459283	4.004818264	109.3110605	109.3282529	" "
"NGC4438"	482	14	14	2884.107945	79.9597998953968	1947.129313	66.9072280511998	-0.322525757	0.033403899651116	3.77395699	3.773123611	262.3833859	262.4641146	" "
"NGC4438"	483	15	17	72578.18175	913.760713189623	28888.2065	328.407882336183	-0.756302684	0.012833730051154	0.012188766	0.013683112	157.541804	166.9295963	"nuclear"
"NGC4438"	484	16	18	1311.425322	73.2151935191104	896.2517704	17.7904859651107	-0.312500882	0.044828655880526	2.00350101	2.003913639	279.9911551	279.932601	" "
"NGC4438"	485	17	19	1091.79752	116.405719830888	522.663312	14.8191417803541	-0.604761778	0.083467764972188	2.481940468	2.483405325	68.65225762	68.70268169	" "
"NGC4438"	486	18	23	2414.119208	101.819863677438	1278.072881	61.3886483868004	-0.52212124	0.048361154337174	4.389687827	4.389732506	73.60448606	73.61643007	" "
"NGC4438"	487	19	24	714.5295441	82.365775378707		" "		" "	6.010409773	6.011559399	287.6278732	287.6367262	" "
"NGC4438"	488	22	28	308.0223779	77.1425152837213	170.4561662	26.5530363033951	-0.48576307	0.223141441783633	3.757260969	3.759686731	27.18351791	27.24014275	" "
"NGC4438"	489	23	29	30362.2868	387.463050254399	13159.20392	792.357405111159	-0.686396229	0.046567306432308	5.444858294	5.444417799	312.096955	312.1029565	" "
"NGC4438"	490	24	30	18048.72589	267.340324413391		" "		" "	6.441190724	6.440302836	310.0186142	310.0106715	" "
"NGC4565"	491	22	0	14299.83413	181.463842267673	3897.243804	205.245038198799	-0.970846168	0.040984468110777	4.551669717	4.552675796	139.7171124	139.7189928	" "
"NGC4565"	492	27	5	112.789315	32.3472237266526	33.78151455	9.03013996289801	-0.900368666	0.29661486228078	3.195255436	3.191815696	163.1280952	163.0871315	" "
"NGC4565"	493	28	7	123.8835597	24.8514636878313	87.30547047	7.7418635595706	-0.261332964	0.165937389396304	2.824545573	2.821265883	183.8962743	183.9757891	" "
"NGC4565"	494	29	11	444.0311104	28.5253413136295	220.4563456	19.9324019671874	-0.522917606	0.083913559791979	6.147568784	6.152516422	246.9115235	246.9131503	" "
"NGC4565"	495	33	20	140.8532317	42.0993592956753	206.3853232	12.7063217750477	0.285303942	0.230877023394442	5.159211889	5.164708049	252.675379	252.8089822	" "
"NGC4565"	496	36	24	109.4105051	30.3138180521425	38.38801736	7.36760744122313	-0.782187598	0.254998760376806	1.145555809	1.154101336	155.7350938	156.0594814	" "
"NGC4565"	497	39	26	136.7699451	33.4656429226761	77.17586706	7.26667967440828	-0.427338855	0.198354954945791	2.727786655	2.727145652	106.7154857	106.4868299	" "
"NGC4565"	498	40	28	76.27561579	24.3096825093597	23.74961388	6.98924741653606	-0.871376602	0.328198558383482	1.066211227	1.055780937	121.4720103	121.6538237	" "
"NGC4565"	499	41	29	108.0481953	31.0229540748321	42.72058357	12.4806281269855	-0.692969068	0.309905211062287	4.299820382	4.303341929	95.59076458	95.74747152	" "
"NGC4565"	500	43	30	93.31519528	28.5601497585409	37.07670293	6.60879978352068	-0.689307882	0.267963665245934	1.399222073	1.397296702	103.9330762	104.0804849	" "
"NGC4565"	501	45	31	360.8553782	28.4033113955019	335.7362014	9.03909234598518	-0.053884	0.062937708152901	3.321947754	3.319229384	92.14008125	92.19796996	" "
"NGC4565"	502	48	37	198.5333967	36.2659016775376	115.8909139	6.77845565150848	-0.402017648	0.145113573960611	3.071862648	3.069247677	83.00498803	82.88975806	" "
"NGC4565"	503	50	38	389.6016578	30.3422226609549	860.9356384	32.9739168530211	0.592147551	0.06566137440253	4.867964428	4.870723088	276.1591813	276.1320857	" "
"NGC4565"	504	52	40	220.7308278	28.9199711441559	57.93395592	18.0154104901343	-0.998972769	0.255295948194318	5.496169714	5.499740912	277.3895402	277.3979898	" "
"NGC4565"	505	55	41	286.6859812	34.4990738815136	102.4634849	19.6935729632012	-0.768385997	0.17156333993446	5.014091708	5.014424524	282.7074111	282.7364259	" "
"NGC4565"	506	57	43	139.9167248	37.7885172750896	42.74540457	12.5450611410504	-0.885565155	0.301751603380902	4.508895975	4.500572775	287.6861999	287.5431897	" "
"NGC4565"	507	58	46	144.6565258	27.6907956483641	106.4720376	13.1704190222709	-0.228884344	0.172432452712223	3.815129769	3.816228196	295.8174476	295.7486291	" "
"NGC4565"	508	60	49	132.5439973	31.9138720211361	39.4484755	8.56055253116111	-0.905082113	0.245233904594404	2.378606004	2.371497715	324.4505204	324.5358176	" "
"NGC4565"	509	61	50	3276.372596	110.239873970131	1176.980932	66.7902175395863	-0.76457968	0.049912629170653	4.792793708	4.79771216	294.9925196	294.8859427	" "
"NGC4565"	510	64	52	94.32675853	29.6509917150137	84.19012943	18.8785710515653	-0.084903571	0.292131948828531	5.267922169	5.264095328	293.6744751	293.6836736	" "
"NGC4565"	511	66	54	211.3923346	30.7857992890497	135.0866809	9.78590506055493	-0.334424106	0.123060384909438	2.69758013	2.719955825	34.53589449	34.81177019	" "
"NGC4565"	512	67	55	174.623522	35.184628882718	41.96329988	11.2890263349508	-1.064839517	0.254290759756392	5.764623038	5.760192338	66.11194435	66.08885417	" "
"NGC4565"	513	68	56	235.6724383	58.9184393723997	197.6088061	16.5256551822373	-0.131554474	0.199445184301462	3.347583013	3.358425494	44.10488941	43.97083064	" "
"NGC4565"	514	69	58	322.837852	28.4437503598206	123.702523	9.44210725513309	-0.716399703	0.088193715065532	4.790416145	4.788317484	56.9889445	56.99491365	" "
"NGC4565"	515	70	61	760.7868598	31.5773466250678	427.5008042	25.8300379471228	-0.430463235	0.055459490272056	6.276559523	6.274739678	61.92735153	61.94601555	" "
"NGC4565"	516	71	62	225.4711773	31.6923113978386	66.78644425	7.10561332610616	-0.908646643	0.133372468886056	2.987216335	2.9856709	356.8749451	356.7989839	" "
"NGC4565"	517	72	63	133.5716614	27.137679899241	55.22079321	16.4123984136329	-0.659662535	0.272379734681844	6.044912261	6.033298024	60.51310949	60.50023975	" "
"NGC4565"	518	73	68	109.8688355	30.6958876267479	50.35075555	7.56370945603249	-0.582721749	0.239992431023449	3.80479161	3.805349241	26.68476662	26.77277598	" "
"NGC4565"	519	76	71	106.7751287	33.9414717392761	38.80452546	11.5708498811543	-0.755919499	0.329745858902044	5.622958672	5.617984791	19.18437158	19.2223339	" "
"NGC4594"	520	12	0	152.283985	46.160810414361	181.8012997	20.8585550856833	0.132311532	0.245211682083731	6.508146497	6.503644994	149.5668633	149.5679439	" "
"NGC4594"	521	13	1	166.3587667	50.9726915265973	59.63157433	19.2668043332654	-0.766205673	0.336885157570999	6.243632462	6.251175894	149.7125646	149.7423875	" "
"NGC4594"	522	14	2	684.041642	42.2801264056869	235.9972854	11.5281947264762	-0.794761719	0.059604020778047	5.166788955	5.168062126	172.2760717	172.322846	" "
"NGC4594"	523	16	4	236.0399493	35.9007533655819	65.99294131	8.95247010401402	-0.951783607	0.154192315259714	5.128816873	5.128793179	199.2351738	199.2890302	" "
"NGC4594"	524	18	7	269.5047833	42.1988033089709	83.91585771	9.30955650674292	-0.87136503	0.145183478711517	5.065475444	5.07263466	210.6149944	210.6527939	" "
"NGC4594"	525	22	17	592.330416	57.3109929104696	231.1263533	11.7310770281058	-0.702829701	0.082662725531469	3.281567914	3.28004056	233.7023084	233.8071479	" "
"NGC4594"	526	24	19	383.1939731	33.8592797511284	148.2946262	15.6707818710269	-0.708983651	0.104215764281387	4.677752307	4.674598536	108.6814015	108.6958596	" "
"NGC4594"	527	25	20	477.1222988	33.3415900897655	298.1144322	11.8578856729346	-0.351224712	0.060834250745319	3.434578739	3.433087511	113.1617611	113.1878212	" "
"NGC4594"	528	26	23	121.0757557	34.8206515228183	34.24969251	6.38723952322385	-0.943035063	0.259326713711548	1.079291509	1.077494382	183.2327416	182.8278965	" "
"NGC4594"	529	27	24	303.0079858	36.1787487180818	71.99532247	5.36738255033873	-1.073294294	0.106496420164223	1.060349413	1.061706701	194.2293733	194.7110377	" "
"NGC4594"	530	29	27	106.382321	35.6478807476381	43.02470662	11.1982381952288	-0.676067369	0.321011609506598	2.762983816	2.755333149	99.37421713	99.45712011	" "
"NGC4594"	531	30	28	72340.7284	821.042728523466	128081.6718	1481.51892224425	0.426642336	0.012260392272724	0.000744107	0.002008311	210.2927651	259.4991151	"nuclear"
"NGC4594"	532	32	35	154.6121156	37.8381882600375	62.87943496	13.6389945258765	-0.671911671	0.247412467014159	3.500370366	3.493015276	82.12891013	82.15693025	" "
"NGC4594"	533	33	37	344.444098	34.6619060613947	146.9159855	5.75715679883956	-0.636341196	0.081703491936988	0.723911309	0.723587553	29.14031433	29.1767903	" "
"NGC4594"	534	34	39	512.5314228	35.2960923984986	352.7175527	18.2787457236975	-0.279081413	0.065206173905781	3.906379477	3.908000535	281.6207356	281.5803175	" "
"NGC4594"	535	37	47	341.4787676	33.5558228117697	80.41172623	5.60971721097067	-1.079991361	0.09117537965875	2.405871062	2.407994465	44.09543398	44.13447907	" "
"NGC4594"	536	39	49	124.62242	35.2389265960837	74.02021188	5.35317906907845	-0.389054662	0.220817977572387	1.981212331	1.982520699	15.21293615	15.26875081	" "
"NGC4594"	537	41	52	342.6509249	35.5142207277376	125.1927724	5.16391513430268	-0.751938472	0.084396526210106	2.096531868	2.095159588	356.9214981	356.9715611	" "
"NGC4594"	538	46	60	224.0317042	33.8688739485915	185.8302288	6.31406364179375	-0.139620512	0.117230533161597	4.027270013	4.023650208	9.110279541	9.106786154	" "
"NGC4594"	539	47	61	266.9465247	39.6959662409824	80.00697179	7.41945378597697	-0.899865845	0.132588911069893	4.340867964	4.344364706	22.07081378	22.1004885	" "
"NGC4594"	540	48	62	2204.725713	75.8060251483374	1005.385593	22.8755837337519	-0.586424723	0.03119343087589	4.559576661	4.559999959	333.252986	333.2358026	" "
"NGC4594"	541	49	63	261.7153226	34.3039523143277	139.6468117	6.85827982803137	-0.469106414	0.105898694227312	4.325650733	4.325566457	339.9438832	339.8707061	" "
"NGC4594"	542	51	68	137.4949208	36.3019311025595	89.59286088	6.68258684932567	-0.319870266	0.207570422389554	4.395456803	4.390952878	4.164213486	4.176388469	" "
"NGC4594"	543	54	72	134.158008	42.0365586518228	65.67103213	16.6561206305334	-0.533496585	0.304989965760305	5.320575725	5.317845392	340.7971568	340.8024574	" "
"NGC4631"	544	7	0	173.5733504	38.6456708465682	48.91191364	14.5709186521444	-0.945903167	0.281375711575515	5.846612726	5.847850149	168.3711655	168.3339339	" "
"NGC4631"	545	10	2	801.8808388	121.890173428965	470.4927389	40.2837207378653	-0.398187604	0.131991454156995	4.811797894	4.800742018	179.6971734	179.6437435	" "
"NGC4631"	546	12	4	493.2318711	47.8387107703604	240.2871799	12.012549200331	-0.537069543	0.082554050594972	4.378389093	4.382019881	177.4286166	177.3845813	" "
"NGC4631"	547	14	6	278.343679	29.1544358767127	257.0929802	22.6047392779895	-0.059311321	0.103464021198627	5.851125263	5.848590687	136.1739022	136.160091	" "
"NGC4631"	548	18	11	211.1436913	34.9598586323193	53.69894135	7.94522013009328	-1.02250147	0.167996606950128	4.193145507	4.196497762	211.8711427	211.8400039	" "
"NGC4631"	549	20	15	380.9293464	45.5590684526892	150.3606967	7.41650738033948	-0.694223973	0.097878683202292	3.386796376	3.385298558	185.9207174	185.9060988	" "
"NGC4631"	550	22	20	3480.695517	207.867615999156	2630.523246	52.8968216170833	-0.20914567	0.047675044697672	2.994757782	2.992662432	174.9773455	175.007589	" "
"NGC4631"	551	23	22	700.252249	67.527605743426	588.9034907	22.8593301613105	-0.129332536	0.078647251304031	2.894155868	2.889909619	167.693648	167.7251351	" "
"NGC4631"	552	28	37	96036.52883	1965.7396398371	64888.28355	764.000008378186	-0.292798302	0.017865217944144	0.060745807	0.061514803	15.52640064	10.46852059	" "
"NGC4631"	553	31	38	155.8445708	34.7531229110253	56.76827224	8.80653615884501	-0.75419692	0.205522602099342	1.690764185	1.685772567	255.4128985	255.3196465	" "
"NGC4631"	554	32	39	516.4413717	31.1038822381796	205.382235	11.6837158334634	-0.688631883	0.062679100479332	2.920373162	2.919422772	264.0836441	264.0536708	" "
"NGC4631"	555	33	41	170.529302	41.8133219586153	49.49102139	8.46923499389773	-0.92389939	0.226220640867424	2.214273888	2.215183767	97.01349218	97.14888588	" "
"NGC4631"	556	35	44	352.9926834	35.6868762129252	140.6359554	19.8876950307289	-0.68727543	0.131517655890708	4.129750837	4.130946573	81.86287131	81.9028219	" "
"NGC4631"	557	38	50	133.4209799	28.8676684872733	52.67451259	13.1785111199188	-0.694075223	0.250249300835661	3.268693044	3.272202676	293.9395512	293.9385324	" "
"NGC4631"	558	39	51	98.57482036	29.7163066412896	73.73144913	22.0701271075253	-0.216865576	0.321410203661861	4.699003167	4.693567618	72.28365114	72.25404829	" "
"NGC4631"	559	40	52	359.7526479	33.5666883409443	203.2528056	18.8560750531801	-0.426407334	0.09954671917571	4.953431707	4.948170954	287.9721045	287.9623226	" "
"NGC4631"	560	42	53	233.5906825	47.5286169009504	39.18214441	7.02215164722394	-1.333329472	0.205139222641028	2.12184112	2.120324622	39.10202151	39.29665458	" "
"NGC4631"	561	43	58	107.2035855	25.8389644297339	66.14148083	20.7792688043726	-0.360663109	0.299579530171856	4.344563381	4.343062872	63.55635997	63.55508325	" "
"NGC4631"	562	46	66	317.3476504	32.5085433186469	165.6018892	17.4129229576204	-0.485738268	0.111063700226104	5.004423529	5.004679514	57.90891028	57.88103639	" "
"NGC4631"	563	49	75	165.4955465	54.4443782609993	55.30122173	5.62050026468731	-0.818623119	0.260501671371506	3.689746863	3.689942193	350.3650482	350.4082841	" "
"NGC4631"	564	57	81	416.6116929	100.850136742533	279.8594731	21.6521224089673	-0.297133912	0.19227100769696	5.022016209	5.014123588	353.9067725	353.9008725	" "
"NGC4631"	565	56	82	2283.989961	323.486878486746	183.7713153	37.2972428568331	-1.88196962	0.18724184908123	4.988192247	5.014525949	356.6027182	356.6265233	" "
"NGC4631"	566	58	84	142.9207309	42.9630729376192	60.04856339	15.7424975734516	-0.647592454	0.301770015112657	5.752889079	5.754815315	335.1032286	335.1072538	" "
"NGC4631"	567	59	89	2161.481105	261.687983680594	1174.13128	116.444381666113	-0.455756496	0.118405711205915	5.839366642	5.82545402	353.6346771	353.6303081	" "
"NGC4666"	568	15	0	243.2477642	25.9976351581992	253.5029451	31.1087916399162	0.030839749	0.123118446640859	4.615368154	4.616253797	170.5024924	170.4739414	" "
"NGC4666"	569	23	2	127.4832272	30.0916495923765	31.26447537	10.0193827903674	-1.049653284	0.301128815504681	2.884407605	2.873038957	173.2334126	173.0052401	" "
"NGC4666"	570	29	8	231.9647637	33.38779267083	140.847377	26.5455596825098	-0.37259352	0.179417525314903	4.640331223	4.641291022	98.85780002	98.9096876	" "
"NGC4666"	571	30	12	4864.285481	138.201808298932	944.6519631	89.7156337687839	-1.223927721	0.074999366925456	5.250232117	5.249278973	268.5889613	268.3589932	" "
"NGC4666"	572	32	14	1286.473365	93.4735354692723	305.1099526	69.3018489010956	-1.07466075	0.180423386773441	5.469612738	5.479871976	272.2264983	272.5388874	" "
"NGC4666"	573	33	15	1892.402115	471.933494400042	541.9590119	87.0130097508059	-0.933829081	0.224395492543334	0.350644837	0.352269314	9.62110427	9.384619568	" "
"NGC4666"	574	35	17	132.5146249	38.1562538422854	69.73696904	19.9236653146249	-0.479428577	0.306884137965965	4.077433825	4.071030784	280.2688483	280.3590823	" "
"NGC4666"	575	39	18	557.3513047	46.8733244681114	247.3417467	13.5102099153018	-0.606732784	0.075869827782152	1.757737959	1.756443457	340.6992521	340.7531879	" "
"NGC4666"	576	40	19	87.48491743	29.5349002262218	56.08073576	15.8932824328993	-0.332090216	0.333482600702248	3.538436411	3.551396884	297.7391599	297.6205845	" "
"NGC4666"	577	41	20	138.1615514	29.1593818652217	43.3641581	14.548091422144	-0.86540459	0.299867401164727	3.933989418	3.930554774	63.12758845	63.06526031	" "
"NGC4666"	578	52	24	203.7105685	26.878523385565	142.1704599	27.4647432298185	-0.268610308	0.176992931226305	4.884563274	4.885255448	8.810917111	8.768513941	" "
"NGC4845"	579	7	0	13507.43426	156.796213282817		" "		" "	6.500170825	6.500186913	139.4113365	139.416447	" "
"NGC4845"	580	8	1	600.441448	43.5355208133902		" "		" "	6.031030232	6.02619615	140.8872631	140.9413637	" "
"NGC4845"	581	10	2	943.4506688	78.8698670466455		" "		" "	6.991933731	6.996804692	125.8961988	125.9435723	" "
"NGC4845"	582	11	3	5419.778543	109.135694656012		" "		" "	6.675105937	6.66738945	123.7471885	123.6863244	" "
"NGC4845"	583	12	4	5148.89058	172.407258927897		" "		" "	6.34056023	6.348128534	121.7241681	121.7614842	" "
"NGC4845"	584	15	5	239.6202105	44.3113405433646	118.7964274	37.1447154986199	-0.523999704	0.274836235023217	5.28494105	5.284419972	232.3026905	232.3388264	" "
"NGC4845"	585	18	7	193.9148377	32.7210068047251	272.624296	11.173944976101	0.254422362	0.131374893995746	2.721767811	2.71986271	202.2323641	202.2974974	" "
"NGC4845"	586	19	8	643.3812354	34.6423472172401	255.3825637	10.1979975411988	-0.69004024	0.050717137770735	2.399046715	2.397777814	203.9313057	203.9340945	" "
"NGC4845"	587	22	10	149.5657897	46.6577875499548	32.86718446	10.4461726429843	-1.131623422	0.336933999423525	2.429719857	2.420063106	235.6696665	235.1745251	" "
"NGC4845"	588	21	11	375.5410919	46.1003382858059	96.96927417	9.33318014902493	-1.011170845	0.118017904522576	1.437597173	1.433365276	160.9259086	161.0400049	" "
"NGC4845"	589	26	12	193.1916543	45.7738816109547	121.4742266	9.54571971329869	-0.346508691	0.188859795202386	0.692099732	0.682642166	176.5616357	176.6890365	" "
"NGC4845"	590	28	13	236610.1772	2667.85102943383	361449.0642	4043.4857755188	0.316431791	0.012016803924173	0.00985453	0.009806883	267.3949607	259.3744197	"nuclear"
"NGC4845"	591	31	14	448.2209846	51.8139219603827	102.568372	10.1609114350684	-1.101373686	0.115180001026105	1.374999613	1.375885698	55.48359495	55.60125581	" "
"NGC4845"	592	32	16	211.7476547	37.1062970785922	67.1824394	13.1566505525854	-0.857333699	0.198820438120578	3.497666016	3.498100985	290.1411513	290.1189863	" "
"NGC4845"	593	34	18	143.9044995	40.921007302218	52.01491083	13.0669828073585	-0.759975695	0.287069399038629	1.99032335	1.997022252	43.30495384	43.15461386	" "
"NGC4845"	594	36	21	39627.6742	453.405605977255	10443.57535	284.435668690776	-0.995911127	0.02234995967593	3.528641783	3.528294401	48.97327985	49.00169037	" "
"NGC4845"	595	41	25	3141.645566	94.1849788510864		" "		" "	5.812505519	5.816264702	45.48756425	45.4803267	" "
"NGC4845"	596	40	26	652.7937043	82.3778062651426	225.7100562	46.5752400161762	-0.793127256	0.182997333604186	4.24684528	4.264528092	18.89041843	18.66692539	" "
"NGC5084"	597	18	1	133.439324	42.6256840704082	107.7401753	20.6575008424922	-0.159762364	0.281869742965291	4.862963432	4.865213835	191.1404601	191.0756937	" "
"NGC5084"	598	21	3	186.8805761	30.4897898362511	88.69833117	9.47510464554853	-0.556549603	0.147540081319687	3.70037413	3.701077296	210.4672673	210.3482555	" "
"NGC5084"	599	22	4	4505.638896	254.980428610972	2580.906123	271.893150305251	-0.416118432	0.090474994150021	5.458745668	5.481736378	237.8708114	237.8290731	" "
"NGC5084"	600	24	6	408.5702258	65.3672492656292	201.9086838	43.6214962369067	-0.526392803	0.203392823142979	5.232108445	5.246895643	242.3923863	242.3980723	" "
"NGC5084"	601	25	8	617.363329	31.942563107374	219.4797021	13.6536393491771	-0.772356805	0.061216858031062	4.072973709	4.077536348	235.7190015	235.7463596	" "
"NGC5084"	602	27	10	1402.780955	105.318915499303	601.9855606	84.3945918808572	-0.631791266	0.120318518242615	5.114117638	5.118917419	250.534937	250.6232255	" "
"NGC5084"	603	30	11	194.2008288	31.9080333505638	46.46463344	5.19871934464638	-1.068098957	0.150392358015077	1.690387518	1.681126817	123.6353867	123.6998654	" "
"NGC5084"	604	31	12	295.1919352	32.7011656480134	75.91577495	5.49999475788938	-1.014178681	0.100144372360738	2.227557844	2.228463416	106.8039756	106.87529	" "
"NGC5084"	605	32	13	470.2284613	62.3909295113811	95.71479788	5.70842588078584	-1.188817756	0.11005804241777	0.528631036	0.52919134	177.6470021	178.3171599	" "
"NGC5084"	606	33	14	33599.28693	431.396969188505	27603.03858	309.355633984424	-0.146808563	0.012894028731711	0.02646587	0.02468752	39.99705663	36.64273172	"nuclear"
"NGC5084"	607	35	15	512.8336243	47.6206285888529	186.6694711	24.4448557696378	-0.754742371	0.121455117233716	4.772601733	4.772430747	271.240225	271.2178913	" "
"NGC5084"	608	41	24	169.9303973	32.3940749776632	64.0634497	6.02587141664532	-0.728531312	0.160827170345262	2.6251466	2.62519796	327.205026	327.1298616	" "
"NGC5084"	609	46	29	170.5537467	33.9993772534903	104.7551289	11.4359545067427	-0.364017332	0.171954381219093	4.061454927	4.062039071	335.0626667	335.0344328	" "
"NGC5084"	610	48	30	260.0885449	32.9824929488178	159.5594739	20.4673032962262	-0.364898908	0.136467159829884	5.002878815	5.001018097	322.6309128	322.6005516	" "
"NGC5084"	611	53	33	636.2599722	33.6550927766983		" "		" "	5.827486861	5.828434707	357.1977476	357.1785135	" "
"NGC5297"	612	20	0	153.2511009	30.5831712537554		" "		" "	5.956935297	5.964532283	226.0814283	226.1086903	" "
"NGC5297"	613	26	2	142.2057815	30.5902145124491	46.95393754	12.9098809465888	-0.827554172	0.264117048873748	3.657479648	3.653886383	151.4324454	151.3858599	" "
"NGC5297"	614	27	3	154.803773	27.8208168621847	51.71896823	10.8738425116142	-0.818760866	0.209260261650138	3.287726604	3.293187915	196.114283	196.1689526	" "
"NGC5297"	615	29	4	175.6126345	42.8778831337745	40.77747678	8.82032995702222	-1.09046566	0.24678819181804	2.949620109	2.948277626	154.0813323	153.9879172	" "
"NGC5297"	616	31	6	144.1887151	31.2014112050629	59.97747452	18.6956622706753	-0.6550736	0.287087798571092	4.072890418	4.067151247	120.5022453	120.5542196	" "
"NGC5297"	617	34	7	207.717254	36.2877008345696	245.8116918	9.74079206059311	0.125755024	0.135528474489743	3.05544335	3.054842393	231.3161025	231.3433455	" "
"NGC5297"	618	38	8	89.61523026	26.7528208384429	19.19375202	5.83652329916077	-1.150800823	0.32239753302489	2.384528298	2.384920989	125.3736312	125.3470831	" "
"NGC5297"	619	42	11	91.33937158	29.0565419348143	60.79268752	11.20791999344	-0.304038548	0.278174497560728	0.773267461	0.780277707	248.1649397	248.1319376	" "
"NGC5297"	620	45	13	171.596099	50.8920136047865	120.6274308	15.5842878627555	-0.263205815	0.244748524142764	0.29538101	0.284663048	131.0582562	131.6024556	" "
"NGC5297"	621	46	14	238.1960944	60.801427899316	147.9509499	19.469684332575	-0.355644395	0.217273719939238	0.345701615	0.322702507	103.5702725	102.5029729	" "
"NGC5297"	622	47	15	148.2750009	41.5191055933486	59.56923009	17.7887656501783	-0.681044616	0.309716887643413	0.415376782	0.418680281	263.4703706	263.8792191	" "
"NGC5297"	623	48	17	204.0404682	45.8871617349379	85.76943639	10.328688586213	-0.64723331	0.193004583086448	0.004792614	0.000722638	274.2550118	118.9703005	"nuclear"
"NGC5297"	624	50	25	146.1166039	34.5329417806402	45.81865978	7.73401382231056	-0.866093992	0.219728264011381	1.996779245	1.994402863	284.2096055	284.253749	" "
"NGC5297"	625	51	27	145.4226793	40.5430190515094	45.19540227	12.5490619348857	-0.872767279	0.297691224239836	3.789980745	3.792130121	281.673811	281.6641329	" "
"NGC5297"	626	55	28	257.1174002	53.6636333317464	178.6721139	13.6424674999663	-0.271826839	0.168140608599652	1.556628618	1.538776629	305.7093292	305.8020317	" "
"NGC5297"	627	53	29	84.1431013	28.1835756263397	26.60837697	7.87217454400558	-0.859805278	0.338110678589521	1.360082099	1.355435862	50.62345824	50.64159867	" "
"NGC5297"	628	56	30	145.4507714	44.0184501025082	44.7705821	11.7608246121227	-0.879964539	0.303189240234701	1.965434654	1.960860104	300.2563979	300.1183027	" "
"NGC5297"	629	57	31	162.5663245	24.8401384105432	51.06721226	7.24436375342504	-0.864772039	0.157744144908216	2.523230646	2.520833975	307.1919752	307.334931	" "
"NGC5297"	630	64	35	237.1496889	34.459816653258	68.64389408	8.23309422044752	-0.925873587	0.142548420693966	3.04114186	3.040921042	2.518676939	2.531933324	" "
"NGC5297"	631	69	36	480.3974903	48.0079560374913	149.8478847	18.7284891528646	-0.870036929	0.121069076915807	3.404107075	3.405454771	2.198776934	2.155697166	" "
"NGC5297"	632	70	37	489.9813928	33.4097832298013	228.8816458	16.6466324597705	-0.568449141	0.07542584573058	3.880329853	3.885351282	6.445720902	6.476660764	" "
"NGC5297"	633	72	38	141.6008835	28.8515208329342	190.7470336	18.7039241739499	0.222503498	0.171075137638987	4.523777508	4.525189701	335.1677375	335.1735494	" "
"NGC5775"	634	22	0	1057.719876	40.0689470136194	160.1240075	22.9053255840312	-1.409932772	0.11195600664154	4.752569371	4.746241967	177.5371246	177.5364318	" "
"NGC5775"	635	27	1	225.0479068	36.889956916246	134.3905165	29.2699152520998	-0.385031631	0.206233734133465	4.911183975	4.91471144	217.4932985	217.5112	" "
"NGC5775"	636	28	2	232.2232399	28.9524352505526	93.28189839	13.0294435854001	-0.681151844	0.141650006652429	3.583810345	3.589478103	162.16839	162.2150334	" "
"NGC5775"	637	31	3	218.0687404	31.3397971676572	60.94402593	9.36619350807204	-0.952083245	0.159191257272593	3.050655616	3.044889151	167.9866664	167.9687319	" "
"NGC5775"	638	37	4	206.9681962	29.07162820683	60.53847416	7.69405128996513	-0.918051936	0.143315445322583	2.370692885	2.369696677	160.9523413	160.8549906	" "
"NGC5775"	639	38	5	257.309953	36.3437591955173	226.2327897	23.4966043502471	-0.096127984	0.132641797932182	3.423794378	3.414352469	129.0110248	129.0107688	" "
"NGC5775"	640	39	6	102.4900318	30.9033245553958	47.98416734	12.1196572351952	-0.566755402	0.297584958100904	3.368296138	3.372148866	238.4435078	238.3248249	" "
"NGC5775"	641	50	10	495.7724035	27.2152796583204	129.3228039	8.04881653213286	-1.003576903	0.062786234936508	2.216102953	2.21781142	273.4601993	273.4036525	" "
"NGC5775"	642	55	11	765.848476	28.7228788719965	1327.487199	46.2189658095033	0.410793342	0.038716946116878	3.850153789	3.849940108	75.34059582	75.34807083	" "
"NGC5775"	643	56	12	401.9121218	42.9511928727092	106.6378455	9.93453445006133	-0.990873295	0.107261248098813	1.143791956	1.141649856	12.62846897	12.45185136	" "
"NGC5775"	644	58	14	2815.415907	226.592973812314	212.4983235	23.3791553310146	-1.929724198	0.10313236359654	3.920081842	3.93076267	293.8675003	293.7262401	" "
"NGC5775"	645	60	15	121.6429287	27.5973269237009	52.55143645	6.77145340360471	-0.626801799	0.197396526378476	2.08629483	2.08847023	322.7333647	322.6587175	" "
"NGC5775"	646	63	17	142.0610998	32.5078053493725	25.06842816	7.12694459089	-1.295464955	0.276110850104057	2.461378875	2.452092916	352.0025521	352.2826415	" "
"NGC5775"	647	67	18	122.4067847	33.600289957658	47.17536927	14.7708540812331	-0.712073663	0.315030489379664	3.636234279	3.64062799	326.0111606	325.9094273	" "
"NGC5775"	648	69	19	151.3337374	25.9641548589696	67.58275022	12.6765722526274	-0.602035321	0.192321655779861	3.115232438	3.109961653	4.958783772	4.925310498	" "
"NGC5775"	649	70	21	144.7398779	41.9798461815998	45.61621469	13.7815970981041	-0.862331089	0.316855384138382	3.793646749	3.79318477	329.5095482	329.4703649	" "
"NGC5775"	650	71	22	505.6879785	28.1697092068543	387.1456796	3.871456796	-0.199488895	0.042818929136057	6.275246608	6.275921612	302.7037979	302.6726328	" "
"NGC5775"	651	72	23	246.7656796	27.5677174232642	138.9394089	12.978307672169	-0.428972752	0.110173495574623	3.557366041	3.559292556	13.86345038	13.8818808	" "
"NGC5775"	652	73	25	335.0950243	33.2511855084705	75.43747223	20.8380229724325	-1.113586579	0.222061709589679	4.789219984	4.791979237	325.8459739	325.9580455	" "
"NGC5775"	653	74	26	264.3946529	28.2855316071096	116.5319259	22.1428082547628	-0.611850593	0.164978764127085	4.304249603	4.311765236	337.3981299	337.476239	" "
"NGC5792"	654	9	0	301.5314419	60.1096189997515	258.9258339	36.7475312455747	-0.113764626	0.185138061383831	5.318175523	5.314855653	183.6848525	183.6535236	" "
"NGC5792"	655	10	1	227.9429887	57.5010626034478	175.3475943	40.0171793321877	-0.195909034	0.257365011791056	5.432831294	5.428013639	192.5054256	192.60891	" "
"NGC5792"	656	17	4	226.0694628	66.411894749675	84.89581822	27.7977239654044	-0.731445796	0.332814901231238	5.0108737	5.011531011	221.9574108	222.0455934	" "
"NGC5792"	657	20	8	6554.504299	296.927026123596	2941.00438	109.98992575641	-0.598500293	0.044443977900336	3.875843984	3.876579155	220.7748357	220.7977885	" "
"NGC5792"	658	21	9	397.7561827	44.164618512456	80.43947178	10.1571767845464	-1.193663452	0.127213978438001	3.147086602	3.141917358	153.6536978	153.6409144	" "
"NGC5792"	659	24	12	345.1057866	65.8995961267985	82.85842658	8.24393957760232	-1.065497179	0.162904754491468	2.339040293	2.340251004	208.2520109	208.2645744	" "
"NGC5792"	660	27	15	129.8571857	35.2721832533307	67.6924591	12.4190415645277	-0.486521886	0.247985803529476	3.714767136	3.710936057	103.8113021	103.8603694	" "
"NGC5792"	661	28	17	284.700029	62.1923399639439	149.296094	10.8450191606113	-0.482073892	0.17416965616687	0.516664563	0.511240774	212.7721676	213.084385	" "
"NGC5792"	662	29	21	89.37866633	29.7307500776629	41.84240015	9.45207960798939	-0.566813209	0.304210177428173	2.060581989	2.05486137	261.3642599	261.7609488	" "
"NGC5792"	663	30	23	27102.2234	389.076545641698	11827.51984	153.401520882891	-0.619250921	0.014637406141393	0.008223396	0.007791638	282.9117449	299.7928426	"nuclear"
"NGC5792"	664	31	24	163.9680815	35.4048114253913	92.39486224	17.7940447710321	-0.428374642	0.21890017976038	3.749599059	3.749514732	267.1224106	267.1750273	" "
"NGC5792"	665	32	25	349.8246292	93.2256947584819	246.3412055	22.3122339964262	-0.261919525	0.212947171842526	0.368112931	0.369848926	112.2581204	116.7771564	" "
"NGC5792"	666	34	34	214.6212679	40.1344047841449	66.03157021	7.35104056780265	-0.880304752	0.164652354344209	2.070190967	2.070646011	60.24320966	60.29511943	" "
"NGC5792"	667	36	37	536.1313133	62.5237235409209	267.9109118	15.8585621028049	-0.518085459	0.098946213687462	1.263392333	1.263009751	350.3780292	350.4340111	" "
"NGC5792"	668	40	40	162.1308284	47.3202713806298	22.02670299	6.57122357454027	-1.490757699	0.315758506826776	2.35314622	2.363144278	22.47640363	22.39435137	" "
"NGC5792"	669	41	41	510.5285437	36.419149013784	229.4649742	8.8515539093753	-0.597226824	0.061356143916109	2.577653628	2.577577669	22.55817041	22.55199975	" "
"NGC5792"	670	42	43	222.2043507	37.7399723069243	58.36426124	17.6567791928592	-0.998415199	0.262486577053922	4.71487485	4.711031838	304.5114201	304.5693908	" "
"NGC5792"	671	46	45	310.332816	30.3993747825032	130.8963505	26.8920176180363	-0.644682112	0.172197817538561	4.997481041	4.995229829	332.1916072	332.2222378	" "
"NGC5907"	672	9	0	113.6235699	21.8460575481195	88.8743999	26.769958028869	-0.18346821	0.27035551782722	5.791843159	5.789494312	188.6256119	188.8208351	" "
"NGC5907"	673	21	5	1171.972204	28.4194124433242	2821.387619	41.53878550083	0.656109404	0.021462930142704	4.105357537	4.104785072	220.8707089	221.1050353	" "
"NGC5907"	674	23	6	79.42092574	23.3097976410184	26.25526451	7.33204437323368	-0.826648473	0.306505461789989	3.089740199	3.077135951	188.567408	188.8326417	" "
"NGC5907"	675	25	7	218.3810357	20.9020808198377	163.6385197	9.30713637126115	-0.215517667	0.084234529942807	2.950355286	2.951285765	179.1226987	179.390336	" "
"NGC5907"	676	27	9	78.61887148	24.2243259673134	25.09993419	5.82027718658238	-0.852675934	0.291755744030392	3.785360345	3.774838173	220.0006406	220.1763631	" "
"NGC5907"	677	28	10	124.3751444	28.7012550698253	122.1153255	16.815612125692	-0.013693989	0.203310160404559	5.996622811	5.994779822	243.6414332	243.7969424	" "
"NGC5907"	678	29	11	122.7294973	25.0829533230891	56.76904129	10.1123885784732	-0.57578977	0.205113424717954	2.645484619	2.642231119	172.6088306	172.7676492	" "
"NGC5907"	679	36	20	29138.99974	436.424683530518	6331.656727	74.4033153685296	-1.140028037	0.014402799133236	3.111908772	3.096246861	242.9193513	243.0266587	" "
"NGC5907"	680	38	21	33781.46129	461.483831129751	7784.888646	102.253542389772	-1.09612424	0.014337819454715	3.791819052	3.802595629	250.3677635	250.672178	" "
"NGC5907"	681	39	24	98.84899517	21.3817056837027	26.561705	7.66340712503004	-0.981409536	0.272814954516765	3.248439861	3.23826691	112.0274556	112.2997353	" "
"NGC5907"	682	45	33	150.3984352	43.3640476833107	47.50474261	5.71168850425287	-0.860675776	0.236346684323487	2.154872782	2.157251968	257.4630626	257.7976499	" "
"NGC5907"	683	46	34	303.7405769	25.5596360490978	86.04126629	8.22779822276492	-0.941995574	0.096371367790784	4.185105914	4.18346263	94.86437621	95.10968234	" "
"NGC5907"	684	47	35	88.80408718	26.7293452105771	30.1612176	5.40112717300366	-0.806469773	0.264976798391364	3.466616512	3.453343573	267.4516732	267.5604739	" "
"NGC5907"	685	48	36	173.0943207	32.0831153168768	49.92274337	5.70600800777556	-0.928562591	0.164749042343862	2.185781028	2.187529002	269.5390216	269.8128365	" "
"NGC5907"	686	49	37	176.8099287	38.5400859709936	46.41254288	10.3460880942674	-0.998872134	0.235880329766664	4.617612518	4.620378274	272.2395014	272.4288246	" "
"NGC5907"	687	50	39	104.9516449	29.4142438760318	34.86103046	6.39600294406856	-0.823089709	0.253433894711781	3.53794096	3.533287896	85.71637433	85.90055292	" "
"NGC5907"	688	52	41	84.11201131	27.4668349807848	20.54796764	6.15561133732947	-1.052554681	0.335271387512134	3.61238034	3.611729121	82.1284089	82.32317288	" "
"NGC5907"	689	56	46	94.29749666	30.0802318540215	30.08677622	6.20827467040024	-0.853140719	0.287431638740518	3.138945093	3.1487626	285.0185057	285.2133327	" "
"NGC5907"	690	60	49	86.90306717	27.8334813099298	30.85247254	6.45848244513193	-0.773386272	0.289481856525409	3.579239578	3.588878518	68.29804494	68.33350111	" "
"NGC5907"	691	61	50	157.794204	48.550024709951	72.13998866	13.110167716444	-0.584521231	0.270353953227357	3.488003336	3.496958801	63.61279408	63.58452851	" "
"NGC5907"	692	66	56	309.4595691	32.9637944094407	95.3851071	9.69498595758384	-0.878932871	0.111391588612141	1.925717016	1.925781359	6.762990583	6.858012584	" "
"NGC5907"	693	68	57	261.7085926	24.8104971426481	92.61170763	10.9278602110875	-0.775805694	0.114516216848466	4.685571535	4.684790455	295.0894462	295.3304648	" "
"NGC5907"	694	72	61	83.11648121	26.9437689302754	32.93687061	6.64737915486381	-0.691291544	0.288903970819223	2.597858072	2.611815749	9.721854796	10.00334006	" "
"NGC5907"	695	73	62	94.02257793	26.6776130767455	43.75707698	10.3992341571468	-0.571226709	0.280020363061769	2.737423047	2.740478289	357.5876487	357.8003038	" "
"NGC5907"	696	75	64	594.2876225	23.3158703934959	693.6384544	14.8768870958611	0.115448564	0.033828488545068	2.868552324	2.869059839	359.0033211	359.2349787	" "
"NGC5907"	697	78	65	190.4474327	24.1473860846806	99.08398333	9.01138637458034	-0.487976624	0.118053416635224	3.364104972	3.362665539	10.37506687	10.56061421	" "
"NGC5907"	698	82	67	135.6777638	27.7849016457595	56.66645875	17.7267763421851	-0.652046239	0.282877822589697	4.212841841	4.217934654	352.807344	353.0016069	" "
"UGC 10288"	699	7	0	164.5749358	42.8372856328198	184.9763566	21.2007958410296	0.087274558	0.215173689760283	4.379332401	4.376075764	165.8485145	165.9635697	" "
"UGC 10288"	700	8	1	525.1162358	35.7765457691926	255.7079808	29.5128693146383	-0.537397356	0.101399258296322	4.738856134	4.740017293	145.2951377	145.2986506	" "
"UGC 10288"	701	12	4	230.7883129	32.427990046418	51.03316541	9.70033370850203	-1.126965926	0.178833861139598	2.981434541	2.987029132	179.7775307	179.8732339	" "
"UGC 10288"	702	17	5	522.8652204	33.6764969160018	175.5480056	10.9453496190987	-0.815084624	0.067820921449149	3.219841236	3.218053663	217.5731372	217.5959017	" "
"UGC 10288"	703	19	6	177.7745967	29.1040137943222	47.56958389	10.2611377567141	-0.984546173	0.204877915146949	3.400639174	3.398341108	132.9038021	132.7069568	" "
"UGC 10288"	704	21	7	720.2846096	74.5677081537065	286.4864368	20.8963852493989	-0.688532007	0.09581219341587	4.405488474	4.403958711	115.7946214	115.7123307	" "
"UGC 10288"	705	24	9	157.73261	30.5579330085038	52.67618233	11.1898875527709	-0.819062672	0.217515827073814	3.626176688	3.626876136	111.0143764	110.9402782	" "
"UGC 10288"	706	27	12	1552.806625	50.9100214372033	538.1395055	16.5703150743272	-0.791403263	0.034029207207895	3.012407344	3.005098725	90.71096799	90.62840282	" "
"UGC 10288"	707	28	13	511.1199164	36.1185611399609	252.6795559	34.9614500343619	-0.526119354	0.117543422870833	5.141336872	5.139715359	269.6270184	269.6031842	" "
"UGC 10288"	708	29	15	122.8760818	27.7182302162452	38.78672853	7.93454240694509	-0.861153579	0.230392493902268	0.853884584	0.848484452	269.4994349	269.4650728	" "
"UGC 10288"	709	31	16	22225.53077	403.068726141204	11865.00544	145.59715312021	-0.468738545	0.016566509140601	0.476520935	0.471653492	40.72388096	38.16906373	" "
"UGC 10288"	710	35	19	455.9650257	43.7923977434627	141.0555107	28.4455776750748	-0.87621267	0.168991251544274	4.668228514	4.670580629	82.32700266	82.34105948	" "
"UGC 10288"	711	36	22	335.2332334	30.5218414726249		" "		" "	5.792964876	5.795609778	79.70754064	79.83054016	" "
"UGC 10288"	712	37	23	2977.445315	48.2316856841185	906.0081202	12.7318915511004	-0.888542669	0.01622462081466	1.356260676	1.356720683	22.63926576	22.69090324	" "
"UGC 10288"	713	38	25	108.0347912	30.7038141590065	32.85874034	9.01861654455893	-0.88888835	0.298919693749394	2.524940851	2.533607294	59.36003182	59.30578014	" "
"UGC 10288"	714	42	27	281.1458267	31.4067772723699	108.4737514	20.6132497579898	-0.711242746	0.166772410631142	4.535213532	4.536291766	295.9352277	295.9320778	" "
"UGC 10288"	715	43	28	368.4263338	27.8766981193138	94.64870902	8.98330245250881	-1.01497574	0.091833229310972	2.891946841	2.892326818	315.102109	315.1126971	" "
"UGC 10288"	716	45	29	172.903017	26.9813004329225	297.536475	28.7058462461889	0.405376832	0.138803777597688	4.827838164	4.830799188	307.4114468	307.4003049	" "
"UGC 10288"	717	51	30	907.5539097	33.5218674203951	338.2462308	39.6207513229504	-0.737092759	0.092922942966519	5.460206105	5.457934673	310.2733546	310.2861762	" "
"UGC 10288"	718	53	31	140.0668774	33.0236223268295	258.7417907	34.502528440649	0.45832963	0.204930038084799	5.11502162	5.109570372	316.2926263	316.3793103	" "
"UGC 10288"	719	54	32	196.8979174	30.4271415327096	67.17356975	11.687537104709	-0.803131338	0.176059524326147	3.955855205	3.956236335	10.27858988	10.24277575	" "
"UGC 10288"	720	55	33	208.8088294	51.1657200483812	51.96271572	16.4493095463578	-1.038742555	0.302866804409123	4.150390828	4.147524104	5.377442988	5.688436832	" "
"UGC 10288"	721	57	34	382.1176755	31.8248347296102	132.8040354	21.2264312996205	-0.789276717	0.136356732593591	4.624948781	4.626699587	8.203539771	8.329317221	" "
"UGC 10288"	722	60	36	41141.21885	501.211046115499		" "			6.259821961	6.259006718	324.3433755	324.3666822	" "


==> anc/N2613_B_L.csv <==
Source,list,for,N2613_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,128.345166666667,DEC=,-22.9736666666667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,128.49153580284,1.580386929E-05,-22.8866758764605,5.993194148E-05,413.02375896,40.94994638,329.759964,19.04831564,128.49153580284,1.580386929E-05,-22.8866758764605,5.993194148E-05,6.37323839406,0.509492604096,3.077124724152,0.128435382396,175.508322403855,4.35315456004097,3.747726144864,0.509492604096,0.25815963186,0.128435382396,169.561268303348,4.35315456004097,408.18745281,28.20746276,20.01159919,-0.22345887,10.33549051,0.61159977,9.62607710734152,147.19367206823,0.708071372164224,S
1,1,128.478196004473,3.65893727E-06,-22.8606754762152,1.33682189E-06,8004.04479037,122.57528514,6838.38599881,30.71095489,128.478470131578,3.65893727E-06,-22.8608047454615,1.33682189E-06,5.440929659136,0.0310459941,3.228477906168,0.011256068448,2.55475985081889,0.43602386872419,1.756012156272,0.0310459941,0.98407636434,0.011256068448,24.3132621271403,0.43602386872419,7961.59337632,58.66997055,30.71095489,-0.22345885,44.64346785,25.19361078,10.0004714518404,137.344984309305,0.68802123299496,M
2,2,128.475104737167,2.26898572E-06,-23.0367209138783,8.5725615E-07,15722.00658439,156.50249531,14599.57668413,42.60564674,128.47538487577,2.26898572E-06,-23.0368554627954,8.5725615E-07,5.36946338232,0.019282685652,3.226403146356,0.007139748996,175.609506145128,0.28063365647042,1.766623852404,0.019282685652,0.380955412944,0.007139748996,139.829055113036,0.28063365647042,15993.31973346,124.09037104,42.60564674,-0.22345885,79.79686779,50.60222247,8.11242534687308,207.823205470798,0.78506930139576,M
3,3,128.474381770676,8.841381691E-05,-23.0818914542064,9.731034448E-05,735.02425171,81.19234699,228.37752839,19.56054573,128.474381770676,8.841381691E-05,-23.0818914542064,9.731034448E-05,10.295555198472,1.058441400396,4.894706912004,0.349272861372,41.5337166097712,7.41981925092882,9.372145533156,1.058441400396,2.478852599364,0.349272861372,47.7409302425098,7.41981925092882,599.63690197,38.39784576,20.06076647,-0.22345887,15.49369517,1.96420115,9.64755216465612,222.329777425257,0.706930493745323,S
4,4,128.467596674139,3.43266967E-05,-23.0904458856909,1.817094495E-05,1787.93268482,69.74584024,803.28810627,19.3797805,128.46759777946,3.43266967E-05,-23.0908209893736,1.817094495E-05,10.135884753072,0.313850054916,4.73637595194,0.099537096168,23.2163874142136,2.17855968106495,8.899119315972,0.313850054916,3.16232352324,0.099537096168,28.523226668137,2.17855968106495,2299.68221099,114.74841497,19.3797805,-0.22345881,28.61816029,42.73331069,9.73629195227317,226.049776840341,0.702203911483799,M
5,5,128.461930254981,3.93340296E-05,-22.9064994950808,0.00010289058989,156.03073066,35.21574767,142.35840234,18.44113843,128.461930254981,3.93340296E-05,-22.9064994950808,0.00010289058989,5.315534625456,0.873696330792,3.228550631712,0.32961220632,3.52796434562788,13.0627118886452,1.544233428972,0.873696330792,0.564860377224,0.32961220632,45.1380877308647,13.0627118886452,124.13300648,17.66773251,18.90219755,-0.22345885,3.17633203,-0.17908995,7.60698114259398,148.032143221155,0.809005257224031,S
6,7,128.455280573665,5.368925719E-05,-22.8461731617416,0.00016998816549,161.03910434,36.9787996,120.40074853,15.80321666,128.455280573665,5.368925719E-05,-22.8461731617416,0.00016998816549,7.451536156092,1.491736708368,2.81050624836,0.24186376314,15.141805249584,8.08681361637873,5.51840276124,1.491736708368,0,0.24186376314,22.7843470425195,8.08681361637873,117.65109737,20.1159552,17.66745845,-0.22345885,4.94707092,0.95911423,9.77506744131305,128.525573157469,0.700132524451501,S
7,8,128.450992512777,1.937558219E-05,-22.8919410240887,6.273957202E-05,239.09555666,33.67981603,247.56551285,18.78015366,128.450992512777,1.937558219E-05,-22.8919410240887,6.273957202E-05,5.209695872316,0.532082402028,2.902662299052,0.163549032984,1.67843210535111,6.57966535799078,0,0.532082402028,0,0.163549032984,0,6.57966535799078,206.2481248,19.46629044,20.18545638,-0.22345884,4.1633507,-0.18011852,7.63153006825084,140.039392334884,0.807866259438495,S
8,9,128.444387200035,4.109795551E-05,-22.9885420549699,0.00012292129388,252.72603749,47.80769573,161.79366432,19.60934622,128.444387200035,4.109795551E-05,-22.9885420549699,0.00012292129388,6.744020257188,1.043401790736,3.626574725268,0.34432386588,176.868211175444,10.7841317573199,4.332763640196,1.043401790736,1.971378424548,0.34432386588,172.891199321152,10.7841317573199,189.7197887,22.29712265,19.47756573,-0.22345884,6.62813545,-0.13844912,5.55294253509531,189.268625212145,0.894509710355259,S
9,10,128.424645962663,3.674304108E-05,-22.9456083713538,0.00011589093783,154.10692662,34.74849527,137.07594569,17.55612618,128.424645962663,3.674304108E-05,-22.9456083713538,0.00011589093783,5.740907949864,0.988370433072,3.066247340424,0.292147993764,173.398958234149,10.7706601538779,2.644140467952,0.988370433072,0,0.292147993764,156.736583487933,10.7706601538779,115.08137049,17.03656989,18.37572927,-0.22345881,5.19017976,-2.30974683,4.70264132419693,159.038710363677,0.923467546614658,S
10,11,128.418341757972,3.84880318E-06,-22.8868390978383,1.43202755E-06,5047.17333337,70.53171845,4662.31891695,23.10385753,128.418729824757,3.84880318E-06,-22.886897021655,1.43202755E-06,5.25811870692,0.032675400612,3.163960851336,0.012010710816,3.30256488324723,0.48217837122655,1.339082493876,0.032675400612,0,0.012010710816,47.8076060162942,0.48217837122655,5145.95812335,52.18088452,23.10385753,-0.22345884,54.2669186,30.75591303,6.59476492857324,127.831732232187,0.85368434557458,M
11,12,128.408786920064,4.935131502E-05,-22.9275517405516,0.00013898728053,191.50068667,42.84427017,129.2164439,18.1982496,128.408786920064,4.935131502E-05,-22.9275517405516,0.00013898728053,6.565648261572,1.188870603912,3.534286555584,0.387140358312,171.863983288114,12.472139025616,4.13528638176,1.188870603912,1.588597988616,0.387140358312,161.638396686365,12.472139025616,140.55922963,19.41751452,18.17516932,-0.22345884,3.69174404,-0.1981151,4.47339727014094,141.804110378208,0.930555164802106,S
12,13,128.404318590277,2.888887965E-05,-23.0842046725106,7.600527907E-05,209.40824258,35.20584935,194.09673184,18.60453281,128.404318590277,2.888887965E-05,-23.0842046725106,7.600527907E-05,5.288144217912,0.646082047836,3.19447663362,0.240224016708,4.53206714121361,9.57134470708163,1.55868749766,0.646082047836,0,0.240224016708,46.8104042199944,9.57134470708163,180.38185322,19.42774716,19.15527355,-0.22345885,2.92343793,-0.20755679,7.39294962877802,243.792158540464,0.818829335810821,S
13,14,128.403812217686,8.82698157E-06,-22.9871294645043,2.754967901E-05,1043.21270636,44.75123752,722.54686965,19.1771922,128.403812217686,8.82698157E-06,-22.9871294645043,2.754967901E-05,6.696501073164,0.235757667564,3.375868796208,0.067546938528,171.781219092264,2.15080479783495,4.333085587296,0.235757667564,1.220377687632,0.067546938528,163.126216983885,2.15080479783495,980.8136464,30.09922611,19.50470141,-0.22345883,11.33713704,0.15615409,3.33867131378977,194.012687943276,0.960864256835713,S
14,15,128.395046561814,1.678890809E-05,-23.0129862855483,4.315133175E-05,358.72526157,34.85306076,333.57130725,18.51040621,128.395046561814,1.678890809E-05,-23.0129862855483,4.315133175E-05,5.225371997292,0.36607524102,3.222424532376,0.14163941916,177.61082398544,5.72775413067069,1.318955273604,0.36607524102,0,0.14163941916,120.711149093471,5.72775413067069,332.13869203,22.55519692,19.00089046,-0.22345883,8.54220434,0.17296114,3.62709755014965,220.58385339211,0.953932053158712,S
15,16,128.393319579998,1.61077042E-05,-23.1096889387948,2.785078305E-05,844.60189333,45.39997205,556.75228835,19.34816204,128.393319579998,1.61077042E-05,-23.1096889387948,2.785078305E-05,6.008278280004,0.246720549708,3.95337314106,0.116270069724,19.192942881618,4.18368725341198,3.770464548096,0.246720549708,1.239900168924,0.116270069724,48.763385160205,4.18368725341198,811.23584557,24.25922927,18.57854295,-0.22345884,10.89695525,0.44769743,8.58347084718102,251.965623150407,0.761899775079407,S
16,17,128.393288383167,7.851550985E-05,-23.0565669641473,0.00021906397439,190.51200624,53.7376914,95.90347774,18.63857174,128.393288383167,7.851550985E-05,-23.0565669641473,0.00021906397439,7.716648253248,1.870057748412,4.030754312808,0.628226946144,172.80911825309,17.3487975768366,5.761602442008,1.870057748412,2.57349205386,0.628226946144,167.896312844768,17.3487975768366,93.93749189,17.83494091,18.35530566,-0.22345884,3.78944469,-1.98107841,5.63941880755171,241.895059701725,0.891337544829677,S
17,18,128.390054549359,2.97446573E-05,-22.8956273716101,9.223676454E-05,199.21238206,36.07724292,173.08835856,18.08426468,128.390054549359,2.97446573E-05,-22.8956273716101,9.223676454E-05,5.694001335684,0.782130083256,3.164884557732,0.25151415858,178.591509726402,9.30068254958896,2.376751824612,0.782130083256,0.902489407236,0.25151415858,172.549245668062,9.30068254958896,165.5386106,19.94908081,18.67272658,-0.22345884,2.11537531,-0.24228652,5.29874563117416,117.920109125621,0.903596230319337,S
18,19,128.387640633741,6.31385052E-06,-22.9712946090103,1.82256479E-05,1103.39112264,38.49136024,897.61232598,18.58951566,128.387640633741,6.31385052E-06,-22.9712946090103,1.82256479E-05,5.802483089304,0.15454259784,3.31706016594,0.053416761948,1.32599883133666,1.92170198370292,2.618684473212,0.15454259784,1.356293022228,0.053416761948,5.20145232787812,1.92170198370292,1080.26707535,29.42387897,18.8453505,-0.22345883,10.29765644,0.16274701,2.35064011761874,176.537096466855,0.980456576407287,S
19,20,128.384911607541,7.34652305E-05,-22.9453736947787,0.00015502735526,181.77783185,46.80317822,117.29488564,19.372526,128.384911607541,7.34652305E-05,-22.9453736947787,0.00015502735526,6.595885973736,1.371961699164,3.678877258344,0.482459433552,162.127618145311,15.4093157125182,4.4675240085,1.371961699164,1.05186213666,0.482459433552,145.278159821176,15.4093157125182,125.48838837,21.87705189,19.11061554,-0.22345885,4.34712092,-0.15250511,2.77546975609712,142.299834580153,0.972831759995428,S
20,21,128.384380294911,4.526648211E-05,-22.9882841558058,0.00017088037614,108.68822809,35.67954311,101.05066806,18.34250341,128.384380294911,4.526648211E-05,-22.9882841558058,0.00017088037614,5.757285084876,1.448809292232,2.925176918544,0.38299886712,0.96203593261122,14.2856620214084,0,1.448809292232,0,0.38299886712,0,14.2856620214084,70.12391913,15.08944587,19.61444286,-0.22345887,1.48807192,-0.223876,2.33690837673087,202.050711870233,0.980682613820024,S
21,22,128.37866075003,3.327796798E-05,-22.8703682174088,9.073662588E-05,197.1592971,36.41122462,169.37466302,18.25792895,128.37866075003,3.327796798E-05,-22.8703682174088,9.073662588E-05,5.584751716536,0.772013879136,3.263564260584,0.27433237788,5.21720516021537,10.3303025304264,2.260941047136,0.772013879136,0.868161589128,0.27433237788,27.5561686375259,10.3303025304264,160.01640056,18.62229298,18.61792771,-0.22345884,4.80518747,-0.13177493,6.46839111484527,106.634356824966,0.85892986038999,S
22,23,128.378115030697,7.683494083E-05,-23.01116566308,0.0001337477439,136.53797055,39.99386531,108.3923878,19.28013948,128.378115030697,7.683494083E-05,-23.01116566308,0.0001337477439,5.541957308772,1.199694600216,3.558918893436,0.520155671796,158.723979718185,20.141288724863,3.202997993532,1.199694600216,0,0.520155671796,125.171654942547,20.141288724863,92.95424947,19.71947448,19.05530371,-0.22345885,3.67893335,-0.18602422,2.89380074265933,231.038982741514,0.970491737177391,S
23,24,128.374765284107,1.535046349E-05,-22.9320575541269,4.495723454E-05,354.64792418,33.6662681,329.42274549,17.65406189,128.374765284107,1.535046349E-05,-22.9320575541269,4.495723454E-05,5.439270746268,0.382294124172,3.099058537248,0.126635350932,175.224003249295,4.89095009911673,1.898961551496,0.382294124172,0,0.126635350932,149.998728032738,4.89095009911673,324.63745122,22.05224693,18.39416655,-0.22345881,11.74127647,0.78426831,2.98445744294937,123.231735130221,0.968635845801352,S
24,25,128.370692621351,8.482347313E-05,-22.9689253983117,0.00011608294205,133.11619144,41.39227115,111.5858361,21.03332771,128.370692621351,8.482347313E-05,-22.9689253983117,0.00011608294205,4.904177643144,1.037415659148,3.808746863676,0.639725020236,23.6978025267861,34.2851530884526,0,1.037415659148,0,0.639725020236,0,34.2851530884526,88.34563612,17.36566887,20.4848966,-0.22345884,2.567293,-0.22350706,1.43851460245011,168.599165383495,0.992647706182892,S
25,27,128.367768095096,6.066632438E-05,-22.8580628815657,0.0001200064737,124.43859731,34.52306248,108.27958157,17.71420403,128.367768095096,6.066632438E-05,-22.8580628815657,0.0001200064737,5.23562723604,1.0420518879,3.436902291276,0.462164631228,13.9698264560346,19.1379629200806,0,1.0420518879,0,0.462164631228,0,19.1379629200806,88.25725677,14.89379893,17.74384873,-0.22345884,2.68279564,-0.20593694,7.04779377085657,100.212690934032,0.834256587755177,S
26,28,128.36152523682,2.241781978E-05,-22.9854869762058,6.541487831E-05,389.77265202,51.66339926,341.76446394,26.16205467,128.36152523682,2.241781978E-05,-22.9854869762058,6.541487831E-05,5.585049060228,0.55506487068,3.197304105552,0.188519850324,177.356712053391,7.10027825646202,2.14905507336,0.55506487068,0.906880556088,0.188519850324,163.377302082189,7.10027825646202,2103.04811118,82.15191216,26.89775465,-0.22345883,68.05230078,129.53656551,1.14870777287166,218.130114506662,0.995307118000038,S
27,29,128.361389618937,0.00010419337727,-23.0799335022803,0.0001689095992,188.65764537,49.85715223,106.29416713,18.74897198,128.361389618937,0.00010419337727,-23.0799335022803,0.0001689095992,7.195998657276,1.592397480348,3.861900831492,0.542971160316,27.7297375463594,15.9945618536951,5.527694500812,1.592397480348,0.408069199404,0.542971160316,41.9799712213966,15.9945618536951,117.85498208,22.22023661,18.4440978,-0.22345884,8.84540805,-0.03163463,6.43863332283866,262.005545754314,0.86015369669323,S
28,31,128.346639389212,4.431422329E-05,-23.1010348743269,7.796466722E-05,150.79940404,31.86698719,143.09927713,17.53797356,128.346639389212,4.431422329E-05,-23.1010348743269,7.796466722E-05,4.691171895408,0.661503194532,3.517291517868,0.374663777688,2.88464636846786,19.7123254435068,0,0.661503194532,0,0.374663777688,0,19.7123254435068,123.27450172,15.2001873,17.5888872,-0.22345885,3.99896453,-0.15239378,7.64252507422003,269.390650162302,0.807355321443696,S
29,32,128.344879720644,3.450291314E-05,-22.973578364773,9.350625977E-05,253.81928593,48.12976716,214.86969354,23.9483936,128.344879720644,3.450291314E-05,-22.973578364773,9.350625977E-05,5.593884559272,0.793803875976,3.30645340512,0.28944439038,176.733198386463,10.9022789939622,2.211138677376,0.793803875976,1.166357413296,0.28944439038,157.793301403814,10.9022789939622,202.27793726,23.25331347,24.29716005,-0.22345887,4.76345258,-0.25756904,0.016713163765222,18.4813609221352,0.999999004852375,S
30,33,128.342126092247,7.113181583E-05,-22.9250809203668,0.00015550683017,221.71755445,48.0157775,137.54123195,18.869746,128.342126092247,7.113181583E-05,-22.9250809203668,0.00015550683017,7.515586720656,1.409953545612,3.358388151216,0.336942088956,158.577034443968,10.1589635799367,5.758689902112,1.409953545612,0,0.336942088956,148.275462068237,10.1589635799367,167.83753669,25.20996848,19.55053449,-0.22345883,8.57602845,1.47447656,2.91998138743557,86.7011987660527,0.969961388531324,S
31,34,128.340239559838,6.509526593E-05,-22.9630423634509,0.00012193826486,141.87661632,43.24636737,126.82149725,22.79783925,128.340239559838,6.509526593E-05,-22.9630423634509,0.00012193826486,4.935797261172,1.0368487872,3.548845521684,0.545922012276,174.757633852081,25.8067441709949,0,1.0368487872,0,0.545922012276,0,25.8067441709949,99.97256331,19.22165638,22.67425771,-0.22345884,2.31434569,-0.20796544,0.693137766291049,66.8769628847493,0.998289447193658,S
32,35,128.336301914473,0.00027674967981,-22.9739782739776,0.00023183355975,2296.2707432,304.94529093,132.68131915,16.68172105,128.336301914473,0.00027674967981,-22.9739782739776,0.00023183355975,19.963453210236,2.564541889524,13.573883053692,1.670290918884,122.158520579396,18.5471762217336,19.614857849316,2.564541889524,12.730768313184,1.670290918884,120.112485484248,18.5471762217336,1212.62373803,83.2310856,26.84854189,-0.22345885,19.93902515,5.28729242,0.490054525566871,357.811807268547,0.999144691677519,S
33,36,128.331975892702,5.307947963E-05,-23.0954541175033,0.00013247890816,257.55160915,49.50814425,144.6612163,18.61412676,128.331975892702,5.307947963E-05,-23.0954541175033,0.00013247890816,7.125643804716,1.14012193194,3.912149927196,0.40482694296,169.384046598221,12.0079246613829,5.011269445728,1.14012193194,2.234305014408,0.40482694296,159.873496316941,12.0079246613829,198.49895725,22.27066188,18.22248305,-0.22345883,8.5501897,0.09900371,7.34345583324871,275.689527835586,0.82107349119268,S
34,37,128.32634999534,3.237283861E-05,-22.9288514731305,0.00010118194635,146.33587822,31.55513667,149.14157906,17.20556393,128.32634999534,3.237283861E-05,-22.9288514731305,0.00010118194635,5.426624254788,0.86933362032,2.83105909908,0.235197423972,9.73516562783683,9.25624390502764,0,0.86933362032,0,0.235197423972,0,9.25624390502764,111.16291527,17.0427359,18.6913494,-0.22345881,5.32244803,-0.17362768,2.88289194781303,68.8581251449574,0.970711372337091,S
35,39,128.320502288702,3.444830864E-05,-23.0823124402855,0.00011163718417,150.7352657,33.07226504,134.03616562,16.76168245,128.320502288702,3.444830864E-05,-23.0823124402855,0.00011163718417,5.685292818576,0.946749520188,3.097186128396,0.290854827108,178.344708075359,10.830324308414,2.35996985196,0.946749520188,0.609020605908,0.290854827108,171.778588155123,10.830324308414,119.33624334,16.19280381,17.46563976,-0.22345885,1.67926748,-0.23524034,6.65949919281838,281.796028934407,0.850967442591715,S
36,40,128.320027575972,5.389233262E-05,-22.9736972959051,0.00013501414143,140.18103713,42.39405851,131.64671224,22.56386727,128.320027575972,5.389233262E-05,-22.9736972959051,0.00013501414143,5.271746582304,1.15744418946,3.162650597172,0.423167902452,9.20769344503022,16.9476414291235,1.915995057696,1.15744418946,0,0.423167902452,49.3111307752765,16.9476414291235,96.62133961,19.38640761,23.33064003,-0.22345883,3.03682577,-0.22455468,1.38871108231248,359.919225968668,0.993146725076326,S
37,42,128.298744391446,6.77801561E-06,-22.9904466837835,1.993203326E-05,709.48956805,32.18081011,711.9916496,17.7592943,128.298744391446,6.77801561E-06,-22.9904466837835,1.993203326E-05,5.171711096304,0.168974693784,3.016917611856,0.057448361484,179.60832616948,2.35698699462392,0,0.168974693784,0,0.057448361484,0,2.35698699462392,671.70899226,24.39190112,18.75782073,-0.22345887,11.89742579,-0.35315358,2.75482476468557,338.554535347025,0.973230424313985,S
38,43,128.293634953783,4.806446844E-05,-22.9274766959234,0.00011864738422,150.34280918,37.15396403,126.90948454,18.52245268,128.293634953783,4.806446844E-05,-22.9274766959234,0.00011864738422,5.523044920308,1.012643224416,3.358433461284,0.390182413032,7.23695864836691,14.9569799458954,2.295251260128,1.012643224416,0.735012677844,0.390182413032,39.4588249133726,14.9569799458954,110.00959396,19.46088954,18.68291656,-0.22345887,4.4078497,-0.14598172,3.97327645204057,44.2174831686836,0.944909559292729,S
39,44,128.288684306968,4.899802157E-05,-22.8378974386128,0.00014247163913,106.86126354,31.52174015,101.62432066,16.59126289,128.288684306968,4.899802157E-05,-22.8378974386128,0.00014247163913,5.541079428108,1.226030932296,2.971365834564,0.357941993508,10.3753961227025,13.7226908246576,2.410864533576,1.226030932296,0,0.357941993508,35.0361263893179,13.7226908246576,75.05850392,14.33030906,17.60897067,-0.22345883,1.63114532,-0.21707714,8.7238115933395,69.0215296819099,0.754848139398734,S
40,45,128.278408488464,7.314099489E-05,-23.0411721237046,0.00010284493475,663.5843395,80.03063111,173.207347,18.7181904,128.279103195555,7.314099489E-05,-23.0411355327039,0.00010284493475,6.58944991242,0.961024891536,4.339243644912,0.470117417868,61.1887394316539,15.5002052479823,0,0.961024891536,0,0.470117417868,0,15.5002052479823,530.68617951,34.27875302,18.7181904,-0.22345884,10.7826454,-0.19495629,5.47705822465873,312.297454648199,0.89725967526091,M
41,47,128.277501857807,3.682203144E-05,-23.0304186504601,7.218873388E-05,229.41793966,37.99113687,188.83044958,18.92197774,128.277501857807,3.682203144E-05,-23.0304186504601,7.218873388E-05,5.205119011164,0.611982227376,3.65469893712,0.31212780678,179.592180235264,13.6756168883695,2.057062162788,0.611982227376,0.493854040188,0.31212780678,92.6244546105965,13.6756168883695,200.75297516,18.96857186,18.57573989,-0.22345884,2.45952583,-0.19527317,5.05575704542964,317.64798942937,0.911943417378137,S
42,48,128.259241898988,2.653947707E-05,-23.0427490462143,6.911063617E-05,169.18640893,29.21427637,178.53527671,16.80504272,128.259241898988,2.653947707E-05,-23.0427490462143,6.911063617E-05,4.882340917692,0.586144171728,3.039068662704,0.224282465856,178.154529025087,9.79602979587484,0,0.586144171728,0,0.224282465856,0,9.79602979587484,142.25580606,16.06278988,17.76782665,-0.22345885,3.33241019,-0.20813644,6.30071422930139,318.84689437572,0.865768620303212,S
43,49,128.253157012897,2.828422991E-05,-22.9215495169887,7.233724197E-05,285.56336606,40.18561832,224.25172043,19.08797359,128.253157012897,2.828422991E-05,-22.9215495169887,7.233724197E-05,5.766823300608,0.61513551774,3.457460060352,0.234839472696,175.152407801676,8.62794164798791,2.66786486802,0.61513551774,1.45536284322,0.234839472696,155.592736751356,8.62794164798791,249.52438688,21.69793079,19.05687714,-0.22345883,7.47792092,0.21892201,5.96843477073102,31.578147263886,0.878901459507661,S
44,50,128.237243931951,2.86483522E-05,-22.9703111191571,2.825219763E-05,2861.59905444,104.96080005,832.86986377,19.28548772,128.237714692793,2.86483522E-05,-22.9707662232979,2.825219763E-05,10.421856967248,0.32419490706,4.912123882932,0.106027260804,135.536578836384,2.24848981163707,9.564034831632,0.32419490706,2.301872960628,0.106027260804,129.607965578054,2.24848981163707,2722.65668589,59.03561815,19.28548772,-0.22345885,24.53383968,-0.43998111,5.96523872365252,1.9130971935374,0.87902501594645,M
45,51,128.230399384943,3.231920669E-05,-22.9604681163988,7.66281865E-06,1214.14453418,69.55819178,686.90570297,19.70281664,128.230654148725,3.231920669E-05,-22.9602958527835,7.66281865E-06,6.952788526932,0.274363882164,3.138701228964,0.063325084248,176.934575498787,2.05322206618039,4.64891962716,0.274363882164,0.77818554018,0.063325084248,174.10635766816,2.05322206618039,1129.13830344,30.93997669,19.70281664,-0.22345881,10.50241463,-0.19148357,6.38944079505964,7.09720418171969,0.86216724510763,M
46,52,128.227577462519,2.201705262E-05,-22.8928297005765,4.403113444E-05,402.11162587,39.46020783,325.6169388,19.39717394,128.227577462519,2.201705262E-05,-22.8928297005765,4.403113444E-05,5.314029074316,0.375104149164,3.638675908584,0.182927237436,6.54596026759724,7.71511381725841,2.232593612424,0.375104149164,0.720868911012,0.182927237436,66.9575851066492,7.71511381725841,368.27240131,22.72823609,19.05164027,-0.22345884,9.13719759,0.08355435,8.10830558537671,36.7166617524803,0.785268395250599,S
47,53,128.225035196219,7.413109074E-05,-23.0130541307508,0.00013542158602,148.31640634,43.17445763,110.25435015,20.07394607,128.225035196219,7.413109074E-05,-23.0130541307508,0.00013542158602,5.484994520364,1.16292116952,3.840118505316,0.600405396084,10.7866124923996,24.8955129702046,2.766714790104,1.16292116952,1.096477564248,0.600405396084,61.1169805243914,24.8955129702046,102.6325265,17.53203972,19.39303547,-0.22345884,2.17919001,-0.21176898,7.04351558405423,340.372318185263,0.834444490409,S
48,54,128.224388323159,2.70235731E-05,-22.9771978904956,6.704119219E-05,224.92102544,34.06679366,206.63229163,17.98990454,128.224388323159,2.70235731E-05,-22.9771978904956,6.704119219E-05,5.220602955324,0.569180725956,3.26466384408,0.226970953776,3.45989259683664,9.29815218225125,1.437470541144,0.569180725956,0,0.226970953776,62.0437802160137,9.29815218225125,188.24470854,17.44705102,18.37212403,-0.22345884,5.65187338,-0.1248455,6.67519971728269,358.157532835991,0.850305464773836,S
49,56,128.223723362341,1.00370953E-05,-22.9909460845379,3.169584372E-05,465.38183011,32.3615084,465.25991342,17.68479161,128.223723362341,1.00370953E-05,-22.9909460845379,3.169584372E-05,5.292288105912,0.2690017173,2.959358699664,0.084119107644,2.91940855845971,3.39846644602555,0,0.2690017173,0,0.084119107644,0,3.39846644602555,441.11685455,23.00553883,18.8237791,-0.22345884,8.39344557,-0.18940648,6.78787161904648,351.190671183506,0.845520562928585,S
50,57,128.22119737248,8.51052505E-06,-22.9456087647376,1.789698961E-05,1462.86916422,50.30205201,1007.88601227,22.11484194,128.22119737248,8.51052505E-06,-22.9456087647376,1.789698961E-05,5.849442022356,0.1517385222,3.885142868568,0.072105837912,1.08934964679612,2.73926782174844,2.723928017832,0.1517385222,2.432247046164,0.072105837912,10.6060336471224,2.73926782174844,1793.33421761,45.31975476,21.3089661,-0.22345883,50.91840649,53.02361023,7.05277199156714,13.7854522385787,0.834037834770207,S
51,58,128.201877772673,3.2785739E-06,-22.9121779515476,1.14499082E-06,6554.08400856,61.00102647,6446.47609716,28.27395838,128.202028328929,3.2785739E-06,-22.9123079014854,1.14499082E-06,5.033674216296,0.027797791608,2.9879421003,0.009694552932,1.11422570686041,0.40593172394664,0,0.027797791608,0,0.009694552932,0,0.40593172394664,6783.51938279,66.70491415,28.27395838,-0.22345883,69.31553798,64.49611828,8.73462181078657,24.9569471379639,0.754302265750744,M
52,59,128.201386130127,3.07681226E-05,-22.9332117375084,6.608165861E-05,293.70535046,40.46186506,233.94505625,19.5207034,128.201386130127,3.07681226E-05,-22.9332117375084,6.608165861E-05,5.570070575256,0.569253625596,3.529108486188,0.240426914544,168.752897371453,9.2783095599655,2.72201848812,0.569253625596,0.310147028856,0.240426914544,132.853214702289,9.2783095599655,256.05822519,22.14721869,19.3466185,-0.22345883,4.77688491,-0.19944963,8.30634435783333,16.9629791160794,0.775626920726323,S
53,60,128.200744171863,4.874585227E-05,-22.9907098528287,0.00010513384555,185.23668417,39.43651034,139.63200406,18.39146849,128.200744171863,4.874585227E-05,-22.9907098528287,0.00010513384555,5.652789688368,0.896373275904,3.674572671528,0.402016280112,6.91212705864051,15.4084307006933,2.61803909988,0.896373275904,1.621012234392,0.402016280112,43.5664758172516,15.4084307006933,139.76551495,16.95348657,17.99351776,-0.22345887,6.414788,-0.06884014,8.0428209513052,352.667261423187,0.788424468868568,S
54,61,128.197379758868,2.670955816E-05,-23.0493877357566,9.076648631E-05,232.3700537,37.80018729,192.1215782,18.17069458,128.197379758868,2.670955816E-05,-23.0493877357566,9.076648631E-05,6.048256178808,0.771436532052,3.131135709984,0.219595094352,4.33807564056623,7.82122018931416,3.161049024132,0.771436532052,0.6468616926,0.219595094352,11.8582670766594,7.82122018931416,197.66662049,21.84628813,18.88179213,-0.22345884,3.11581539,-0.23298284,9.34094300590151,330.868092649903,0.72310536877095,S


==> anc/N2613_C_C.csv <==
Source,list,for,N2613_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999400000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,128.345166666667,DEC=,-22.9736666666667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,128.418400470651,5.00378346E-06,-22.8868460407738,2.386273033E-05,124.24174595,6.03798979,119.84418396,3.06869757,128.418400470651,5.00378346E-06,-22.8868460407738,2.386273033E-05,5.278033420848,0.202907209896,2.308715553096,0.039374888832,175.424922195841,1.68042570359412,0,0.202907209896,0,0.039374888832,0,1.68042570359412,118.31642697,5.21444112,3.44578007,-0.0451636,1.75148659,0.05557946,6.59642567667861,127.856223159234,0.030836251505076,S
1,1,128.4038819214,5.81242393E-06,-22.9871451028747,2.176031873E-05,162.43270321,6.51662881,139.51269951,3.08231938,128.4038819214,5.81242393E-06,-22.9871451028747,2.176031873E-05,5.691500125596,0.1875872277,2.404497705624,0.035610300684,169.321132339666,1.43780695158994,2.869235136432,0.1875872277,0,0.035610300684,159.162815215761,1.43780695158994,160.2435526,5.4264386,3.40884867,-0.0451636,1.52758003,0.10015076,3.3426340717183,194.012340146846,0.535638932373183,S
2,2,128.395139521491,9.26337787E-06,-23.013049942206,4.508730137E-05,63.78830297,5.92453719,62.04888423,3.03091431,128.395139521491,9.26337787E-06,-23.013049942206,4.508730137E-05,5.233821595704,0.382869034956,2.308764210048,0.075305659284,176.579813504849,3.26193665630023,0,0.382869034956,0,0.075305659284,0,3.26193665630023,58.49348509,4.00928985,3.40181987,-0.0451636,0.79111726,-0.03344454,3.63348128338692,220.576963293587,0.473100832094505,S
3,3,128.387724015206,3.13635566E-06,-22.9713584313521,1.307778579E-05,255.81349,6.8460992,231.15967845,3.40820826,128.387724015206,3.13635566E-06,-22.9713584313521,1.307778579E-05,5.261761058868,0.111133098828,2.47213123668,0.0254441124,175.893969740899,1.05360584594621,1.827285685452,0.111133098828,0.53825248026,0.0254441124,9.38823661547179,1.05360584594621,253.17420598,6.03302678,3.69530926,-0.0451636,2.15993668,0.20234882,2.35500895089983,176.636891512994,0.742410805830137,S
4,4,128.384971284553,5.286135117E-05,-22.945359342754,0.00014520468602,33.83615319,8.73519025,20.60780396,3.47997638,128.384971284553,5.286135117E-05,-22.945359342754,0.00014520468602,5.855890056156,1.231386895872,3.295700041824,0.44692559568,178.348705900597,16.0665609237302,3.209844158892,1.231386895872,2.163586671504,0.44692559568,14.4248181373044,16.0665609237302,23.66749146,3.85114409,3.40874885,-0.0451636,0.81357604,-0.03113411,2.77860522128524,142.327381568308,0.656401818409474,S
5,5,128.384323929365,8.088093736E-05,-22.9881957745059,0.00012899350856,37.97625055,9.63841453,22.61982086,3.78941796,128.384323929365,8.088093736E-05,-22.9881957745059,0.00012899350856,5.851993921488,1.206284317308,3.37217681556,0.45912529278,152.822063778097,16.5012522828355,3.927881465172,1.206284317308,0.142416979884,0.45912529278,125.262931270861,16.5012522828355,26.97463737,4.13652065,3.68856558,-0.0451636,0.37991745,-0.04432431,2.33203592267398,201.958640785986,0.746879438317527,S
6,6,128.378246748156,4.604617547E-05,-23.0114791189116,0.00010069780242,33.41444923,7.39978275,25.64237958,3.44354628,128.378246748156,4.604617547E-05,-23.0114791189116,0.00010069780242,5.171014877364,0.885290074308,2.96204418594,0.312016042224,163.540512574459,12.6907833768178,2.447075474244,0.885290074308,0,0.312016042224,119.650445429147,12.6907833768178,26.61108166,3.78727583,3.4553866,-0.0451636,0.92956327,-0.02534384,2.9130039461938,231.160419185405,0.628017783372408,S
7,7,128.37481006665,6.20690378E-05,-22.9819035598788,0.00011435789666,94.6993391,16.59642431,42.93456405,5.35913684,128.37481006665,6.20690378E-05,-22.9819035598788,0.00011435789666,6.847888729644,1.031140210464,3.785946139008,0.3917319381,158.377304573124,12.0631880794795,5.00231518902,1.031140210464,2.456611226712,0.3917319381,143.026094456963,12.0631880794795,82.23122629,7.42486461,5.21478432,-0.0451636,1.79761696,0.01713099,1.71043779184784,196.800280997604,0.857011426205727,S
8,8,128.374841489122,9.82146408E-06,-22.9320836200246,3.279385764E-05,82.43666051,6.06109796,78.61349536,3.1458408,128.374841489122,9.82146408E-06,-22.9320836200246,3.279385764E-05,4.990606895376,0.281614699368,2.46979704636,0.0700871787,170.503939906159,3.033661776306,1.226444088672,0.281614699368,0,0.0700871787,125.808471519787,3.033661776306,77.31158586,4.25118932,3.40589372,-0.0451636,1.05904496,-0.01387094,2.98545929268756,123.315786317577,0.612571346945604,S
9,9,128.370572928647,9.460769175E-05,-22.9857073974913,0.00016973422969,230.91417676,32.79983919,41.22396451,5.01249669,128.370572928647,9.460769175E-05,-22.9857073974913,0.00016973422969,11.25424844028,1.517252331816,5.850265430376,0.641568365352,20.4797475701478,12.1663211868256,10.326371226192,1.517252331816,4.907229203196,0.641568365352,25.7745462110902,12.1663211868256,169.63797964,11.77398913,5.59406271,-0.04516359,2.86593036,0.01738492,1.57844049846629,207.243409201763,0.877202709474446,S
10,10,128.370738025519,7.336120318E-05,-22.969208962124,0.00016341841889,30.92177219,9.75089333,21.72383955,4.23226571,128.370738025519,7.336120318E-05,-22.969208962124,0.00016341841889,5.681390841612,1.454422751064,2.94485789502,0.436617388764,18.6060241650537,16.4171235439281,3.815727044004,1.454422751064,0,0.436617388764,44.4805981735353,16.4171235439281,19.70807716,4.10887994,4.28435169,-0.0451636,0.64604495,-0.04536067,1.43770980516105,169.283593019486,0.89728526338025,S
11,11,128.369301264021,5.157522528E-05,-22.981665973807,9.770663601E-05,136.30060004,19.9479986,58.84714346,6.22330353,128.369301264021,5.157522528E-05,-22.981665973807,9.770663601E-05,6.913755948924,0.868524330924,3.937762827504,0.350568430596,160.794615526803,10.6680011480553,5.027025719052,0.868524330924,2.804663614824,0.350568430596,146.565713344854,10.6680011480553,127.70328449,9.34527549,6.02902128,-0.0451636,2.11121483,-0.00710224,1.41694475312875,199.804087674247,0.900116794291304,S
12,14,128.36228678612,0.00012446848751,-22.9831799690364,5.863702016E-05,609.13392847,43.89758744,76.88073039,7.33452771,128.361697088511,0.00012446848751,-22.9845025288215,5.863702016E-05,13.953843806328,1.114934868072,5.573804123484,0.342614622204,19.8367403124692,5.92629867615158,13.1976430668,1.114934868072,4.6292974866,0.342614622204,22.6380707220822,5.92629867615158,1796.15809017,41.01568194,7.33452771,-0.0451636,7.84846452,26.22791908,1.10460830204552,211.117344071032,0.938370922048675,M
13,15,128.346356552002,8.849043066E-05,-23.0170596411057,0.00013955299713,22.25863947,7.18777148,16.67664449,3.28986849,128.346356552002,8.849043066E-05,-23.0170596411057,0.00013955299713,5.256006202044,1.322582302836,2.984869730016,0.46163451924,151.504131291306,18.4967237953618,0,1.322582302836,0,0.46163451924,0,18.4967237953618,13.76683934,3.02804557,3.29469981,-0.0451636,0.25778616,-0.04428031,2.60440779164304,268.554269617928,0.692510768418257,S
14,16,128.344914074511,1.149280783E-05,-22.9736121790308,3.835107074E-05,184.07928694,14.45708219,150.41203432,6.89496139,128.344914074511,1.149280783E-05,-22.9736121790308,3.835107074E-05,5.282069261508,0.326531090088,2.723387428548,0.0925736715,174.434061557689,3.75174134161518,1.841238418572,0.326531090088,1.32592049442,0.0925736715,1.71587970050286,3.75174134161518,185.61163482,9.99854139,7.15615397,-0.04516359,1.93224946,0.05780752,0.014331317371538,13.1860583721784,0.999989380800225,S
15,18,128.341408876769,1.983722342E-05,-22.9774263371755,0.00010519608664,47.36678846,11.58772891,54.01478273,6.44627774,128.341408876769,1.983722342E-05,-22.9774263371755,0.00010519608664,4.837859994492,0.892468955772,2.130586613208,0.164494784124,177.71785257404,7.76267039061284,0,0.892468955772,0,0.164494784124,0,7.76267039061284,262.01974634,19.63120568,7.55188603,-0.0451636,4.5953293,19.37110392,0.306555839501127,312.61986955505,0.995149790039238,S
16,19,128.342168634453,1.849781948E-05,-22.924874035909,5.82444456E-05,57.27279052,6.50913355,48.09806693,3.09469795,128.342168634453,1.849781948E-05,-22.924874035909,5.82444456E-05,5.507606202804,0.505206994896,2.541260469744,0.114689588616,167.447538965467,4.64719543973045,2.59512684894,0.505206994896,0,0.114689588616,148.702069568738,4.64719543973045,52.96579593,5.1285724,3.32165359,-0.0451636,2.68220106,0.39419845,2.93224026825818,86.7610117305372,0.62392548634947,S
17,20,128.337044651731,0.00019666232676,-22.9738826707419,0.00016043027011,1215.66953195,106.51709042,50.89034774,4.28315628,128.337044651731,0.00019666232676,-22.9738826707419,0.00016043027011,21.744095646852,1.870375994388,12.913083213192,1.063406678868,123.440503813121,10.3114466012054,21.442085364384,1.870375994388,12.231987490152,1.063406678868,121.72356575564,10.3114466012054,838.47776092,34.73344494,7.93404524,-0.0451636,7.06161654,0.13013852,0.448855504746674,358.343823668672,0.989623235844916,S
18,22,128.332157748859,2.16019218E-05,-23.0082374579515,0.00010501620422,20.59392936,4.9552831,24.72675408,2.75405333,128.332157748859,2.16019218E-05,-23.0082374579515,0.00010501620422,4.928228806464,0.898799490792,1.98642657384,0.135117323388,172.008962696889,6.58581175283427,0,0.898799490792,0,0.135117323388,0,6.58581175283427,16.04228787,3.26078495,3.36586641,-0.0451636,0.33247437,-0.04217004,2.19517524531261,289.103918834919,0.772987416883441,S
19,23,128.331444915849,4.685625511E-05,-22.9211078104769,0.00012875375919,21.32023102,6.30848369,19.21808368,3.21186603,128.331444915849,4.685625511E-05,-22.9211078104769,0.00012875375919,4.946372615556,1.114609257036,2.636248661172,0.326772303624,167.770145547858,14.0339863353568,0,1.114609257036,0,0.326772303624,0,14.0339863353568,14.82263399,2.88592095,3.37296501,-0.04516361,0.15542774,-0.04478953,3.24338612456302,76.4791943166437,0.557080114489921,S
20,24,128.326554121273,1.053102984E-05,-22.9289886956964,4.646443828E-05,57.58166256,5.79407152,57.86445827,3.03889654,128.326554121273,1.053102984E-05,-22.9289886956964,4.646443828E-05,5.073104778228,0.395565897024,2.305631036412,0.081555422904,174.623788172632,3.61954385281091,0,0.395565897024,0,0.081555422904,0,3.61954385281091,54.09470839,4.38138419,3.40902125,-0.0451636,0.73545482,-0.03838931,2.87115527029557,69.0088407954949,0.636896758384026,S
21,25,128.303979561188,9.509438064E-05,-22.954220017417,0.00011316847709,123.47774097,17.40477448,35.10796031,3.91712379,128.303979561188,9.509438064E-05,-22.954220017417,0.00011316847709,9.015361361748,1.173915864468,4.585547954304,0.438390164664,141.608969831808,10.4661533478305,7.967050126524,1.173915864468,2.94299637318,0.438390164664,132.543286669679,10.4661533478305,101.86617143,9.42013828,4.00999033,-0.04516359,3.311917,0.16574604,2.55710531984557,27.1403672122547,0.702154091414557,S
22,26,128.298828649077,1.93606127E-06,-22.9904199529423,7.5226903E-06,405.14190485,6.90545652,401.69282448,3.65462018,128.298828649077,1.93606127E-06,-22.9904199529423,7.5226903E-06,4.926715977492,0.06404318748,2.406284016516,0.015322436244,174.5902564424,0.69570397018782,0,0.06404318748,0,0.015322436244,0,0.69570397018782,396.93350138,6.70196134,4.0074533,-0.0451636,2.45072442,-0.01915498,2.74990662006359,338.550218703776,0.662408897514313,S
23,27,128.293581636484,2.094124162E-05,-22.9273934912649,7.435869617E-05,39.35847372,6.3813214,34.87326727,3.2022029,128.293581636484,2.094124162E-05,-22.9273934912649,7.435869617E-05,5.048342867232,0.630390544416,2.627775382824,0.177435211212,179.481975684668,7.52470452773856,1.721500359084,0.630390544416,0,0.177435211212,44.1816218153811,7.52470452773856,34.09541649,3.83411395,3.36899348,-0.0451636,0.65175107,-0.03648434,3.97887042661709,44.2393896809378,0.400635489190261,S
24,28,128.237703555337,8.528299448E-05,-22.9706195549293,7.299357923E-05,117.15544311,14.83315966,34.63585994,3.46782273,128.237703555337,8.528299448E-05,-22.9706195549293,7.299357923E-05,7.523822304144,0.817121560104,5.284328360436,0.487756971936,125.551596848537,14.8021313896163,6.726388985208,0.817121560104,3.019740330096,0.487756971936,109.887761549717,14.8021313896163,85.32356071,5.69170679,3.38075552,-0.0451636,3.03190109,0.02847489,5.93925761361434,1.74302941019519,0.091142227864703,S


==> anc/N2683_B_L.csv <==
Source,list,for,N2683_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,133.172291666667,DEC=,33.4218055555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,133.330718440726,3.719902805E-05,33.4504548095503,5.173449276E-05,178.07983484,31.30423884,144.88384073,15.5806178,133.330718440726,3.719902805E-05,33.4504548095503,5.173449276E-05,3.815196482808,0.461286266112,2.938673999448,0.28107825138,157.078105871736,19.1432478267318,2.377425061656,0.461286266112,0,0.28107825138,156.415569961309,19.1432478267318,154.04700497,18.19683104,15.10498896,-0.22886553,3.69590589,-0.15886287,8.11654488697561,167.729435752294,0.784870154718271,S
1,1,133.328008726702,5.064988112E-05,33.4436540713527,5.729684809E-05,116.44901638,27.69665492,106.87346981,15.01327033,133.328008726702,5.064988112E-05,33.4436540713527,5.729684809E-05,3.470274391752,0.534418351128,2.86401681234,0.367002316764,35.0957578002536,32.6470004251937,1.662302807424,0.534418351128,0,0.367002316764,32.4052435161388,32.6470004251937,91.45717495,16.61696444,14.81665913,-0.22886555,2.97450856,-0.18227642,7.90649618327029,170.413296827494,0.794942269737898,S
2,2,133.32789138603,4.39313995E-05,33.4598639616422,6.126403451E-05,175.33341634,33.57891046,132.79565534,15.84804907,133.32789138603,4.39313995E-05,33.4598639616422,6.126403451E-05,4.0853661417,0.561280493916,2.947972101912,0.305603473644,26.9647947635521,17.6108526915707,2.731506411204,0.561280493916,0,0.305603473644,25.4602543958352,17.6108526915707,132.8317451,16.30764049,15.2947523,-0.22886555,4.47291268,-0.15035918,8.11822984995048,163.62046051279,0.784788681999952,S
3,3,133.324243350165,6.026639767E-05,33.3337781258815,7.106700052E-05,122.21011089,31.88037976,96.43813474,15.64025296,133.324243350165,6.026639767E-05,33.3337781258815,7.106700052E-05,3.61242051588,0.618052903848,3.199881745476,0.491922310248,21.717648248448,57.9254674695809,1.967823498276,0.618052903848,1.080401323932,0.491922310248,17.0140401357819,57.9254674695809,93.20916335,14.5076922,14.93710079,-0.22886556,1.44642979,-0.21880184,9.26599408765405,214.708619627962,0.727020532532864,S
4,4,133.324222802293,8.107708617E-05,33.5359246326429,5.786857117E-05,86.61662874,27.05783647,80.90800143,14.82298289,133.324222802293,8.107708617E-05,33.5359246326429,5.786857117E-05,3.473597450016,0.704857711788,2.811282921252,0.465019166448,72.9260375066076,38.9345273620511,0,0.704857711788,0,0.465019166448,0,38.9345273620511,59.25682602,13.91379378,14.70770712,-0.22886557,1.54782867,-0.22285168,10.2320948976476,137.954085317686,0.675458311276984,S
5,5,133.321223239886,5.227135948E-05,33.3361958695452,9.955539577E-05,83.39300028,27.69212736,76.69568745,14.87082839,133.321223239886,5.227135948E-05,33.3361958695452,9.955539577E-05,3.717271611216,0.844913933712,2.668137349968,0.44131474692,176.901940265865,27.7261705713524,0,0.844913933712,0,0.44131474692,0,27.7261705713524,59.07599773,14.26940989,14.88382259,-0.22886553,2.11143947,-0.21316504,9.05895157646414,214.501490551889,0.737752274954947,S
6,6,133.319674398321,5.815730805E-05,33.293089064319,5.778589667E-05,95.10592149,25.67234837,91.73086712,14.431154,133.319674398321,5.815730805E-05,33.293089064319,5.778589667E-05,3.276897531336,0.548698260384,2.88604840716,0.426583461564,134.336360380072,53.4701475843467,1.350646617816,0.548698260384,0,0.426583461564,136.471400139203,53.4701475843467,72.82201134,15.62048413,14.34817659,-0.22886556,1.9224176,-0.21349315,10.6864217452799,226.236612754631,0.650510631507092,S
7,7,133.313879993663,3.818081703E-05,33.3722029177737,3.592132583E-05,154.5918725,26.65201096,146.70815348,14.8551977,133.313879993663,3.818081703E-05,33.3722029177737,3.592132583E-05,3.150463135932,0.324031219668,3.050924121108,0.304135645284,97.9226418599718,129.961810971977,0.919408405356,0.324031219668,0.372876004224,0.304135645284,118.107768642517,129.961810971977,130.48535318,15.97349833,14.67243783,-0.22886553,2.16547437,-0.2775495,7.69164778809197,202.724861735003,0.805066557798389,S
8,8,133.31339781323,8.734802703E-05,33.441323018511,7.954321275E-05,115.62863637,34.42062401,80.83575787,15.49678261,133.31339781323,8.734802703E-05,33.441323018511,7.954321275E-05,3.923666239896,0.805204079172,3.325393850832,0.59553217926,125.784942320316,51.5894537346789,2.538276358716,0.805204079172,1.327159966284,0.59553217926,127.763383569017,51.5894537346789,81.55856491,15.21660367,14.58517818,-0.22886556,1.87279034,-0.21820905,7.16194811291129,170.550465818619,0.829212440082464,S
9,9,133.31204694112,6.079172896E-05,33.3724773064043,7.008473939E-05,69.66800505,23.51323065,75.087382,14.24714522,133.31204694112,6.079172896E-05,33.3724773064043,7.008473939E-05,3.035739629952,0.602022213972,2.78788765356,0.506114813844,17.4120643129783,93.9957761509742,0,0.602022213972,0,0.506114813844,0,93.9957761509742,48.58029222,13.19614245,14.55150141,-0.22886557,0.72589324,-0.29026407,7.60062457047361,202.878789666692,0.809299779210667,S
10,10,133.30769956608,0.00011771754308,33.4991033022595,5.238675569E-05,83.2798999,27.856786,73.20251013,14.23343476,133.30769956608,0.00011771754308,33.4991033022595,5.238675569E-05,4.149270968868,1.022705423532,2.50101316638,0.383623055496,76.4240537891941,19.5958213884308,0,1.022705423532,0,0.383623055496,0,19.5958213884308,57.11023558,13.89689769,14.49527099,-0.22886553,0.82682556,-0.22838194,8.21283994581592,145.580604038341,0.780197094261813,S
11,11,133.298107114457,4.42935528E-06,33.4957336811921,4.22738589E-06,1120.82327161,23.74056004,1134.92243147,13.80956378,133.298107114457,4.42935528E-06,33.4957336811921,4.22738589E-06,3.109121802108,0.039197945268,2.897387812512,0.034025821812,54.7573556492221,7.30198163442858,0,0.039197945268,0,0.034025821812,0,7.30198163442858,1078.25683635,21.34851713,13.86611984,-0.22886555,10.44868168,-1.09003588,7.70320394805372,144.807997217379,0.804526698358747,S
12,12,133.293687075558,6.841705969E-05,33.4227932522258,8.605823934E-05,221.68325037,46.52079125,108.94305509,16.19883284,133.293687075558,6.841705969E-05,33.4227932522258,8.605823934E-05,4.772828152116,0.759302473968,3.88893359106,0.540455396472,156.82281745342,33.5719064894759,3.72514521978,0.759302473968,2.403704732868,0.540455396472,156.315178373726,33.5719064894759,175.46901584,19.63613915,14.98398069,-0.22886555,3.01029718,-0.18115448,6.07952939072984,179.408053015189,0.87457363421133,S
13,13,133.279808083785,6.708183507E-05,33.4520410427175,0.00014967136286,291.5277714,68.16105027,78.70415807,16.56331551,133.280263285554,6.708183507E-05,33.4520655272271,0.00014967136286,4.668318253008,1.361765168964,2.0926062054,0.280864035576,68.2761643154449,13.6101862391291,0,1.361765168964,0,0.280864035576,0,13.6101862391291,215.36582201,26.14361444,16.56331551,-0.22886555,1.2876651,-0.22487947,5.68075659402066,161.346981545941,0.889806840002487,M
14,14,133.276141107487,1.203182172E-05,33.3785897815451,1.426412113E-05,448.8173707,27.82866892,434.26884306,15.69656288,133.276141107487,1.203182172E-05,33.3785897815451,1.426412113E-05,3.211670189628,0.12133729908,2.935303284996,0.101503585404,8.73440102066966,17.0700409015992,0,0.12133729908,0,0.101503585404,0,17.0700409015992,867.52849489,35.97370861,15.59459633,-0.22886555,14.38387972,57.26760355,5.8123231540136,206.465906120517,0.88487390587091,S
15,15,133.274563646126,6.77322161E-05,33.5519174425636,0.00012670213053,174.99953045,44.2622472,89.25399095,15.67053079,133.274563646126,6.77322161E-05,33.5519174425636,0.00012670213053,5.3792724753,1.112581127916,3.324754725552,0.495522742104,163.125987302871,19.5980900001815,4.473526509396,1.112581127916,1.314876608244,0.495522742104,162.755323723679,19.5980900001815,107.37419241,15.95233407,14.96151526,-0.22886555,6.50011225,-0.0867541,9.33468099043396,123.219028001419,0.72343308288813,S
16,16,133.272598230684,3.067178003E-05,33.4867019424901,2.945362912E-05,252.87934247,31.46172186,209.8075915,15.9865487,133.272598230684,3.067178003E-05,33.4867019424901,2.945362912E-05,3.484334180736,0.277707429684,3.155334535908,0.229850126532,51.3126840161314,32.8594840589877,1.67074270326,0.277707429684,1.027690670448,0.229850126532,49.5884225427119,32.8594840589877,215.20980136,23.19925623,15.38545803,-0.22886555,12.26168752,1.35655887,6.35413504436834,142.180478037217,0.863604990619278,S
17,17,133.271066279063,5.835689177E-05,33.2942465835993,4.806225169E-05,208.68712906,37.04506593,139.93063503,16.10995144,133.271066279063,5.835689177E-05,33.2942465835993,4.806225169E-05,4.261671463428,0.551085059556,3.192101810784,0.327190674204,56.855529100489,18.9750120214511,2.967357331512,0.551085059556,1.138824850356,0.327190674204,56.7966607589933,18.9750120214511,183.69978071,18.66949943,15.24533945,-0.22886557,3.36900848,-0.16306882,9.11482666988541,237.079169627475,0.734868439550337,S
18,18,133.264956485312,8.627753068E-05,33.345665485478,5.914484413E-05,76.11410172,26.02879603,74.25487681,14.69400553,133.264956485312,8.627753068E-05,33.345665485478,5.914484413E-05,3.366167735844,0.732430156572,2.77764977376,0.499893460452,94.1991794959837,45.7503993699701,0,0.732430156572,0,0.499893460452,0,45.7503993699701,52.7751098,13.13904377,14.70642292,-0.22886557,0.68958553,-0.22916689,6.51332439565683,224.5134136148,0.857073681287096,S
19,19,133.262729516834,1.55641793E-06,33.4500578921839,1.47231648E-06,5222.08022231,38.22558634,5202.52524565,22.00109438,133.262729516834,1.55641793E-06,33.4500578921839,1.47231648E-06,3.118652389728,0.013592154852,2.935858481532,0.012046862376,58.8087607485749,2.97176765810388,0,0.013592154852,0,0.012046862376,0,2.97176765810388,5231.04759945,54.62669729,21.99556548,-0.22886553,48.89579577,18.75550879,4.83512407035678,159.451758199349,0.919229252368751,S
20,20,133.261595561663,4.294861358E-05,33.5110097295245,3.347453436E-05,228.07545845,32.67425667,170.39590896,15.38909521,133.261595561663,4.294861358E-05,33.5110097295245,3.347453436E-05,3.862241173224,0.380024575272,3.161209017708,0.262052776008,66.743367034935,20.3991270362122,2.360621734272,0.380024575272,1.043272199664,0.262052776008,67.6542402155707,20.3991270362122,198.78904513,20.37012607,14.64363868,-0.22886557,4.99274165,-0.02049162,6.97326862391549,129.84205462381,0.83751794215887,S
21,21,133.261401521948,4.244867982E-05,33.3649630329806,6.790961639E-05,138.35178009,30.01468469,111.65199883,14.82619329,133.261401521948,4.244867982E-05,33.3649630329806,6.790961639E-05,3.889509164028,0.588361051332,2.906004917232,0.338745503664,14.6696966719153,21.4289380932397,0,0.588361051332,0,0.338745503664,0,21.4289380932397,112.67494092,17.200043,14.39805419,-0.22886553,3.41247187,-0.12866926,5.61769774051485,217.356179654462,0.892138151633766,S
22,22,133.260431587744,2.4879862E-06,33.3121814901159,2.32864837E-06,2558.30904749,30.13965602,2580.02669451,17.49443826,133.260431587744,2.4879862E-06,33.3121814901159,2.32864837E-06,3.069853353504,0.021249448308,2.946352103136,0.019570693896,71.8482478368004,6.87505078616706,0,0.021249448308,0,0.019570693896,0,6.87505078616706,2530.39807031,28.73572085,17.53722609,-0.22886557,20.15605241,0.65289908,7.92274143145018,236.094822777584,0.794169335890888,S
23,24,133.241034928116,0.00023688912168,33.4026583971884,0.00024671614022,489.97470073,88.56405556,74.84605375,15.17468445,133.239944481699,0.00023688912168,33.4014002987979,0.00024671614022,9.220956863076,2.890369666512,2.071997966592,0.230154157368,46.2168183671181,9.47913655907394,8.699891699736,2.890369666512,0,0.230154157368,46.151708736429,9.47913655907394,310.71570193,50.72714065,15.17468445,-0.22886559,5.78284835,-0.18255297,3.62953739721486,198.433808079905,0.953871127981101,M
24,25,133.237957108592,5.542207238E-05,33.5560532596021,8.572513492E-05,180.31077101,38.85101458,108.18758818,15.57265965,133.237957108592,5.542207238E-05,33.5560532596021,8.572513492E-05,4.63388587974,0.759527589492,3.280745960208,0.414710554176,20.3412593210075,20.5728522234825,3.506072667372,0.759527589492,1.301702332788,0.414710554176,19.1292678117252,20.5728522234825,136.18685353,17.84243505,14.68890696,-0.22886553,3.74606429,-0.1997884,8.69929473335329,112.174210478618,0.756084728083838,S
25,26,133.237977441188,6.827282993E-05,33.4524221209631,6.22415229E-05,125.48461139,33.84522925,103.12164,17.10082589,133.237977441188,6.827282993E-05,33.4524221209631,6.22415229E-05,3.41800310574,0.580054053636,3.247437351996,0.526234499604,80.95066142268,134.964054059536,1.559174911884,0.580054053636,1.24434581922,0.526234499604,92.130686284978,134.964054059536,87.4531425,14.43526976,16.40779374,-0.22886557,0.59615314,-0.23003605,3.76710647210067,150.796286595031,0.950374436883743,S
26,27,133.234492403635,1.655071077E-05,33.4724288521098,3.935929372E-05,498.70600821,40.60507377,288.93186267,15.72094008,133.234492403635,1.655071077E-05,33.4724288521098,3.935929372E-05,5.099517440784,0.33397332624,3.087398895048,0.139564895076,177.313496372473,5.81666834742148,4.123377443484,0.33397332624,0.534502935792,0.139564895076,176.63106781678,5.81666834742148,447.16269499,22.82655149,15.13828374,-0.22886555,17.6451631,0.44873138,4.35003116276415,135.69630644583,0.934238456553537,S
27,28,133.228241982448,4.735875938E-05,33.4937532209331,5.272548722E-05,94.2005845,23.84123225,101.30552929,14.37223639,133.228241982448,4.735875938E-05,33.4937532209331,5.272548722E-05,3.16337511978,0.488930492808,2.681282382516,0.349163251416,144.651002264028,37.5055084173666,0,0.488930492808,0,0.349163251416,0,37.5055084173666,73.0412422,16.03127898,14.7255123,-0.22886556,1.43114778,-0.23214361,5.14581326009343,122.959680198015,0.908888912826424,S
28,29,133.226041312277,3.437522604E-05,33.4489634693184,3.475764649E-05,147.00501012,25.35426416,152.12885996,14.96726197,133.226041312277,3.437522604E-05,33.4489634693184,3.475764649E-05,3.053574309312,0.309143775924,2.886586189128,0.275990424228,42.2192769487825,72.8541389813328,0,0.309143775924,0,0.275990424228,0,72.8541389813328,124.27929746,16.94402699,15.1082877,-0.22886553,1.89252785,-0.24512056,3.14612784654878,148.791675194148,0.965191064246305,S
29,30,133.224063387866,3.198962437E-05,33.4591776462603,4.104553028E-05,210.04059609,31.25867704,175.01693073,15.85895407,133.224063387866,3.198962437E-05,33.4591776462603,4.104553028E-05,3.677544503424,0.366861477636,2.976718541832,0.245009291688,25.2251165821862,19.3699238108423,2.076528130704,0.366861477636,0,0.245009291688,22.5327476298759,19.3699238108423,180.24668069,17.73205551,15.37368553,-0.22886553,6.14730288,0.05519178,3.4273764717229,139.123720745152,0.958789522571754,S
30,31,133.222204548973,3.12306535E-05,33.4209933720138,2.2088829E-05,260.5506376,29.72695209,226.52595802,15.54388673,133.222204548973,3.12306535E-05,33.4209933720138,2.2088829E-05,3.552765508008,0.26567763732,2.953112898708,0.185940882648,83.3263134098247,16.5341924399412,0,0.26567763732,0,0.185940882648,0,16.5341924399412,240.36392926,18.86316581,15.1608956,-0.22886555,5.61828028,-0.05964101,2.50003884602218,181.103140137403,0.977914390989157,S
31,32,133.208827225182,0.00011661766308,33.3839319250243,0.00010920740605,2689.31564746,213.38150912,245.55025055,16.40864684,133.208789282308,0.00011661766308,33.3846927092496,0.00010920740605,8.195423698728,0.988662536892,7.775542545516,0.925732464948,178.321436659871,96.6224786394018,7.626174675624,0.988662536892,7.15655809242,0.925732464948,176.643274026095,96.6224786394018,1866.96602572,67.37346214,16.40864684,-0.22886556,13.0508397,-0.0798868,2.91769085828616,231.144538742506,0.970007970544947,M
32,33,133.209989078244,5.228265207E-05,33.3751469986184,4.775877339E-05,124.88970735,28.90620827,119.58512818,16.16618231,133.209989078244,5.228265207E-05,33.3751469986184,4.775877339E-05,3.299151328596,0.476043547608,2.887485170652,0.36570922344,55.2705539235134,43.8798185740516,1.236430036296,0.476043547608,0,0.36570922344,54.7136517609449,43.8798185740516,106.01857439,17.82699053,16.05067155,-0.22886555,1.38944768,-0.22949709,3.37684209025073,235.989149121145,0.95997774070873,S
33,34,133.206019954359,2.3344169E-06,33.3560518776733,2.3930345E-06,3656.87167631,36.99839024,3146.7699125,19.28905469,133.206019954359,2.3344169E-06,33.3560518776733,2.3930345E-06,3.36624882444,0.02128108428,3.148989194736,0.01871610804,39.4220822285382,3.87394222407643,1.42795316736,0.02128108428,0.979560432648,0.01871610804,31.975325467842,3.87394222407643,4136.49721573,45.36186323,18.67223182,-0.22886555,26.25180787,67.24752893,4.29183330617826,246.805800111466,0.935943915962363,S
34,35,133.207145626683,5.535447888E-05,33.4036985013614,7.542852495E-05,112.63372457,30.18049219,94.0366638,15.33201221,133.207145626683,5.535447888E-05,33.4036985013614,7.542852495E-05,3.67468181136,0.659774946672,2.973198367224,0.440201676312,19.3353963143622,34.7571546065005,2.082588650496,0.659774946672,0,0.440201676312,16.5028399701466,34.7571546065005,79.5668181,15.33904295,14.86867222,-0.22886556,2.07423227,-0.22492243,2.0560802820377,211.887501065439,0.985022231890623,S
35,36,133.204872091066,4.261091669E-05,33.3040747060804,3.212549547E-05,178.25338438,28.48343046,155.66226255,14.93918416,133.204872091066,4.261091669E-05,33.3040747060804,3.212549547E-05,3.542638655196,0.370378135656,2.94849821664,0.259758321948,108.070510762698,23.2477555217587,1.865895446124,0.370378135656,0,0.259758321948,111.372205562125,23.2477555217587,150.09589362,17.56753694,14.58261886,-0.22886553,3.82998496,-0.16915345,7.25007753948531,256.976723597602,0.825278647305165,S
36,37,133.205410762199,8.098024122E-05,33.55031806683,0.00011731347714,106.13487641,32.42106619,76.48191625,14.45165877,133.205410762199,8.098024122E-05,33.55031806683,0.00011731347714,4.743291020436,1.141771378356,2.668658762088,0.395832582612,148.43581371821,17.6033189833921,3.688666699572,1.141771378356,0,0.395832582612,148.416355011806,17.6033189833921,68.13480287,15.69800346,14.41938184,-0.22886556,2.31576382,-0.20522107,7.8868486067233,102.121252229993,0.795875708366307,S
37,38,133.200674921668,9.410477479E-05,33.3304742519222,6.730729283E-05,106.01892585,32.48372401,80.28333534,15.43323327,133.200674921668,9.410477479E-05,33.3304742519222,6.730729283E-05,3.862841968764,0.814389322176,3.118343519304,0.546590216376,74.279223895175,40.790756088123,2.3676246684,0.814389322176,0.889259336064,0.546590216376,75.7852208614621,40.790756088123,71.76110586,14.66863107,14.72983695,-0.22886557,2.78115226,-0.19947917,5.66140657890479,255.443794508773,0.890524505028339,S
38,39,133.198776073871,5.604821682E-05,33.5563423335795,4.943712619E-05,105.87781899,26.1292054,101.28201006,14.63486582,133.198776073871,5.604821682E-05,33.5563423335795,4.943712619E-05,3.188648180304,0.475431617196,2.990471138568,0.418765626036,94.2525639214975,94.2223262997302,0,0.475431617196,0,0.418765626036,0,94.2223262997302,80.11009704,13.70776346,14.48992043,-0.22886557,1.4957136,-0.22277332,8.18027185057572,99.3161342916614,0.781781415732464,S
39,40,133.194355904993,6.972031022E-05,33.5242588668288,6.709483966E-05,132.91498132,32.59675546,97.40162685,15.09699774,133.194355904993,6.972031022E-05,33.5242588668288,6.709483966E-05,4.034053544544,0.70039899774,3.085596244476,0.426956862492,47.4140856080281,27.0324022797405,2.633043888792,0.70039899774,0.78254817066,0.426956862492,46.6700713420777,27.0324022797405,105.44588671,16.3158256,14.41024597,-0.22886553,1.7793318,-0.20628396,6.24559851936149,100.17794937441,0.867985899158605,S
40,41,133.180065379993,8.731080343E-05,33.4318690134969,0.0001278965621,715.4787233,106.22289356,220.40029465,25.18380181,133.180065379993,8.731080343E-05,33.4318690134969,0.0001278965621,8.79749605116,1.277414319384,3.365873552448,0.302651855676,32.9788814415597,8.5395645153194,8.253559809504,1.277414319384,1.534480617924,0.302651855676,32.8249670970652,8.5395645153194,3457.49572536,152.3051286,27.16083509,-0.22886553,19.67127901,91.30236867,0.718412122963262,122.807539577055,0.998162512498195,S
41,42,133.172105312161,9.81066917E-06,33.4218873189936,9.40780942E-06,1101.23126349,46.2712315,970.47074256,24.52591004,133.172105312161,9.81066917E-06,33.4218873189936,9.40780942E-06,3.294570608892,0.085134426084,3.141735220332,0.077651268696,121.410640186203,22.0979318560192,1.377216102744,0.085134426084,0.760796057664,0.077651268696,129.545893044465,22.0979318560192,2262.15050787,62.60462998,23.84428444,-0.22886556,18.26152948,92.41116641,0.010542939601602,27.7273892057622,0.99999960400135,S
42,43,133.173210818626,2.893026476E-05,33.3703702476164,2.992570993E-05,169.99627358,24.84464945,178.00742831,14.73514707,133.173210818626,2.893026476E-05,33.3703702476164,2.992570993E-05,3.172354919172,0.282724449804,2.745946022148,0.21112666884,138.419924698013,24.8449397911931,0,0.282724449804,0,0.21112666884,0,24.8449397911931,152.15703988,15.79064241,14.96997811,-0.22886553,1.55843884,-0.25196857,3.08646192626144,269.144988808521,0.966482486812966,S
43,44,133.168759843618,1.35117092E-05,33.4729493897863,1.124517081E-05,458.85176551,27.17107361,452.06385403,15.50755719,133.168759843618,1.35117092E-05,33.4729493897863,1.124517081E-05,3.195767419164,0.11509673796,2.897143104096,0.094660613172,99.9107070886294,14.8586390266922,0,0.11509673796,0,0.094660613172,0,14.8586390266922,431.26764679,20.70819589,15.47842112,-0.22886555,7.11085886,-0.17221399,3.07371992068443,86.703216027706,0.96675523601265,S
44,45,133.166369148429,0.00011725974378,33.413531318198,0.00014779084301,541.67197194,131.0228561,149.56059947,29.02383655,133.166369148429,0.00011725974378,33.413531318198,0.00014779084301,6.240665895084,1.25505695916,5.293714992696,0.991295869644,5.51153153388627,54.099631883338,5.466620374812,1.25505695916,4.340072557692,0.991295869644,4.34553684930669,54.099631883338,329.44119803,34.59332791,28.24858893,-0.22886555,5.41031932,-0.18511088,0.578308401152811,300.857597109043,0.998809034117481,S
45,46,133.1636607045,4.13556402E-06,33.4615190510173,3.8371517E-06,1374.24301601,26.92180699,1396.9559608,15.70234233,133.1636607045,4.13556402E-06,33.4615190510173,3.8371517E-06,3.095523276336,0.03596583474,2.89880613792,0.031522928292,62.3782367320124,7.15552174775017,0,0.03596583474,0,0.031522928292,0,7.15552174775017,1346.7467872,23.15324141,15.78036608,-0.22886553,12.22714945,0.00990268,2.42167590960832,79.7234425229925,0.979266746858492,S
46,47,133.158886814698,8.26900275E-05,33.4098575814151,4.974356719E-05,199.53798045,47.81173921,145.53775637,22.01374881,133.158886814698,8.26900275E-05,33.4098575814151,4.974356719E-05,4.131926562096,0.712799996184,3.02670180378,0.401412787344,77.3217593778029,23.1817215708711,2.787662724228,0.712799996184,0.462077781732,0.401412787344,78.4331711162399,23.1817215708711,175.31429049,25.20001853,21.09478555,-0.22886553,2.92425852,-0.17398705,0.982145557322716,313.124792078854,0.996567789301754,S
47,48,133.157359583915,4.368297368E-05,33.3157068048189,3.07577396E-05,254.01173152,34.1843555,181.58775438,15.59332748,133.157359583915,4.368297368E-05,33.3157068048189,3.07577396E-05,4.006623358584,0.37864801782,3.184650432468,0.2484900954,73.941077149137,17.1620557630248,2.595232843956,0.37864801782,1.100274297444,0.2484900954,75.2311959989507,17.1620557630248,232.48445863,20.4365222,14.78406011,-0.22886556,7.19389618,0.18782409,6.40974642527639,276.707707894299,0.861337544495807,S
48,49,133.153955563332,2.690004386E-05,33.4724111697001,1.94203704E-05,194.15035165,23.89011896,219.77892687,14.87152972,133.153955563332,2.690004386E-05,33.4724111697001,1.94203704E-05,3.110717053512,0.231970512492,2.590383844404,0.159049036044,104.572506532884,16.2186211794523,0,0.231970512492,0,0.159049036044,0,16.2186211794523,173.72232123,16.15060878,15.48042565,-0.22886555,2.34606887,-0.25742213,3.17206810141333,73.1834550063041,0.964622299095317,S
49,50,133.150453491911,3.477825423E-05,33.3731403302724,3.515202379E-05,124.71030785,22.91432143,137.63241657,14.10548521,133.150453491911,3.477825423E-05,33.3731403302724,3.515202379E-05,2.985938611056,0.318428617428,2.768045566176,0.272631860532,42.9984538728662,56.7410593200217,0,0.318428617428,0,0.272631860532,0,56.7410593200217,103.87859557,14.26198096,14.49940373,-0.22886556,1.11955126,-0.2530235,3.11810306665239,290.544119119546,0.96580055996723,S
50,51,133.14972465123,9.284572001E-05,33.3800885152482,9.448815989E-05,125.30208995,36.84118433,81.7016182,15.63289591,133.14972465123,9.284572001E-05,33.3800885152482,9.448815989E-05,4.506036884676,0.999184347864,3.104597959884,0.512592258888,44.1263393926588,25.45580341108,3.31277489748,0.999184347864,0.848087753868,0.512592258888,43.5328770744449,25.45580341108,84.97722709,15.19385067,14.89820352,-0.22886556,0.70135059,-0.22605026,2.74643418556817,294.310608206394,0.973391633693675,S
51,52,133.144293559702,3.398011444E-05,33.4204527098539,4.18031202E-05,168.44714572,28.98375505,156.99561742,15.91655883,133.144293559702,3.398011444E-05,33.4204527098539,4.18031202E-05,3.350891782512,0.363002834124,2.920707568764,0.277116102252,160.385392487709,31.9808370894377,0,0.363002834124,0,0.277116102252,0,31.9808370894377,142.48315162,18.44505886,15.70879613,-0.22886553,2.08238043,-0.26932778,1.40445606490048,356.694446724907,0.992990844962622,S
52,53,133.119566622478,7.590319142E-05,33.497777737901,4.571890472E-05,144.99250681,32.60833777,108.92241893,15.31826247,133.119566622478,7.590319142E-05,33.497777737901,4.571890472E-05,4.076073014724,0.655888475844,2.97892213128,0.366147070812,76.4654771793821,21.3483101054384,2.703382462584,0.655888475844,0,0.366147070812,77.5628083095003,21.3483101054384,107.21342988,18.20027329,14.74374858,-0.22886553,5.03630372,-0.07653321,5.26724647144514,59.9441507443026,0.904697145451433,S
53,54,133.11897438005,9.689383294E-05,33.3541544308904,6.540836707E-05,87.1087917,29.3812088,73.41636317,15.02142621,133.11897438005,9.689383294E-05,33.3541544308904,6.540836707E-05,3.658401014436,0.824917839048,2.958356872836,0.549247108752,82.8711557131061,43.4382927758645,0,0.824917839048,0,0.549247108752,0,43.4382927758645,58.79789307,14.35463273,14.59359737,-0.22886553,2.09403493,-0.21479299,4.85908308484508,303.361681926796,0.918451764554337,S
54,55,133.118033592359,0.0001302447867,33.3672334368323,5.383784896E-05,100.97078298,31.47341256,74.73938123,14.30979939,133.118033592359,0.0001302447867,33.3672334368323,5.383784896E-05,4.635073759572,1.125277263792,2.658656465388,0.401446267632,101.890079140285,18.2044014329728,0,1.125277263792,0,0.401446267632,0,18.2044014329728,64.25903805,13.86603715,14.27645293,-0.22886556,1.99573128,-0.21822024,4.25544020814852,309.710862750758,0.936999872175025,S
55,56,133.11215488693,4.450587078E-05,33.3809207715131,9.406385487E-05,111.38094762,30.24104495,93.68876743,15.15051754,133.11215488693,4.450587078E-05,33.3809207715131,9.406385487E-05,4.09839799212,0.809655454908,2.645951292792,0.350247960756,11.0455007774939,18.3584973679321,0,0.809655454908,0,0.350247960756,0,18.3584973679321,79.51050672,14.49196516,15.11596111,-0.22886556,1.61209459,-0.21787545,3.88475532324617,320.858266703432,0.947288768912153,S
56,57,133.106489313118,1.380585592E-05,33.3042944197273,1.282452149E-05,324.86552658,22.73254491,360.98858151,14.03627123,133.106489313118,1.380585592E-05,33.3042944197273,1.282452149E-05,3.034797201036,0.125369427888,2.704916834064,0.09899391978,54.216000620988,14.3882592211791,0,0.125369427888,0,0.09899391978,0,14.3882592211791,303.37802347,17.29436014,14.47700652,-0.22886557,3.4095201,-0.44943744,7.78366279212865,295.082929807253,0.800753043926102,S
57,58,133.103778001311,7.005956458E-05,33.3490152007753,7.403686241E-05,72.82608884,24.70686576,73.68783381,14.25023637,133.103778001311,7.005956458E-05,33.3490152007753,7.403686241E-05,3.36669144102,0.730535331456,2.677692880512,0.461503937304,138.651761588481,37.9716404392461,0,0.730535331456,0,0.461503937304,0,37.9716404392461,47.97210793,11.44608035,14.43345809,-0.22886556,0.70157779,-0.23125804,5.55484655393468,308.183706479815,0.894440304933193,S
58,59,133.098857966547,4.079079141E-05,33.5049390840597,4.233091E-05,161.65562865,29.02434447,140.14109489,15.2166925,133.098857966547,4.079079141E-05,33.5049390840597,4.233091E-05,3.281431108824,0.36014244858,3.206528128836,0.344455837272,16.7878387919013,179.95946383885,1.308261161736,0.36014244858,1.043491468248,0.344455837272,173.003800532616,179.95946383885,139.56257398,17.15577739,14.74065084,-0.22886553,1.9678655,-0.18074867,6.19603323676008,53.6336835542302,0.8699667928278,S
59,60,133.091608376583,6.805354164E-05,33.4184410734819,5.893232225E-05,92.11194111,26.96560089,86.7699282,14.94079236,133.091608376583,6.805354164E-05,33.4184410734819,5.893232225E-05,3.248215246836,0.583079869512,2.981086045488,0.492379596972,105.666703335788,84.8139888990097,0,0.583079869512,0,0.492379596972,0,84.8139888990097,66.35312977,14.14060791,14.74947476,-0.22886557,1.12962755,-0.21868036,4.04559964147733,357.162064620227,0.942929285780551,S
60,61,133.081173090949,2.19064302E-05,33.2885624167821,2.274392405E-05,229.85063467,25.18113386,232.95384343,14.66269274,133.081173090949,2.19064302E-05,33.2885624167821,2.274392405E-05,3.074958828396,0.198412776072,2.92691691486,0.179708149944,33.7851006947315,52.889934635153,0,0.198412776072,0,0.179708149944,0,52.889934635153,206.66072148,17.2830269,14.71914766,-0.22886553,4.21890172,-0.1362634,9.20689435690018,299.760352970356,0.730096572768008,S
61,62,133.0765289834,2.613554375E-05,33.2972455014929,2.294702085E-05,250.01511627,27.79986799,230.03707334,15.16756438,133.0765289834,2.613554375E-05,33.2972455014929,2.294702085E-05,3.254973684084,0.221560175052,3.045753252864,0.194529972492,89.8298815250167,41.5404797081233,1.186299653688,0.221560175052,0.463615659,0.194529972492,100.095790012112,41.5404797081233,228.02455688,21.21956449,14.88665384,-0.22886557,4.58098248,-0.08705496,8.881767297952,302.732319817108,0.746834537763742,S
62,63,133.070607886695,7.647999294E-05,33.3761432416017,6.944133894E-05,89.52744865,28.5319972,78.75083364,15.10295899,133.070607886695,7.647999294E-05,33.3761432416017,6.944133894E-05,3.3074245512,0.650364632784,3.135335588856,0.586449780984,79.456242833361,149.47868966723,1.295341627968,0.650364632784,0.91776366198,0.586449780984,90.7028125135532,149.47868966723,63.81316502,13.88696906,14.67935181,-0.22886557,0.60800033,-0.22856219,5.78357994222611,331.752613794,0.885959499217393,S
63,64,133.062297253073,8.796780932E-05,33.3476932335518,8.415008448E-05,126.94415881,35.41819547,86.72623269,15.51623252,133.062297253073,8.796780932E-05,33.3476932335518,8.415008448E-05,4.416772163796,0.922052540664,3.022946631216,0.463501776672,132.808311877995,23.3119908545752,3.253612037976,0.922052540664,0,0.463501776672,133.42123493,23.3119908545752,87.42428004,16.51913895,14.87313784,-0.22886555,1.92522498,-0.20640141,7.08103832762945,321.129147412706,0.832793637085626,S
64,65,133.060753732184,6.183504591E-05,33.4567779704993,5.330838868E-05,104.23135943,26.71196165,95.88558475,14.52269376,133.060753732184,6.183504591E-05,33.4567779704993,5.330838868E-05,3.420465840468,0.5608026261,2.898897050628,0.405597928212,58.968916199003,40.1813994323535,1.530722806992,0.5608026261,0,0.405597928212,59.1781637934424,40.1813994323535,78.11180618,13.35753736,14.31447527,-0.22886557,1.38655366,-0.22299315,5.96571361021266,20.6241408748079,0.87900666061316,S
65,66,133.055507152687,4.779699096E-05,33.3420421003212,5.464155418E-05,64.52868096,20.06746293,84.05343568,13.7526102,133.055507152687,4.779699096E-05,33.3420421003212,5.464155418E-05,2.736207460656,0.4649422509,2.559302730576,0.403209723564,169.979577755356,101.959291304425,0,0.4649422509,0,0.403209723564,0,101.959291304425,45.29198985,11.1116999,14.89761871,-0.22886555,0.57675089,-0.22995329,7.55901957847463,320.751059787377,0.811223359082848,S
66,67,133.054810336216,5.786829292E-05,33.3281145483407,5.138199347E-05,132.50357216,30.41434728,112.17734767,15.66242659,133.054810336216,5.786829292E-05,33.3281145483407,5.138199347E-05,3.477302030664,0.511873782084,3.098514532752,0.410337140796,61.4086412133029,52.0257338490968,1.654481223324,0.511873782084,0.840180184704,0.410337140796,62.2564958768496,52.0257338490968,107.5794116,17.61988026,15.13941879,-0.22886553,3.63299478,-0.18084998,8.13946818394441,316.351368042439,0.783760839721843,S
67,68,133.052029803223,9.42963068E-05,33.5409188167962,7.800855156E-05,109.95300958,33.28676162,79.25360147,15.21447092,133.052029803223,9.42963068E-05,33.5409188167962,7.800855156E-05,4.128950941308,0.898176289572,3.064942355076,0.519249566664,55.9616775769135,30.5084622719844,2.77342834086,0.898176289572,0.70779453048,0.519249566664,55.8503475092355,30.5084622719844,74.17879512,14.29703876,14.53504501,-0.22886557,1.97094073,-0.21858092,9.34331265703889,49.9321520528072,0.722981327943245,S
68,69,133.049780254825,2.00550134E-05,33.4479364783989,2.043325979E-05,307.65570254,27.77458159,279.76133824,15.02236312,133.049780254825,2.00550134E-05,33.4479364783989,2.043325979E-05,3.32628429366,0.187147421172,3.01571960346,0.154549496484,42.0969700147893,23.2593642615773,1.32290980128,0.187147421172,0.399310831908,0.154549496484,37.7515101174181,23.2593642615773,321.23596729,23.68242196,14.7209048,-0.22886553,13.29540009,7.53906806,6.33143426865,14.3710782939627,0.864526150795403,S
69,70,133.031696908516,9.748018125E-05,33.3040569779919,5.846064562E-05,120.18033739,32.89421511,83.61903216,14.67221522,133.031696908516,9.748018125E-05,33.3040569779919,5.846064562E-05,4.200822504792,0.832841546724,3.120815502792,0.4846421124,81.1244278713717,28.0044551060046,2.892656810016,0.832841546724,0.877325336208,0.4846421124,82.4029710061202,28.0044551060046,88.1275387,15.34585648,13.95424715,-0.22886556,1.58872501,-0.21831976,9.97758884617314,314.959913628305,0.689256056706208,S
70,71,133.026285819583,9.11682514E-06,33.5161061581048,9.20117469E-06,613.48033974,26.05706225,583.1394308,14.52760009,133.026285819583,9.11682514E-06,33.5161061581048,9.20117469E-06,3.222814424328,0.083445746364,2.977603227864,0.071374134816,43.2161055056705,13.1883693686208,1.034351356212,0.083445746364,0,0.071374134816,37.5195743578029,13.1883693686208,578.29464629,20.72309851,14.36831189,-0.22886555,4.76463811,-0.47120594,9.24210810636095,37.789117999325,0.728264957309477,S
71,72,133.025533093099,5.416133142E-05,33.4287032508857,4.431699262E-05,172.43944594,32.24551415,132.08551774,15.44149737,133.025533093099,5.416133142E-05,33.4287032508857,4.431699262E-05,3.841352549748,0.492865025508,3.100063280688,0.330213742344,60.5989648957599,24.6703629904108,2.323912477428,0.492865025508,0.846527790204,0.330213742344,60.8885194998979,24.6703629904108,141.30940375,20.79179441,14.76336365,-0.22886556,10.52885546,0.8343722,7.36077098233582,3.26359230622523,0.820289581200029,S
72,73,133.01618079829,7.677693411E-05,33.5587448221838,6.142604543E-05,84.0992804,26.65820216,82.04098335,15.00542681,133.01618079829,7.677693411E-05,33.5587448221838,6.142604543E-05,3.438217001268,0.70605295056,2.719586118204,0.443030696316,60.061775408264,35.1759730446282,0,0.70605295056,0,0.443030696316,0,35.1759730446282,58.43343753,13.25709842,15.06863009,-0.22886557,0.6811822,-0.22846164,11.3370831916378,46.4896518552093,0.614213997298056,S
73,74,133.014006166552,6.423621211E-05,33.3146882344371,8.738811051E-05,99.21500727,29.66624137,81.71346918,14.86059342,133.014006166552,6.423621211E-05,33.3146882344371,8.738811051E-05,3.84298897968,0.795968542332,2.881965717828,0.460200463488,153.280739847595,29.4804264491574,2.42320159386,0.795968542332,0,0.460200463488,152.906405931489,29.4804264491574,69.38120532,14.59183606,14.47723298,-0.22886557,1.64278322,-0.22230576,10.2086405127203,321.025263969419,0.676735562472184,S
74,75,133.011229303818,4.20651648E-05,33.3085791028275,9.410401949E-05,105.20797594,28.1610838,90.88277178,14.27501105,133.011229303818,4.20651648E-05,33.3085791028275,9.410401949E-05,4.136671117224,0.812945253708,2.552645273292,0.320457130848,167.825621231008,16.339177026651,0,0.812945253708,0,0.320457130848,0,16.339177026651,77.62680409,13.27273316,14.42535813,-0.22886556,1.54960458,-0.22110687,10.5495760440104,319.955998704216,0.658064227288756,S
75,76,133.008635785466,2.393570399E-05,33.3945361038271,2.23124183E-05,169.89021594,21.62816912,198.25900772,13.80290347,133.008635785466,2.393570399E-05,33.3945361038271,2.23124183E-05,2.91685940928,0.212559470748,2.679745448988,0.17823936402,123.050706167316,34.4645387581373,0,0.212559470748,0,0.17823936402,0,34.4645387581373,147.80140345,15.7092667,14.42972825,-0.22886553,3.79924131,-0.26133472,8.35859503268801,348.756718434033,0.77305936019179,S


==> anc/N2683_C_C.csv <==
Source,list,for,N2683_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999000000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,133.172291666667,DEC=,33.4218055555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,133.26271885594,5.21984834E-06,33.4500192497381,4.3544504E-06,464.65741596,11.10923219,414.34341724,5.92835405,133.26271885594,5.21984834E-06,33.4500192497381,4.3544504E-06,2.970986458716,0.04467442554,2.673697383468,0.0363999951,76.3365726222708,5.85228299273366,1.406542437036,0.04467442554,0,0.0363999951,71.9913015599199,5.85228299273366,473.30133793,10.90510972,5.78711024,-0.00423895,5.62500463,1.1356808,4.8338126532768,159.475284844794,0.239954356890225,S
1,1,133.237811786528,6.247768217E-05,33.4523839717853,0.00011253703994,36.91387317,11.65476856,25.59292162,5.09880639,133.237811786528,6.247768217E-05,33.4523839717853,0.00011253703994,4.129062523596,1.015482065292,2.474335659852,0.399332930508,158.156915036597,20.4404865209298,3.113879921424,1.015482065292,0,0.399332930508,158.665980056766,20.4404865209298,23.26003395,4.83385225,5.00053966,-0.00423895,0.57253084,-0.00281386,3.75875023310238,150.765145944478,0.446560585692493,S
2,2,133.23457242072,8.007247912E-05,33.4724886832144,6.833065841E-05,47.92939965,13.11248283,30.59521698,5.51710647,133.23457242072,8.007247912E-05,33.4724886832144,6.833065841E-05,3.780986461092,0.752647559832,2.934835357392,0.479416373676,55.9536468270804,33.3331769426108,2.736120222828,0.752647559832,1.115754071256,0.479416373676,56.1856244760543,33.3331769426108,34.3035192,5.63396398,5.17852914,-0.00423895,0.71506412,0.00139538,4.35540469845671,135.699264870586,0.325858911930475,S
3,3,133.224124424032,5.65956398E-05,33.459212143942,8.116774139E-05,39.01751226,11.2995805,28.6413486,5.25245908,133.224124424032,5.65956398E-05,33.459212143942,8.116774139E-05,3.46850918946,0.69837116112,2.782041113664,0.46468486188,13.2691504056395,37.9757325434009,2.226505423932,0.69837116112,0.796950855072,0.46468486188,16.9972854607445,37.9757325434009,27.95564552,5.84589189,4.99354064,-0.00423895,0.67798311,0.00074555,3.43104145428817,139.130944092895,0.516606087431865,S
4,4,133.222072930255,4.066339627E-05,33.4210074519249,3.934030387E-05,41.51417907,9.05394464,40.97910541,5.18103809,133.222072930255,4.066339627E-05,33.4210074519249,3.934030387E-05,2.729569292748,0.351602951652,2.628936136476,0.326234788344,58.1555608199101,138.956351981328,0,0.351602951652,0,0.326234788344,0,138.956351981328,34.93484797,5.7661075,5.16579166,-0.00423895,0.76141043,0.00320556,2.4934322602362,181.086720217719,0.715043351825465,S
5,5,133.209913195139,1.290276646E-05,33.3751126439896,1.357873777E-05,111.98897324,8.45482788,116.89679153,5.01911212,133.209913195139,1.290276646E-05,33.3751126439896,1.357873777E-05,2.686582923156,0.119043499032,2.525879893536,0.105088664808,147.164078712249,29.0684297180737,0,0.119043499032,0,0.105088664808,0,29.0684297180737,107.33764067,6.33787973,5.07858977,-0.00423895,1.01048636,-0.03955474,3.37642832443561,236.062199458324,0.528389435463712,S
6,6,133.208546843782,7.982482088E-05,33.3845773698313,7.371913871E-05,462.58148358,56.93911982,48.23524717,5.23968447,133.208711101202,7.982482088E-05,33.384679917678,7.371913871E-05,5.315487561756,0.726749927244,4.47857658324,0.565964249004,35.563099283624,35.2964775881905,4.622261587992,0.726749927244,3.573360439056,0.565964249004,36.9064592163008,35.2964775881905,264.06729215,14.26623757,5.23968447,-0.00423895,3.57554336,0.00615481,2.87874688217919,230.878972504767,0.635329264667365,M
7,7,133.207090449549,6.529394572E-05,33.4036272947917,5.164583934E-05,30.42543115,9.0734505,28.68547116,5.00043758,133.207090449549,6.529394572E-05,33.4036272947917,5.164583934E-05,3.051556405488,0.590356658448,2.462030870148,0.386716297788,62.6199053442694,36.4813535504452,0,0.590356658448,0,0.386716297788,0,36.4813535504452,22.26906686,4.56075111,4.97323117,-0.00423895,0.30381352,-0.00471141,2.05599851771257,212.029281228074,0.798576670090387,S
8,8,133.206002690735,4.88686557E-06,33.356049960988,5.16805816E-06,397.88487271,9.95518337,351.35113038,5.28504,133.206002690735,4.88686557E-06,33.356049960988,5.16805816E-06,2.873648427768,0.043818174648,2.791404934956,0.041420567088,3.09565678466549,21.3294081769505,1.109018796732,0.043818174648,0.801260759448,0.041420567088,34.6325654839407,21.3294081769505,455.24179437,9.68366607,5.13891609,-0.00423895,8.03108651,10.16016267,4.29159861385867,246.817023068713,0.338149433562361,S
9,9,133.179982022957,6.311680233E-05,33.4317535000382,4.695392449E-05,543.61063002,48.09891596,169.49230722,9.41293365,133.179993547215,6.311680233E-05,33.431335679571,4.695392449E-05,8.51278152672,0.64966662126,3.11171159934,0.150551871588,35.6693870943695,4.52494814444701,8.09784644058,0.64966662126,1.548301233276,0.150551871588,35.8513522552457,4.52494814444701,1913.43699756,51.41899698,9.41293365,-0.00423895,9.2144719,39.60892354,0.710325377376217,122.827519531163,0.974166262496688,M
10,10,133.174241652669,3.948931168E-05,33.4269415496132,0.00018194212371,264.4171307,45.54311233,66.20751156,9.08180391,133.174883011384,3.948931168E-05,33.426748789088,0.00018194212371,6.119161617492,1.546065369864,2.37858805872,0.317345881356,94.0400656243439,12.7348248946929,0,1.546065369864,0,0.317345881356,0,12.7348248946929,223.67156231,18.13397215,9.08180391,-0.00423895,3.03468596,0.10852436,0.323261051473586,107.581739898205,0.994608582302326,M
11,11,133.172097133127,3.29875242E-06,33.4218535919147,3.40702675E-06,1019.31590518,17.70125277,947.7914534,9.72774869,133.172097133127,3.29875242E-06,33.4218535919147,3.40702675E-06,2.844533511072,0.030055759272,2.678089106124,0.026699767596,142.949521701184,7.11084294264382,0.8573223249,0.030055759272,0.592187630328,0.026699767596,134.783317505393,7.11084294264382,1709.17392345,36.72706904,9.56841177,-0.00423895,8.40927987,37.9857629,0.010159375458459,16.4822478536751,0.999994664237143,S
12,12,133.166393922208,7.384652228E-05,33.4134110493069,6.680632172E-05,86.98644606,25.3690268,65.12568833,11.92705057,133.166393922208,7.384652228E-05,33.4134110493069,6.680632172E-05,3.510460394964,0.720008320572,2.69510229774,0.440720533188,51.3371316833019,32.2686306171102,2.34670044078,0.720008320572,0,0.440720533188,52.0466592208249,32.2686306171102,1086.42976178,51.63696879,11.41463963,-0.00423895,21.12504626,36.1778184,0.583886389183799,300.389912729022,0.982489865166823,S
13,13,133.168730332568,2.044011627E-05,33.4729174172537,1.556907839E-05,102.97799673,9.55731583,95.6214609,5.23499529,133.168730332568,2.044011627E-05,33.4729174172537,1.556907839E-05,2.9609913285,0.17334171324,2.57627469096,0.131900990976,92.3903328915222,17.0718487517365,0,0.17334171324,0,0.131900990976,0,17.0718487517365,95.40440777,7.17466964,5.16285854,-0.00423895,2.43523732,0.08959172,3.07189014525095,86.673654466141,0.594089359873024,S
14,14,133.165404271047,0.00018010315764,33.4120649805462,0.0001785071497,851.29423342,112.19315729,46.61178691,5.83162417,133.165404271047,0.00018010315764,33.4120649805462,0.0001785071497,14.417679995424,1.850219822016,8.972813280168,1.094430612852,45.525702152742,16.1272098367981,14.178606191892,1.850219822016,8.553955598028,1.094430612852,45.5806935484004,16.1272098367981,309.50634196,24.67593226,9.62534887,-0.00423895,5.56332952,0.01273848,0.678630447876922,300.550648647713,0.97640036469576,S
15,15,133.163651932818,8.0275159E-07,33.4614933545893,7.188668E-07,3448.71125681,16.02084676,3427.79069203,8.09689755,133.163816456695,8.0275159E-07,33.4613487434324,7.188668E-07,2.735984175408,0.006825767652,2.580421538124,0.0060710499,170.225838290284,1.7255035656303,0,0.006825767652,0,0.0060710499,0,1.7255035656303,3432.74579523,23.61107827,8.09689755,-0.00423895,15.53342372,5.19906507,2.42023734932903,79.7067005399148,0.729629193457257,M
16,16,133.158954829355,6.37789641E-05,33.4098539772275,7.963905277E-05,70.93596479,19.48192156,45.66863301,8.27698576,133.158954829355,6.37789641E-05,33.4098539772275,7.963905277E-05,3.571667522748,0.685965737088,3.080473842096,0.526859138988,16.0429183221974,54.0982765090523,2.390845051944,0.685965737088,1.533669758064,0.526859138988,20.8229599513357,54.0982765090523,56.16083681,8.50493079,7.71654049,-0.00423895,0.67848617,-0.0386908,0.979978604590368,312.970767183278,0.9512570564825,S
17,17,133.153969866069,5.16238275E-06,33.4723503792224,5.2119314E-06,291.19307307,8.39722053,293.90418774,4.87807681,133.153969866069,5.16238275E-06,33.4723503792224,5.2119314E-06,2.662486548264,0.044414016192,2.635894915416,0.043529250456,149.161362534704,67.3147849270485,0,0.044414016192,0,0.043529250456,0,67.3147849270485,287.99853491,7.27134992,4.88956266,-0.00423895,2.68524309,0.02243858,3.16836963987141,73.176752176368,0.573318304485761,S
18,18,133.150432796283,2.257671677E-05,33.3730846816485,1.677975216E-05,88.350261,9.06255869,84.1866761,5.03895253,133.150432796283,2.257671677E-05,33.3730846816485,1.677975216E-05,2.990827638792,0.1959342939,2.485497509676,0.135921472164,72.6949291089091,14.3108455161749,0,0.1959342939,0,0.135921472164,0,14.3108455161749,82.508506,6.96601278,5.01271006,-0.00423895,2.35617654,0.21466249,3.12159359109503,290.540449002741,0.583398413934638,S
19,20,133.14439008612,2.5322374E-05,33.4203433278811,2.830651827E-05,64.81272991,9.59014159,65.155886,5.54996138,133.14439008612,2.5322374E-05,33.4203433278811,2.830651827E-05,2.76700952502,0.245715105096,2.546455587768,0.208059484356,23.8318525010412,43.2377493585952,0,0.245715105096,0,0.208059484356,0,43.2377493585952,58.27281806,6.66073271,5.56451414,-0.00423895,1.27650696,0.00098183,1.40002707858438,356.414850601975,0.902410579804724,S


==> anc/N2820_B_L.csv <==
Source,list,for,N2820_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,140.439916666667,DEC=,64.2579444444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,140.744632690033,5.69806673E-06,64.2450994259852,6.15013056E-06,1259.79406509,55.4460206,1161.62893076,17.58167673,140.745021899821,5.69806673E-06,64.2449458174891,6.15013056E-06,3.334146260004,0.054201086244,3.070809754596,0.045976265748,121.349015778033,7.9958517903432,0,0.054201086244,0,0.045976265748,0,7.9958517903432,1365.59975812,38.1821207,17.58167673,-0.14618841,37.46605944,35.31443508,7.97980553371791,185.405099403459,0.791446171687382,M
1,1,140.740436305142,4.678746287E-05,64.2703157159002,4.075664909E-05,209.13059086,33.77349295,165.01793906,16.52901652,140.740436305142,4.678746287E-05,64.2703157159002,4.075664909E-05,3.954792181824,0.430039451016,3.283070556708,0.302919544044,57.2861629208686,24.3217114049813,2.285605487844,0.430039451016,0.837734062968,0.302919544044,57.6087281383512,24.3217114049813,174.62190171,20.00124824,15.8439525,-0.14618841,4.17152842,-0.17787569,7.86465381658006,174.448951418881,0.79692834556441,S
2,2,140.735548554134,8.11399572E-05,64.285635201428,5.444416023E-05,60.89976069,21.97252611,74.8065158,14.3561051,140.735548554134,8.11399572E-05,64.285635201428,5.444416023E-05,3.236454928332,0.70418489058,2.577057308928,0.436215748716,74.4389278325636,37.7437647776492,0,0.70418489058,0,0.436215748716,0,37.7437647776492,36.07212316,11.50917599,15.38083234,-0.14618841,3.4822026,-0.14451706,7.87727397978311,167.690821829993,0.796330043192612,S
3,3,140.720362962589,8.061200894E-05,64.2373176500751,8.650050599E-05,149.84821755,40.17857821,101.40705084,17.62575968,140.720362962589,8.061200894E-05,64.2373176500751,8.650050599E-05,4.394379901284,0.842721911316,3.445110691812,0.542720064132,140.151067032782,33.3753626519147,3.038922863316,0.842721911316,1.204646473512,0.542720064132,140.277022594993,33.3753626519147,103.14769855,17.75984818,16.62354407,-0.14618843,3.60247759,-0.11487017,7.41494625577904,189.481720052613,0.817828595404185,S
4,4,140.714862503489,5.573167729E-05,64.2760357443261,4.031221056E-05,267.30925684,37.69371651,175.18409809,15.99200234,140.714862503489,5.573167729E-05,64.2760357443261,4.031221056E-05,4.889441219436,0.52841504232,3.197255865948,0.246534541488,59.8269938443554,11.1630326993414,3.673307451672,0.52841504232,0.37783385622,0.246534541488,60.0010080446852,11.1630326993414,216.3924705,21.38558202,15.36109266,-0.14618843,4.83424583,-0.0850787,7.24430751194766,171.258601971654,0.8255372463541,S
5,5,140.713267246621,4.452676859E-05,64.3289727551139,4.788500318E-05,122.72002643,26.53146379,126.11485462,15.58671855,140.713267246621,4.452676859E-05,64.3289727551139,4.788500318E-05,3.263651404956,0.417117098196,3.0546611136,0.3650780385,151.859541588763,78.3639859174244,0,0.417117098196,0,0.3650780385,0,78.3639859174244,96.68513716,15.97102682,15.70849236,-0.14618841,4.26610632,-0.13824882,8.2929467204994,148.953361450657,0.776283694659172,S
6,6,140.709118034098,8.06063158E-06,64.3009122358471,8.2170756E-06,891.29035794,30.11817925,792.57038256,16.05953018,140.709118034098,8.06063158E-06,64.3009122358471,8.2170756E-06,3.49510290858,0.07279823574,3.296391363756,0.064978229556,40.3522012580818,14.6998136076682,1.348695765756,0.07279823574,0.8773956333,0.064978229556,36.3294056383501,14.6998136076682,859.61285518,20.79082138,15.64541162,-0.14618841,14.97990161,0.02800292,7.46877050608678,159.686028034155,0.815371177675014,S
7,7,140.686742896084,2.70537779E-05,64.1318117931577,2.852761413E-05,285.81292422,32.66373747,250.64436595,17.25736857,140.686742896084,2.70537779E-05,64.1318117931577,2.852761413E-05,3.485699462304,0.244436486724,3.351599632332,0.2265735951,23.0191260460827,72.8155987734304,1.358653063932,0.244436486724,1.021864330404,0.2265735951,12.1317278677737,72.8155987734304,260.49884154,21.01286945,16.75892781,-0.14618843,7.22190816,-0.06188299,9.94156322325331,229.462769723715,0.691197741633386,S
8,8,140.683166540191,7.880015881E-05,64.1415997633119,0.00011480023466,102.58536284,35.67208187,77.73733648,16.95311575,140.683166540191,7.880015881E-05,64.1415997633119,0.00011480023466,4.100110957296,0.982271646864,3.297449177856,0.654608822436,169.744824064742,45.7607704103783,2.58255078894,0.982271646864,0.722042200296,0.654608822436,168.456348253613,45.7607704103783,64.61917078,14.25258179,16.18693386,-0.14618843,2.26660677,-0.14149431,9.43825749521449,227.589032340891,0.717998712995853,S
9,9,140.681947631174,6.401769531E-05,64.1526108076229,5.055384268E-05,142.11265359,32.19816518,120.74365524,16.59142881,140.681947631174,6.401769531E-05,64.1526108076229,5.055384268E-05,3.769894956636,0.558650232432,3.1985783199,0.4075540308,69.9227634898109,37.0743932556323,1.955849678352,0.558650232432,0.352851155028,0.4075540308,71.4072868319301,37.0743932556323,110.05047045,17.02602076,16.0891741,-0.14618843,4.12297959,-0.07670864,8.93723712439663,224.894887079399,0.744001614656462,S
10,10,140.671195831425,2.79946553E-05,64.2054258908516,2.620525341E-05,262.83618363,29.52753379,242.27176247,16.03596112,140.671195831425,2.79946553E-05,64.2054258908516,2.620525341E-05,3.701148662916,0.270815512824,3.00305313486,0.179808575436,50.1009262063934,14.4085722640292,1.811351071872,0.270815512824,0,0.179808575436,49.8744733403508,14.4085722640292,236.17269084,18.76589067,15.86115468,-0.14618841,6.38842084,-0.14735278,6.80607853692326,207.475703980539,0.844741740758301,S
11,11,140.660848375127,6.372813605E-05,64.3587133784163,7.419579377E-05,190.47273651,41.24042772,121.07445404,17.35963243,140.660848375127,6.372813605E-05,64.3587133784163,7.419579377E-05,4.334802756444,0.659732230152,3.718164334212,0.502234141068,152.468142423809,41.6155759089751,2.950757706096,0.659732230152,1.84801017168,0.502234141068,151.861508177784,41.6155759089751,142.74894423,19.71265227,16.17122143,-0.14618841,4.87798479,-0.06876962,8.34154600128854,133.446517577919,0.773898209172489,S
12,12,140.637204239288,4.906576979E-05,64.3594977299749,6.041987605E-05,150.99242859,31.64803186,132.6835112,16.50116771,140.637204239288,4.906576979E-05,64.3594977299749,6.041987605E-05,4.020994992816,0.582767127504,2.899493834112,0.309425513616,34.4331266503984,18.1914478825234,2.405418180516,0.582767127504,0,0.309425513616,33.6418375016735,18.1914478825234,116.9784534,18.42792115,16.34830187,-0.14618843,3.94242807,-0.14908142,7.9662647587706,130.015325373328,0.792093490659337,S
13,13,140.623128839344,5.732568829E-05,64.3164104018463,6.995183262E-05,51.48085778,19.1617286,71.79179318,13.55480097,140.623128839344,5.732568829E-05,64.3164104018463,6.995183262E-05,3.035073925116,0.653691375216,2.42057578842,0.400637771568,147.990138674582,37.0156148948333,0,0.653691375216,0,0.400637771568,0,37.0156148948333,34.71798723,11.35732335,15.17789678,-0.14618841,3.47963532,-0.1368636,5.92047958659561,143.582017553238,0.880749752009755,S
14,14,140.618187308187,6.299501121E-05,64.3440501737266,6.518078465E-05,152.98500845,35.01125077,112.75811387,16.40177448,140.618187308187,6.299501121E-05,64.3440501737266,6.518078465E-05,3.818496072132,0.566822051064,3.640205912724,0.518868885492,146.536663286674,126.803432966815,2.122519394988,0.566822051064,1.6833872628,0.518868885492,145.794058831443,126.803432966815,118.6434052,18.58288462,15.47027387,-0.1461884,3.37222514,-0.12723545,6.94300784131242,131.837262339255,0.838834981195519,S
15,15,140.603122600966,5.772506987E-05,64.2079876142508,6.941064757E-05,91.13213792,25.95903086,95.75944779,15.25216115,140.603122600966,5.772506987E-05,64.2079876142508,6.941064757E-05,3.619136554128,0.670552260876,2.69402607594,0.368870257152,145.100298655562,25.0285283272034,0,0.670552260876,0,0.368870257152,0,25.0285283272034,67.85887522,14.57412509,15.70271706,-0.14618841,3.40989163,-0.15269974,5.20627853040075,215.077230645585,0.906812137358728,S
16,16,140.600415499517,7.752882833E-05,64.1298714178963,0.00011349113746,136.73988088,39.90875492,85.88021186,16.5878583,140.600415499517,7.752882833E-05,64.1298714178963,0.00011349113746,4.619050757172,0.989691986052,3.531564190584,0.614913750504,17.554989449482,34.1053486992767,3.321927063972,0.989691986052,1.509708566376,0.614913750504,16.4934733873012,34.1053486992767,88.09791852,15.49724547,15.57033283,-0.14618841,3.43839429,-0.12184421,8.75350631102778,241.313331437594,0.753347759181207,S
17,17,140.595997679277,7.375294294E-05,64.1249966432406,6.820649422E-05,81.66639503,26.59238733,81.962662,15.37863343,140.595997679277,7.375294294E-05,64.1249966432406,6.820649422E-05,3.303981197784,0.64110535902,3.089637861732,0.560556145908,63.0279325705184,117.244806895365,0,0.64110535902,0,0.560556145908,0,117.244806895365,58.1627517,13.93630885,15.40558696,-0.14618841,3.11266217,-0.14365411,8.9584224275935,242.85725748191,0.742917128420565,S
18,18,140.574151307874,6.190469989E-05,64.2746762512731,4.008896377E-05,157.62720022,30.85762341,130.64823502,15.56573439,140.574151307874,6.190469989E-05,64.2746762512731,4.008896377E-05,3.979946387844,0.530619795,3.105753454728,0.330668547912,79.2239606181585,22.1820826262237,0,0.530619795,0,0.330668547912,0,22.1820826262237,136.95748398,17.47347394,15.12187646,-0.1461884,3.5091623,-0.12514701,3.63823752023493,163.921949899823,0.953653567953358,S
19,19,140.565768088088,2.688123203E-05,64.3621126260858,3.119774167E-05,285.63823346,31.09666511,228.63371508,15.37978554,140.565768088088,2.688123203E-05,64.3621126260858,3.119774167E-05,3.895416566604,0.282639925044,3.285787053024,0.204917865876,149.307671309217,17.6291271837432,2.257326596088,0.282639925044,0.618071168664,0.204917865876,148.842110463438,17.6291271837432,251.91276612,21.98524849,14.76165471,-0.14618841,8.72727833,0.361654,7.0554076243322,117.586035239598,0.833921974494336,S
20,20,140.554766601767,3.761832283E-05,64.1854099665916,4.499627019E-05,140.6699885,26.84016676,142.51446353,15.60589365,140.554766601767,3.761832283E-05,64.1854099665916,4.499627019E-05,3.339348990588,0.384115716,3.028290644052,0.31568699304,168.188583839936,47.6588107647726,0,0.384115716,0,0.31568699304,0,47.6588107647726,113.88377264,14.91754546,15.68537846,-0.14618841,4.13432281,-0.15607527,5.28407634332433,235.397035756292,0.904109624478986,S
21,21,140.552400529464,5.581873422E-05,64.1395638818334,4.207721167E-05,198.76870872,35.24753566,150.9895784,16.81554481,140.552400529464,5.581873422E-05,64.1395638818334,4.207721167E-05,3.994851066372,0.4784389713,3.37612002336,0.349638994836,77.6105977979252,29.4650732277347,2.367406887624,0.4784389713,1.12216997736,0.349638994836,79.3348623355042,29.4650732277347,158.01635755,17.41870797,16.00504402,-0.1461884,4.78440143,-0.09657141,7.68630146103366,247.48082373972,0.805316134411305,S
22,22,140.543252380114,3.912810862E-05,64.2681622842408,3.160874967E-05,221.38081809,30.59337616,186.93275046,15.68208376,140.543252380114,3.912810862E-05,64.2681622842408,3.160874967E-05,3.824174850336,0.349459389144,3.172731584832,0.244349303724,116.210332938098,20.115143288804,2.117663740188,0.349459389144,0,0.244349303724,117.865258933182,20.115143288804,187.96478173,17.00099032,15.21186641,-0.14618841,4.44426905,-0.25590367,2.76126846575914,167.125469008101,0.973106300119391,S
23,23,140.522362463914,4.262543614E-05,64.2478101223281,3.576524751E-05,217.10025747,32.98151027,177.99502399,16.61855407,140.522362463914,4.262543614E-05,64.2478101223281,3.576524751E-05,3.731902743744,0.365875468128,3.348409710132,0.297718871868,105.722046113089,37.0278334080018,1.933131895632,0.365875468128,0.953338027392,0.297718871868,109.079999765982,37.0278334080018,180.78506941,16.56712139,15.96556649,-0.1461884,4.10520397,-0.19868521,2.23324122607653,195.762648603266,0.982347513828617,S
24,24,140.520901637387,4.208399115E-05,64.3674869300549,3.353900539E-05,227.05525389,31.13370532,183.76504952,15.39403141,140.520901637387,4.208399115E-05,64.3674869300549,3.353900539E-05,4.143334768596,0.397813065912,3.055173171012,0.2232984546,57.7573050512002,13.0522907075576,2.598360550056,0.397813065912,0,0.2232984546,57.9822102962275,13.0522907075576,190.5387752,17.85741813,14.97852281,-0.14618841,4.38393226,-0.18829071,6.90177852416097,107.731942575334,0.840622636191421,S
25,25,140.503271389501,4.439044786E-05,64.242309171116,4.234985403E-05,281.30060707,40.07092008,187.13768645,17.45238593,140.503271389501,4.439044786E-05,64.242309171116,4.234985403E-05,4.079769150168,0.392474886264,3.774767707296,0.34127231022,125.161892367275,50.9545898895601,2.557714207176,0.392474886264,1.964279369736,0.34127231022,127.284201902183,50.9545898895601,228.92382365,21.36148757,16.27454185,-0.14618841,10.43126485,0.04768817,1.89929525096421,209.570594794305,0.987208994239825,S
26,26,140.503599457767,0.00010567142239,64.271747188871,7.642310603E-05,105.68277214,34.51069257,79.38767097,16.32646925,140.503599457767,0.00010567142239,64.271747188871,7.642310603E-05,4.050153830052,0.901609559172,3.367410186312,0.639775285848,80.8122350121871,49.9220676669569,2.462774846256,0.901609559172,1.088506104192,0.639775285848,82.4857482697471,49.9220676669569,69.3683539,14.59343099,15.53058246,-0.14618841,2.36180972,-0.14227687,1.85431936968463,153.444683918252,0.987804915313685,S
27,27,140.491825499311,5.039644736E-05,64.300060070009,2.865230156E-05,202.87436303,30.84624291,171.43881966,15.68503896,140.491825499311,5.039644736E-05,64.300060070009,2.865230156E-05,4.07934725094,0.431531323632,2.971965868488,0.23516627256,99.7183946071922,13.7109334609634,0,0.431531323632,0,0.23516627256,0,13.7109334609634,175.42654919,17.21395792,15.40242192,-0.14618841,5.17702892,-0.05159129,2.8657339245325,118.119187938689,0.971055222977071,S
28,28,140.442890579894,7.29497992E-05,64.2581979296192,0.00014872539159,8660.20274717,388.66668479,554.44699213,34.17891276,140.441869024721,7.29497992E-05,64.2576011587452,0.00014872539159,32.150446217856,1.389279565008,6.020445054888,0.204835008024,64.8740303993381,2.85703457723623,31.988246942016,1.389279565008,5.114285797608,0.204835008024,64.8780833022608,2.85703457723623,36301.06702215,486.96718673,34.17891276,-0.1461884,52.06058268,167.99736477,0.078975838109228,168.895264529737,0.999977779425901,M
29,29,140.449537033857,3.459086817E-05,64.2839388767165,3.826171335E-05,222.24346781,31.64824299,183.44389598,16.03579677,140.449537033857,3.459086817E-05,64.2839388767165,3.826171335E-05,3.641504750424,0.327985823556,3.408483890628,0.289175576652,18.3291844586179,55.4989434280007,1.723019169708,0.327985823556,1.190139949476,0.289175576652,12.3699415650978,55.4989434280007,196.79646928,18.77617693,15.40298581,-0.14618841,4.39596215,-0.18004813,1.57966731384156,99.1230047264795,0.991138987379263,S
30,30,140.446618057418,8.571629466E-05,64.1381186613961,8.364268287E-05,189.49291843,49.79413431,75.23351683,15.55951167,140.446368551585,8.571629466E-05,64.1375998172077,8.364268287E-05,3.793665586068,0.992694124368,1.869309781812,0.21296163708,44.2368431535172,12.1911944053235,0,0.992694124368,0,0.21296163708,0,12.1911944053235,134.47303284,23.28575756,15.55951167,-0.14618841,1.71974443,-0.1427225,7.19167676853538,268.602535102456,0.827889284202135,M
31,31,140.412207992395,4.775648393E-05,64.3082101105895,4.732558155E-05,138.01064935,28.51045887,131.7896241,15.91118541,140.412207992395,4.775648393E-05,64.3082101105895,4.732558155E-05,3.5133456438,0.454243135284,3.053704575888,0.344272362012,134.01423856689,37.3314238809538,1.503928188828,0.454243135284,0,0.344272362012,134.895467923615,37.3314238809538,109.57147064,15.19772539,15.79307354,-0.14618841,3.76710614,-0.15051576,3.1010200146076,76.5601556721739,0.966169552173527,S
32,32,140.401112398437,9.97746979E-05,64.2242863415907,5.954694233E-05,104.23616898,31.95599081,87.20473294,16.18236238,140.401112398437,9.97746979E-05,64.2242863415907,5.954694233E-05,4.032219285864,0.851438729052,3.037041155592,0.495273567888,81.8630244710081,30.5033951404008,0,0.851438729052,0,0.495273567888,0,30.5033951404008,70.97007754,14.66685616,15.8026287,-0.14618843,2.66815528,-0.13945491,2.25878590386264,296.62976033533,0.981944087227024,S
33,33,140.390321645426,5.550710202E-05,64.2229396812215,4.89602798E-05,110.40396142,26.87252287,112.93262906,15.73366898,140.390321645426,5.550710202E-05,64.2229396812215,4.89602798E-05,3.291813750168,0.477236468916,3.042610894152,0.407351375892,108.624306155132,74.4235486431401,0,0.477236468916,0,0.407351375892,0,74.4235486431401,83.8485288,15.42193796,15.8429084,-0.14618841,3.97663189,-0.13593325,2.46650240498754,301.644533379531,0.978498252034726,S
34,34,140.386568336414,1.267086487E-05,64.2463576536243,1.274661648E-05,853.16003299,43.22445094,720.03985818,22.2484179,140.386568336414,1.267086487E-05,64.2463576536243,1.274661648E-05,3.534414452964,0.110651144184,3.434573982168,0.104741703612,41.8314558836424,44.317072511816,1.447897418784,0.110651144184,1.303413202908,0.104741703612,32.4871941450828,44.317072511816,843.92552855,35.46232355,21.44310201,-0.14618841,24.05141095,4.23505981,1.55461387926738,333.460502722259,0.991416946496947,S
35,35,140.374758842129,5.223493041E-05,64.2385377113408,3.262054556E-05,2703.53888181,236.39655087,399.48088457,19.15465691,140.3751221503,5.223493041E-05,64.2380133809049,3.262054556E-05,7.523796067632,0.4429272006,5.381217095328,0.276354343044,178.282874421458,8.51926549363729,6.813029929176,0.4429272006,4.31908963488,0.276354343044,177.947186692556,8.51926549363729,1873.57682933,62.28634347,19.15465691,-0.1461884,16.87996701,-0.23978887,2.05935359269403,325.597743059626,0.984974769408736,M
36,36,140.374366773691,4.870260083E-05,64.243242780193,6.267487273E-05,249.55635191,46.61584561,171.13966035,20.71789868,140.374366773691,4.870260083E-05,64.243242780193,6.267487273E-05,4.1522891157,0.53285839686,3.597880931496,0.410877761328,173.085396184474,37.0720454553564,2.66155788888,0.53285839686,1.61532335808,0.410877761328,171.163531869998,37.0720454553564,574.88084496,46.94451356,19.43222378,-0.14618841,28.95987564,37.27850344,1.9228959446628,332.724009426642,0.986890685333097,S
37,37,140.363576413877,2.842076652E-05,64.391511999622,3.724751091E-05,182.32900869,26.9716048,179.73788035,15.37763113,140.363576413877,2.842076652E-05,64.391511999622,3.724751091E-05,3.450300407964,0.315780626304,3.0121516908,0.240906164616,0.93506140902782,27.1776676457285,0,0.315780626304,0,0.240906164616,0,27.1776676457285,147.7197218,17.47857391,15.37632852,-0.1461884,6.32867932,-0.11664221,8.25611847025144,76.1257771007626,0.77808573578586,S
38,38,140.327649510066,6.520327076E-05,64.2010789054906,7.092145623E-05,82.51543374,25.84042883,86.02331441,15.23035414,140.327649510066,6.520327076E-05,64.2010789054906,7.092145623E-05,3.464213669856,0.679180993272,2.836815275196,0.45356325606,38.5772100747822,39.2265270361625,0,0.679180993272,0,0.45356325606,0,39.2265270361625,54.80394162,12.8756195,15.51012974,-0.14618841,3.26785153,-0.14164338,4.49644300812538,310.691444300253,0.929856891565332,S
39,39,140.324055256599,8.672893534E-05,64.3164327289656,8.168508528E-05,86.545045,29.89096267,76.00512061,15.79709488,140.324055256599,8.672893534E-05,64.3164327289656,8.168508528E-05,3.555435048084,0.767241651384,3.281129268336,0.656829525312,123.472678103282,109.234625561231,1.592049198132,0.767241651384,0.615791508048,0.656829525312,126.312161709938,109.234625561231,52.12436061,12.75043534,15.35933188,-0.14618841,2.38441407,-0.14429061,4.62728655515933,49.3748063359557,0.925831943049876,S
40,40,140.322027232681,0.00011527832358,64.3456154616739,7.028094853E-05,146.5423283,38.45570932,95.0617529,16.08684604,140.322027232681,0.00011527832358,64.3456154616739,7.028094853E-05,5.129934200892,1.062443410956,3.078665442864,0.42569510724,115.248117241841,17.4045172300326,4.021180315128,1.062443410956,0,0.42569510724,115.720371578789,17.4045172300326,94.70563897,16.24640476,15.65649472,-0.14618841,4.19664593,-0.09630001,6.08918931498625,59.8068595949599,0.874194303022392,S
41,41,140.309372189887,6.700823199E-05,64.3753346578992,9.1179964E-05,173.58547498,41.51925938,104.99553889,16.84775532,140.309372189887,6.700823199E-05,64.3753346578992,9.1179964E-05,4.52140342056,0.77886032256,3.746163611772,0.559941709392,169.70671013461,38.5126149516129,3.209379923232,0.77886032256,1.919262541608,0.559941709392,168.500330303127,38.5126149516129,130.63755452,17.81073168,15.66853643,-0.1461884,4.71219573,-0.07566219,7.81877911827468,64.3265052239582,0.799097910479421,S
42,42,140.303657193687,9.595235514E-05,64.3841658262729,7.934641129E-05,98.34118468,33.41344716,80.99267574,16.87688866,140.303657193687,9.595235514E-05,64.3841658262729,7.934641129E-05,3.76605797796,0.832655736972,3.303089281656,0.648686877516,69.9494559091446,68.8388048070627,1.948949352612,0.832655736972,0.89556560532,0.648686877516,71.8183324672613,68.8388048070627,64.89485265,15.81151833,16.24312245,-0.14618841,2.66666802,-0.14401959,8.36093753058347,64.991687621611,0.772944023454318,S
43,43,140.297500171941,5.528409379E-05,64.2533020045849,1.701455436E-05,2783.85658794,138.40928043,719.65733689,20.46979353,140.297634109814,5.528409379E-05,64.2537898197989,1.701455436E-05,11.284455783384,0.468979429176,4.680586999548,0.143205301944,177.660300224291,2.9942583544861,10.82364247224,0.468979429176,3.40624420776,0.143205301944,177.57260259706,2.9942583544861,7208.16914454,134.54161186,20.46979353,-0.14618841,20.83852451,81.1032296,3.72201158172374,355.772252372968,0.951533927636037,M
44,44,140.297971401086,1.77258429E-05,64.210209714897,1.773913461E-05,377.94214368,28.8733172,353.22739022,15.91111281,140.297971401086,1.77258429E-05,64.210209714897,1.773913461E-05,3.464605056924,0.163058515524,3.16398166524,0.136406973564,134.993828766671,20.9151877294572,1.386935833392,0.163058515524,0,0.136406973564,136.108854336051,20.9151877294572,352.79007675,20.06247782,15.68194966,-0.14618841,8.83388839,-0.29797462,4.68071415812285,322.337635586018,0.924159030704587,S
45,45,140.291088068772,5.077252963E-05,64.3272579451995,5.876055859E-05,121.59271766,28.79630113,113.56874819,15.86658968,140.291088068772,5.077252963E-05,64.3272579451995,5.876055859E-05,3.44568257496,0.500157089424,3.18339400716,0.428064029568,169.862405301338,74.265777887557,0,0.500157089424,0,0.428064029568,0,74.265777887557,93.41648615,15.55668972,15.63005753,-0.14618841,3.32585523,-0.16060663,5.68327410220759,47.1014021367361,0.889713320626377,S
46,46,140.282266568371,5.843673147E-05,64.1230620533447,5.729595029E-05,108.7105695,27.17945724,102.49579097,15.05344186,140.282266568371,5.843673147E-05,64.1230620533447,5.729595029E-05,3.495264419304,0.543376614636,3.108877141716,0.431362321992,47.3510417631343,53.6835538546243,1.342315168812,0.543376614636,0,0.431362321992,46.5387998556713,53.6835538546243,80.87237204,14.64962277,14.88135513,-0.14618841,3.84551822,-0.11777568,9.08051340903313,297.041209806802,0.736640523629223,S
47,47,140.258757706816,4.645689314E-05,64.3932999779986,4.855336696E-05,205.18875576,34.88428341,154.55186535,16.55476577,140.258757706816,4.645689314E-05,64.3932999779986,4.855336696E-05,3.977468193204,0.454625226864,3.419720028468,0.343274319864,40.2008526165236,31.0259348974111,2.327868295956,0.454625226864,1.265938863516,0.343274319864,39.1190805024941,31.0259348974111,165.47683104,19.71201461,15.72142355,-0.14618841,4.68656162,-0.16931527,9.38793470629248,59.9735748281414,0.720642669885478,S
48,48,140.253586918346,4.616116394E-05,64.2714539001689,4.01447452E-05,117.39909803,24.49421988,125.35998496,14.75542042,140.253586918346,4.616116394E-05,64.2714539001689,4.01447452E-05,3.215995824564,0.393501671388,2.983370141448,0.337801323816,101.649741557488,65.6315405779421,0,0.393501671388,0,0.337801323816,0,65.6315405779421,93.0269685,15.11856934,15.02740724,-0.14618841,3.78645245,-0.16787449,4.92162620327474,9.56343021060434,0.916406405601942,S
49,49,140.252890132672,4.745239117E-05,64.2467714760363,4.102254288E-05,196.31114773,32.09869137,166.22592538,16.31970349,140.252890132672,4.745239117E-05,64.2467714760363,4.102254288E-05,4.11065471898,0.470424447252,2.943418327488,0.247913464428,52.2414261829632,13.8373769943276,2.545405595136,0.470424447252,0,0.247913464428,52.2263592776531,13.8373769943276,153.33229795,18.10867094,16.06507794,-0.1461884,4.80152175,-0.18246544,4.92062909065375,352.254008329844,0.916439192998078,S
50,50,140.246059653048,4.513661607E-05,64.1235696830335,5.23813623E-05,67.80597217,19.45746944,91.2498938,13.60769318,140.246059653048,4.513661607E-05,64.1235696830335,5.23813623E-05,2.871630619488,0.448320105504,2.6510932908,0.377632750536,14.618613211335,77.9707341856776,0,0.448320105504,0,0.377632750536,0,77.9707341856776,51.06257351,11.99020998,14.91723924,-0.14618841,3.87289992,-0.16069708,9.52092686019653,302.22021040095,0.713640531225333,S
51,51,140.238331965522,3.373411363E-05,64.3031748792165,2.690484751E-05,201.61157081,27.50687048,198.05292172,15.66006136,140.238331965522,3.373411363E-05,64.3031748792165,2.690484751E-05,3.419463360132,0.286141837536,3.049953567948,0.227873714724,86.5962017995,29.4302795996781,0,0.286141837536,0,0.227873714724,0,29.4302795996781,174.49737078,18.49202048,15.62967554,-0.14618841,7.35673666,0.0493738,5.90890244921786,27.4312611699074,0.881194152456834,S
52,52,140.234937754071,5.191567922E-05,64.2506090340569,6.901196524E-05,113.26966573,29.28714847,105.20998844,16.0348773,140.234937754071,5.191567922E-05,64.2506090340569,6.901196524E-05,3.586699012392,0.588683923524,3.075236933076,0.435219830352,170.319656179257,43.1107283807454,0,0.588683923524,0,0.435219830352,0,43.1107283807454,89.61163414,16.74932787,15.8277071,-0.14618841,2.93975313,-0.14891077,5.36039690461988,355.382651912746,0.901425389384237,S
53,53,140.234570374728,0.00011623490395,64.3177556081119,6.871111953E-05,96.82058231,33.41169666,77.73607403,16.45829259,140.234570374728,0.00011623490395,64.3177556081119,6.871111953E-05,4.112472590136,0.98717144706,3.102838512984,0.579420632052,94.0948172791584,34.9434752677407,0,0.98717144706,0,0.579420632052,0,34.9434752677407,61.42362077,14.04620788,15.9525498,-0.14618843,2.55181976,-0.13857272,6.43828266438142,33.9683193807717,0.860168092111576,S
54,54,140.233511100504,5.710419343E-05,64.3372431680721,5.153886774E-05,177.66905699,34.77071196,134.44842154,16.55917391,140.233511100504,5.710419343E-05,64.3372431680721,5.153886774E-05,3.950795644992,0.517360737996,3.426800409612,0.396959160096,56.4383513869291,37.7128948203272,2.278609891956,0.517360737996,1.290949215948,0.396959160096,56.8143711446191,37.7128948203272,144.6582446,17.27303266,15.72884685,-0.1461884,3.82341295,-0.12228064,7.17536742558942,41.6289727025878,0.82861566105642,S
55,55,140.221194798211,2.811810398E-05,64.1867073889655,3.486534079E-05,223.12888572,29.33444507,200.07493659,15.71043682,140.221194798211,2.811810398E-05,64.1867073889655,3.486534079E-05,3.572566257456,0.295602071616,3.198159298188,0.238321956456,178.293376762381,30.2036179191027,0,0.295602071616,0,0.238321956456,0,30.2036179191027,203.39520441,20.15731918,15.35713091,-0.14618843,5.21132415,-0.10886374,7.13018470084179,323.267692133456,0.830621824001921,S
56,56,140.218542318677,7.623896909E-05,64.2973997551951,8.553870801E-05,109.35384806,33.02075857,89.2115706,16.49434192,140.218542318677,7.623896909E-05,64.2973997551951,8.553870801E-05,3.980335666248,0.816946436556,3.155079023136,0.525489414624,142.821732434204,36.1100799678,2.401742924388,0.816946436556,0,0.525489414624,142.80709400016,36.1100799678,77.63314395,17.36606573,15.95667345,-0.14618841,2.90357707,-0.13589229,6.23186828799271,22.4254954667461,0.868535877871271,S
57,57,140.214917666859,5.034617248E-05,64.3541306509382,7.144848078E-05,147.88081653,32.99356788,115.07722612,15.97203424,140.214917666859,5.034617248E-05,64.3541306509382,7.144848078E-05,4.040125279632,0.61608386916,3.258706187484,0.411663057012,14.0249690228841,29.0918642730073,2.458151821836,0.61608386916,0.63727498314,0.411663057012,12.3214304439097,29.0918642730073,115.03840638,14.90181889,15.30859117,-0.14618843,3.39342728,-0.1323107,8.21978967624512,44.6975732178646,0.779858510354451,S
58,58,140.205091997806,7.443501489E-05,64.2948040792167,4.74670022E-05,129.49352203,30.92785897,110.53017395,15.90070588,140.205091997806,7.443501489E-05,64.2948040792167,4.74670022E-05,3.945479056308,0.639818610048,3.042177608016,0.38823844734,101.793307468284,25.2912021470051,0,0.639818610048,0,0.38823844734,0,25.2912021470051,100.77140219,17.07618802,15.54959999,-0.14618843,4.63355536,-0.08202365,6.50288322245471,19.988210668246,0.85750588302511,S
59,59,140.201341293294,3.253785132E-05,64.1734495117666,5.008993979E-05,240.62682577,35.1015351,178.36426418,16.41679203,140.201341293294,3.253785132E-05,64.1734495117666,5.008993979E-05,4.177873492128,0.42473325204,3.30825087522,0.275675618916,178.13626883276,17.8886191158058,2.695823192952,0.42473325204,0.799089504876,0.275675618916,176.729667099106,17.8886191158058,200.6351065,19.48160397,15.64518607,-0.14618843,7.62382297,0.07211469,8.02945524045812,320.95495756603,0.789066644598697,S
60,60,140.195552259645,7.618046927E-05,64.2106731808289,0.00010613553407,236.17952777,50.73131601,107.09275454,16.58265191,140.195552259645,7.618046927E-05,64.2106731808289,0.00010613553407,5.55763854618,0.949120525368,4.06545443514,0.570776154192,156.301125364761,24.2501755137605,4.560000072948,0.949120525368,2.475587710944,0.570776154192,155.990774743506,24.2501755137605,160.73301304,20.84396147,15.49754415,-0.14618843,7.66472203,0.08642079,6.97599652803587,336.120136498147,0.837399009830612,S
61,61,140.188406268236,7.109371738E-05,64.2305423582044,0.00011762581278,183.1299526,43.31952796,100.79223311,16.16015077,140.188406268236,7.109371738E-05,64.2305423582044,0.00011762581278,5.584912744356,1.077124745772,3.332983042908,0.444242571912,24.2961896785665,16.5476076509112,4.566267672876,1.077124745772,0.977802335172,0.444242571912,23.8836289388588,16.5476076509112,130.4338204,21.77885583,15.55738709,-0.14618843,4.57882697,-0.06706518,6.76038306660725,346.037810101594,0.846693468066359,S
62,62,140.182478548913,3.908231991E-05,64.2604640815503,3.351790712E-05,250.55846362,33.21677907,198.44685646,16.26156976,140.182478548913,3.908231991E-05,64.2604640815503,3.351790712E-05,4.037847832116,0.366538023468,3.20355418176,0.23697333162,123.870518627641,15.9438311619508,2.48918713902,0.366538023468,0,0.23697333162,124.81520366864,15.9438311619508,231.38860937,22.26892982,15.65156344,-0.14618841,6.94436676,0.31328005,6.71002978007553,1.40693684507932,0.848832738524374,S
63,63,140.145779291351,7.629821307E-05,64.2654791220741,8.725456711E-05,109.4314662,33.030549,87.55994321,16.29222107,140.145779291351,7.629821307E-05,64.2654791220741,8.725456711E-05,3.997655091216,0.820893292344,3.202940341584,0.540029034972,144.580037962915,37.8886157240478,2.430248469984,0.820893292344,0,0.540029034972,144.46175160937,37.8886157240478,69.44627348,16.12241731,15.69474989,-0.14618841,3.73544117,-0.11525695,7.6772610574238,3.5083203962854,0.805737893287132,S
64,64,140.123964711956,9.027687943E-05,64.1938785819624,6.350319646E-05,112.77015845,32.89099294,91.7052429,16.40861798,140.123964711956,9.027687943E-05,64.1938785819624,6.350319646E-05,3.954616108164,0.77966454564,3.18576366882,0.517327752996,104.506266682065,37.1988798851575,2.332195167132,0.77966454564,0,0.517327752996,106.217904461466,37.1988798851575,76.2901093,14.3326085,15.84366692,-0.14618841,3.2081507,-0.14074404,9.09521306499132,335.141322084183,0.735881798271417,S


==> anc/N2820_C_C.csv <==
Source,list,for,N2820_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999110000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,140.439916666667,DEC=,64.2579444444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,140.574148821747,1.644045993E-05,64.2746395005731,2.126131181E-05,64.92681285,6.2195093,58.41922976,3.33561591,140.574148821747,1.644045993E-05,64.2746395005731,2.126131181E-05,2.968724750868,0.180844323156,2.589488421156,0.138586027536,7.42681515735555,18.2525371970563,0,0.180844323156,0,0.138586027536,0,18.2525371970563,60.09211129,4.08421644,3.26687518,0.00149296,0.84085144,0.02808715,3.63756966916221,163.955063120555,0.472266068587831,S
1,1,140.554780651173,9.75263574E-05,64.1853564531188,3.516779599E-05,31.98200401,7.67230749,21.82411068,3.28644314,140.554780651173,9.75263574E-05,64.1853564531188,3.516779599E-05,4.319818169436,0.83460876534,2.346494660172,0.275410966572,81.7733651820939,13.5944723262781,0,0.83460876534,0,0.275410966572,0,13.5944723262781,23.35461165,4.93642968,3.28023975,0.00149296,2.173349,0.14248691,5.28693059942181,235.413465901943,0.170293440720207,S
2,2,140.543176435067,2.336076513E-05,64.2681132974665,2.170737189E-05,41.13190365,5.33423041,42.72840174,3.15726118,140.543176435067,2.336076513E-05,64.2681132974665,2.170737189E-05,2.645870776092,0.200562301872,2.51657036172,0.181265904792,68.402959950394,61.3037894760678,0,0.200562301872,0,0.181265904792,0,61.3037894760678,37.08760406,4.22500171,3.1898287,0.00149296,0.73427844,-0.00710228,2.75868996783143,167.175911155419,0.660600521332051,S
3,3,140.522448347305,2.355699779E-05,64.2477390136975,2.522946087E-05,69.02733498,7.4316997,51.88142962,3.52924808,140.522448347305,2.355699779E-05,64.2477390136975,2.522946087E-05,3.118960832328,0.217280015676,2.950629962364,0.1959951789,24.1714717672366,51.3208923824634,1.663262209764,0.217280015676,1.353875343264,0.1959951789,20.700505771608,51.3208923824634,64.44984144,4.38144587,3.33843082,0.00149296,1.80401832,0.15937739,2.23656218566063,195.852146420468,0.765209005967798,S
4,4,140.503115390298,2.909376232E-05,64.2423733996923,3.499498357E-05,66.00339074,8.41382568,43.60177909,3.64468049,140.503115390298,2.909376232E-05,64.2423733996923,3.499498357E-05,3.407049611604,0.296723017728,3.073258210392,0.24656803506,178.017652057353,34.9437243637806,2.169913838544,0.296723017728,1.584191787552,0.24656803506,176.137098849224,34.9437243637806,60.57228155,5.22234968,3.39916232,0.00149296,1.37763857,0.05540518,1.89385488498207,209.530083775052,0.8269479556884,S
5,5,140.491895810699,2.324033341E-05,64.3001109394956,2.383873096E-05,50.80210973,6.24346087,46.88631418,3.41533204,140.491895810699,2.324033341E-05,64.3001109394956,2.383873096E-05,2.776462043292,0.204997903416,2.699351689428,0.193988270232,148.769363535037,106.358487940292,0.928461141792,0.204997903416,0.546337697724,0.193988270232,146.278237230965,106.358487940292,47.33707371,4.1043029,3.35206391,0.00149296,1.38315499,0.03167276,2.86928823023579,118.122624916795,0.637321448477953,S
6,6,140.475949209319,6.822599396E-05,64.2672065672704,7.093536094E-05,25.31828775,8.19317143,21.38323201,4.18778853,140.475949209319,6.822599396E-05,64.2672065672704,7.093536094E-05,3.227441320368,0.705684782952,2.537570144196,0.44513162298,137.624790631239,37.2593354970591,1.890159358608,0.705684782952,0,0.44513162298,137.676408502716,37.2593354970591,19.91868854,4.37179263,4.07971766,0.00149296,0.33463624,0.0035937,1.09097239706041,149.360752813899,0.939854196143062,S
7,7,140.467533607269,4.183433101E-05,64.3045619981191,3.17686866E-05,21.3154098,4.91481057,25.18658612,3.14037743,140.467533607269,4.183433101E-05,64.3045619981191,3.17686866E-05,2.676131769924,0.372169437588,2.187421346988,0.24452559162,66.3054244233146,27.3170970852929,0,0.372169437588,0,0.24452559162,0,27.3170970852929,17.42354586,3.29767374,3.31626075,0.00149296,0.45787135,0.00080962,2.88800383344666,104.404998957223,0.633355705407337,S
8,8,140.443089403473,4.237929287E-05,64.2583232862394,8.859012494E-05,4062.23362788,97.08124167,257.87500175,6.4298074,140.453732572021,4.237929287E-05,64.2601121789614,8.859012494E-05,35.248173332328,0.825319986156,5.646260339568,0.109239319584,65.2709487805956,1.60895898298722,35.149027383792,0.825319986156,5.002513541784,0.109239319584,65.2728231904493,1.60895898298722,12496.39765966,110.79095942,6.4298074,0.00149296,16.62448449,39.07944119,0.085746185389437,164.626229533441,0.999619943733167,M
9,9,140.453284383687,3.916694699E-05,64.333587441089,5.822111983E-05,23.89150306,5.98798602,22.75061736,3.30622812,140.453284383687,3.916694699E-05,64.333587441089,5.822111983E-05,3.095202448296,0.514841550624,2.346805043424,0.297969452064,159.591388398859,24.2123006404578,0,0.514841550624,0,0.297969452064,0,24.2123006404578,19.81658056,3.55189446,3.31459614,0.00149296,0.32721326,0.00321046,4.55189230806602,94.3770432062345,0.28916005377212,S
10,10,140.449534647958,1.122435805E-05,64.2840039314365,1.010825097E-05,101.1301851,5.84118916,97.73713135,3.29409119,140.449534647958,1.122435805E-05,64.2840039314365,1.010825097E-05,2.764264580244,0.096210967968,2.589149077128,0.084501445968,71.9892590664472,21.5636610136531,0,0.096210967968,0,0.084501445968,0,21.5636610136531,100.09744344,4.44698785,3.26944291,0.00149296,1.51281074,0.14694908,1.58351141669477,99.0983716985128,0.876462083770626,S
11,11,140.427193460228,5.588145817E-05,64.2176112839963,7.246174633E-05,21.11796866,6.23831725,19.57216475,3.32576499,140.427193460228,5.588145817E-05,64.2176112839963,7.246174633E-05,3.403823496912,0.714745630728,2.19261187332,0.301496776056,145.666076545955,19.0326750093542,2.177267849928,0.714745630728,0,0.301496776056,145.52577645858,19.0326750093542,15.77480867,3.52638653,3.38619748,0.00149296,0.20623418,0.00067908,2.44262977586779,277.812736771317,0.725180758768891,S
12,12,140.412440012701,4.25880503E-05,64.308201886304,3.077956679E-05,30.25241111,5.82202365,28.98672615,3.2411497,140.412440012701,4.25880503E-05,64.308201886304,3.077956679E-05,3.004263734112,0.374719362552,2.402914692132,0.24086301606,110.436102098358,22.5201102335238,0,0.374719362552,0,0.24086301606,0,22.5201102335238,24.72331543,3.92208172,3.23787094,0.00149296,0.73125778,0.0199753,3.09914017426182,76.6665424594582,0.58821869036268,S
13,13,140.400886652626,5.636710907E-05,64.2242996112515,3.308514882E-05,31.13872551,6.61966836,26.46125785,3.38776982,140.400886652626,5.636710907E-05,64.2242996112515,3.308514882E-05,3.285685231164,0.478966651344,2.477307356712,0.278552713284,85.1395290907635,21.0780704398062,0,0.478966651344,0,0.278552713284,0,21.0780704398062,26.07402986,4.35413491,3.31762135,0.00149296,1.18245157,0.05115245,2.26071773838857,296.772274625265,0.760618149465108,S
14,14,140.392343414374,5.774838237E-05,64.2358172914248,5.663428804E-05,44.01225567,8.34453885,26.28908285,3.32113643,140.392343414374,5.774838237E-05,64.2358172914248,5.663428804E-05,4.181754533112,0.616740429384,2.76920509464,0.299663468208,134.054096684997,15.5737028453047,3.26227027842,0.616740429384,0.823679108604,0.299663468208,134.126869314623,15.5737028453047,32.46034002,4.75459999,3.15941475,0.00149296,2.74668446,0.16816415,1.81679403295792,313.071802156112,0.839858766286451,S
15,15,140.391162634903,2.454377007E-05,64.2825142860459,2.289613011E-05,47.51480216,5.99803689,44.90061585,3.33320769,140.391162634903,2.454377007E-05,64.2825142860459,2.289613011E-05,2.764292926212,0.209540563488,2.64793939146,0.192505946508,107.403746513316,71.4361219848152,0.873737966628,0.209540563488,0.23402318976,0.192505946508,112.757635436067,71.4361219848152,42.75569189,4.62597674,3.28949636,0.00149296,1.08666791,0.04807983,1.94575233231767,49.2790220320653,0.81803895834155,S
16,16,140.390432452676,3.233651086E-05,64.2229921708712,3.309430312E-05,21.55245055,4.5762491,27.38050327,3.04781778,140.390432452676,3.233651086E-05,64.2229921708712,3.309430312E-05,2.640371594364,0.337484379276,2.06208088218,0.199899733464,136.336642213059,20.0928619301114,0,0.337484379276,0,0.199899733464,0,20.0928619301114,17.74328246,3.39357623,3.30767216,0.00149296,0.22966117,-0.00030563,2.46230517775667,301.625631977417,0.721263088988694,S
17,17,140.386327512793,7.8816743E-06,64.2464261243534,1.081563419E-05,244.97014952,9.91675452,196.1500962,3.77939591,140.386897444151,7.8816743E-06,64.2462177446985,1.081563419E-05,3.927771800136,0.105127825788,2.410259124168,0.042651613872,122.313161619401,2.29993324554953,2.92776830712,0.105127825788,0,0.042651613872,122.551689499574,2.29993324554953,252.58920147,8.23936434,3.77939591,0.00149296,1.66743416,0.18591636,1.55840302951345,333.698883258369,0.880166244502445,M
18,18,140.375139173535,2.765546057E-05,64.2384097363693,1.693902225E-05,1037.13395997,56.01066288,209.32147963,4.76898686,140.375271763612,2.765546057E-05,64.2378559937141,1.693902225E-05,6.949614437712,0.2353329918,4.782163135644,0.142138241568,6.19308056430541,4.57438187955975,6.432285593376,0.2353329918,3.994648095384,0.142138241568,6.02727932072146,4.57438187955975,884.51226379,16.22772448,4.76898686,0.00149296,3.28426108,-0.10233303,2.05555547332991,325.264843197211,0.79864955725957,M
19,19,140.37422634485,7.546606053E-05,64.2430878860832,9.382582608E-05,152.63851731,24.54156695,36.32335707,4.8057457,140.37422634485,7.546606053E-05,64.2430878860832,9.382582608E-05,5.833351293264,0.795566389572,4.982823474696,0.63953868168,1.9424182100226,38.40911425992,5.207346097812,0.795566389572,4.231471406796,0.63953868168,1.48467494748292,38.40911425992,135.2597099,10.4540671,4.81145298,0.00149296,5.59473165,-0.75040055,1.93042730005975,332.528873161562,0.820687249281288,S
20,20,140.372686925506,7.8315676E-05,64.2357633761417,8.992071368E-05,48.54425586,11.77865463,26.14505404,4.31954083,140.372686925506,7.8315676E-05,64.2357633761417,8.992071368E-05,4.69702116324,0.939482969904,2.734269272352,0.373139277588,39.4997694813136,16.665089057262,3.882643317936,0.939482969904,0.792844904916,0.373139277588,39.4047484382968,16.665089057262,38.09556836,6.10051785,4.17302635,0.00149296,1.53930489,-2.21372557,2.20068366487374,322.819407562323,0.771974382053642,S
21,21,140.353261876621,7.269405517E-05,64.2366494626646,4.776731095E-05,46.48955476,9.98190559,27.38101389,3.96362502,140.353261876621,7.269405517E-05,64.2366494626646,4.776731095E-05,3.903490555164,0.6224278248,3.008626371432,0.39538342962,79.4400505914166,26.1536259603228,2.878325169696,0.6224278248,1.472956274952,0.39538342962,80.0444243802133,26.1536259603228,40.11785424,5.2464206,3.70096222,0.00149296,1.93540177,0.117277,2.59532549734623,330.546654949384,0.694393827611622,S
22,22,140.297456051209,2.859649779E-05,64.2537771464826,9.99142933E-06,569.28390012,26.48991056,188.11237063,4.96700204,140.297653851392,2.859649779E-05,64.2538946484163,9.99142933E-06,6.970188122028,0.243110484792,3.352885957332,0.082705726224,175.286419711528,2.60045712195778,6.4566373833,0.243110484792,2.074242275388,0.082705726224,175.178441197164,2.60045712195778,1247.45472076,31.76263566,4.96700204,0.00149296,3.95551751,16.8874376,3.72110210127397,356.211294236644,0.454507013830034,M
23,23,140.2980609433,2.199333782E-05,64.2101861057059,2.365445557E-05,52.92401735,6.2098584,48.00239513,3.35617193,140.2980609433,2.199333782E-05,64.2101861057059,2.365445557E-05,2.83712750784,0.203523540768,2.687985051372,0.18316970262,22.9637773187938,53.807630262914,1.044496604196,0.203523540768,0.590642875656,0.18316970262,18.4639103409788,53.807630262914,47.51058024,4.42664491,3.28291071,0.00149296,1.20507968,0.04192727,4.67973569557494,322.306393464385,0.266314540900909,S
24,24,140.252763271353,8.485823017E-05,64.2467475270415,5.554339703E-05,19.95458999,6.29874686,17.31412996,3.22932471,140.252763271353,8.485823017E-05,64.2467475270415,5.554339703E-05,3.468881111472,0.783543763332,2.298098139804,0.353929541904,116.206453306701,22.0717081501921,0,0.783543763332,0,0.353929541904,0,22.0717081501921,13.26766999,3.05097853,3.2283599,0.00149296,0.42389036,0.00165086,4.92410278860274,352.242746515952,0.225100284844933,S


==> anc/N2992_B_L.csv <==
Source,list,for,N2992_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,146.425,DEC=,-14.3263888888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,146.568004525857,8.316615522E-05,-14.3421486153151,0.00014341459536,91.92590147,30.25427118,87.07654695,16.18691459,146.568004525857,8.316615522E-05,-14.3421486153151,0.00014341459536,5.537386072044,1.320548531796,3.31923755448,0.480966165036,24.7457815502437,18.2904138808468,2.721973603752,1.320548531796,0,0.480966165036,34.3450131833218,18.2904138808468,55.95117586,12.52459601,16.77274304,-0.19972096,0.98122212,-0.19818729,8.36675401968496,186.506947994984,0.772657554776949,S
1,1,146.565825585581,1.198367974E-05,-14.4458474304551,9.16225713E-06,3692.71054278,91.17896004,1605.15062237,19.64166404,146.565910680844,1.198367974E-05,-14.4458052987612,9.16225713E-06,7.102034170668,0.107327204208,5.435679971772,0.069528868236,154.912679879051,2.50222034886815,5.737678954164,0.107327204208,3.247880216328,0.069528868236,140.316696483635,2.50222034886815,3622.7147009,41.24784146,19.64166404,-0.19972096,17.50338561,-0.84009747,10.8793684342995,221.227178523652,0.639808820615585,M
2,2,146.561900786375,3.121343902E-05,-14.3556471030366,4.834937354E-05,249.32775549,31.97920107,235.81547933,17.56164284,146.561900786375,3.121343902E-05,-14.3556471030366,4.834937354E-05,4.954909388472,0.424455659352,3.715086890988,0.2405237832,18.349492892395,11.9477473713636,1.147297928436,0.424455659352,0.721806712812,0.2405237832,71.4016613564989,11.9477473713636,224.77650503,18.47932214,17.59920633,-0.19972097,5.80423648,0.09792978,8.14941049478126,192.45673467398,0.783279098028678,S
3,3,146.55672294657,7.253911536E-05,-14.4330731135172,0.00010614783532,146.98988928,36.15317524,115.82678223,17.55431309,146.55672294657,7.253911536E-05,-14.4330731135172,0.00010614783532,5.477150409264,0.950005833768,4.033952575812,0.53420614614,22.7801247890144,23.4186797541563,2.610532263024,0.950005833768,1.715017647492,0.53420614614,42.3436286078515,23.4186797541563,103.6755449,16.68968039,17.00622488,-0.19972097,2.87303192,-0.19929011,9.97919418235175,219.915609168915,0.689169465413808,S
4,4,146.552294549715,0.00011487341563,-14.3020808705681,0.00010791314667,137.55839423,35.55339849,106.86373069,16.63640435,146.552294549715,0.00011487341563,-14.3020808705681,0.00010791314667,6.313028540796,1.265283699552,3.549974332572,0.429272753508,47.2243116592669,14.2977567916445,4.47315852474,1.265283699552,0,0.429272753508,59.0833595205916,14.2977567916445,93.11385315,17.21922287,16.78963235,-0.19972097,2.47199705,-0.18201516,7.54290388835099,168.866920227947,0.811966528159301,S
5,5,146.550653139708,2.680488681E-05,-14.2174313534346,6.11997886E-05,189.23505444,28.64679103,200.84595548,16.62454045,146.550653139708,2.680488681E-05,-14.2174313534346,6.11997886E-05,5.048508392532,0.524256074928,3.249244084896,0.214375457736,9.03160052421351,9.09555087490582,0,0.524256074928,0,0.214375457736,0,9.09555087490582,165.13581136,17.40433888,17.5055975,-0.19972096,2.4444364,-0.19686696,9.80424722638925,138.195100571746,0.698571347804377,S
6,6,146.549786048473,7.177304807E-05,-14.2828173121971,0.00014656865339,120.97333603,33.73519814,102.44296642,16.57488273,146.549786048473,7.177304807E-05,-14.2828173121971,0.00014656865339,6.16294401102,1.322257949244,3.335996115648,0.407037300552,21.0375393013913,13.9531333923618,3.787968663,1.322257949244,0,0.407037300552,24.22394243395,13.9531333923618,84.68191052,15.66251342,17.12600897,-0.19972099,1.58085948,-0.19828649,7.7116789947353,160.199184166349,0.804130432940729,S
7,7,146.54861256498,7.958988642E-05,-14.3951844240278,0.00010590225572,142.90927762,33.35870737,113.21083774,15.99542791,146.54861256498,7.958988642E-05,-14.3951844240278,0.00010590225572,5.957739537156,1.040959264428,3.688903745136,0.42146432424,33.5801237485782,14.98288934946,3.662883837756,1.040959264428,0,0.42146432424,46.5211284627261,14.98288934946,103.44986127,15.39763049,15.9002775,-0.19972097,2.67796759,-0.17376271,8.28628026540889,209.892371506508,0.776610254145663,S
8,8,146.544535427177,7.071605718E-05,-14.246267079661,9.297424831E-05,130.2520525,30.58669982,121.1131635,16.28397663,146.544535427177,7.071605718E-05,-14.246267079661,9.297424831E-05,5.461819291296,0.919247888268,3.428170134372,0.368218240344,34.1410715194412,14.3313095101379,2.84759804376,0.919247888268,0,0.368218240344,51.6401853055283,14.3313095101379,96.01223902,15.8066653,16.66394382,-0.19972099,1.9462525,-0.1925677,8.45087118940356,145.344440693051,0.768501346132904,S
9,9,146.534538560827,2.338061046E-05,-14.3792934296691,4.260427995E-05,285.79464861,30.06585267,281.93243134,16.72471353,146.534538560827,2.338061046E-05,-14.3792934296691,4.260427995E-05,5.175846266724,0.377755593624,3.409838201448,0.164411252748,18.9680925962121,6.87567793892889,0,0.377755593624,0,0.164411252748,0,6.87567793892889,250.56741594,19.57538466,17.21776971,-0.19972096,6.62939283,-0.01264539,7.1145572449511,206.51152129669,0.831313584408099,S
10,10,146.527155803431,9.167294308E-05,-14.4624609112334,0.00013864320435,116.27289033,36.22981508,85.92845593,16.91707696,146.527155803431,9.167294308E-05,-14.4624609112334,0.00013864320435,5.42886880698,1.175612639472,4.339494483408,0.776713538088,178.297862068431,40.1426050242553,3.041982295776,1.175612639472,1.591968705156,0.776713538088,140.89168361604,40.1426050242553,76.21951203,13.80517129,16.10254367,-0.19972096,0.92860756,-0.19744004,10.0947155078829,233.988783235102,0.682923354327159,S
11,11,146.525664427589,3.36396374E-05,-14.2226446534245,6.914055117E-05,180.58425135,28.73511027,177.42418066,15.77782216,146.525664427589,3.36396374E-05,-14.2226446534245,6.914055117E-05,5.379298741188,0.609997082148,3.294184330152,0.22972819446,17.3734766932287,9.01657608317773,0,0.609997082148,0,0.22972819446,0,9.01657608317773,157.67523363,18.30588815,16.4264784,-0.19972097,2.09569725,-0.17248917,8.54449856724189,133.251763764486,0.763846284533735,S
12,12,146.518533283354,3.004606403E-05,-14.4078519577502,1.126021976E-05,679.29146815,87.04023269,460.68256803,17.43800567,146.51870240011,3.004606403E-05,-14.4081317000016,1.126021976E-05,5.260934486376,0.25538955066,3.19861822518,0.093626461836,175.486141557678,3.76267990667672,0,0.25538955066,0,0.093626461836,0,3.76267990667672,474.09811712,26.62802885,17.43800567,-0.19972097,4.73569708,-0.51304147,7.31066380245455,221.969371845509,0.822554543533991,M
13,13,146.517223333432,6.819078671E-05,-14.2950776125122,0.00014966171117,168.05573722,41.17907104,108.96421251,17.21926797,146.517223333432,6.819078671E-05,-14.2950776125122,0.00014966171117,6.691374217332,1.294408471104,4.012914325068,0.518042582964,12.4662993689239,16.3126459267001,4.593548157516,1.294408471104,1.806000165072,0.518042582964,10.0655016050281,16.3126459267001,124.58909525,18.2923435,16.75992644,-0.19972097,3.72113254,-0.12549687,5.68130296575907,160.701526736962,0.889786546509387,S
14,14,146.50953851986,2.463887118E-05,-14.3862560881741,6.537792209E-05,233.78783149,31.52959479,218.05362308,16.64079254,146.50953851986,2.463887118E-05,-14.3862560881741,6.537792209E-05,5.653915291908,0.559505619324,3.301529128272,0.194303836836,8.37815142400262,7.21513127018723,0,0.559505619324,0,0.194303836836,0,7.21513127018723,203.02589997,20.20272279,17.2689015,-0.19972097,3.79558901,-0.14926731,6.08680993258994,216.176972814095,0.874287782508335,S
15,15,146.502155348097,3.151946913E-05,-14.2992794842005,5.670829387E-05,238.0439199,31.99073423,217.03710535,16.99322079,146.502155348097,3.151946913E-05,-14.2992794842005,5.670829387E-05,5.289832326564,0.497023522308,3.609830177136,0.235523994264,16.7388737995343,9.8752589396249,2.056208347836,0.497023522308,0.519199789572,0.235523994264,17.7576227911837,9.8752589396249,210.05660244,17.42103903,17.08967648,-0.19972097,4.47319553,-0.01373061,4.77143311502193,160.078044411315,0.921279708383024,S
16,16,146.489376616031,8.462741643E-05,-14.4012885259769,0.00014168380722,147.78827117,38.08813935,105.38933378,16.9082155,146.489376616031,8.462741643E-05,-14.4012885259769,0.00014168380722,6.508573648452,1.314884263212,3.751139963556,0.477929453112,25.8830204386596,15.4425821585897,4.368416169852,1.314884263212,0.913150755036,0.477929453112,31.5443192635603,15.4425821585897,95.94057544,16.45329646,16.76535794,-0.19972097,3.66066229,-0.17805567,5.84784519118753,230.225967929917,0.883526220682484,S
17,17,146.488478751649,6.173278886E-05,-14.2387050265956,0.00010330239502,114.66279216,31.09427496,108.5062713,17.11933898,146.488478751649,6.173278886E-05,-14.2387050265956,0.00010330239502,4.889087795736,0.876075287508,3.763099924236,0.522752911776,1.98892422827621,27.6019047378965,1.84967185032,0.876075287508,0,0.522752911776,137.549048828401,27.6019047378965,85.43597143,14.796598,17.11207005,-0.19972096,2.23610232,-0.16941317,6.42665850648183,125.060321259031,0.860644950284754,S
18,18,146.483164855477,3.867177847E-05,-14.3539176039736,9.361397721E-05,227.61497366,39.15351956,176.54855973,18.4402157,146.483164855477,3.867177847E-05,-14.3539176039736,9.361397721E-05,6.130693247904,0.80261427708,3.661276076784,0.305097619608,9.28497823967905,10.480969527937,3.758978461212,0.80261427708,0.5871863007,0.305097619608,3.64907800179008,10.480969527937,187.23786539,18.85683364,18.38638855,-0.19972097,3.57004183,-0.14308385,3.76303004976303,206.043104700004,0.950479781907662,S
19,19,146.47556282219,5.543244578E-05,-14.2251309404924,0.00012393153441,151.17128553,35.19198144,124.52087123,17.09330901,146.47556282219,5.543244578E-05,-14.2251309404924,0.00012393153441,6.128600478804,1.091542369428,3.44883038706,0.3648888018,16.7160295571827,12.5334951606602,3.715417263384,1.091542369428,0,0.3648888018,16.9687700743451,12.5334951606602,118.47913762,18.91548325,17.42379209,-0.19972096,2.1304711,-0.17551538,6.74948355485888,115.8298291363,0.847157552548772,S
20,20,146.458803008591,4.826660225E-05,-14.2199577289566,7.639689895E-05,188.82918463,32.40370432,172.24802656,16.87215479,146.458803008591,4.826660225E-05,-14.2199577289566,7.639689895E-05,5.712798968964,0.722984778504,3.340964769444,0.253293634728,28.3218925071634,9.3279932986207,3.125545886844,0.722984778504,0,0.253293634728,38.9702876292918,9.3279932986207,159.6397387,19.01024088,17.41768392,-0.19972097,6.65699099,0.03636559,6.68152729797164,107.112555761445,0.850038343779173,S
21,21,146.45676768662,2.213807576E-05,-14.4235647275543,4.22381803E-05,278.87896952,30.40447518,279.31723542,17.24988675,146.45676768662,2.213807576E-05,-14.4235647275543,4.22381803E-05,4.928524516764,0.359845956972,3.527012108052,0.18424014678,6.62939361492615,8.66793673957765,0,0.359845956972,0,0.18424014678,0,8.66793673957765,242.41530589,19.43567542,17.62100692,-0.19972097,4.54001884,-0.27891883,6.11591824043995,252.432283117828,0.873142195938701,S
22,22,146.45138051371,3.17535058E-06,-14.3682291738738,3.21432833E-06,63978.85539972,356.30653048,8414.75909692,22.24597301,146.451445334228,3.17535058E-06,-14.3682539764277,3.21432833E-06,12.765249071928,0.029548336104,10.90539997272,0.024372373932,46.8319396358055,0.67029398853035,11.941820879436,0.029548336104,10.136893781952,0.024372373932,53.8076365396493,0.67029398853035,63228.30303553,91.91121483,22.24597301,-0.19972097,21.82658318,-0.05093917,2.94171848766767,238.584988959354,0.969517588688449,M
23,23,146.446419036198,8.705939864E-05,-14.1980109050216,9.963813641E-05,84.62263596,27.73134335,90.36108489,16.5005757,146.446419036198,8.705939864E-05,-14.1980109050216,9.963813641E-05,4.626741183012,0.972387661716,3.524002273404,0.559122883668,37.2622621187101,30.6136179211253,0,0.972387661716,0,0.559122883668,0,30.6136179211253,57.4193764,13.13609922,17.02096597,-0.19972097,1.11682994,-0.19634777,7.80273117436073,99.1879283312847,0.799854904627424,S
24,24,146.444074090169,1.512207793E-05,-14.3929794375901,2.507317188E-05,540.89301984,34.81901641,495.70559903,18.77316205,146.444074090169,1.512207793E-05,-14.3929794375901,2.507317188E-05,4.959910762056,0.212559981372,3.830179788432,0.12818544894,0.52885396194965,6.71321795859297,2.06939731158,0.212559981372,0,0.12818544894,138.374166484334,6.71321795859297,535.21591617,26.76869607,18.62516365,-0.19972097,21.86594247,4.70893065,4.14640552635813,254.493590226923,0.940114817083716,S
25,25,146.439833718695,0.00012365122953,-14.2732614828734,8.947585265E-05,135.93729879,39.84307131,102.09744543,18.84656941,146.439833718695,0.00012365122953,-14.2732614828734,8.947585265E-05,5.281519260312,1.05553454418,4.389047156412,0.748327196088,99.5787657010822,44.6471711363728,0,1.05553454418,0,0.748327196088,0,44.6471711363728,94.88938565,16.01899677,17.92799594,-0.19972097,3.20438562,-0.16206364,3.30225551259085,105.141275777741,0.961701172398581,S
26,26,146.436204903343,9.292521702E-05,-14.3603973854041,0.00015469032594,128.20615174,40.02812018,110.08970635,19.845588,146.436204903343,9.292521702E-05,-14.3603973854041,0.00015469032594,6.111276919344,1.46188609128,3.317687119332,0.450700844004,27.6807940644109,15.6045272993982,3.779446132692,1.46188609128,0,0.450700844004,34.9917927419654,15.6045272993982,75.8164693,17.61647148,20.54809738,-0.19972097,3.95637062,-0.17631581,2.14194327598155,252.298126670854,0.983752826329997,S
27,27,146.435883842274,6.497283002E-05,-14.4053374751599,8.211432882E-05,96.7064775,27.57512183,110.54746766,17.29892713,146.435883842274,6.497283002E-05,-14.4053374751599,8.211432882E-05,4.231285040232,0.721769521212,3.59948242674,0.516719133144,22.2373524190253,42.0905700012814,0,0.721769521212,0,0.516719133144,0,42.0905700012814,68.58542275,13.15752246,18.03500163,-0.19972097,0.89340529,-0.20246348,4.77897081211173,262.394556783734,0.921038284513124,S
28,28,146.43403334883,9.041782046E-05,-14.2455066630817,7.722124792E-05,840.7232423,92.98339376,233.19482519,20.6742769,146.43403334883,9.041782046E-05,-14.2455066630817,7.722124792E-05,8.623514152188,0.79326443484,7.278727439016,0.621934420896,65.4844021319203,24.0736540300586,7.623352884168,0.79326443484,5.719589280108,0.621934420896,78.1700830648966,24.0736540300586,731.53626711,34.70469387,20.11041215,-0.19972097,13.33134333,0.25577748,4.88127455524256,96.1782778515001,0.917728642559082,S
29,29,146.433231068813,2.399069839E-05,-14.2352438706665,2.871273284E-05,474.00480331,37.58898629,394.13166414,19.1255783,146.433231068813,2.399069839E-05,-14.2352438706665,2.871273284E-05,4.823380879236,0.24552718704,4.341057779232,0.200814021288,13.1691624618237,19.7267019311309,2.471525811396,0.24552718704,0,0.200814021288,108.535892715201,19.7267019311309,448.91379736,22.52258906,18.41806443,-0.19972097,7.67201254,0.08599292,5.48960402491881,95.0026125222055,0.896807211469826,S
30,30,146.42990174935,6.813299183E-05,-14.3371770579946,0.0001300317238,148.29237679,44.55217865,138.02666456,23.82958542,146.42990174935,6.813299183E-05,-14.3371770579946,0.0001300317238,5.37707964834,1.145322718236,3.478680372492,0.486788273388,17.4482127000905,19.4991522712294,0,1.145322718236,0,0.486788273388,0,19.4991522712294,103.20209553,20.07615145,24.26891115,-0.19972097,1.43335797,-0.19893444,0.707235584360054,246.240409709108,0.998219203263924,S
31,31,146.429300291966,4.254646807E-05,-14.4651648596266,7.406177507E-05,136.58484848,28.6139269,144.2239261,16.90157512,146.429300291966,4.254646807E-05,-14.4651648596266,7.406177507E-05,4.65563777526,0.62786659266,3.541542497028,0.3606483897,0.54368033349016,19.5830474172873,0,0.62786659266,0,0.3606483897,0,19.5830474172873,68.93886041,12.37681062,17.38382889,-0.19972096,2.93395237,-0.22316458,8.330307932038,268.281355248916,0.774450579564167,S
32,32,146.424708184828,7.999718E-07,-14.3265351998388,5.4873262E-07,190402.30672388,843.69155648,85363.31114152,62.75097257,146.424919692315,7.999718E-07,-14.3267535150753,5.4873262E-07,8.074419322356,0.006781756788,6.29279123796,0.004651633224,179.543246483827,0.15255725398724,6.550682594004,0.006781756788,5.036706503748,0.004651633224,169.368147140765,0.15255725398724,188471.59161222,312.57921066,62.75097257,-0.19972097,69.92921408,4.06253866,0.019101273072407,332.639138544547,0.999998700145472,M
33,33,146.422646207835,1.616654785E-05,-14.2525808527407,1.525308951E-05,2988.814349,78.02474606,1538.32396424,22.81709021,146.42296311261,1.616654785E-05,-14.2525732679946,1.525308951E-05,9.977785929792,0.185690213748,3.518182215936,0.031964169096,43.2334695416472,0.84070055733066,8.8478607195,0.185690213748,0,0.031964169096,46.3676277615907,0.84070055733066,3092.8385241,72.10355346,22.81709021,-0.19972097,9.88928787,-0.05320184,4.43059639946775,88.2296003170751,0.931843500995764,M
34,34,146.41875392272,0.00011723969294,-14.4459777102065,9.278006152E-05,168.22140513,44.07828261,111.14307952,19.07734874,146.41875392272,0.00011723969294,-14.4459777102065,9.278006152E-05,5.522018911956,1.004534123688,4.772072614644,0.77287885326,76.8594523501775,51.8355487595369,4.069044117,1.004534123688,0.438790680468,0.77287885326,94.4579973180585,51.8355487595369,115.64187589,16.90951023,17.82660183,-0.19972097,2.12144755,-0.19554808,7.18450616099899,272.895454741659,0.828208789814778,S
35,35,146.416808841342,4.005612781E-05,-14.245148468931,6.782687047E-05,200.75734253,35.18823814,190.62073171,19.35391207,146.416808841342,4.005612781E-05,-14.245148468931,6.782687047E-05,4.973017485636,0.584137042884,3.687116965668,0.32358577086,12.2242644183819,15.7944520058052,1.308643419744,0.584137042884,0.312290412156,0.32358577086,151.780988333307,15.7944520058052,168.50867339,18.56600575,19.43653842,-0.19972097,2.00359818,-0.18375158,4.89763777942316,84.4184293519021,0.9171935974641,S
36,36,146.412941898374,5.29957783E-06,-14.3477574888325,8.71580183E-06,1438.01168581,34.31497711,1462.3082135,19.70795759,146.412941898374,5.29957783E-06,-14.3477574888325,8.71580183E-06,4.835323435716,0.076252079664,3.540814378884,0.040783302972,17.0094368768101,2.01540991286239,0,0.076252079664,0,0.040783302972,0,2.01540991286239,1378.23541163,26.94015661,20.15381506,-0.19972097,7.31620094,-1.73846979,1.46121778689367,298.664651111825,0.992414455192913,S
37,37,146.411495350523,1.905465287E-05,-14.2535974679375,3.958407358E-05,417.01046183,37.84156864,377.11881256,20.01068072,146.411495350523,1.905465287E-05,-14.2535974679375,3.958407358E-05,5.292223697268,0.335568227616,3.637777027104,0.161532816372,0.05054606640251,6.82412096680388,0,0.335568227616,0,0.161532816372,0,6.82412096680388,387.99309676,22.70439419,20.06854629,-0.19972096,12.28461224,1.43399473,4.43750819609124,79.8062954841999,0.931636200969789,S
38,38,146.405614200403,0.0001316968091,-14.3532091955232,0.00013906508192,163.2475936,44.68497575,108.94118102,18.84744546,146.405614200403,0.0001316968091,-14.3532091955232,0.00013906508192,6.95350130526,1.542742791732,3.751944399648,0.506159323092,43.06940545903,15.4256996836342,5.24369326734,1.542742791732,0,0.506159323092,51.8995110177395,15.4256996836342,109.42648829,18.80062662,18.78994408,-0.19972097,1.81042265,-0.1902422,1.9645628998592,305.000514404039,0.986319304977275,S
39,39,146.39731897345,4.703962341E-05,-14.2573087302249,6.660690805E-05,196.52473075,34.69583196,172.2574071,18.22967189,146.39731897345,4.703962341E-05,-14.2573087302249,6.660690805E-05,4.919856315588,0.571041371268,4.037312836116,0.389564291232,168.232978940854,23.9467560685832,2.58050293272,0.571041371268,0,0.389564291232,128.822369385848,23.9467560685832,159.00897644,18.1713251,17.82569052,-0.19972097,7.60472449,0.09937502,4.44632488650667,68.7750322847807,0.931371349463562,S
40,40,146.393292443223,1.708138976E-05,-14.2766384300468,2.604666278E-05,441.53715499,32.20334389,458.5729591,18.67484345,146.393292443223,1.708138976E-05,-14.2766384300468,2.604666278E-05,4.867542980136,0.236425193028,3.443930659404,0.117589216608,24.3386885431127,5.54770669463677,0,0.236425193028,0,0.117589216608,0,5.54770669463677,408.48043056,23.4804082,19.28321399,-0.19972097,4.28984413,-0.30529299,3.50839883869143,58.2974121669211,0.956849935303599,S
41,42,146.390520614613,1.591306829E-05,-14.25742611988,2.613352382E-05,441.25083938,31.13298713,439.60683117,17.65482394,146.390520614613,1.591306829E-05,-14.25742611988,2.613352382E-05,4.872776277132,0.228042130752,3.586329452664,0.123597441828,16.3915597509887,6.10153693174786,0,0.228042130752,0,0.123597441828,0,6.10153693174786,409.49070766,20.80497089,17.95067874,-0.19972097,5.18643583,-0.12238202,4.59783374291359,64.145683241769,0.926746893699805,S
42,43,146.383859225112,6.148781515E-05,-14.2622282359902,9.379804599E-05,101.7832169,28.70166813,108.23821877,17.10548315,146.383859225112,6.148781515E-05,-14.2622282359902,9.379804599E-05,4.526136347868,0.802877357808,3.617207605512,0.509285457432,10.3175645107952,31.5855560582339,0,0.802877357808,0,0.509285457432,0,31.5855560582339,73.67120017,13.39710728,17.54683581,-0.19972097,0.82930694,-0.19983356,4.53227316355892,58.139622749932,0.928764907102453,S
43,44,146.377335057747,3.769029793E-05,-14.4391766948394,4.665068982E-05,220.27185399,31.13881379,219.11665747,17.73101978,146.377335057747,3.769029793E-05,-14.4391766948394,4.665068982E-05,4.741596834228,0.434731287456,3.691179162756,0.263624331996,31.4953246894979,14.7002700024958,0,0.434731287456,0,0.263624331996,0,14.7002700024958,188.52889566,20.37004519,17.91672366,-0.19972097,2.47541902,-0.28052636,7.31233651217445,292.256403109504,0.822479108146234,S
44,45,146.371454159798,4.733690737E-05,-14.256348980614,9.518104494E-05,160.2485803,33.54632665,141.70710514,17.37056464,146.371454159798,4.733690737E-05,-14.256348980614,9.518104494E-05,5.507708949324,0.827149322736,3.574680566544,0.357658805808,14.1354627365459,14.0210993583324,2.573826992568,0.827149322736,0,0.357658805808,10.3775102701696,14.0210993583324,130.37977699,17.04908334,17.4878769,-0.19972099,2.99252201,-0.16893844,5.23000112716757,53.4606551989433,0.905991688667605,S
45,46,146.371331487692,4.884707177E-05,-14.2299988691199,9.269738188E-05,207.51214486,39.42385621,159.21986206,18.69310841,146.371331487692,4.884707177E-05,-14.2299988691199,9.269738188E-05,5.756440905504,0.796825837944,3.941832567492,0.392516012808,10.9805573896181,15.2056765224933,3.103668061164,0.796825837944,1.589402803932,0.392516012808,2.51512802166785,15.2056765224933,170.57546902,19.86206765,18.19814861,-0.19972097,4.5239758,-0.07317283,6.57161496653876,61.642713683716,0.854651054420899,S
46,47,146.366218385694,5.52235205E-05,-14.2639137184344,5.096421842E-05,195.9678826,33.02036639,179.71069311,17.87811915,146.366218385694,5.52235205E-05,-14.2639137184344,5.096421842E-05,4.822640664192,0.528698744784,3.93669441864,0.355389134004,51.1382951042786,21.9376413869151,0,0.528698744784,0,0.355389134004,0,21.9376413869151,164.54319414,16.26834334,17.65519846,-0.19972097,5.37117057,-0.03643905,5.07266673220337,47.6358441486287,0.91137341736862,S
47,48,146.365998371877,5.824310986E-05,-14.3410787011657,0.00014561875892,91.70159147,29.23134518,98.02344068,16.47100393,146.365998371877,5.824310986E-05,-14.3410787011657,0.00014561875892,5.516918380944,1.280087146044,2.952267845328,0.35924690502,16.0172850015628,13.831111798916,0,1.280087146044,0,0.35924690502,0,13.831111798916,61.91425383,14.48217404,18.01421604,-0.19972096,2.76742821,-0.18869443,3.54133099936121,345.581079470188,0.95604946623599,S
48,49,146.35646878896,5.579017441E-05,-14.2210376556504,7.731919602E-05,125.13140826,28.88341172,129.13962406,16.83253441,146.35646878896,5.579017441E-05,-14.2210376556504,7.731919602E-05,4.675871486484,0.695249625132,3.607866245268,0.412241982264,24.4782181321668,22.8974523578177,0,0.695249625132,0,0.412241982264,0,22.8974523578177,94.51269746,14.08261599,17.18351814,-0.19972096,2.34998697,-0.19174659,7.47232739084508,57.7633717472334,0.815208351508575,S
49,50,146.348432896224,3.73147341E-05,-14.3479589741065,5.266245798E-05,300.63389551,37.64013242,229.69668396,18.00741188,146.348432896224,3.73147341E-05,-14.3479589741065,5.266245798E-05,5.269315358556,0.450027834264,4.324486811904,0.3112021134,10.0686384287908,17.880090868758,2.538038326284,0.450027834264,1.873391227884,0.3112021134,127.784530665543,17.880090868758,272.07394938,20.65926152,17.18814747,-0.19972097,6.74816556,0.23473547,4.63528763343698,343.777636180692,0.925582496365605,S
50,51,146.342461246252,3.313302973E-05,-14.4490683773026,4.830531904E-05,203.37034587,28.61635967,211.50221438,16.70579882,146.342461246252,3.313302973E-05,-14.4490683773026,4.830531904E-05,4.737559656348,0.434521891692,3.533658609924,0.240365579652,23.6898071352628,12.4437893033348,0,0.434521891692,0,0.240365579652,0,12.4437893033348,172.3775744,15.68291159,17.14831342,-0.19972097,2.36783649,-0.2347702,8.78590614925296,303.081982804502,0.751707434962611,S
51,52,146.336395791454,1.124981069E-05,-14.4066523325959,1.825581299E-05,764.48669492,34.72389908,673.93938925,18.22352299,146.336395791454,1.124981069E-05,-14.4066523325959,1.825581299E-05,5.096500321212,0.156695444496,3.875101687044,0.092155611816,11.1900650773374,4.589686137509,1.799178659928,0.156695444496,1.112657920632,0.092155611816,148.251666483753,4.589686137509,739.17098782,22.51397686,17.960072,-0.19972096,8.58317253,0.42863761,7.05085331084128,316.909676655555,0.834122158696014,S
52,53,146.333591610404,3.395911526E-05,-14.3401834325177,4.709514297E-05,291.91038153,35.7173569,245.29948691,18.26068215,146.333591610404,3.395911526E-05,-14.3401834325177,4.709514297E-05,4.962079245816,0.39969096534,4.175369272656,0.287259876648,176.115571740639,19.1169145199188,2.528797081536,0.39969096534,0,0.287259876648,126.507096926619,19.1169145199188,253.87824507,21.25108797,17.68053698,-0.19972099,8.94081131,0.17632034,5.37785479761325,351.135458010081,0.900806813256218,S
53,54,146.316443072115,2.178726483E-05,-14.2489251731863,3.063168868E-05,357.55841849,30.12982625,340.1881104,16.61395976,146.316443072115,2.178726483E-05,-14.2489251731863,3.063168868E-05,4.934179775232,0.276970316436,3.708678540816,0.157582860336,25.0482692849244,7.94056338649841,0,0.276970316436,0,0.157582860336,0,7.94056338649841,328.50231594,18.66939988,16.66784556,-0.19972097,4.36312212,-0.28689448,7.83855511666394,36.3527828369631,0.798163657350235,S
54,55,146.300444398994,7.189342022E-05,-14.2097948908069,9.783425041E-05,138.72648106,34.63705725,115.45080035,17.54110218,146.300444398994,7.189342022E-05,-14.2097948908069,9.783425041E-05,5.127786601236,0.864386764524,4.079805851268,0.55870324326,21.6972875627213,30.2679607673081,2.091372201576,0.864386764524,1.431565104528,0.55870324326,81.6844577931126,30.2679607673081,105.73163584,15.68705513,17.02435657,-0.19972099,1.77292384,-0.18413756,10.0696181078244,43.990129275205,0.684282817850829,S
55,56,146.299559533639,6.074983305E-05,-14.3207252858687,8.766535967E-05,112.68174315,29.2495928,114.25330708,16.92426118,146.299559533639,6.074983305E-05,-14.3207252858687,8.766535967E-05,4.588564766616,0.753191644788,3.742088417928,0.500227191504,12.5913456833817,32.3715946027136,0,0.753191644788,0,0.500227191504,0,32.3715946027136,87.39719546,16.34967154,17.11628283,-0.19972099,2.03046397,-0.18219637,7.30037520366527,2.65243680272386,0.823018269095917,S
56,57,146.291401320274,7.032729988E-05,-14.360141034913,4.455431166E-05,783.96197428,65.53636588,281.4410413,17.73365875,146.291847685816,7.032729988E-05,-14.36016229975,4.455431166E-05,7.336526243292,0.66143586888,4.149451221444,0.246177791064,27.8469686985704,7.06832753462837,5.538131287344,0.66143586888,1.963665170064,0.246177791064,32.4275728957805,7.06832753462837,723.73315115,32.37497984,17.73365875,-0.19972097,8.17288401,0.06906053,8.02575662299893,345.368102975098,0.789244230226505,M
57,58,146.28641395955,0.00015564235297,-14.3094999531049,9.423999129E-05,176.83485033,47.4272119,101.45376387,18.40526025,146.28641395955,0.00015564235297,-14.3094999531049,9.423999129E-05,6.567309914652,1.354917829104,4.620814668216,0.737124254784,105.756411519427,25.6333792294494,5.510800552608,1.354917829104,0,0.737124254784,105.980912239066,25.6333792294494,121.00242271,20.36441142,17.32707642,-0.19972096,7.43637656,-0.50366003,8.12035442534046,7.15146825190419,0.784685937651108,S
58,59,146.28586749956,4.422736263E-05,-14.3486333781265,4.943687951E-05,218.76615259,32.26840949,195.62351179,17.21738068,146.28586749956,4.422736263E-05,-14.3486333781265,4.943687951E-05,4.778177097276,0.453378480516,4.074771170664,0.332656969104,34.1905722473468,24.2870158445012,0,0.453378480516,0,0.332656969104,0,24.2870158445012,187.81336927,17.08350763,16.86169526,-0.19972097,3.68382712,-0.19540731,8.19732670255854,350.612297960939,0.780952244751407,S
59,60,146.283135373925,0.00013128971024,-14.3077178659276,0.00010843239049,381.57872856,65.37438692,137.86485103,17.870478,146.283135373925,0.00013128971024,-14.3077178659276,0.00010843239049,8.830954227708,1.302891924276,5.45669141418,0.621432356904,126.297817342344,14.9622251816955,8.010796666572,1.302891924276,2.65944935574,0.621432356904,122.76152795969,14.9622251816955,275.43524516,25.12168143,17.26860137,-0.19972097,2.81664393,-0.25489015,8.32325186719646,7.71760998626928,0.774797166531268,S
60,61,146.283052478572,5.815516992E-05,-14.2852692714137,9.331150509E-05,99.29099034,27.17294568,105.5292604,16.15287253,146.283052478572,5.815516992E-05,-14.2852692714137,9.331150509E-05,4.58676103572,0.7986646953,3.571390600056,0.480543516108,9.9760547491078,27.7252715132815,0,0.7986646953,0,0.480543516108,0,27.7252715132815,73.38955592,13.86318167,16.60535963,-0.19972099,1.20307652,-0.19720071,8.61364150611828,16.6266026543212,0.760389344887242,S


==> anc/N2992_C_C.csv <==
Source,list,for,N2992_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999000000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,146.425,DEC=,-14.3263888888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,146.518867935218,3.50861502E-05,-14.2795444149922,9.792481473E-05,23.82590295,5.87652846,21.47644016,3.01113919,146.518867935218,3.50861502E-05,-14.2795444149922,9.792481473E-05,4.529341179468,0.840911016168,2.50723977066,0.265471517088,170.298520287483,12.3467069143974,1.882577391588,0.840911016168,0.295274052396,0.265471517088,164.989781684241,12.3467069143974,18.64574421,3.4141613,3.13572787,0.15372865,0.67217138,0.1658086,6.13874112047305,152.762662126855,0.071378554760594,S
1,1,146.502135075794,4.193094204E-05,-14.2993786527389,8.655427886E-05,24.11902245,5.78155902,21.44280163,2.98100418,146.502135075794,4.193094204E-05,-14.2993786527389,8.655427886E-05,4.340725976988,0.761090464476,2.652524234676,0.292379935248,163.261089990984,14.2352808227515,1.770870637404,0.761090464476,0,0.292379935248,130.31348373762,14.2352808227515,19.42129148,3.21348732,3.03536285,-0.03569893,0.64844812,-0.0264778,4.76829865130292,160.140424031124,0.251009866157922,S
2,2,146.483109353252,3.014113254E-05,-14.3537993854642,0.00012698698098,43.06688639,7.65841884,26.64965771,2.91595252,146.483109353252,3.014113254E-05,-14.3537993854642,0.00012698698098,6.729327033876,1.091441063304,2.458236163464,0.181456518816,170.363437729518,6.88784463807059,5.31847292274,1.091441063304,0,0.181456518816,169.742650601287,6.88784463807059,35.54985877,4.05519964,3.21093898,0.01869371,1.05782021,0.00977932,3.75702175284387,205.967494025217,0.446925441270087,S
3,3,146.463535344756,4.478074563E-05,-14.3293775578957,9.133663253E-05,20.4904325,5.89388341,19.69633127,3.24193576,146.463535344756,4.478074563E-05,-14.3293775578957,9.133663253E-05,3.936402013716,0.778704576228,2.7052634961,0.370488235428,6.93165512023406,21.0193993454624,0,0.778704576228,0,0.370488235428,0,21.0193993454624,15.3110759,2.90362222,3.29628347,-0.14511612,0.24846602,-0.14502088,2.24736862903245,184.581329580371,0.763166561388278,S
4,5,146.451373256003,2.6651786E-06,-14.3682299837176,2.52842543E-06,16524.12731761,83.61522306,1664.96388472,4.51256165,146.451582079035,2.6651786E-06,-14.3682634683451,2.52842543E-06,11.294455390272,0.024370557912,9.302763487752,0.019390223088,38.2212810158765,0.52518094154663,10.812388619052,0.024370557912,8.603982039348,0.019390223088,45.5428554371886,0.52518094154663,16272.24586006,24.90339324,4.51256165,0.27891753,4.70290433,-0.16967002,2.94154005891349,238.592494132168,0.621986529361141,M
5,6,146.451240418149,1.741056904E-05,-14.3536322073048,3.607304746E-05,60.91334609,6.8215615,61.66331192,3.82696918,146.451240418149,1.741056904E-05,-14.3536322073048,3.607304746E-05,4.02395882472,0.316471816944,2.512900617588,0.123069387168,163.766279841427,6.49882063521347,0,0.316471816944,0,0.123069387168,0,6.49882063521347,59.49607971,4.73481708,4.00020463,0.44313668,1.31989748,0.4894377,2.23577058039018,226.982961744982,0.765366733657418,S
6,7,146.450509677014,8.10303452E-05,-14.3734866427131,0.00015209267693,43.84725295,12.69096453,22.43846265,4.50813459,146.450509677014,8.10303452E-05,-14.3734866427131,0.00015209267693,5.64278540382,1.328487396948,3.544859965536,0.60777485748,164.270944037192,22.943217412987,3.906191695536,1.328487396948,2.445168096252,0.60777485748,155.194328076326,22.943217412987,29.64668743,4.80050189,4.29346892,0.16759175,1.50707854,-1.67465407,3.19128328010863,242.315651064479,0.568375335280704,S
7,8,146.444045412924,6.38349333E-06,-14.3929424221667,1.725031758E-05,105.02641619,5.45028308,109.66104867,3.10315536,146.444045412924,6.38349333E-06,-14.3929424221667,1.725031758E-05,4.014504507024,0.146421023112,2.442067459668,0.053615260332,176.907929615712,2.81921809275234,0,0.146421023112,0,0.053615260332,0,2.81921809275234,96.89564527,4.44656195,3.28511487,0.18549801,1.3751627,0.08164534,4.14381991453723,254.507582909942,0.367257243804034,S
8,9,146.441477439624,3.315106627E-05,-14.3059853445682,7.155974762E-05,35.69691831,6.76433327,33.5237409,3.53568966,146.441477439624,3.315106627E-05,-14.3059853445682,7.155974762E-05,4.5016062516,0.641281508748,2.421329697,0.18906713442,160.16060272912,8.89866200126001,2.1443661612,0.641281508748,0,0.18906713442,138.011209968578,8.89866200126001,29.44408296,4.59287396,3.73913531,-0.11829248,2.08817164,0.63307522,1.55446292496353,128.045172902497,0.880747356140518,S
9,10,146.436271201604,4.044989948E-05,-14.3603945458268,8.488614038E-05,41.66429191,9.12143684,31.7070895,4.29419851,146.436271201604,4.044989948E-05,-14.3603945458268,8.488614038E-05,4.47367718682,0.719644928976,3.006673069392,0.342834136272,0.64183322534105,16.8476591467646,2.140652866608,0.719644928976,1.140878075184,0.342834136272,40.250688369669,16.8476591467646,33.79733157,4.38912889,4.18628633,-0.37410669,0.83171165,-0.35485553,2.1429561270886,252.198588226444,0.782728208587298,S
10,11,146.433938088233,0.00024604945207,-14.2453827430004,0.00014007915339,164.06847391,28.08748147,16.52891008,2.58063857,146.433938088233,0.00024604945207,-14.2453827430004,0.00014007915339,12.777275916648,2.085909239772,7.952180456088,1.187394483384,90.5250564907094,19.7460663374929,12.525305299344,2.085909239772,6.81489394002,1.187394483384,89.6999591291497,19.7460663374929,61.975666,6.5765822,3.36704807,-0.06666279,1.57067927,-0.06081818,4.88807467337209,96.1043425520702,0.23098039194196,S
11,12,146.433018657292,6.042624819E-05,-14.2353382881427,9.345777314E-05,41.7228836,8.54067366,24.78833391,3.36691006,146.433018657292,6.042624819E-05,-14.2353382881427,9.345777314E-05,5.31773300952,0.869802178896,3.239993520576,0.36544206294,152.946826269395,14.533062645773,3.675630195144,0.869802178896,1.44764450928,0.36544206294,134.987139561577,14.533062645773,32.44757436,4.6905471,3.24394387,-0.26441674,1.46215154,-0.18838318,5.48289646704616,94.8791724617125,0.143982121749227,S
12,13,146.424715463069,6.7282138E-07,-14.326529908008,4.370158E-07,76047.36707788,348.96392471,27821.28523194,20.16073449,146.424915415294,6.7282138E-07,-14.3267115747462,4.370158E-07,7.383459133872,0.005752762056,5.332015603404,0.003628153404,170.336749712016,0.11522838183899,6.125473296288,0.005752762056,4.717474837488,0.003628153404,169.151857335226,0.11522838183899,75497.43111958,123.11011303,20.16073449,6.20995615,18.63887883,0.40109899,0.018579660373442,332.909748714663,0.99998215419955,M
13,14,146.422689071057,1.281050722E-05,-14.2525027557937,1.228407263E-05,526.98883237,16.21293749,241.80279342,3.69348004,146.422927243128,1.281050722E-05,-14.2525853929906,1.228407263E-05,8.617816071216,0.147399530976,3.150889314012,0.030191923188,43.6934645822621,0.89622680542633,8.021905629876,0.147399530976,0,0.030191923188,48.1798779360504,0.89622680542633,525.65071559,13.22691455,3.69348004,0.66522722,2.01294665,0.55942104,4.43520378125854,88.2636553596362,0.310741774266251,M
14,15,146.412941173128,7.5737561E-07,-14.3477524919403,1.81017476E-06,1415.45227537,7.50244792,1370.06434488,4.09446873,146.412941173128,7.5737561E-07,-14.3477524919403,1.81017476E-06,4.111162897752,0.0154741905,2.572365995748,0.006103833732,171.951517427082,0.31896114126468,0,0.0154741905,0,0.006103833732,0,0.31896114126468,1403.69486894,7.55747543,4.23137544,-0.08953016,5.7243542,-0.25760605,1.46097496073515,298.671742365654,0.89408549023914,S
15,16,146.41138685246,1.453679667E-05,-14.2535736263902,4.322813953E-05,65.06708615,6.44759975,56.66733621,3.1837418,146.41138685246,1.453679667E-05,-14.2535736263902,4.322813953E-05,4.829719989312,0.373658947524,2.433605114736,0.099290285064,168.312500994557,4.43428581722383,2.536527268188,0.373658947524,0,0.099290285064,162.381219263062,4.43428581722383,61.04880523,4.41727862,3.36391872,0.15887552,0.65534311,0.18469041,4.44003638728037,79.7294259205283,0.309835671013374,S
16,17,146.408486469468,5.393589187E-05,-14.3259630780068,0.00011766546688,28.86226782,8.68531091,22.54997606,4.14472768,146.408486469468,5.393589187E-05,-14.3259630780068,0.00011766546688,4.508276879484,1.005038403048,2.906142746724,0.440397351792,172.18317571067,21.0133333007226,1.820977376004,1.005038403048,1.511423091504,0.440397351792,174.021340278118,21.0133333007226,19.98235437,3.83839224,4.08312917,-0.31943992,0.30371248,-0.31781778,0.960340249526541,1.52241764935008,0.953156826843282,S
17,18,146.405513683313,5.95377059E-05,-14.3532149502687,7.754522113E-05,18.36708947,6.00886771,19.50240375,3.59489982,146.405513683313,5.95377059E-05,-14.3532149502687,7.754522113E-05,3.351414130344,0.668343799728,2.876519434068,0.490109119956,15.3922316971336,52.4345941546755,0,0.668343799728,0,0.490109119956,0,52.4345941546755,13.29471423,3.04599105,3.66766221,0.03800523,0.28514424,0.03921533,1.96820278936647,305.134066746332,0.814139555999419,S
18,19,146.397276611542,2.79457873E-05,-14.2573367832748,6.446445684E-05,24.84870096,5.34386471,27.01361081,3.16090823,146.397276611542,2.79457873E-05,-14.2573367832748,6.446445684E-05,3.771454499892,0.547018265988,2.496638600424,0.235679182272,177.210704867148,13.6224795220943,0,0.547018265988,0,0.235679182272,0,13.6224795220943,21.36154599,3.24845294,3.33569187,0.11014092,0.30566875,0.11028078,4.445648320305,68.737584629425,0.308784817719634,S
19,20,146.393252106937,1.86084984E-06,-14.2766548200868,4.31295579E-06,457.38430428,5.97617143,449.4198612,3.3066176,146.393252106937,1.86084984E-06,-14.2766548200868,4.31295579E-06,4.018653111024,0.036743761728,2.592339288228,0.01534801338,173.738372172328,0.82946113975488,0,0.036743761728,0,0.01534801338,0,0.82946113975488,455.86235667,5.51040356,3.41213649,0.15319986,2.66512143,0.2284568,3.50879527727593,58.2563882264218,0.49986449528066,S
20,21,146.391537052063,5.998921437E-05,-14.3138423197767,8.294047328E-05,28.37220178,7.18432907,21.58377409,3.41645797,146.391537052063,5.998921437E-05,-14.3138423197767,8.294047328E-05,4.17049783506,0.73762761834,3.226420529496,0.457055664048,157.355238430227,28.5975373137287,0,0.73762761834,0,0.457055664048,0,28.5975373137287,21.31017974,3.50033311,3.27496855,-0.28386702,0.4232208,-0.28966033,2.08596584592416,21.1504285649273,0.793162379532124,S
21,22,146.390995380659,2.720823902E-05,-14.3157909930198,9.568962087E-05,22.56910578,5.58550249,22.67488195,3.02235623,146.390995380659,2.720823902E-05,-14.3157909930198,9.568962087E-05,4.412022575976,0.813462427692,2.3092705125,0.222523699176,175.559096468494,10.7624965539102,0,0.813462427692,0,0.222523699176,0,10.7624965539102,17.45635503,3.25497785,3.26892382,-0.30328499,0.27132185,-0.31305728,2.07662473954565,17.8264934532489,0.79485550324982,S
22,23,146.390469888394,2.426890296E-05,-14.2573930445379,5.675255958E-05,54.17384908,7.10393521,40.8384168,3.2709558,146.390469888394,2.426890296E-05,-14.2573930445379,5.675255958E-05,4.850278294428,0.49244649588,2.799610842564,0.176895518472,13.2218346923185,7.68636173912344,3.065942015964,0.49244649588,0,0.176895518472,35.0357986502009,7.68636173912344,47.77883442,4.291532,3.26815803,0.15242763,1.63883226,0.2157846,4.60090608036944,64.1233970030341,0.280316927558065,S
23,24,146.348412195075,4.051508449E-05,-14.3478939587111,6.304030097E-05,48.32241795,8.00188353,31.76427344,3.43725225,146.348412195075,4.051508449E-05,-14.3478939587111,6.304030097E-05,4.482981380448,0.536829964596,3.473652184128,0.33967335042,172.990746451047,19.8471919621407,2.432062690776,0.536829964596,1.754585673768,0.33967335042,79.2808515567572,19.8471919621407,39.96246299,4.03068984,3.23555514,-0.24690158,0.86464365,-0.23744981,4.63535641300885,343.828089118645,0.274164225523266,S
24,25,146.333629176417,5.192554006E-05,-14.3402097726651,9.593933754E-05,28.57182236,7.03844761,21.77293341,3.29749943,146.333629176417,5.192554006E-05,-14.3402097726651,9.593933754E-05,4.607471340288,0.850972189068,2.915426016828,0.3620636046,18.9937913878164,16.8047945097824,2.947997113848,0.850972189068,0,0.3620636046,46.0585601034982,16.8047945097824,21.41892935,3.65993736,3.24551274,-0.04070089,0.3936955,-0.03854962,5.37594027406958,351.115237057421,0.158065617843484,S


==> anc/N3003_B_L.csv <==
Source,list,for,N3003_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,147.150208333333,DEC=,33.4215,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,147.313656828506,8.613975373E-05,33.3816153273308,5.158358983E-05,108.07112239,28.80297404,91.62961304,14.57118784,147.313656828506,8.613975373E-05,33.3816153273308,5.158358983E-05,4.042127234448,0.770850458964,2.721733528824,0.360913939992,111.34359413227,19.7469538924415,0,0.770850458964,0,0.360913939992,0,19.7469538924415,78.12189728,14.24625064,14.46648366,-0.19400093,1.98841008,-0.18105106,8.52970838414651,196.248525168046,0.764583642073894,S
1,1,147.311899783222,9.058093872E-05,33.3064736046677,7.497932406E-05,162.64331837,40.15323222,90.98087298,15.4030207,147.311899783222,9.058093872E-05,33.3064736046677,7.497932406E-05,4.43049962634,0.795315065652,3.763708162884,0.600953729472,66.6684698334043,46.570300839344,3.156584585472,0.795315065652,2.272240502388,0.600953729472,66.1747704410563,46.570300839344,107.86475755,16.68349154,14.24384664,-0.1940009,4.62860544,-0.11665293,10.6435078061456,220.37893468244,0.652882793221865,S
2,2,147.307399686171,1.117729233E-05,33.5380578657796,1.129498487E-05,772.52921296,32.54864731,584.38583804,15.48445287,147.307399686171,1.117729233E-05,33.5380578657796,1.129498487E-05,3.815141712408,0.10857614328,3.232116650916,0.079736221908,136.089723784417,7.16840892397848,2.33615186622,0.10857614328,0.936248876892,0.079736221908,139.21610396854,7.16840892397848,788.07193298,31.2199069,14.72682561,-0.19400092,19.58501889,6.24038648,10.5257884306132,138.319362629904,0.659373964286002,S
3,4,147.302264141445,7.93513495E-06,33.4605450711728,7.44742044E-06,728.52269628,25.76814904,701.60300729,14.46889433,147.302264141445,7.93513495E-06,33.4605450711728,7.44742044E-06,3.320319053232,0.072963945828,2.917114187256,0.056456342856,52.3922702954047,6.95803376480141,1.199202496236,0.072963945828,0,0.056456342856,46.8018226314955,6.95803376480141,709.98338185,20.51262479,14.38223353,-0.19400092,9.43776922,0.3495596,7.9653105765667,162.85373629198,0.792139078869974,S
4,5,147.301281567976,6.053345567E-05,33.3788153562421,6.47515242E-05,74.61618365,23.11211217,81.18350086,13.97368954,147.301281567976,6.053345567E-05,33.3788153562421,6.47515242E-05,3.283526117628,0.636852835548,2.610997113672,0.398836052532,40.6517418102778,33.7457961442518,0,0.636852835548,0,0.398836052532,0,33.7457961442518,53.54090992,13.8607684,14.43142901,-0.19400092,1.13062003,-0.18909351,7.98901067581615,198.656118988464,0.791005715891402,S
5,6,147.301325945144,3.331436423E-05,33.5348595072524,4.108874072E-05,205.14612684,30.71166493,167.05188178,15.38866398,147.301325945144,3.331436423E-05,33.5348595072524,4.108874072E-05,3.625761227904,0.355300215768,3.15933069492,0.273588542028,18.0873311984079,29.2300841985342,1.981389751632,0.355300215768,0.730683551448,0.273588542028,12.580204526696,29.2300841985342,176.57288148,18.04973213,14.78614013,-0.1940009,4.97214296,-0.01127721,10.1713903067539,137.991835255503,0.678761773895822,S
6,7,147.300947062182,4.990400576E-05,33.4442392153444,6.709460979E-05,117.08110566,27.66242595,103.46632568,14.46724868,147.300947062182,4.990400576E-05,33.4442392153444,6.709460979E-05,3.839891418864,0.628131837492,2.748845699244,0.328543091892,29.9399727415806,19.9472500639012,0,0.628131837492,0,0.328543091892,0,19.9472500639012,89.98647726,15.46228596,14.3624984,-0.19400092,1.17247839,-0.19235161,7.6700966854215,169.712210732935,0.806071894172198,S
7,8,147.296741592063,4.949596523E-05,33.3360563279194,3.298875525E-05,254.68536924,34.74812037,176.23309394,15.36265536,147.296741592063,4.949596523E-05,33.3360563279194,3.298875525E-05,4.427107002684,0.449923941468,3.044937778128,0.227675857968,114.818553330955,11.5783245835515,3.204941295888,0.449923941468,0,0.227675857968,116.67222129094,11.5783245835515,224.17065495,18.82813434,14.73794964,-0.19400092,4.42542614,-0.06043742,8.95454088994259,214.885545429819,0.743115929946607,S
8,9,147.29472068234,3.000229414E-05,33.5250456491778,2.175867033E-05,223.8668243,25.97633796,208.43272675,14.23345837,147.29472068234,3.000229414E-05,33.5250456491778,2.175867033E-05,3.446460148644,0.25548774786,2.906917286796,0.1828626075,97.8726513900655,17.7421541928383,0,0.25548774786,0,0.1828626075,0,17.7421541928383,206.37116078,16.90187955,14.07098262,-0.1940009,4.93543075,-0.0870388,9.53462946804768,139.298036250855,0.712916410657008,S
9,10,147.288858966492,6.748074583E-05,33.4457444610392,4.520629939E-05,121.67367506,28.36795627,104.26678823,14.64801501,147.288858966492,6.748074583E-05,33.4457444610392,4.520629939E-05,3.709719993528,0.5807543625,2.934207753804,0.369917664984,77.152641332748,27.3612845929603,0,0.5807543625,0,0.369917664984,0,27.3612845929603,98.09522408,16.31263692,14.30201246,-0.19400092,1.61886589,-0.19093987,7.09320506736001,168.127684708463,0.832256988052614,S
10,11,147.286929878007,3.78464564E-05,33.4884162442199,7.636964061E-05,850.26467872,73.38720204,204.49400312,14.44015184,147.286929878007,3.78464564E-05,33.4884162442199,7.636964061E-05,8.330934074364,0.66058457472,4.655447758476,0.292758216804,167.269019037357,7.48460352873129,7.771421171232,0.66058457472,3.466264404636,0.292758216804,167.172424799136,7.48460352873129,868.02513659,42.31865508,14.96676123,-0.19400093,20.95896525,9.52049413,7.93489888259334,149.565279950798,0.793590224513161,S
11,12,147.279764416124,1.244232174E-05,33.4934321351606,1.957603223E-05,2582.12656976,92.95546026,762.10639643,15.12985091,147.279714638044,1.244232174E-05,33.4934216098486,1.957603223E-05,6.735495909924,0.181313842464,3.83334130098,0.076100317848,116.418146581538,2.37924444489798,6.004234534176,0.181313842464,2.31147136638,0.076100317848,117.041435902192,2.37924444489798,2573.54115822,43.09504821,15.12985091,-0.19400092,6.57034661,0.30634419,7.79012841322131,146.320700406732,0.800448669195349,M
12,13,147.268353929509,6.412142275E-05,33.3378272470448,5.987650743E-05,85.5809047,25.00806907,87.92856663,14.56661019,147.268353929509,6.412142275E-05,33.3378272470448,5.987650743E-05,3.381746567364,0.62975408346,2.684648090736,0.395652979692,49.5981975105947,32.3592169678913,0,0.62975408346,0,0.395652979692,0,32.3592169678913,61.89011244,13.85899506,14.81443906,-0.19400092,0.84953723,-0.19445004,7.76165907585272,220.269448119138,0.801787637140478,S
13,14,147.26799882671,5.269875641E-05,33.4864315262915,4.241945192E-05,114.77628395,25.88786664,114.78289041,14.88784677,147.26799882671,5.269875641E-05,33.4864315262915,4.241945192E-05,3.299043406644,0.462223767204,2.827276789104,0.339479498304,112.282242641671,36.7033327811638,0,0.462223767204,0,0.339479498304,0,36.7033327811638,93.77550238,16.58527566,14.95461947,-0.19400092,3.2884634,-0.16256313,7.06734720940009,146.514578199435,0.833396727626698,S
14,15,147.265144854122,6.191020192E-05,33.3534078660818,6.718663582E-05,61.45010658,20.83810076,73.54237816,13.32370327,147.265144854122,6.191020192E-05,33.3534078660818,6.718663582E-05,3.206827774728,0.675638706492,2.430472363272,0.378639891144,139.560475657807,29.724558760831,0,0.675638706492,0,0.378639891144,0,29.724558760831,40.84594211,11.77836655,14.22133573,-0.19400092,0.57432362,-0.197341,7.06025931297544,215.325090803108,0.833708616259756,S
15,16,147.261574206548,6.466498087E-05,33.3481669475547,7.478484106E-05,111.36665061,29.95045983,89.90811518,14.8370617,147.261574206548,6.466498087E-05,33.3481669475547,7.478484106E-05,3.8558371617,0.7122166173,2.996532172512,0.441797797296,144.543677831244,30.225259358464,2.413295395992,0.7122166173,0,0.441797797296,146.082859859584,30.225259358464,80.24709576,14.4749468,14.35281501,-0.19400092,1.0774977,-0.19492416,7.1055893396096,218.229157958924,0.831710062191902,S
16,17,147.247954756012,6.862297961E-05,33.546516157342,0.00010172058051,97.74031721,30.65278732,78.1175114,14.93626186,147.247954756012,6.862297961E-05,33.546516157342,0.00010172058051,4.129559021124,0.934686455004,2.826204459912,0.45648692748,26.2937214020654,24.6724921608284,2.778281511732,0.934686455004,0,0.45648692748,24.1801798613108,24.6724921608284,64.30045763,14.93354761,14.63831177,-0.19400092,1.67374844,-0.18276019,8.95493971427386,123.081860718225,0.74309550541817,S
17,18,147.245741690391,8.020119304E-05,33.4114069176054,9.568030321E-05,116.05805375,35.24288769,79.67028658,15.64302455,147.245741690391,8.020119304E-05,33.4114069176054,9.568030321E-05,4.081601880252,0.870776697348,3.32911752408,0.601591463136,149.843107731573,43.7960135664909,2.764177359876,0.870776697348,1.197568753596,0.601591463136,150.933597167297,43.7960135664909,78.71592675,15.36445248,14.72965232,-0.19400092,2.35332732,-0.17179836,4.82261594612077,187.187474214647,0.919633815298368,S
18,19,147.244908022953,1.433737324E-05,33.3181918180121,1.487653502E-05,397.58264334,26.87370396,388.73429784,15.22448843,147.244908022953,1.433737324E-05,33.3181918180121,1.487653502E-05,3.338497338192,0.14119971354,2.857623963228,0.103633936488,41.5172905777492,11.0444000837072,0,0.14119971354,0,0.103633936488,0,11.0444000837072,371.92474709,20.52574001,15.2092498,-0.19400092,4.81427332,-0.29534314,7.80631372321386,232.53819532612,0.799686001640158,S
19,20,147.244493918859,8.33739728E-06,33.4573010718868,7.75905134E-06,619.44088457,24.6556223,641.42683568,14.56432217,147.244493918859,8.33739728E-06,33.4573010718868,7.75905134E-06,3.065123660292,0.07110189738,2.938905835668,0.065318888376,74.0491994716739,22.3786903707157,0,0.07110189738,0,0.065318888376,0,22.3786903707157,591.40438439,21.56683633,14.70009283,-0.19400092,8.05684795,-0.27480181,5.18644662857853,155.507046524861,0.90749558178291,S
20,21,147.24442297744,3.460464372E-05,33.3325412953057,3.706761763E-05,187.1759251,28.63293508,164.21770328,15.10520233,147.24442297744,3.460464372E-05,33.3325412953057,3.706761763E-05,3.462740356356,0.336927277908,3.070375243776,0.266985918972,36.3124975901997,33.0104952365923,1.603378898892,0.336927277908,0.423413632188,0.266985918972,28.8141211118684,33.0104952365923,157.52398908,17.66423842,14.70565348,-0.19400092,2.20426978,-0.19499103,7.12549244535715,228.484309744416,0.830829644559312,S
21,22,147.241344743441,9.83104094E-06,33.4732681675655,1.008948126E-05,7135.16718197,93.08441172,2314.4373005,16.39014044,147.242110024308,9.83104094E-06,33.4726359371498,1.008948126E-05,7.771118086692,0.104305029948,5.099324929056,0.058154564808,133.636006909484,1.62285701958619,7.159556587752,0.104305029948,4.05789177834,0.058154564808,134.076271875186,1.62285701958619,7068.63544174,55.51357603,16.39014044,-0.19400092,13.79731475,-2.2531749,5.51953009154176,145.729021153429,0.895724434317503,M
22,23,147.23933497672,0.00010892819181,33.2974961827465,8.240796133E-05,99.22183733,32.16140134,74.33126195,14.94116446,147.23933497672,0.00010892819181,33.2974961827465,8.240796133E-05,4.369416992064,1.055200013964,2.849666821632,0.476769726648,57.1993354291861,23.6399330379284,3.075618423852,1.055200013964,0,0.476769726648,56.3907769176603,23.6399330379284,65.30947174,14.54899727,14.5969716,-0.19400092,1.50381652,-0.18777517,8.67794388414897,238.998289944141,0.757160019334824,S
23,24,147.236100216366,0.0001124852657,33.4755833351757,0.00010934899891,1216.74257624,112.62854527,165.05951323,13.49935888,147.236100216366,0.0001124852657,33.4755833351757,0.00010934899891,13.702465324836,1.280471554368,5.018112616536,0.359181819612,134.098999794432,6.74548316755051,13.3652244825,1.280471554368,3.95501341518,0.359181819612,134.191819204021,6.74548316755051,920.3351525,61.11182472,17.02085319,-0.19400092,18.79477895,5.09580332,5.38701888079389,142.936225301229,0.900481428154925,S
24,25,147.233016107889,8.023546357E-05,33.4695078963356,5.529470848E-05,141.01592682,33.58214308,105.16126115,15.64243265,147.233016107889,8.023546357E-05,33.4695078963356,5.529470848E-05,4.236118653816,0.735347751228,2.95273974096,0.37635486336,116.298510697205,20.133442115422,2.938702885164,0.735347751228,0,0.37635486336,118.363734319361,20.133442115422,103.59359841,16.7769067,15.12740891,-0.19400092,3.61218713,-0.17562708,5.04819645065369,145.185487041722,0.912197742717996,S
25,26,147.225376836832,1.064546129E-05,33.3495390556091,1.043294031E-05,540.3357197,26.15079933,512.6028045,14.56880147,147.225376836832,1.064546129E-05,33.3495390556091,1.043294031E-05,3.217307049324,0.09375658686,3.056125817052,0.084712528728,50.7938415868914,23.0340153827605,0.913126269204,0.09375658686,0.435330474804,0.084712528728,30.5320521990572,23.0340153827605,515.27322712,20.64664132,14.39276093,-0.19400092,8.46490275,0.29834584,5.72922599947281,228.884201668966,0.888000324311586,S
26,27,147.225098875871,3.803220704E-05,33.4657482882776,3.330260007E-05,201.59034994,29.61461478,169.00337876,15.14540321,147.225098875871,3.803220704E-05,33.4657482882776,3.330260007E-05,3.546645062652,0.336127263696,3.137165630316,0.265841232408,62.5233288657036,31.5986122182222,1.710588804084,0.336127263696,0.909251249796,0.265841232408,60.1124102712097,31.5986122182222,183.89570567,17.84418978,14.61776264,-0.1940009,6.06593858,0.02534449,4.59421798649526,144.677942626989,0.926858860171514,S
27,28,147.223961718125,7.796255162E-05,33.4354705353344,8.025189817E-05,108.2388971,31.91397029,80.42265358,15.01239003,147.223961718125,7.796255162E-05,33.4354705353344,8.025189817E-05,3.777507887796,0.744721879896,3.323382128496,0.58740065622,138.608197668631,63.4150831435553,2.278979669484,0.744721879896,1.205422641972,0.58740065622,142.117954921882,63.4150831435553,74.29040057,14.66274503,14.21226716,-0.19400092,0.97434679,-0.1919379,3.78709145764258,167.191978932994,0.949856449359017,S
28,29,147.222607226292,8.211454157E-05,33.3894997860557,5.306241187E-05,105.36596918,28.66323567,87.22820388,14.4502159,147.222607226292,8.211454157E-05,33.3894997860557,5.306241187E-05,3.793506998472,0.702114690132,2.970183579876,0.440403675012,80.3965899437297,31.0878401322566,0,0.702114690132,0,0.440403675012,0,31.0878401322566,76.04135674,14.15027059,14.03087845,-0.19400093,0.806363,-0.1989046,4.10322518797235,207.87993004897,0.94132811886107,S
29,30,147.217920852359,4.892924332E-05,33.3509910308526,8.832740698E-05,198.70562339,37.88717268,115.93549574,14.73360969,147.217920852359,4.892924332E-05,33.3509910308526,8.832740698E-05,5.156202924684,0.791374871016,3.1005926325,0.326270591784,159.229182428249,13.3932917048208,4.193657104788,0.791374871016,0,0.326270591784,159.264857131293,13.3932917048208,145.64258457,18.80060262,14.21052912,-0.1940009,6.86936301,-0.04476148,5.42266138031366,231.256496750745,0.899211449493358,S
30,31,147.207950482158,2.339010975E-05,33.481444747202,2.812882818E-05,1157.5685124,69.05705425,452.40094589,14.66805861,147.208387383764,2.339010975E-05,33.4811622140014,2.812882818E-05,5.753788962372,0.285548143176,3.419620510896,0.121003650324,127.42944789857,4.43305860596269,4.890328733772,0.285548143176,1.488935646324,0.121003650324,128.232692203436,4.43305860596269,1052.09646712,31.82327194,14.66805861,-0.19400092,9.7321572,-0.15139445,4.6143190107304,128.772778926592,0.926235417109607,M
31,32,147.200114372025,5.734431176E-05,33.2840417698296,6.55632026E-05,64.31497205,21.30446715,74.5014445,13.51449927,147.200114372025,5.734431176E-05,33.2840417698296,6.55632026E-05,3.006532510956,0.580286223108,2.678325086052,0.456622665876,152.267979383529,66.9535046840551,0,0.580286223108,0,0.456622665876,0,66.9535046840551,46.14654709,13.02267913,14.11248286,-0.19400092,0.66540207,-0.19793993,8.61841765634293,253.115443339841,0.760149956490132,S
32,33,147.197704625234,6.10987587E-06,33.4800302609917,5.94569116E-06,934.71581421,26.79724246,923.37348753,15.34373856,147.197704625234,6.10987587E-06,33.4800302609917,5.94569116E-06,3.117734596728,0.052559643636,3.028613227956,0.049606447104,59.0907228779347,23.5767122045187,0,0.052559643636,0,0.049606447104,0,23.5767122045187,934.49211328,22.81370838,15.29981819,-0.19400093,5.05208072,0.01326054,4.24104875276526,124.087604057666,0.937415203659249,S
33,34,147.193198011,3.886837859E-05,33.4802365111254,6.594753888E-05,1445.49311772,95.13784043,317.65607856,15.32125862,147.192757084099,3.886837859E-05,33.4801912332824,6.594753888E-05,8.494114984632,0.584252016516,4.995292215528,0.28243424286,109.403162615586,7.00350972429633,7.921600110396,0.584252016516,3.96024510816,0.28243424286,109.801967593624,7.00350972429633,1395.93991711,52.84745664,15.32125862,-0.19400093,10.45592944,0.54399533,4.12935563541331,121.399449952782,0.940595272619377,M
34,35,147.190697787461,6.23481946E-05,33.5048575037758,5.515136087E-05,100.35733147,26.78188907,94.88212968,14.85808905,147.190697787461,6.23481946E-05,33.5048575037758,5.515136087E-05,3.338661808548,0.554764434948,2.955107086776,0.436108053204,60.5839813097656,55.237915555251,1.226265597468,0.554764434948,0,0.436108053204,57.0771941740977,55.237915555251,71.94251814,14.29929881,14.70073585,-0.19400092,1.68405199,-0.18199502,5.39647283197878,112.047502259529,0.900145261497868,S
35,36,147.190406143921,9.82686978E-05,33.4569299937091,6.91230245E-05,152.33975699,39.03002677,92.60313466,15.81346625,147.190406143921,9.82686978E-05,33.4569299937091,6.91230245E-05,4.589565427008,0.88372094562,3.343463599788,0.506355804072,114.050821103372,26.1707056538476,3.42472012938,0.88372094562,1.358864983944,0.506355804072,115.989243803064,26.1707056538476,106.56098115,16.34342498,14.88032194,-0.19400092,2.26197812,-0.17268665,2.92740842550278,133.422563959263,0.969810106329004,S
36,37,147.187847875021,4.856172714E-05,33.4200524470801,6.786586858E-05,137.43967753,31.34266606,109.19502539,15.40268781,147.187847875021,4.856172714E-05,33.4200524470801,6.786586858E-05,3.784811719572,0.58305055086,3.102026448204,0.400655293524,12.9272758071425,31.9028620113086,2.268901362168,0.58305055086,0.363070949292,0.400655293524,9.44244112660169,31.9028620113086,110.88216777,16.24895705,14.79431103,-0.19400092,2.96482608,-0.16673501,1.88694644171907,182.6278004726,0.987374009140753,S
37,38,147.184630518807,7.056455689E-05,33.3850768105447,6.982998454E-05,77.63713303,25.27855228,75.5833919,14.29725352,147.184630518807,7.056455689E-05,33.3850768105447,6.982998454E-05,3.301509479328,0.665525352924,2.90209177656,0.515123743104,46.2150051626811,63.2882189848459,1.17121772358,0.665525352924,0,0.515123743104,39.3486156952559,63.2882189848459,52.50780177,12.5879729,14.24797574,-0.19400092,1.23686391,-0.19179176,2.78364946424031,231.718727968757,0.972673016222798,S
38,39,147.173373503093,4.40231905E-06,33.5569709686682,4.27648314E-06,1411.28606581,29.55656474,1417.96788479,17.11768244,147.173373503093,4.40231905E-06,33.5569709686682,4.27648314E-06,3.069167468508,0.037321862364,3.024891127584,0.036251348652,87.647829459949,33.9076170364314,0,0.037321862364,0,0.036251348652,0,33.9076170364314,1379.96443222,26.88061154,17.13865822,-0.19400092,11.6303172,-0.35552927,8.21049662781285,98.1098331019638,0.780311218461369,S
39,40,147.172492773019,8.947072698E-05,33.3635907648412,7.985139062E-05,115.4634398,34.73525608,80.40203488,15.61605124,147.172492773019,8.947072698E-05,33.3635907648412,7.985139062E-05,3.879722857212,0.790494177924,3.452688746424,0.639245716992,61.398117872356,72.1296584382367,2.324566970532,0.790494177924,1.703542182156,0.639245716992,59.0936439877685,72.1296584382367,80.01637679,14.94955683,14.65400419,-0.19400092,1.63036952,-0.1893914,3.64948587859124,252.182125218226,0.953371567689864,S
40,41,147.171320598595,5.560284944E-05,33.38827146333,3.551589547E-05,185.84677003,31.56767086,141.01500475,14.97417886,147.171320598595,5.560284944E-05,33.38827146333,3.551589547E-05,4.011106672152,0.478414357128,3.064827316104,0.289748634084,102.423485774153,18.4184127625764,2.574047637144,0.478414357128,0.434496145752,0.289748634084,105.114693705356,18.4184127625764,152.48425503,15.46566708,14.36563889,-0.1940009,3.57893146,-0.14102601,2.25679771773402,242.052543595035,0.981975646880134,S
41,43,147.166771982204,3.786671376E-05,33.3291407849388,2.613390374E-05,193.23757386,27.14969777,175.74891188,14.62852331,147.166771982204,3.786671376E-05,33.3291407849388,2.613390374E-05,3.523755513708,0.321268724064,2.910544050672,0.221170491576,86.8370227034795,19.386205835303,0,0.321268724064,0,0.221170491576,0,19.386205835303,161.80295744,16.72945241,14.40783217,-0.19400092,4.76279547,-0.13860353,5.60335441767073,261.477921802672,0.892665421792348,S
42,44,147.165822453734,5.227321308E-05,33.2954824916918,5.751811385E-05,74.61489649,22.210282,87.0018071,14.15400444,147.165822453734,5.227321308E-05,33.2954824916918,5.751811385E-05,2.985128861652,0.51467241366,2.679882067152,0.411386450436,147.826375987853,64.107087774013,0,0.51467241366,0,0.411386450436,0,64.107087774013,51.86732451,11.83158864,14.80524224,-0.19400092,0.75706384,-0.19495069,7.60143326521871,264.087160470256,0.80926231883214,S
43,45,147.149239953579,2.082461284E-05,33.4216568482071,5.783261546E-05,2001.73895847,122.4718625,611.55509095,23.23581248,147.148848099706,2.082461284E-05,33.4214940941655,5.783261546E-05,9.032961588336,0.490431556692,4.347049378752,0.176081158872,88.4112818448105,4.27135486633522,8.484849137916,0.490431556692,3.135432572964,0.176081158872,88.5948272400379,4.27135486633522,7651.35830767,153.37279829,23.23581248,-0.1940009,19.59208385,99.77034642,0.049399641239871,10.9825874223967,0.999991306062067,M
44,46,147.155256782256,3.138971724E-05,33.397216861774,3.772376068E-05,196.87814391,28.83344631,170.09722458,15.05752065,147.155256782256,3.138971724E-05,33.397216861774,3.772376068E-05,3.47295816198,0.323639082216,3.10871711682,0.261416066004,164.898749222964,34.2845047038136,1.748810815056,0.323639082216,0,0.261416066004,163.862184424954,34.2845047038136,172.01755041,16.81323228,14.60869862,-0.19400092,3.37848405,-0.15143459,1.47876638331435,260.153236910399,0.992231687553703,S
45,47,147.154756028107,5.706946865E-05,33.3793417817407,8.886490837E-05,93.72894514,28.38720752,80.72090028,14.69379426,147.154756028107,5.706946865E-05,33.3793417817407,8.886490837E-05,3.726503565624,0.761049955656,2.906476036704,0.47157528762,169.58004167965,33.5676222728259,0,0.761049955656,0,0.47157528762,0,33.5676222728259,70.30175569,14.3313634,14.37862011,-0.19400092,1.55382895,-0.18169631,2.5397296580806,264.852781457975,0.977213534189058,S
46,48,147.151546879614,4.070331415E-05,33.3659054840549,3.509050223E-05,175.34234292,28.47446191,153.56687161,15.01209354,147.151546879614,4.070331415E-05,33.3659054840549,3.509050223E-05,3.43480179564,0.352202724036,3.100760537508,0.288977911884,69.4771174261333,40.8094704458047,1.459399574376,0.352202724036,0.784278377604,0.288977911884,69.1871429367633,40.8094704458047,153.76457072,15.71689493,14.59899795,-0.1940009,1.57522948,-0.17675384,3.33634484794099,268.848024337847,0.960917982509343,S
47,49,147.147587380561,4.650163118E-05,33.4692793485186,6.500709492E-05,88.90875907,23.13994065,95.68003293,13.68570931,147.147587380561,4.650163118E-05,33.4692793485186,6.500709492E-05,3.539157119172,0.612623758212,2.4490856709,0.289468943244,29.7097030632501,18.3758303866051,0,0.612623758212,0,0.289468943244,0,18.3758303866051,67.82184345,14.09205765,14.30990687,-0.19400092,1.48443041,-0.18930068,2.86976237165743,87.3800127416145,0.970974668343572,S
48,50,147.138600046427,0.00017859125433,33.4182916291646,0.00011798013396,313.36584909,80.27286994,103.36295094,20.33768912,147.138600046427,0.00017859125433,33.4182916291646,0.00011798013396,7.323788416788,1.695770640864,3.861281105496,0.645614843148,60.8405944470801,18.7574546858813,6.632303080716,1.695770640864,2.427404593176,0.645614843148,60.6804376978633,18.7574546858813,202.9018401,28.13706579,20.32781231,-0.19400092,2.95086465,-0.17653841,0.612379542988671,341.681545666412,0.998664639222349,S
49,51,147.137825325793,7.620389434E-05,33.4953216631364,8.479397338E-05,132.00080682,34.06293767,91.99498892,15.08906704,147.137825325793,7.620389434E-05,33.4953216631364,8.479397338E-05,4.4970775119,0.874319691312,2.976205024152,0.411831339624,40.1839245106961,19.9435407542441,3.275624142648,0.874319691312,0,0.411831339624,38.6830965056011,19.9435407542441,90.7469621,15.84148087,14.56683185,-0.19400092,3.40089059,-0.13927101,4.47246250779269,82.0368932411794,0.930583420002802,S
50,52,147.135199940632,7.84908495E-06,33.5332997277847,7.07986441E-06,773.91882331,26.34024676,730.03257702,14.60811021,147.135199940632,7.84908495E-06,33.5332997277847,7.07986441E-06,3.280755477672,0.068406327504,3.014120290356,0.057881764152,64.1839794609689,9.97005566648221,1.052128434276,0.068406327504,0.271361657772,0.057881764152,60.3557426098091,9.97005566648221,754.09642548,23.16202651,14.42506073,-0.19400092,15.81807919,2.2658719,6.74990484508659,83.6151701043916,0.847139625070743,S
51,53,147.131931848672,6.655552499E-05,33.5421370104776,7.942151647E-05,94.58463773,29.04766419,80.90992283,15.0700313,147.131931848672,6.655552499E-05,33.5421370104776,7.942151647E-05,3.47785076214,0.679485730968,3.135373551864,0.556730002332,13.5901638991593,76.8281310011981,1.71157317948,0.679485730968,0.573461673192,0.556730002332,6.74841971856168,76.8281310011981,64.80052312,13.4619955,14.58856332,-0.19400092,0.89798567,-0.19095796,7.29577759662135,82.8033087917771,0.823225342994506,S
52,54,147.125078590912,1.06012166E-06,33.3168602990229,1.02844462E-06,8179.32023381,40.71277842,8098.02972841,23.34756764,147.125078590912,1.06012166E-06,33.3168602990229,1.02844462E-06,3.10319153388,0.009044763264,3.036060724104,0.008658574092,67.0196056886499,5.38531779068805,0,0.009044763264,0,0.008658574092,0,5.38531779068805,8118.91091753,57.09088388,23.29186464,-0.19400092,60.57142309,17.36446757,6.40341375227748,281.347910075052,0.861596520413491,S
53,55,147.124044030302,1.115696916E-05,33.4398942043364,9.60324047E-06,519.61541717,25.00176468,498.48779254,14.02653237,147.124044030302,1.115696916E-05,33.4398942043364,9.60324047E-06,3.239665955352,0.09463417848,3.00128860674,0.081348876036,86.243921899498,15.479672074828,0,0.09463417848,0,0.081348876036,0,15.479672074828,507.09912076,19.47797471,13.90141733,-0.1940009,13.1515244,2.08454981,1.71303465882327,40.1179706627447,0.989585589624645,S
54,56,147.119808023982,2.004798524E-05,33.3334344131557,1.875950093E-05,348.13176162,30.62145082,324.57152164,16.86389459,147.119808023982,2.004798524E-05,33.3334344131557,1.875950093E-05,3.225014087256,0.170729627436,3.10229156916,0.158197738464,75.3155472464418,55.3261737164129,0.873686378412,0.170729627436,0.770679493812,0.158197738464,98.0337249479451,55.3261737164129,328.9536781,21.50040376,16.59096961,-0.1940009,4.11916426,-0.10819045,5.49909315216764,286.088776025735,0.896464411152248,S
55,57,147.11599485815,1.792655189E-05,33.4157575726687,1.729818978E-05,563.02214586,35.51875606,407.08565819,16.34904535,147.11599485815,1.792655189E-05,33.4157575726687,1.729818978E-05,3.978623087712,0.174118809564,3.242555138916,0.119505438972,47.8275406116503,8.8747557986091,2.50376122836,0.174118809564,1.186234261668,0.119505438972,45.057950397064,8.8747557986091,572.45491913,25.88273805,15.49257286,-0.19400092,15.44703264,2.39151154,1.74771383423535,348.639613720232,0.989161360162048,S
56,58,147.108455760285,6.535143647E-05,33.3514524787114,6.659969482E-05,108.72090823,29.57621244,91.4668809,15.1631964,147.108455760285,6.535143647E-05,33.3514524787114,6.659969482E-05,3.53649679812,0.619449665076,3.135138814044,0.491901109956,137.371989807358,59.3574448240869,1.850773389264,0.619449665076,0.492843799908,0.491901109956,141.679602918828,59.3574448240869,76.42957635,15.10710487,14.64297475,-0.19400092,1.48938591,-0.19362898,4.69461054691695,296.470901695636,0.923721131900055,S
57,59,147.104686867956,9.301472039E-05,33.5547097411889,9.51475605E-05,105.41210107,31.46697879,79.53707464,14.51862835,147.104686867956,9.301472039E-05,33.5547097411889,9.51475605E-05,4.599636609132,1.058774249196,2.687689162692,0.389055125304,44.1226962638956,17.7852376662135,3.409099769412,1.058774249196,0,0.389055125304,43.0073087372245,17.7852376662135,70.20995053,15.26052901,14.47354771,-0.19400092,2.0782295,-0.1867278,8.31084878743175,74.1049452686885,0.77540596125699,S
58,60,147.096763726053,8.717380771E-05,33.3981735995461,0.00014212108991,233.04565977,52.26307486,85.94657932,14.47986181,147.096763726053,8.717380771E-05,33.3981735995461,0.00014212108991,6.635489601456,1.301281791588,3.811711778928,0.551687718528,155.31228367164,17.4741372264584,5.91824852838,1.301281791588,2.2058025912,0.551687718528,155.418020227474,17.4741372264584,138.7975327,19.18392708,14.12357233,-0.19400092,4.72704915,-0.12403501,3.02059711937665,332.411433938804,0.967880797350591,S
59,61,147.094239844427,4.76883148E-05,33.5037412290247,4.957725085E-05,96.02545641,23.70586965,102.55810695,14.29429957,147.094239844427,4.76883148E-05,33.5037412290247,4.957725085E-05,3.004008660972,0.425823545592,2.90734273566,0.398431354536,27.0748230209192,175.338713172203,0,0.425823545592,0,0.398431354536,0,175.338713172203,78.57238688,15.17305546,14.54616358,-0.19400092,1.05339564,-0.19233933,5.67427218286691,60.430201376124,0.890047562886489,S
60,62,147.092869077743,7.973929087E-05,33.4656184911289,5.964044198E-05,92.63469059,27.31208672,85.42153688,14.72806112,147.092869077743,7.973929087E-05,33.4656184911289,5.964044198E-05,3.705632899812,0.739846931328,2.729760831036,0.40644474102,119.074348262451,26.3481506333921,0,0.739846931328,0,0.40644474102,0,26.3481506333921,64.13145794,13.18649262,14.70429379,-0.19400092,1.08622578,-0.19244247,3.90490632887089,42.6950244382898,0.946751491370276,S
61,63,147.091958509194,6.679275109E-05,33.4956216873489,8.297096498E-05,98.44656186,29.29663281,81.09169753,14.7401363,147.091958509194,6.679275109E-05,33.4956216873489,8.297096498E-05,3.757751305164,0.754683801768,3.013540856064,0.495781486056,151.236110065296,37.3220121883546,2.259899686188,0.754683801768,0,0.495781486056,152.263387685338,37.3220121883546,68.84277516,13.70575631,14.27003463,-0.19400092,0.93968686,-0.19179308,5.3179386509464,56.765710302307,0.902922692539973,S
62,64,147.091291284732,3.390331529E-05,33.5078527289379,2.809874134E-05,227.85588478,29.48384449,192.8799492,15.18712683,147.091291284732,3.390331529E-05,33.5078527289379,2.809874134E-05,3.496258572516,0.288700798896,3.15174238452,0.236637377784,80.4790817380908,32.4369956397019,1.608029416044,0.288700798896,0.950729297004,0.236637377784,84.5289314280808,32.4369956397019,199.977733,17.47963094,14.6727316,-0.1940009,5.35092204,-0.15950289,5.96163574227304,60.3686312593379,0.879164240149499,S
63,65,147.090425963213,4.450970113E-05,33.506208608467,9.20521859E-05,68.79230834,23.37299499,75.4617402,14.00719218,147.090425963213,4.450970113E-05,33.506208608467,9.20521859E-05,3.489612115068,0.781535543652,2.436783730848,0.374881449312,176.383286709905,24.2958333233025,0,0.781535543652,0,0.374881449312,0,24.2958333233025,46.84081877,13.5711022,14.70680036,-0.19400092,0.65766494,-0.20759414,5.8979759464163,59.5288859278111,0.881612931379947,S
64,66,147.088945650095,9.203673903E-05,33.2860886436348,6.225227448E-05,130.61715996,33.31746169,99.01740914,15.47854718,147.088945650095,9.203673903E-05,33.2860886436348,6.225227448E-05,4.513184791488,0.877392349344,2.726386263576,0.342699863508,119.759694314053,16.0040876823567,3.331286588196,0.877392349344,0,0.342699863508,121.207615641037,16.0040876823567,94.00950364,18.12809382,15.34548028,-0.19400092,2.01184571,-0.19577701,8.68546923087121,290.718518225803,0.756781192341102,S
65,67,147.087120636137,2.86758411E-06,33.2969771208374,2.73823894E-06,1953.65539352,25.93801461,1920.05333105,14.80088805,147.087120636137,2.86758411E-06,33.2969771208374,2.73823894E-06,3.125167273044,0.02443488858,3.036987800424,0.023081015628,72.0164971628003,11.0330387540521,0.47636682768,0.02443488858,0.308802302208,0.023081015628,152.078858231506,11.0330387540521,2026.75859535,35.69988689,14.73992688,-0.1940009,20.25322101,9.01973635,8.11277460952576,292.953575528963,0.785052419815283,S
66,68,147.085412558421,4.504077661E-05,33.3749128720778,6.750751667E-05,114.94364952,27.64690264,101.62906373,14.59761376,147.085412558421,4.504077661E-05,33.3749128720778,6.750751667E-05,3.614760948672,0.574055376012,2.918557470816,0.379159490124,173.964732040326,30.2042560829548,0,0.574055376012,0,0.379159490124,0,30.2042560829548,88.1696604,14.09912062,14.31707915,-0.19400093,3.09853999,-0.13747649,4.28347396345531,319.282876538405,0.93618718240993,S
67,69,147.083900979599,6.505989867E-05,33.3425878091666,6.029959216E-05,96.0171576,26.97959893,89.08133631,14.78912239,147.083900979599,6.505989867E-05,33.3425878091666,6.029959216E-05,3.337736366196,0.582174659304,3.01225090176,0.475993733832,123.744327652459,68.9797197471002,1.396479218796,0.582174659304,0,0.475993733832,131.612990387146,68.9797197471002,71.50229397,14.33681897,14.55845268,-0.19400092,0.9381273,-0.19838892,5.78393366619283,305.073301539539,0.885946166269024,S
68,70,147.078741770797,3.721691692E-05,33.4104624245278,1.495013951E-05,546.98646473,39.22215926,307.43988277,14.80265524,147.078741770797,3.721691692E-05,33.4104624245278,1.495013951E-05,5.386876200936,0.317709246204,3.080775552768,0.121094951256,97.2750163191871,4.69364635263752,4.415163319764,0.317709246204,0.590173182072,0.121094951256,98.088271221149,4.69364635263752,520.87678912,23.71055103,14.37629817,-0.1940009,11.18441924,0.8224012,3.6399168438918,349.536771671855,0.953611518109144,S
69,71,147.073003863816,2.753686839E-05,33.3622715004195,3.748972921E-05,123.84434506,21.97133388,145.78262592,14.04676524,147.073003863816,2.753686839E-05,33.3622715004195,3.748972921E-05,3.051325494576,0.320785182,2.596945395456,0.229339133928,168.758246458131,25.9170084897846,0,0.320785182,0,0.229339133928,0,25.9170084897846,102.39569258,15.579111,14.77570004,-0.19400092,2.14941497,-0.22375639,5.25235020825466,317.443178465552,0.905215835778179,S
70,72,147.070134890996,1.346671806E-05,33.3974953001917,1.281859768E-05,384.17086399,24.587345,390.45913511,14.34682404,147.070134890996,1.346671806E-05,33.3974953001917,1.281859768E-05,3.082662335232,0.115273245744,2.977170113844,0.107488363932,67.4100870645503,43.4436841358859,0,0.115273245744,0,0.107488363932,0,43.4436841358859,367.9395332,18.00347722,14.40916276,-0.1940009,7.315321,0.16121464,4.26129111023715,340.267470374592,0.936830654162286,S
71,73,147.062306099747,2.016443185E-05,33.5337163994171,2.567041163E-05,402.42731778,33.58853021,288.10347128,15.39249207,147.062306099747,2.016443185E-05,33.5337163994171,2.567041163E-05,3.856082888304,0.217696021668,3.37889135538,0.170840561868,177.464568271368,17.5963825022699,2.412312237828,0.217696021668,1.3413981771,0.170840561868,174.743686377744,17.5963825022699,376.95978901,18.79458953,14.50300533,-0.19400092,5.04292939,0.08644615,8.04274155617792,56.8646406337675,0.788428285530954,S
72,74,147.059667557168,1.460735032E-05,33.3952622175562,1.342505067E-05,387.94112359,25.29225031,373.49102182,14.22998461,147.059667557168,1.460735032E-05,33.3952622175562,1.342505067E-05,3.197116956312,0.125050914396,3.030456045204,0.11246779188,108.531645938837,29.5663670403189,0.958487019768,0.125050914396,0,0.11246779188,126.685931860026,29.5663670403189,360.45232987,19.16137163,14.10696586,-0.19400092,3.75757577,-0.22785783,4.80031120543615,340.880473058574,0.920352963650061,S
73,75,147.058956934966,8.539745084E-05,33.5421187312175,5.198614346E-05,101.53414322,28.71631091,89.2672081,14.98338876,147.058956934966,8.539745084E-05,33.5421187312175,5.198614346E-05,3.827465319312,0.747180706644,2.771983714392,0.400048347528,106.985361458188,24.5431890823647,0,0.747180706644,0,0.400048347528,0,24.5431890823647,75.42307353,15.64514182,14.83832602,-0.19400093,1.02393597,-0.19649677,8.55741540723893,57.7736374306464,0.76320171147144,S
74,76,147.0508811349,4.979429165E-05,33.5385247885867,4.900274486E-05,80.90676156,21.57603115,94.46372674,13.74720201,147.0508811349,4.979429165E-05,33.5385247885867,4.900274486E-05,3.01590197838,0.470659247388,2.6490143898,0.359495470116,46.6909990631332,48.069274729626,0,0.470659247388,0,0.359495470116,0,48.069274729626,62.67018641,13.65164786,14.39950665,-0.19400092,1.17182037,-0.18521972,8.60291301642557,54.7311379789275,0.760926795032849,S
75,77,147.038723789939,1.514677293E-05,33.3321732580856,1.67072334E-05,370.54282366,26.71026966,349.2138086,14.78580943,147.038723789939,1.514677293E-05,33.3321732580856,1.67072334E-05,3.346925012064,0.150481995804,2.95721264322,0.117910202796,146.997978582308,14.6698264215929,0,0.150481995804,0,0.117910202796,0,14.6698264215929,340.26900772,18.26661784,14.61976899,-0.1940009,7.18854744,0.08272648,7.74125443242274,316.214808950584,0.802745310427181,S
76,78,147.02913246276,5.76615662E-05,33.3342833678886,5.536519803E-05,129.9494804,30.33147487,109.30812243,15.55294006,147.02913246276,5.76615662E-05,33.3342833678886,5.536519803E-05,3.52062085608,0.527065281108,3.149810827344,0.425950808832,50.5138527271488,54.8416189870238,1.680480483264,0.527065281108,0.90795595518,0.425950808832,44.4258162533965,54.8416189870238,105.45188456,16.96713789,15.01294992,-0.19400092,2.45744582,-0.15882229,8.01153604968728,319.251319666569,0.789926532040434,S
77,79,147.026420291883,3.411159875E-05,33.3762406778718,3.278697615E-05,144.16213468,23.76794038,149.27899998,14.03144169,147.026420291883,3.411159875E-05,33.3762406778718,3.278697615E-05,3.112082168976,0.303502374072,2.894561030952,0.262227860064,127.018709196047,54.3460197824655,0,0.303502374072,0,0.262227860064,0,54.3460197824655,119.60602565,15.56489736,14.17148997,-0.19400092,1.35656364,-0.22885453,6.76929278159452,336.383459891757,0.846313690116319,S
78,80,147.025411636836,1.483218143E-05,33.5129969017061,1.344970449E-05,434.50284399,27.18368923,394.15656196,14.68976633,147.025411636836,1.483218143E-05,33.5129969017061,1.344970449E-05,3.316120508952,0.127598496228,3.100810779972,0.11193148512,110.689274988082,23.2106695016412,1.300860491832,0.127598496228,0.501754537548,0.11193148512,124.343610426532,23.2106695016412,414.01298863,18.22943341,14.37384799,-0.19400092,10.98964913,0.82171721,8.31593125148653,41.3461787131782,0.775156559509258,S
79,81,147.023471003952,5.783336558E-05,33.3971293385987,6.750532936E-05,91.09703736,26.13668652,86.35736189,14.53882002,147.023471003952,5.783336558E-05,33.3971293385987,6.750532936E-05,3.291258037212,0.580636877076,2.989676311056,0.48033150696,17.4549683333199,74.3764254600361,0,0.580636877076,0,0.48033150696,0,74.3764254600361,65.29450314,13.98580087,14.3784373,-0.19400092,0.87547107,-0.19679931,6.51394413695615,347.0626905888,0.857048011005031,S
80,82,147.022784109266,3.654026571E-05,33.499177837093,6.561587648E-05,388.93693437,47.19368805,176.14529408,15.32684281,147.022784109266,3.654026571E-05,33.499177837093,6.561587648E-05,5.723772717852,0.576332309628,3.598382657196,0.2705702697,17.1695806333476,10.0041000288443,4.850139870324,0.576332309628,1.875738067668,0.2705702697,16.2480228621923,10.0041000288443,314.55510509,22.78253902,14.59613395,-0.19400092,5.92442575,-0.1095669,7.89969850282486,36.1907521995328,0.795265391945043,S
81,83,147.022750318355,8.555402062E-05,33.3001621114651,7.581167011E-05,274.22097328,52.45928679,114.67961161,16.15882247,147.022750318355,8.555402062E-05,33.3001621114651,7.581167011E-05,5.264414409924,0.790939071036,4.23688372524,0.559887249816,124.319076020753,30.3261434757685,4.300742879676,0.790939071036,2.915673213132,0.559887249816,126.137625276188,30.3261434757685,213.59688189,20.41558913,15.03034491,-0.19400092,3.23833387,-0.14947464,9.68507620023286,311.297210008333,0.70493422071304,S
82,84,147.022062559755,1.675075775E-05,33.479161599159,1.300746383E-05,374.67963285,26.23518453,369.17751176,14.94745609,147.022062559755,1.675075775E-05,33.479161599159,1.300746383E-05,3.306418500708,0.143785007748,2.863178592516,0.10793362194,103.675541186649,12.1407366387325,0,0.143785007748,0,0.10793362194,0,12.1407366387325,350.53697655,18.82120307,14.95079596,-0.1940009,4.15435716,-0.43531188,7.28865153687788,28.3730950690705,0.823546115663777,S
83,85,147.014875718441,9.19372397E-05,33.4359491619698,6.862050785E-05,169.57949675,39.93128245,93.31412617,15.11826445,147.014875718441,9.19372397E-05,33.4359491619698,6.862050785E-05,4.564257857136,0.795693759552,3.713958710532,0.559204142328,106.373753109915,36.0335372305817,3.378408704532,0.795693759552,2.13181251912,0.559204142328,109.039113485028,36.0335372305817,119.15705603,18.78442127,14.01023292,-0.1940009,5.53042128,-0.05702634,6.83191627195958,7.3275921059452,0.843633838141732,S
84,86,147.009976751883,9.06757481E-06,33.4121295044969,8.55186189E-06,576.83532619,24.88269689,590.2181503,14.58320049,147.009976751883,9.06757481E-06,33.4121295044969,8.55186189E-06,3.078338105232,0.07756358562,2.961449417772,0.071753540004,110.51135262497,26.2759960444868,0,0.07756358562,0,0.071753540004,0,26.2759960444868,552.29849418,20.05705066,14.67262609,-0.19400092,7.397643,-0.4708393,7.04543100949813,355.461512029537,0.834360373049237,S
85,87,147.006176022028,4.420742854E-05,33.4133333218506,2.504905529E-05,985.02112565,43.67589559,479.16022531,14.68513165,147.006117544896,4.420742854E-05,33.4127822754132,2.504905529E-05,6.21839593404,0.4183034166,2.749497813648,0.102767420232,27.1970175564515,3.76456619432132,5.414168200212,0.4183034166,0,0.102767420232,26.5820867060275,3.76456619432132,1164.79129932,45.17035627,14.68513165,-0.19400093,23.5791922,25.21068927,7.22988088396691,356.153499272879,0.826183175467862,M
86,88,147.003337139437,7.641158946E-05,33.4074876143281,4.760279646E-05,87.70437253,25.30591262,89.15379768,14.54080333,147.003337139437,7.641158946E-05,33.4074876143281,4.760279646E-05,3.527699377428,0.670868276868,2.601185196924,0.363850261884,71.8803187401605,24.7584432245067,0,0.670868276868,0,0.363850261884,0,24.7584432245067,62.75584552,13.51758446,14.85659868,-0.19400089,1.09481982,-0.19037235,7.40357006737327,353.519918412304,0.818346414833079,S
87,89,146.996982791652,7.325094089E-05,33.4181965949355,7.942102532E-05,102.41892037,30.89232273,83.78082847,15.48245919,146.996982791652,7.325094089E-05,33.4181965949355,7.942102532E-05,3.742098291324,0.75852129744,3.047206399344,0.513381092256,38.6453901490179,40.4349518722699,2.12993763714,0.75852129744,0.2906085411,0.513381092256,34.8069578034016,40.4349518722699,70.77624571,15.07950038,14.95226752,-0.19400092,1.7760259,-0.1755398,7.67600600420897,358.56258217426,0.805796418587071,S
88,90,146.987558326506,5.512835421E-05,33.3998782757837,4.968852717E-05,157.81061812,31.46485313,125.36234122,15.4176918,146.987558326506,5.512835421E-05,33.3998782757837,4.968852717E-05,3.885377904684,0.534101127696,3.022160657436,0.332530778988,51.6934616053887,22.4826823449777,2.345551921476,0.534101127696,0.245594947896,0.332530778988,49.587654874799,22.4826823449777,134.44504311,16.96365205,14.87278678,-0.1940009,2.76075798,-0.1478836,8.2489290538293,350.996354490552,0.778436947065938,S


==> anc/N3003_C_C.csv <==
Source,list,for,N3003_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999250000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,147.150208333333,DEC=,33.4215,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,147.244507393419,1.599568578E-05,33.4572059744309,1.516979048E-05,59.35668322,5.18497208,59.03233134,2.98176547,147.244507393419,1.599568578E-05,33.4572059744309,1.516979048E-05,2.666747692152,0.137531600028,2.557743205176,0.126532900692,115.272149009339,50.1096550107972,0.363895245,0.137531600028,0,0.126532900692,135.733209547933,50.1096550107972,55.59008727,3.60359194,2.97867291,-0.0296125,0.61664463,-0.04050929,5.18470275355847,155.567535087565,0.184922405192285,S
1,1,147.241652228749,1.594052898E-05,33.4729168719134,2.119757693E-05,542.4690757,15.50743874,238.32049282,3.18116236,147.242339695503,1.594052898E-05,33.4724482719914,2.119757693E-05,7.419954239136,0.219238294896,2.801608752456,0.049874584032,126.085833911694,1.68231897738285,6.93482691546,0.219238294896,1.112837949936,0.049874584032,126.251709030279,1.68231897738285,524.14287056,11.77154414,3.18116236,-0.0296125,2.59795661,-0.01112873,5.52046299900355,145.999736035527,0.139166946435291,M
2,2,147.225318051049,3.970372277E-05,33.3495297705275,2.194213367E-05,30.58429468,5.19054047,30.88896606,2.97053223,147.225318051049,3.970372277E-05,33.3495297705275,2.194213367E-05,3.01572706014,0.337723954416,2.227216068828,0.183930737976,95.6619117220106,14.7620626984414,0,0.337723954416,0,0.183930737976,0,14.7620626984414,24.96093317,2.99252272,3.02949525,-0.02961249,0.65918567,-0.02052019,5.72771070012715,228.910081689315,0.114222485538556,S
3,3,147.22501210976,8.290826014E-05,33.465769422182,9.727594914E-05,34.45251561,9.05977415,18.1337238,3.27556063,147.22501210976,8.290826014E-05,33.465769422182,9.727594914E-05,4.630141542492,0.99828570096,2.78354819394,0.421245675072,38.4771774616184,19.2437064772207,3.849367535748,0.99828570096,0.891193870836,0.421245675072,37.86433932483,19.2437064772207,21.04671667,4.31832156,3.14408612,-0.0296125,1.05277911,-0.00928667,4.59140650738945,144.633723256159,0.28198983066375,S
4,5,147.197699056924,3.21193085E-06,33.4799882340034,3.02446742E-06,322.73870617,5.63325227,320.311571,3.23520489,147.197699056924,3.21193085E-06,33.4799882340034,3.02446742E-06,2.666054811276,0.027457842636,2.563706862828,0.02539389708,109.839313519461,10.6842581071041,0.320057870076,0.027457842636,0.059260603284,0.02539389708,121.446310800758,10.6842581071041,320.7332354,5.07837701,3.23006748,-0.0296125,2.19446133,-0.01831288,4.23880492012792,124.103601480531,0.34841387707571,S
5,6,147.192596600987,8.8139619E-05,33.4801736409054,7.753077227E-05,144.26034541,19.15819453,26.43099057,3.00197549,147.192596600987,8.8139619E-05,33.4801736409054,7.753077227E-05,6.74493125076,0.791009018856,5.489275077216,0.6038074818,59.4882078230503,26.4187997696301,6.223514381496,0.791009018856,4.829038783236,0.6038074818,58.6630885842022,26.4187997696301,110.53199316,7.55771438,3.20468894,-0.02961249,2.84648354,0.07484446,4.11051377466534,121.068865587734,0.373898258909329,S
6,7,147.188981501259,6.377078878E-05,33.463560803174,5.71978947E-05,21.10768017,5.80354012,18.45697446,2.99983378,147.188981501259,6.377078878E-05,33.463560803174,5.71978947E-05,3.372774666732,0.655450317576,2.300125519584,0.31266008784,130.063916760836,20.6120521587774,2.106264155328,0.655450317576,0,0.31266008784,131.640565214215,20.6120521587774,15.4124273,3.14517472,2.99087856,-0.0296125,0.18308594,-0.02849758,3.183893238628,127.557379170747,0.569941214077103,S
7,8,147.187869611066,3.73130468E-05,33.4200053008663,3.737598639E-05,31.0523309,5.88800649,27.50965394,3.13060821,147.187869611066,3.73130468E-05,33.4200053008663,3.737598639E-05,2.873375709192,0.338770360584,2.664866216916,0.292718118528,135.353575954923,63.6561522146685,1.175093898552,0.338770360584,0.634405445424,0.292718118528,146.464778336359,63.6561522146685,26.33689491,3.34455517,3.04881428,-0.0296125,0.46887496,-0.02209658,1.88816656153826,182.712021210419,0.827906641784919,S
8,9,147.184653069498,7.416561592E-05,33.3850196302478,4.178174731E-05,18.09114684,5.49867189,17.1527979,3.02325107,147.184653069498,7.416561592E-05,33.3850196302478,4.178174731E-05,3.096305089092,0.629291535408,2.310714064728,0.353196630756,92.9488390430624,27.9727642850508,0,0.629291535408,0,0.353196630756,0,27.9727642850508,12.72662428,2.62323622,3.03296179,-0.0296125,0.19018442,-0.02950173,2.78704319120326,231.744168264045,0.654646322413601,S
9,10,147.183460299204,5.733087075E-05,33.4274658767423,5.56001128E-05,19.35202442,5.43310215,18.18322525,2.964387,147.183460299204,5.733087075E-05,33.4274658767423,5.56001128E-05,3.140143780896,0.595408355892,2.29913613612,0.32227547652,133.412037139869,24.5009404834076,1.715721473304,0.595408355892,0,0.32227547652,135.753625072355,24.5009404834076,13.91892333,2.83822258,2.97413658,-0.0296125,0.21387289,-0.02977237,1.70319002028635,167.858762788026,0.858159444512203,S
10,11,147.181043140021,3.082742234E-05,33.4298400750033,4.018111049E-05,35.65022213,5.97076888,30.41767506,3.06604478,147.181043140021,3.082742234E-05,33.4298400750033,4.018111049E-05,3.232322692632,0.369500740956,2.45968925958,0.218617335252,151.28765743577,17.126281294635,1.914137160912,0.369500740956,0,0.218617335252,154.192009977117,17.126281294635,31.40264923,4.39837592,3.00202169,-0.02961249,0.50685719,-0.01371023,1.62314691959132,162.035131304599,0.870512993426761,S
11,12,147.180049112327,9.091497609E-05,33.3612747031228,5.068967955E-05,20.10483076,6.1790992,16.24771583,3.01955854,147.180049112327,9.091497609E-05,33.3612747031228,5.068967955E-05,3.583746533124,0.805724982252,2.342231328852,0.359817698196,70.9989619699773,21.7460722517259,0,0.805724982252,0,0.359817698196,0,21.7460722517259,14.03649112,3.04540063,2.98512759,-0.02961249,0.60925731,-0.02303534,3.91052846008907,247.51709081933,0.414760647884398,S
12,13,147.176423487346,2.705175531E-05,33.4280243497853,3.330820539E-05,29.00249146,5.15087016,30.91006455,3.0916525,147.176423487346,2.705175531E-05,33.4280243497853,3.330820539E-05,2.70182305512,0.290037103704,2.355793452144,0.219544255332,159.549315916808,31.5120141431856,0,0.290037103704,0,0.219544255332,0,31.5120141431856,26.01327563,3.50721387,3.15474244,-0.0296125,0.21144901,-0.03089576,1.36988874817562,163.388428501716,0.906409038016736,S
13,14,147.172532303636,8.146538155E-05,33.3634585410347,8.958199983E-05,21.36516378,6.96892108,15.21575613,3.13209925,147.172532303636,8.146538155E-05,33.3634585410347,8.958199983E-05,3.79962867564,0.930287394252,2.506862189916,0.433848833172,139.248350229655,24.8447553109914,2.7489485673,0.930287394252,0,0.433848833172,140.688927257197,24.8447553109914,15.12203722,3.50278826,3.03330035,-0.0296125,0.58878516,-0.02561435,3.65764508468353,252.190582334586,0.467968771815813,S
14,15,147.171306915368,1.021570129E-05,33.388157986639,9.31428181E-06,100.74145024,5.39063573,97.45022918,3.04285271,147.171306915368,1.021570129E-05,33.388157986639,9.31428181E-06,2.71151851122,0.086658416136,2.586256157268,0.07889863626,95.0107335849447,27.3986725201062,0.626326301016,0.086658416136,0.272551242564,0.07889863626,77.1381394461114,27.3986725201062,95.91734866,4.25322144,3.01957994,-0.0296125,0.60773425,-0.05420911,2.2624949722413,242.148657171529,0.760269185210282,S
15,16,147.171063855682,5.342216301E-05,33.4211895949661,5.360875256E-05,20.69383467,6.13918049,20.34887508,3.50295396,147.171063855682,5.342216301E-05,33.4211895949661,5.360875256E-05,2.704365437976,0.47922399216,2.550902714424,0.426588130404,44.1489826780532,122.892696746977,0,0.47922399216,0,0.426588130404,0,122.892696746977,14.2066109,3.08405637,3.49068091,-0.0296125,0.50790601,-0.02469732,1.04458064825825,181.015858672596,0.944753111831434,S
16,17,147.167282038137,8.734598025E-05,33.4230900369423,0.00012078805489,196.49182616,26.63099118,49.30353498,3.8737121,147.168040179117,8.734598025E-05,33.4225734466583,0.00012078805489,6.810674997852,1.237044892176,2.5405277679,0.257885292096,125.01826715878,9.55455034217504,6.2782719327,1.237044892176,0,0.257885292096,125.205372418187,9.55455034217504,169.623448,11.2647238,3.8737121,-0.0296125,0.99293766,-0.13376416,0.860323248003417,173.628610928918,0.962271330666755,M
17,18,147.166647240865,0.00013444272,33.4253146824343,7.602744792E-05,73.51108503,16.50208694,22.033132,3.89574864,147.166647240865,0.00013444272,33.4253146824343,7.602744792E-05,5.91553374498,1.158025187844,3.825968212908,0.611007680664,102.04306455224,22.2549001601356,5.290285921272,1.158025187844,2.840768348364,0.611007680664,101.925674045951,22.2549001601356,46.85896436,6.31932075,3.82317512,-0.02961249,2.36721144,-0.48099952,0.854443235683069,164.457828564789,0.962778099851493,S
18,19,147.163281632193,0.00011869414816,33.4243801690075,0.00019549198707,157.07787486,23.69413235,26.78529613,4.23635765,147.16251899015,0.00011869414816,33.4238347286569,0.00019549198707,6.865543448136,1.8763118262,2.858490355896,0.48827135718,60.9533186503627,16.7432759435051,6.352975490364,1.8763118262,1.171270343304,0.48827135718,60.6259369459622,16.7432759435051,153.65180581,12.27182061,4.23635765,-0.0296125,1.61164644,-0.51491008,0.677103572733633,165.209798681785,0.976503568534343,M
19,20,147.160216212558,7.224586211E-05,33.4264256685476,5.191347206E-05,133.0779382,19.03137375,42.47662909,4.73843444,147.160216212558,7.224586211E-05,33.4264256685476,5.191347206E-05,5.248839740472,0.623647009008,4.0490337447,0.424077791976,104.911834072128,20.9641839671864,4.532203651356,0.623647009008,3.135225808188,0.424077791976,104.8120414577,20.9641839671864,116.49929201,7.80145955,4.53470057,-0.0296125,2.1223284,0.08964527,0.58181648178935,149.469132577885,0.982611551327173,S
20,21,147.14987354854,2.141342656E-05,33.4215870852395,8.106489795E-05,1565.15807859,54.667195,395.30932029,5.25575615,147.148779721512,2.141342656E-05,33.4214763244398,8.106489795E-05,18.670734832608,0.692741476908,5.244937603812,0.159146105796,82.5580295888948,2.66927588151085,18.484164329436,0.692741476908,4.568029860456,0.159146105796,82.5277430482858,2.66927588151085,4113.9565467,54.51606608,5.25575615,-0.0296125,5.01142631,22.0935126,0.017560876610796,17.3103295088826,0.999984056290423,M
21,22,147.15537776914,5.946943408E-05,33.4130531336769,7.440576882E-05,40.90668643,9.5246582,23.514323,3.71570034,147.15537776914,5.946943408E-05,33.4130531336769,7.440576882E-05,3.920140255176,0.68226492258,3.010363268436,0.431900665488,29.4987546753021,28.3367292320832,2.963891741472,0.68226492258,1.438975437588,0.431900665488,28.7130110088156,28.3367292320832,31.77998955,5.15453937,3.46600245,-0.02961249,0.77983918,-0.01480611,0.569106705319045,242.939690705718,0.983358297504007,S
22,23,147.155221423158,2.431926894E-05,33.3971422036362,3.120102313E-05,48.31570455,6.11774853,40.03549002,3.07508806,147.155221423158,2.431926894E-05,33.3971422036362,3.120102313E-05,3.31864438068,0.291601640016,2.466841099788,0.165629140704,149.238340394026,12.1611349309613,2.052403358076,0.291601640016,0,0.165629140704,151.834467130717,12.1611349309613,42.76583992,4.36475427,3.00190254,-0.0296125,2.15916839,0.12642141,1.48287922589901,260.250257011613,0.89101268174842,S
23,24,147.154762833602,5.31946664E-05,33.379180782781,6.47380256E-05,43.49299729,8.40813128,23.68932704,3.14807773,147.154762833602,5.31946664E-05,33.379180782781,6.47380256E-05,4.128581174508,0.6130493793,3.016647666612,0.358769409732,33.3413470719708,20.6770199218968,3.232432282284,0.6130493793,1.456791576336,0.358769409732,32.5264750958466,20.6770199218968,30.46263137,3.90202225,2.9443288,-0.0296125,1.33680919,-0.00173842,2.54938131008802,264.864616942213,0.703734347870022,S
24,25,147.15160976638,0.00010056722635,33.3993071733822,4.711876311E-05,26.56187204,7.32019915,17.45981068,3.10382124,147.15160976638,0.00010056722635,33.3993071733822,4.711876311E-05,4.04021334798,0.86214242106,2.554309784412,0.378279837324,80.4689135772854,19.9907267874087,3.067141490172,0.86214242106,0,0.378279837324,79.3896751389842,19.9907267874087,19.51830803,3.33300165,2.99803833,-0.02961249,0.41189074,-0.02540999,1.33341828106508,266.982192959139,0.911157480477068,S
25,26,147.15163807355,2.761049417E-05,33.3658008379348,3.067789834E-05,33.94577038,5.39744625,32.68900925,3.03692933,147.15163807355,2.761049417E-05,33.3658008379348,3.067789834E-05,2.732998327704,0.261306496764,2.577528250992,0.232679674584,12.343087596888,66.1751652327664,0,0.261306496764,0,0.232679674584,0,66.1751652327664,29.4293798,3.16650197,3.01115961,-0.0296125,0.33571803,-0.03105752,3.34271711207015,268.771874147846,0.53563904813671,S
26,27,147.147526830984,2.847772595E-05,33.4691668438685,2.148119319E-05,40.8603103,5.44931866,38.67951356,3.02187734,147.147526830984,2.847772595E-05,33.4691668438685,2.148119319E-05,2.888405566596,0.242979186312,2.480968884492,0.180012255984,80.290839768683,22.4192782097097,0,0.242979186312,0,0.180012255984,0,22.4192782097097,35.06418222,3.66379858,2.99534008,-0.0296125,0.58325554,-0.03625568,2.86315970970047,87.3132521832327,0.638604378167731,S
27,28,147.140066102459,8.128238985E-05,33.4214175166723,9.536416821E-05,109.4847161,22.65203714,26.31755866,4.87896159,147.140391985897,8.128238985E-05,33.4214358231347,9.536416821E-05,3.68531108604,0.849673381932,3.125007368388,0.637515678672,62.2503140977109,58.8348772780502,2.609147555964,0.849673381932,1.721933753328,0.637515678672,58.9173960136033,58.8348772780502,91.82906698,9.55817451,4.87896159,-0.0296125,0.42591492,-0.02494605,0.507931801851983,359.44450836696,0.986727016644151,M
28,29,147.138716557173,9.191072086E-05,33.4182977487534,4.348452911E-05,140.68715679,19.29183591,41.21515361,4.45885916,147.138716557173,9.191072086E-05,33.4182977487534,4.348452911E-05,6.404004181296,0.790930378656,3.61580177412,0.342650702844,78.9996627842212,11.26575570952,5.839735272804,0.790930378656,2.531462396796,0.342650702844,78.6144536075723,11.26575570952,123.75414651,8.10104896,4.46965532,-0.0296125,3.35924801,0.32143947,0.606726917947462,341.541220006255,0.981101415356969,S
29,30,147.1320131296,8.452588012E-05,33.4399479499142,3.82399609E-05,19.24309677,5.68264042,16.97456706,2.94471675,147.1320131296,8.452588012E-05,33.4399479499142,3.82399609E-05,3.407648778792,0.717231864852,2.256732859608,0.322674794568,87.2037685081965,20.6264751057295,0,0.717231864852,0,0.322674794568,0,20.6264751057295,14.09525087,2.76804446,2.95382415,-0.0296125,0.17032089,-0.02895318,1.43361915613261,50.5465746084318,0.89785070288704,S
30,31,147.124001872731,6.59103459E-06,33.4398415410952,6.22736345E-06,150.92818088,5.30714023,146.12813063,2.99817738,147.124001872731,6.59103459E-06,33.4398415410952,6.22736345E-06,2.686075790328,0.055912573764,2.608416770832,0.052751249496,96.3743918547445,28.7405744959558,0.552390378804,0.055912573764,0.373125351708,0.052751249496,50.8765201449335,28.7405744959558,148.65567339,4.73867767,2.97511201,-0.0296125,1.82801614,0.0464142,1.7126178414832,39.9916258964999,0.856674163306715,S
31,32,147.12272663208,4.316535462E-05,33.4166789372728,7.825244176E-05,81.79286901,12.62589377,28.01225007,3.65979326,147.122981489309,4.316535462E-05,33.416505685949,7.825244176E-05,3.828026368116,0.703597270968,2.339571429324,0.280924413732,111.300253694571,15.5306256421391,2.765106508968,0.703597270968,0,0.280924413732,111.504259663894,15.5306256421391,77.66305451,7.23025671,3.65979326,-0.0296125,0.73301879,-0.03041649,1.40634981998214,348.138021133158,0.9015529076399,M
32,33,147.120009694536,9.732302029E-05,33.4173173218946,0.00010306453111,49.73405021,12.22158292,22.90182659,3.97735056,147.120009694536,9.732302029E-05,33.4173173218946,0.00010306453111,5.311834717644,1.1362986198,2.773306567908,0.391018632228,137.066154765734,15.6890467219362,4.617050802084,1.1362986198,1.007559429264,0.391018632228,137.608806113414,15.6890467219362,36.31585821,5.77728572,3.91363119,-0.02961249,1.1466559,0.18736999,1.53301925438481,350.586387182195,0.883857228654913,S
33,34,147.119790055163,3.416432458E-05,33.3333581971024,4.540156262E-05,26.18552156,5.49587833,24.37465201,3.01459295,147.119790055163,3.416432458E-05,33.3333581971024,4.540156262E-05,2.902211260416,0.384886530468,2.51103647772,0.289620863064,0.24690143431127,37.1578776614491,0,0.384886530468,0,0.289620863064,0,37.1578776614491,21.33715219,3.51892462,2.97556335,-0.0296125,0.50710133,-0.01859413,5.50373676516916,286.084607204806,0.141287574459328,S
34,35,147.116014339844,5.16000408E-06,33.415733406962,6.04360195E-06,383.45678159,11.89863456,280.92854687,3.87545742,147.116135233426,5.16000408E-06,33.4155637615371,6.04360195E-06,3.340564972164,0.055436454828,2.735246602476,0.038277419976,58.1104101817544,3.44061069916387,2.101783525632,0.055436454828,0.805587133536,0.038277419976,54.7478888873836,3.44061069916387,476.73507543,9.73487468,3.87545742,-0.0296125,3.18776756,9.02054217,1.74704415683727,348.586683102715,0.851197582575422,M
35,36,147.100820662787,7.450044615E-05,33.4551269150141,4.906468442E-05,19.04228948,5.8600859,16.71403353,3.07812189,147.100820662787,7.450044615E-05,33.4551269150141,4.906468442E-05,3.101192143992,0.63260721108,2.492115059376,0.414354170448,94.3241955277533,38.0055283449192,0,0.63260721108,0,0.414354170448,0,38.0055283449192,14.40470345,3.21751022,3.01563909,-0.0296125,0.40941484,-0.02689448,3.19145906307653,39.2256343548678,0.56830870508021,S
36,37,147.096738448342,6.517756706E-05,33.3982150594586,0.00010201750254,28.99851193,8.1748978,16.15405038,3.10861813,147.096738448342,6.517756706E-05,33.3982150594586,0.00010201750254,4.121134078068,0.893645498412,2.954856444768,0.504614519568,162.202522921043,28.4482864560668,3.205850023512,0.893645498412,1.364903308908,0.504614519568,163.631453553945,28.4482864560668,20.50277789,3.15530636,2.91597462,-0.0296125,0.59550013,-0.02292883,3.02056715861746,332.464377723312,0.605073939724458,S
37,38,147.078678115711,2.781235643E-05,33.4104509577826,1.080202907E-05,110.3598593,7.26523423,68.53882899,2.92805975,147.078678115711,2.781235643E-05,33.4104509577826,1.080202907E-05,4.445072168184,0.238754566368,2.457279564984,0.083496487824,99.6382442478668,3.92559046531963,0,0.238754566368,0,0.083496487824,0,3.92559046531963,105.53986673,5.37880184,2.88328192,-0.0296125,2.24993119,0.10680734,3.6431769977908,349.535272227705,0.471052068554821,S
38,39,147.070106765356,1.53060608E-05,33.3974461995799,1.482194136E-05,73.03353333,5.57284567,64.58239547,2.95881174,147.070106765356,1.53060608E-05,33.3974461995799,1.482194136E-05,2.887514873388,0.13756479642,2.656702656468,0.117048603276,129.168199493964,23.2160790434833,1.189047744648,0.13756479642,0.638344692468,0.117048603276,138.103059537205,23.2160790434833,69.05967621,4.12416193,2.88110368,-0.0296125,1.74649131,0.08716206,4.26361431351243,340.236621688403,0.343559709800724,S
39,40,147.069214090394,7.489994234E-05,33.4683516659705,3.515525482E-05,17.89559341,5.06388531,18.56011487,2.86505683,147.069214090394,7.489994234E-05,33.4683516659705,3.515525482E-05,3.3005774529,0.660535899804,1.981685111616,0.235957242492,72.7931176997434,15.0417845898608,0,0.660535899804,0,0.235957242492,0,15.0417845898608,12.85024174,2.89631244,3.03500815,-0.0296125,0.11357468,-0.03023629,4.93407431064109,34.7538502377217,0.223471566762459,S
40,41,147.059681663169,1.646499135E-05,33.3952205843629,2.40161595E-05,48.60715563,5.29636109,47.11273661,2.97245786,147.059681663169,1.646499135E-05,33.3952205843629,2.40161595E-05,2.947708911024,0.206873807076,2.374304354352,0.134669803464,166.437190906458,13.036048760965,0,0.206873807076,0,0.134669803464,0,13.036048760965,45.41502778,4.08721499,2.97582187,-0.02961249,0.96054259,-0.00515645,4.80046470999254,340.849542171687,0.245518185051673,S


==> anc/N3044_B_L.csv <==
Source,list,for,N3044_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,148.420333333333,DEC=,1.57963888888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,148.558973278106,3.979829941E-05,1.45970201357653,4.455172443E-05,162.29370816,27.78414294,157.6198595,15.72282168,148.558973278106,3.979829941E-05,1.45970201357653,4.455172443E-05,3.681676787256,0.377682271308,3.478279489776,0.337382569944,0.27064623978283,73.1557496111854,0,0.377682271308,0,0.337382569944,0,73.1557496111854,117.97226573,12.65518234,15.6203314,-0.23773576,3.31422029,-0.21100193,10.9969316685038,220.871070579649,0.633260926473038,S
1,1,148.557277579594,5.744535906E-05,1.58121462307191,6.227477344E-05,120.43511212,27.47827718,110.22792458,14.90486637,148.557277579594,5.744535906E-05,1.58121462307191,6.227477344E-05,3.95503139916,0.5720007303,3.4358164983,0.434366402544,36.2751349530694,41.7598871915871,0,0.5720007303,0,0.434366402544,0,41.7598871915871,95.39511479,14.20936738,14.65411242,-0.23773579,3.38946916,-0.18928941,8.21407323869882,179.338622383458,0.780137022383989,S
2,2,148.552161094473,2.506823125E-05,1.65258655985266,2.608829547E-05,373.99711312,32.98443596,297.39743461,16.29463564,148.552161094473,2.506823125E-05,1.65258655985266,2.608829547E-05,4.0177744119,0.22324016592,3.892818450204,0.210325646952,23.9786762114221,71.4906517507597,2.070752661756,0.22324016592,1.432903771476,0.210325646952,171.915941482159,71.4906517507597,341.73305949,19.85550699,15.54210212,-0.23773576,9.56031454,0.79128489,9.03714258314183,151.030287378684,0.738875351557812,S
3,3,148.537713729142,4.371353935E-05,1.70360764912951,4.982843979E-05,105.9763422,22.7032407,121.67489888,14.28089555,148.537713729142,4.371353935E-05,1.70360764912951,4.982843979E-05,3.572281719504,0.457644131244,3.032363940624,0.326067883812,146.74995766644,31.1842120390012,0,0.457644131244,0,0.326067883812,0,31.1842120390012,83.74065801,13.17295692,14.91006788,-0.23773578,1.38810299,-0.2490558,10.2414038060482,133.422915977333,0.674951068343747,S
4,4,148.529215200549,5.718816007E-05,1.52083066407561,8.120636616E-05,113.10971887,27.53663418,101.67034528,14.52767768,148.529215200549,5.718816007E-05,1.52083066407561,8.120636616E-05,4.451529139992,0.754046041212,3.108240265248,0.374653447128,28.0493976846474,19.0616151943683,0,0.754046041212,0,0.374653447128,0,19.0616151943683,85.93480586,13.53758442,14.51997377,-0.23773578,1.93454093,-0.20829242,7.42280041696098,208.381231806183,0.817470769352577,S
5,5,148.520201619595,6.841910047E-05,1.67686575775953,9.324966897E-05,86.08310506,26.94792241,83.98825768,15.10549095,148.520201619595,6.841910047E-05,1.67686575775953,9.324966897E-05,4.118691176784,0.853035661476,3.094985173032,0.483373859796,27.1379579496122,29.0729869875289,0,0.853035661476,0,0.483373859796,0,29.0729869875289,56.73604667,12.68074534,15.24527215,-0.23773575,1.68667725,-0.23554381,8.36105621630724,135.754843290071,0.772938179248556,S
6,6,148.517291948383,7.626770558E-05,1.55929160358105,7.402257625E-05,82.60979886,25.3357415,82.27440883,14.53894289,148.517291948383,7.626770558E-05,1.55929160358105,7.402257625E-05,3.795004609848,0.720090982404,3.290578844256,0.541543511556,48.0923792156823,53.7370420847885,0,0.720090982404,0,0.541543511556,0,53.7370420847885,55.29991854,11.81205842,14.57966118,-0.23773575,2.07202652,-0.22898816,5.94210047335496,191.854833161238,0.879917928548851,S
7,7,148.51398691381,3.071895889E-05,1.50385822366315,2.776873169E-05,205.59181551,25.06576239,211.98778491,14.69038133,148.51398691381,3.071895889E-05,1.50385822366315,2.776873169E-05,3.79295013204,0.28744438752,3.180064857012,0.20151331254,53.585217931268,17.2872478338993,0,0.28744438752,0,0.20151331254,0,17.2872478338993,185.3272138,16.83079858,14.89227907,-0.23773576,4.04297316,-0.25145241,7.22678811080711,218.987251634901,0.826321530558927,S
8,8,148.509846773686,4.466070345E-05,1.48560694941688,3.922405508E-05,133.7095736,24.2234805,140.3745845,14.42620497,148.509846773686,4.466070345E-05,1.48560694941688,3.922405508E-05,3.590471275632,0.385316649432,3.299444624052,0.32471455392,110.195754965045,51.2704419433754,0,0.385316649432,0,0.32471455392,0,51.2704419433754,118.2576368,16.06716853,14.62876298,-0.23773578,2.08484948,-0.22326881,7.78820522378997,226.419247863562,0.800539222424035,S
9,9,148.506063383559,9.163192995E-05,1.61242753497089,6.459522334E-05,104.43737793,30.16091409,93.42333517,16.03230251,148.506063383559,9.163192995E-05,1.61242753497089,6.459522334E-05,4.186255971456,0.80139540258,3.321180925812,0.510919562232,71.3918264918611,33.6383676196006,0,0.80139540258,0,0.510919562232,0,33.6383676196006,77.64075548,15.59213687,15.78508818,-0.23773578,1.39493318,-0.23667486,5.50531800007934,159.061344625777,0.89623926596859,S
10,10,148.501623428322,1.060054063E-05,1.69830797561549,1.547422344E-05,880.39530058,34.89408703,626.21007621,15.82173027,148.501623428322,1.060054063E-05,1.69830797561549,1.547422344E-05,4.805165859588,0.136298508588,3.638880683424,0.081894162132,19.854658858537,4.27787421364583,3.293422595532,0.136298508588,0.72741617946,0.081894162132,14.2889512076201,4.27787421364583,841.31662213,22.867379,15.05800446,-0.23773578,10.52082189,0.18260782,8.62937337710579,124.399641876109,0.759600549339637,S
11,11,148.501159234243,7.775732211E-05,1.68836693490397,5.498222191E-05,110.96866332,28.36675172,102.67705884,15.46383427,148.501159234243,7.775732211E-05,1.68836693490397,5.498222191E-05,4.02794610624,0.664059056796,3.337041928392,0.4591199277,99.64765939829,35.5474423261958,0,0.664059056796,0,0.4591199277,0,35.5474423261958,84.27294588,13.19329117,15.28449866,-0.23773578,1.19081642,-0.22572708,8.12757538589415,126.613954057887,0.784336606349399,S
12,12,148.498366897184,2.838685881E-05,1.60182119682781,2.589437434E-05,279.76535848,29.49973601,257.57857596,16.10739719,148.498366897184,2.838685881E-05,1.60182119682781,2.589437434E-05,3.762855030132,0.240673100652,3.589916225112,0.219485334924,87.8780366810867,55.166366043001,1.29848962284,0.240673100652,0.636587547372,0.219485334924,139.859641656355,55.166366043001,267.39918836,19.63482214,15.80483695,-0.23773576,4.23697202,-0.07421862,4.86577410781827,164.12444831495,0.918234036425902,S
13,13,148.49826710291,0.00010635784489,1.50890785967219,6.836612397E-05,108.60595494,30.99796518,89.60307638,15.41165059,148.49826710291,0.00010635784489,1.50890785967219,6.836612397E-05,4.71708928422,0.967706624448,3.195762670872,0.460847641032,65.6077033339998,21.6000805385605,2.962311651216,0.967706624448,0,0.460847641032,64.9722672311709,21.6000805385605,75.99810197,14.74846359,15.21008198,-0.23773578,1.91319532,-0.22868718,6.3134539306638,222.235517053481,0.865253937271816,S
14,14,148.498247527694,6.871057801E-05,1.5903268743761,6.980124027E-05,88.95795655,25.70461902,91.38939388,15.04471431,148.498247527694,6.871057801E-05,1.5903268743761,6.980124027E-05,3.764453093748,0.671194846044,3.215915921988,0.488803446612,136.472929751428,45.5834855951753,0,0.671194846044,0,0.488803446612,0,45.5834855951753,65.22874158,13.44596056,15.21907234,-0.23773576,2.21063283,-0.2209611,4.7168588279235,172.185094469841,0.923017668578007,S
15,15,148.497884293733,6.29642151E-05,1.57925159990797,7.956810048E-05,79.96202095,24.33539101,85.26416872,14.5485754,148.497884293733,6.29642151E-05,1.57925159990797,7.956810048E-05,3.786882010596,0.718844349708,3.080016117828,0.472397633316,27.3006122686758,36.7183132523294,0,0.718844349708,0,0.472397633316,0,36.7183132523294,53.54570639,11.4110955,14.91396324,-0.23773576,0.81699568,-0.23994181,4.65134782117332,180.285171750536,0.925080643361575,S
16,16,148.489742567982,9.043718626E-05,1.59536938431593,7.454431285E-05,89.38249749,29.04836977,83.97446367,16.05953362,148.489742567982,9.043718626E-05,1.59536938431593,7.454431285E-05,3.82478020884,0.767734135308,3.46111686738,0.630642560364,95.3026687918358,81.5170088799628,1.380343770468,0.767734135308,0,0.630642560364,119.364129664481,81.5170088799628,59.53961395,13.18545354,15.85205064,-0.23773575,1.14483964,-0.23151058,4.26860798492732,167.224833225128,0.936618742325639,S
17,17,148.486457543529,9.467071E-05,1.65986602948237,8.03703565E-05,88.85300678,29.34524249,79.60073133,15.70389367,148.486457543529,9.467071E-05,1.65986602948237,8.03703565E-05,3.94858020222,0.822909956544,3.515863357008,0.656600503284,111.512995497587,73.0468318608021,1.825402295916,0.822909956544,0,0.656600503284,128.081609553374,73.0468318608021,57.40763725,12.60418914,15.35132287,-0.23773575,1.87069259,-0.23396487,6.23691589377105,129.483605513501,0.868333801499044,S
18,18,148.481193095443,9.95504148E-05,1.63849202807396,6.782442603E-05,166.53414168,40.11621041,107.52392639,17.03974956,148.481193095443,9.95504148E-05,1.63849202807396,6.782442603E-05,4.898082435588,0.8461108503,3.932690036148,0.571748097996,95.5959947582944,33.1531778621265,3.317453593416,0.8461108503,1.869894752508,0.571748097996,101.821076008459,33.1531778621265,114.76988939,15.62557806,15.96474249,-0.23773576,3.23478571,-0.22097019,5.07866662864645,135.948156895086,0.911170775855203,S
19,19,148.480539043988,8.244960121E-05,1.51118960654049,7.081244402E-05,89.50548936,26.28049775,90.90014229,14.99916228,148.480539043988,8.244960121E-05,1.51118960654049,7.081244402E-05,4.18990619934,0.828910113192,2.922796127736,0.402253903224,52.0632806098045,21.723593606901,2.068910704188,0.828910113192,0,0.402253903224,47.7670154776645,21.723593606901,59.77650208,15.23800122,15.42656901,-0.23773578,3.92185939,-0.19023719,5.46869472473262,228.67573713322,0.89756082288343,S
20,20,148.476356789859,2.625443007E-05,1.51083029699631,2.272318303E-05,228.73224459,24.74489227,249.79775545,15.08674616,148.476356789859,2.625443007E-05,1.51083029699631,2.272318303E-05,3.624369062112,0.23583374082,3.142129875588,0.176142724668,60.1816546055912,18.2874832992794,0,0.23583374082,0,0.176142724668,0,18.2874832992794,208.937351,17.1533881,15.50415436,-0.23773576,2.96673716,-0.27622639,5.32310832674438,230.857212688305,0.902740921143859,S
21,21,148.472820748023,9.63252036E-05,1.58933048064214,8.938346992E-05,95.17131496,30.49312523,80.37422956,15.56953091,148.472820748023,9.63252036E-05,1.58933048064214,8.938346992E-05,4.36172099922,0.950077994616,3.376359786276,0.581654044584,130.277016364219,34.8304458158333,2.67863974992,0.950077994616,0,0.581654044584,135.751375185838,34.8304458158333,59.72795307,12.30598417,15.18931458,-0.23773575,1.37984068,-0.22746821,3.20129621624636,169.533755787404,0.963976148196085,S
22,22,148.471052429064,7.824619218E-05,1.63458271016718,6.575143373E-05,172.75940564,34.8930377,125.55636447,15.83852268,148.471052429064,7.824619218E-05,1.63458271016718,6.575143373E-05,5.201054782596,0.796026793212,3.29025135438,0.342093400776,127.754453725635,14.0472252684645,3.884608223244,0.796026793212,0,0.342093400776,130.708493525057,14.0472252684645,134.53678177,18.55905276,15.48231921,-0.23773576,5.72121417,-0.1007209,4.48566781643736,132.698416447781,0.930183772479578,S
23,23,148.470353387729,6.308132804E-05,1.45346588213085,3.837787532E-05,303.63004555,39.99695668,190.06367157,16.41848199,148.470353387729,6.308132804E-05,1.45346588213085,3.837787532E-05,5.556378517164,0.56918209482,3.575791527408,0.260483703264,67.347127865139,10.0766680792405,4.170337116156,0.56918209482,1.145693717496,0.260483703264,67.1671908599888,10.0766680792405,263.43080819,18.98652858,15.74205271,-0.23773578,6.58808813,-0.09796745,8.14319150534614,248.38084296832,0.78358047409972,S
24,24,148.469433891264,7.631909359E-05,1.65618681746211,6.343063854E-05,138.52635263,28.68820715,118.75287305,14.28021353,148.469433891264,7.631909359E-05,1.65618681746211,6.343063854E-05,5.086290771648,0.799275380796,2.8523630547,0.262476667116,51.5649538378901,10.8784336661006,3.547349021772,0.799275380796,0,0.262476667116,49.54163598576,10.8784336661006,99.02753446,17.37607646,14.67779657,-0.23773579,4.38169764,-0.15809417,5.45588678125561,122.666481734969,0.898021255472832,S
25,25,148.468162014593,8.635000004E-05,1.47539383426514,8.608765195E-05,104.37765531,30.99288077,89.12891904,15.91308979,148.468162014593,8.635000004E-05,1.47539383426514,8.608765195E-05,4.39467888222,0.89359265592,3.314208192768,0.519564046032,45.1775180030977,29.4555097302864,2.495996227152,0.89359265592,0,0.519564046032,39.19442662913,29.4555097302864,75.86644881,15.82158795,15.59763587,-0.23773579,2.52058044,-0.21650798,6.88118861361016,245.360941926711,0.841512454929414,S
26,26,148.465612839918,9.7341264E-05,1.7053255837578,0.00010363344271,180.35363923,42.10481697,104.32430494,16.29787346,148.465612839918,9.7341264E-05,1.7053255837578,0.00010363344271,5.922959995836,1.108451947824,3.630103077456,0.473403831696,137.596495420564,16.9255882739166,4.833848083932,1.108451947824,0,0.473403831696,139.254773711462,16.9255882739166,127.58876255,17.57477975,15.65969978,-0.23773575,4.15845534,-0.21004215,8.01526653366153,109.803757723544,0.789747618402131,S
27,27,148.459146821504,0.0001290033704,1.54156468001202,0.00010068114676,98.6838376,32.65449065,79.40801889,15.67752389,148.459146821504,0.0001290033704,1.54156468001202,0.00010068114676,5.17964209596,1.308630372552,2.984003157204,0.460371313764,54.0772719348503,18.7122257163636,3.672922904712,1.308630372552,0,0.460371313764,52.3299296053273,18.7122257163636,63.17600709,14.30728738,15.83802805,-0.23773576,1.53871861,-0.23334175,3.26160288063355,224.45921101701,0.962625239617742,S
28,28,148.458467022889,6.076351985E-05,1.51495167437549,6.980916917E-05,118.35087536,30.11059015,111.3326951,16.62997432,148.458467022889,6.076351985E-05,1.51495167437549,6.980916917E-05,3.91733651016,0.628970644296,3.375012693564,0.469000846836,30.5516497393918,43.6921708250984,0,0.628970644296,0,0.469000846836,0,43.6921708250984,92.77734228,15.49978633,16.45748307,-0.23773579,1.26445195,-0.23328931,4.50501863490813,239.488894616583,0.929596237862912,S
29,29,148.454851479731,9.22718014E-06,1.52900754831666,7.51371565E-06,828.82180327,28.38115622,818.82744445,16.21255571,148.454851479731,9.22718014E-06,1.52900754831666,7.51371565E-06,3.775900249512,0.07953225714,3.334000636008,0.06205275468,73.2034019330611,6.8445631906139,0,0.07953225714,0,0.06205275468,0,6.8445631906139,805.31682902,21.37456217,16.21089177,-0.23773578,9.62099421,0.12257695,3.67627121809211,235.724955545786,0.952696794718177,S
30,30,148.455133516754,8.039988413E-05,1.50742422438476,0.00010178897759,92.07344673,31.00395231,85.17797431,16.7878834,148.455133516754,8.039988413E-05,1.50742422438476,0.00010178897759,4.22323747722,0.95350924728,3.18331181772,0.547692821316,31.3173457820382,32.283581072146,0,0.95350924728,0,0.547692821316,0,32.283581072146,61.45371899,13.73669266,16.73066072,-0.23773575,1.93243773,-0.22843706,4.80941514177091,244.27828389402,0.920059787577562,S
31,31,148.452666419365,0.00012079047727,1.60596044415593,9.210210453E-05,140.96171777,38.93284246,88.98297614,16.10497076,148.452666419365,0.00012079047727,1.60596044415593,9.210210453E-05,5.462579294496,1.16168826924,3.606731251416,0.555556151124,57.4713854548513,22.1283112468462,4.055137699428,1.16168826924,1.203703803432,0.555556151124,55.9925926485588,22.1283112468462,101.97036315,16.14372136,15.39325604,-0.23773576,2.13312705,-0.21668811,2.50096020696705,140.84053816469,0.977898242677797,S
32,32,148.439406695906,8.282557701E-05,1.66137041573341,7.790369867E-05,91.98112432,28.30736622,86.21595653,15.55822144,148.439406695906,8.282557701E-05,1.66137041573341,7.790369867E-05,4.017385248444,0.797027944392,3.302822345616,0.542125382184,49.7942376054971,41.0374184796964,1.7237929023,0.797027944392,0,0.542125382184,40.4198527441276,41.0374184796964,62.64471052,12.15905913,15.43080725,-0.23773575,1.32300829,-0.23244371,5.035549694017,103.130459372692,0.912622423580175,S
33,33,148.437070539099,4.507528576E-05,1.63684169195831,3.623751394E-05,213.25493632,30.1312593,184.95703405,15.60492761,148.437070539099,4.507528576E-05,1.63684169195831,3.623751394E-05,4.409286799284,0.428542477524,3.252200355864,0.238195513476,57.006613451941,13.0156952597334,2.462824822464,0.428542477524,0,0.238195513476,53.7419032066253,13.0156952597334,181.91690361,18.09073421,15.37912431,-0.23773576,3.58346597,-0.11433308,3.57595674163579,106.302850106498,0.955200306027769,S
34,34,148.436491906956,6.08660329E-05,1.61598753612228,5.776831088E-05,128.97422397,28.98463837,119.86131761,15.82877037,148.436491906956,6.08660329E-05,1.61598753612228,5.776831088E-05,4.058212111344,0.592273776204,3.297664005084,0.394053241896,131.118707089687,28.5037289303393,2.159474132448,0.592273776204,0,0.394053241896,138.01385713621,28.5037289303393,99.26414998,14.16708957,15.68283005,-0.23773579,1.34009701,-0.23194131,2.38655281275029,113.958758216507,0.979859343184146,S
35,35,148.435012036422,6.008152718E-05,1.49298751212823,0.00012489834837,125.05324013,38.75490083,105.28132058,19.42701139,148.435012036422,6.008152718E-05,1.49298751212823,0.00012489834837,4.783444408368,1.07839115136,3.088307745756,0.466438433544,12.1469422413556,20.9857910850948,0,1.07839115136,0,0.466438433544,0,20.9857910850948,82.64143626,18.07420268,19.38580317,-0.23773576,1.8497617,-0.2344113,5.27309907025372,260.388589577051,0.904493015264717,S
36,36,148.419950236541,9.61127911E-06,1.57982697955815,2.008685563E-05,43315.24377524,617.89738752,3016.86160947,27.4049853,148.420454930493,9.61127911E-06,1.57951286456747,2.008685563E-05,39.824076866796,0.183499733772,10.597164241212,0.044305342416,112.581721563935,0.36458519150193,39.666584682648,0.183499733772,9.993188472192,0.044305342416,112.620779442653,0.36458519150193,65344.79664052,516.77212791,27.4049853,-0.23773576,23.71265873,96.01498459,0.025599015736875,26.1587087136388,0.999997665378427,M
37,37,148.426315171212,1.11376386E-06,1.47466069742342,1.22007972E-06,13088.7420631,88.59609785,13071.42748916,36.54988177,148.426455166864,1.11376386E-06,1.47453009473312,1.22007972E-06,3.663492117732,0.010825552944,3.320632305288,0.008884423692,58.8898494098991,1.215083519754,0,0.010825552944,0,0.008884423692,0,1.215083519754,13326.70673095,79.24761689,36.54988177,-0.23773576,71.00620132,57.88545241,6.30890160942823,266.739790321973,0.865437944076272,M
38,38,148.425860470256,8.385830444E-05,1.64648975950656,0.00010914422846,100.57540433,32.84727007,80.15776509,16.17720147,148.425860470256,8.385830444E-05,1.64648975950656,0.00010914422846,4.362552546552,0.961507748412,3.57703327152,0.661038038568,21.9981612442726,45.6951250654287,2.602198386648,0.961507748412,0.31677662016,0.661038038568,13.2442604186326,45.6951250654287,67.91790435,14.78687332,15.54583105,-0.23773578,1.79176288,-0.23037134,4.02472734012308,94.7244433837101,0.943504139562087,S
39,39,148.423154220989,5.192254145E-05,1.69934187898897,3.536667591E-05,3260.62049926,93.79083842,946.77051223,17.57219798,148.422601637302,5.192254145E-05,1.70048919667262,3.536667591E-05,9.925997841288,0.482132847636,5.712066734436,0.226237104036,152.477859677312,4.79829415311196,9.328966864056,0.482132847636,4.378154145516,0.226237104036,152.663254161538,4.79829415311196,3153.19236058,47.15919724,17.57219798,-0.23773578,10.83618554,-0.42473167,7.18417178421142,91.3493741435482,0.828223683321109,M
40,40,148.421873242714,3.300653379E-05,1.68690455645993,3.462795333E-05,151.45196903,23.93996741,173.93422413,15.13856733,148.421873242714,3.300653379E-05,1.68690455645993,3.462795333E-05,3.346315057656,0.296503887384,3.236241920544,0.276679434852,156.955093241216,107.064755536092,0,0.296503887384,0,0.276679434852,0,107.064755536092,134.96604032,15.95706372,15.73119334,-0.23773576,2.25702638,-0.25131214,6.43660269097301,90.8221276292862,0.860237050875851,S
41,41,148.420186117621,2.210056396E-05,1.70360375793384,2.030331343E-05,3720.12562675,127.44549641,775.98556586,18.40567165,148.420200067531,2.210056396E-05,1.70358423677373,2.030331343E-05,7.69208207328,0.206022440232,6.129533006892,0.14926853826,37.1197816258214,5.40598978846533,6.8028047271,0.206022440232,5.050332907092,0.14926853826,34.6385057552605,5.40598978846533,3438.51947697,44.46588313,18.40567165,-0.23773575,18.80108903,-0.91520246,7.4378973832646,89.9319878817846,0.816782233389493,M
42,42,148.416661747414,0.00010922457165,1.69317353100454,9.370241741E-05,104.02932236,33.82202314,79.37743875,16.12820753,148.416661747414,0.00010922457165,1.69317353100454,9.370241741E-05,4.562231623128,1.030515781788,3.572723256012,0.652980336192,55.4322556420822,38.292755651113,2.733248990304,1.030515781788,1.073489901084,0.652980336192,51.3207472568342,38.292755651113,61.87141648,12.17416817,15.44998122,-0.23773575,1.77788161,-0.22539912,6.81563674352689,88.1485697760455,0.84433225573599,S
43,43,148.407264451206,9.93642824E-06,1.7132841712165,8.99907624E-06,724.30565555,27.63824356,702.33637373,15.60703836,148.407264451206,9.93642824E-06,1.7132841712165,8.99907624E-06,3.76424110368,0.087851834748,3.40735702284,0.07209330102,60.2016065195404,9.49086915688774,0.920820686652,0.087851834748,0,0.07209330102,38.7413339672237,9.49086915688774,705.34203941,22.16599403,15.51890273,-0.23773576,5.84793952,-0.11486145,8.05693353154004,84.4174049623868,0.787745672736583,S
44,44,148.404129199372,6.912831223E-05,1.66967183450214,6.972397859E-05,92.70182655,26.57937096,93.80499644,15.40989411,148.404129199372,6.912831223E-05,1.66967183450214,6.972397859E-05,3.774971538864,0.66803764104,3.255864765264,0.496508253372,135.851995967954,48.2454431458764,0,0.66803764104,0,0.496508253372,0,48.2454431458764,66.47604732,13.86626342,15.51943387,-0.23773576,1.66021437,-0.22249456,5.48870284226999,79.8013775023099,0.896839741470883,S
45,45,148.397159277733,0.00010278543593,1.54615716758582,6.125567784E-05,124.48009941,30.82637453,105.64649345,15.24647865,148.397159277733,0.00010278543593,1.54615716758582,6.125567784E-05,5.114458181088,0.963635289732,2.865249750096,0.316722083364,63.1166594084123,13.0531462568209,3.563245599588,0.963635289732,0,0.316722083364,62.4080689790887,13.0531462568209,100.26031763,16.40631405,15.64364175,-0.23773579,1.21068183,-0.22532856,2.44286446843636,304.679018745355,0.978905196557865,S
46,46,148.396458432841,6.158115637E-05,1.7067396991664,5.399385289E-05,105.66211535,25.761022,108.06986336,15.07383105,148.396458432841,6.158115637E-05,1.7067396991664,5.399385289E-05,3.659013138816,0.53581643442,3.323295824004,0.441524718864,66.5717804134929,61.4851126200231,0,0.53581643442,0,0.441524718864,0,61.4851126200231,82.53158348,12.95192532,15.1867589,-0.23773578,1.49658376,-0.22977966,7.7593149498035,79.3660181253215,0.801897741471994,S
47,47,148.394131739594,0.00020558581228,1.59051431942337,0.0001797004224,757.17152554,108.0816998,126.09781749,19.07397382,148.394945838739,0.00020558581228,1.58948679113024,0.0001797004224,8.08506585126,2.032857648432,5.322988288008,1.107077700636,142.136421337816,29.7458031948277,7.330682219436,2.032857648432,3.874062092256,1.107077700636,142.953034671982,29.7458031948277,654.03185122,48.60254727,19.07397382,-0.23773576,3.87332693,-0.19630633,1.70158266319076,22.5498773459672,0.989723843063628,M
48,48,148.37835501847,0.00013110643727,1.68530191502988,6.3086304E-05,114.88017561,33.99786705,84.21979533,15.58300925,148.37835501847,0.00013110643727,1.68530191502988,6.3086304E-05,5.069997087336,1.11886006806,3.346117753428,0.519095721816,97.4576227842603,22.2698006380413,0,1.11886006806,0,0.519095721816,0,22.2698006380413,76.08430394,14.12449604,15.14947598,-0.23773576,2.71780777,-0.21920803,6.82140191964323,68.3414012849099,0.844085062105602,S
49,49,148.374695250791,1.551395643E-05,1.61678357473045,1.316336088E-05,449.04826309,26.87808621,455.07535048,15.61851037,148.374695250791,1.551395643E-05,1.61678357473045,1.316336088E-05,3.719223471528,0.135572050584,3.29970283218,0.106627575528,66.8546093731576,12.2989706284317,0,0.135572050584,0,0.106627575528,0,12.2989706284317,438.36927613,18.71930001,15.71329631,-0.23773576,11.49404216,0.64127687,3.5297862847362,39.1535793173829,0.956330874175932,S
50,50,148.373691868858,7.716954564E-05,1.69413381921217,8.929212158E-05,97.74799826,28.33654838,89.00694005,15.05024369,148.373691868858,7.716954564E-05,1.69413381921217,8.929212158E-05,4.459289934816,0.90193699296,3.062925744264,0.432977472612,38.3014236977068,21.683400216664,2.64576133296,0.90193699296,0,0.432977472612,33.0739929181251,21.683400216664,67.63930718,14.23791867,15.11764731,-0.23773578,1.75519926,-0.23043795,7.4174026517709,67.8444673548499,0.817716713199662,S
51,51,148.361071939081,7.402431751E-05,1.62618047288186,4.210076552E-05,205.7561935,35.59916246,144.48636551,15.92717459,148.361071939081,7.402431751E-05,1.62618047288186,4.210076552E-05,5.012051335092,0.638372579724,3.533687017272,0.33712667334,102.479358892713,15.3693339830635,3.511226744892,0.638372579724,0.568888672428,0.33712667334,106.926888733404,15.3693339830635,172.51955888,21.11875024,15.25734751,-0.23773578,11.45060287,1.13056399,4.5200687615641,38.1564255517233,0.929137723770689,S
52,52,148.359699219716,6.9388001E-05,1.53206615125494,6.705311865E-05,114.41130552,27.9059055,109.44222429,15.26366998,148.359699219716,6.9388001E-05,1.53206615125494,6.705311865E-05,4.39544654352,0.74403776898,2.958002837172,0.339902782488,46.4962903999563,17.0167203656972,2.486024223984,0.74403776898,0,0.339902782488,42.1065237546458,17.0167203656972,85.33580336,14.78922108,15.54829942,-0.23773579,3.24081088,-0.22028578,4.62309659015486,321.873296081844,0.925962419866618,S
53,53,148.358536449424,2.017223565E-05,1.48932418372978,1.694629257E-05,378.12488504,28.6415823,371.10092928,16.30436989,148.358536449424,2.017223565E-05,1.48932418372978,1.694629257E-05,3.740988878604,0.17264451636,3.387464548884,0.141687762516,76.0841932438274,18.8196307062817,0,0.17264451636,0,0.141687762516,0,18.8196307062817,349.45255949,19.72946191,16.25918958,-0.23773576,8.3352661,-0.0928369,6.56523431835304,304.37272929459,0.854917045540282,S
54,54,148.35435450667,3.362038341E-05,1.48548721231882,3.445033092E-05,209.72752675,28.750581,204.43975065,16.27989354,148.35435450667,3.362038341E-05,1.48548721231882,3.445033092E-05,3.794984904204,0.320823157824,3.362002872048,0.252182449908,137.960686118487,28.2457797164567,0,0.320823157824,0,0.252182449908,0,28.2457797164567,188.13084717,17.15038139,16.22281525,-0.23773575,2.04710727,-0.23793747,6.89729397602766,305.012937293258,0.840816608504152,S
55,55,148.35100055766,6.618982199E-05,1.54864485009359,7.594016225E-05,112.42858944,30.06976623,99.94695731,16.02104703,148.35100055766,6.618982199E-05,1.54864485009359,7.594016225E-05,3.90718555254,0.652565347596,3.580640300052,0.550862691084,162.228721189601,77.8284609618254,0,0.652565347596,0,0.550862691084,0,77.8284609618254,80.87411827,14.10961731,15.61920908,-0.23773578,1.20246034,-0.23380493,4.55529329948495,335.906773342608,0.928059260259491,S
56,56,148.344730125106,7.33216888E-05,1.67951061352485,8.257675804E-05,75.32786467,24.8823371,77.04553004,14.57420739,148.344730125106,7.33216888E-05,1.67951061352485,8.257675804E-05,3.591839451204,0.700087193244,3.385396154304,0.621511653024,1.57204179234243,133.236901279054,0,0.700087193244,0,0.621511653024,0,133.236901279054,53.51252255,12.66080952,14.66761569,-0.23773575,1.1723215,-0.2395021,7.5145257658639,52.8863848211668,0.813272542630448,S
57,58,148.335682852164,3.236671691E-05,1.44552517488775,3.22190695E-05,183.20235698,26.15131419,198.94695803,15.91349357,148.335682852164,3.236671691E-05,1.44552517488775,3.22190695E-05,3.565356956604,0.301100303736,3.21225168762,0.243364848516,45.6226762553732,32.6039309785026,0,0.301100303736,0,0.243364848516,0,32.6039309785026,161.01802695,15.35029173,16.29875078,-0.23773576,2.54664269,-0.19353459,9.51472048675137,302.251596341949,0.713968348029866,S
58,59,148.334865519998,2.843547442E-05,1.50912626810437,3.089559745E-05,299.44175909,31.92203069,250.59802506,16.33379684,148.334865519998,2.843547442E-05,1.50912626810437,3.089559745E-05,3.939782061132,0.261932143824,3.772076575464,0.241036555536,1.7801487988425,62.1380644682012,1.981112058792,0.261932143824,0.932932356048,0.241036555536,167.648847672726,62.1380644682012,272.6780037,19.07661543,15.72117435,-0.23773578,6.00524527,0.03945982,6.64660000994264,320.467640380613,0.851510426380288,S
59,60,148.325354083638,7.200276698E-05,1.6997757779262,6.084350988E-05,121.37296351,28.90815144,105.02252326,15.04799489,148.325354083638,7.200276698E-05,1.6997757779262,6.084350988E-05,4.208308385184,0.664308643212,3.415471509996,0.44420218902,57.9425092707189,30.8740594832334,2.081022368184,0.664308643212,0.298875336696,0.44420218902,52.8990042821312,30.8740594832334,94.04934797,14.64086778,14.68911069,-0.23773579,0.92878184,-0.22491005,9.18735790988827,51.6831528517822,0.731111208021369,S
60,61,148.322490846568,8.779268296E-05,1.55591737625465,6.006382512E-05,87.8978518,25.74274213,87.80558747,14.64615639,148.322490846568,8.779268296E-05,1.55591737625465,6.006382512E-05,4.080512968488,0.787065103116,3.051119248164,0.440115147108,66.8922169745189,26.5069888694321,0,0.787065103116,0,0.440115147108,0,26.5069888694321,60.33393598,12.84013591,14.87536611,-0.23773575,2.40801864,-0.20997886,6.03848547520842,346.368260232601,0.876180001258388,S
61,62,148.316914206833,6.27669455E-05,1.5080654218736,5.609386962E-05,110.50364521,27.26917973,110.76896692,15.7491155,148.316914206833,6.27669455E-05,1.5080654218736,5.609386962E-05,3.679037487108,0.546373468872,3.372426535428,0.459053426736,114.754550878399,69.0482031581357,0,0.546373468872,0,0.459053426736,0,69.0482031581357,82.70216177,14.25573542,15.78095907,-0.23773578,2.59754916,-0.23074658,7.54439148698529,325.305649057266,0.811897973383653,S
62,63,148.307063842619,8.494529773E-05,1.63464247819268,6.255628748E-05,138.42015214,32.20158729,106.85898852,15.39297196,148.307063842619,8.494529773E-05,1.63464247819268,6.255628748E-05,4.732243648956,0.786992078448,3.404390580144,0.424775005848,61.3626553822618,20.9522835505779,2.991997651032,0.786992078448,0.276872332248,0.424775005848,59.699500509657,20.9522835505779,99.83174473,15.50437725,14.90431805,-0.23773576,3.93115033,-0.19507773,7.55268203828013,25.9116181002653,0.811515741295664,S
63,64,148.285586439199,0.00010366209532,1.59407136501314,6.895480485E-05,107.46248332,31.1829991,92.43690506,15.93306077,148.285586439199,0.00010366209532,1.59407136501314,6.895480485E-05,4.62268823796,0.9547287696,3.127773178044,0.449942978808,63.6902430244244,21.4946319410209,2.811633210864,0.9547287696,0,0.449942978808,62.6306891297883,21.4946319410209,77.09417634,15.51480666,15.85156679,-0.23773578,1.67190865,-0.2316349,8.12797347602873,6.11772210580406,0.784317342122009,S


==> anc/N3044_C_C.csv <==
Source,list,for,N3044_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999160000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,148.420333333333,DEC=,1.57963888888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,148.498201111125,8.182015243E-05,1.60190151062136,8.481651897E-05,42.76710072,10.10774471,23.68811326,3.83595887,148.498201111125,8.182015243E-05,1.60190151062136,8.481651897E-05,4.747196579832,0.8497960173,3.58590824856,0.525301498008,42.6958741675211,27.6444570861937,3.80140535772,0.8497960173,1.34724526812,0.525301498008,45.9237182443851,27.6444570861937,27.75890797,4.47980051,3.57778049,-0.00775736,1.89761511,0.05705918,4.8575335612716,164.037697934051,0.235989331874324,S
1,1,148.476337279499,3.214749329E-05,1.51074682379687,4.013502006E-05,31.95634158,5.74582335,34.07884035,3.44668932,148.476337279499,3.214749329E-05,1.51074682379687,4.013502006E-05,3.214506219696,0.35234450478,2.750521948164,0.256682666736,157.707889188769,28.2327638612504,0,0.35234450478,0,0.256682666736,0,28.2327638612504,27.26449488,3.95821987,3.52123857,-0.00775736,0.23582334,-0.00861388,5.32625566876997,230.900984753458,0.164820464853972,S
2,2,148.47115094453,0.00011028295773,1.63468696053525,8.134430935E-05,20.89342176,7.02083485,17.74528249,3.49884135,148.47115094453,0.00011028295773,1.63468696053525,8.134430935E-05,4.342222571796,1.092480267024,2.556651669228,0.395050583664,123.706272340946,19.1655172038665,2.874794318208,1.092480267024,0,0.395050583664,117.405778634928,19.1655172038665,14.42168209,3.64767032,3.55469001,-0.00775736,0.36228352,-0.00532011,4.49427164590163,132.699696152408,0.299720288614225,S
3,3,148.454791440733,8.07404272E-06,1.52900511797689,8.6720672E-06,158.88974792,6.1933174,158.94057571,3.5562269,148.454791440733,8.07404272E-06,1.52900511797689,8.6720672E-06,3.367337288544,0.082637203716,2.799183309804,0.057102051132,140.818973198672,5.35055558359809,0,0.082637203716,0,0.057102051132,0,5.35055558359809,152.64542879,4.95810293,3.57932413,-0.00775736,2.44522266,0.12272393,3.67436504457935,235.772637989913,0.464421675933837,S
4,4,148.45253043978,5.055679635E-05,1.60592913203007,7.056637309E-05,32.22363287,7.66124602,25.73594945,3.78065354,148.45253043978,5.055679635E-05,1.60592913203007,7.056637309E-05,3.772227190968,0.602075036196,3.129631442604,0.423149457456,9.14431184734891,35.1512575889059,2.25999603432,0.602075036196,0,0.423149457456,27.6633018121024,35.1512575889059,25.24677353,4.08197233,3.63132904,-0.00775736,0.73614797,0.00263698,2.4934527445192,140.755673500704,0.715025892787317,S
5,5,148.420297030365,5.29810903E-06,1.57966354108353,1.155522247E-05,13598.14468132,152.64275745,1352.93747283,6.69010433,148.420422044399,5.29810903E-06,1.57950005368567,1.155522247E-05,51.634450070352,0.10708408008,6.94121372892,0.012081825396,113.989100910121,0.14363320694009,51.534854047836,0.10708408008,6.271113066444,0.012081825396,113.957600200915,0.14363320694009,30639.55507898,175.39096889,6.69010433,-0.00775736,44.10493784,55.38311598,0.002632559502567,34.1995560468356,0.999999641703261,M
6,6,148.43696260683,7.387346901E-05,1.63695348513072,9.31504108E-05,36.10410106,8.66434894,25.36605028,3.78072041,148.43696260683,7.387346901E-05,1.63695348513072,9.31504108E-05,4.982375002176,0.958675854096,2.693544333948,0.3109797972,143.171496666867,13.2187431031445,3.696368568768,0.958675854096,0,0.3109797972,142.57891052736,13.2187431031445,25.04401227,4.30107634,3.79130074,-0.00775736,0.64350183,-0.01015776,3.58058656819404,106.173300054553,0.484439294912522,S
7,7,148.436508543829,3.024805715E-05,1.61608592991022,3.475966484E-05,38.83824951,6.21536553,40.41962865,3.67982797,148.436508543829,3.024805715E-05,1.61608592991022,3.475966484E-05,3.1459482531,0.299611725768,2.879867295936,0.250631491032,160.725257186468,43.5291162314186,0,0.299611725768,0,0.250631491032,0,43.5291162314186,34.36851592,3.90465214,3.72328122,-0.00775736,0.60499156,-0.01159749,2.39235341256331,113.923180137177,0.735115893972878,S
8,8,148.39714978754,5.715822404E-05,1.54628321234693,5.834640122E-05,25.32169659,6.18384279,25.52842143,3.48637621,148.39714978754,5.715822404E-05,1.54628321234693,5.834640122E-05,3.771476801316,0.635733490464,2.479785554268,0.274379116572,135.858642029503,15.792609165431,1.791490763124,0.635733490464,0,0.274379116572,129.752177003185,15.792609165431,21.03986146,4.019945,3.60972899,-0.00775736,0.7740606,0.00147149,2.4369737580769,304.791190601178,0.726300051933508,S
9,9,148.394060517577,0.00011110010985,1.59032875415123,0.00011174928812,638.16119661,50.87653189,73.57198238,4.55690815,148.395103819188,0.00011110010985,1.5897479680854,0.00011174928812,9.741485717532,1.198549195704,5.649572666448,0.589899950316,134.725648546908,12.7484067712771,9.157092643728,1.198549195704,4.881908076048,0.589899950316,134.146607408817,12.7484067712771,461.25000773,15.49320656,4.55690815,-0.00775736,4.17865249,0.04324468,1.70129994892902,22.1484087983182,0.858460463196928,M
10,10,148.374672975937,4.66445786E-06,1.61683076357932,4.5203989E-06,346.03252683,8.40192195,323.9126492,3.95097368,148.374802255336,4.66445786E-06,1.61669044781049,4.5203989E-06,3.318188248944,0.04499423568,2.789297186004,0.031742849736,137.68154759989,3.14312214825397,0,0.04499423568,0,0.031742849736,0,3.14312214825397,352.36137003,8.26480307,3.95097368,-0.00775736,3.2515145,0.65727897,3.53261019714475,39.175509333125,0.494727600894353,M
11,11,148.361028955704,1.673707087E-05,1.6262909287296,1.881293847E-05,72.45931796,6.17807395,74.98031916,3.62803174,148.361028955704,1.673707087E-05,1.6262909287296,1.881293847E-05,3.305814216516,0.175449546756,2.7562937976,0.121590399672,144.678306530136,11.7245709591225,0,0.175449546756,0,0.121590399672,0,11.7245709591225,69.13361382,4.94332659,3.68270025,-0.00775736,1.20633263,-0.00321915,4.52619167372706,38.2022342914764,0.293846227820782,S
12,12,148.359963316428,5.622366889E-05,1.52653291431987,6.123448651E-05,14.99034908,5.0848828,18.87238948,3.40731534,148.359963316428,5.622366889E-05,1.52653291431987,6.123448651E-05,2.859149464164,0.542021429844,2.619419409,0.450397860048,148.858962069974,86.717838593532,0,0.542021429844,0,0.450397860048,0,86.717838593532,10.04753393,2.79202235,3.65040728,-0.00775736,0.22267777,-0.00777301,4.82323352420617,318.653110991966,0.24170180842569,S


==> anc/N3079_B_L.csv <==
Source,list,for,N3079_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,150.490833333333,DEC=,55.6798055555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,150.727053728416,6.910679707E-05,55.6963477620015,8.139741622E-05,137.4322817,42.21614784,118.15696763,21.86835181,150.727053728416,6.910679707E-05,55.6963477620015,8.139741622E-05,3.695176410156,0.75653207334,2.970595068156,0.497009532024,147.254973467785,38.5209004701703,2.154720151224,0.75653207334,0,0.497009532024,147.465903850094,38.5209004701703,98.33656337,21.14232865,21.33616181,-0.04198624,3.05402068,-0.03329166,8.0508286345329,172.820829782446,0.788039402716201,S
1,1,150.7160319091,8.15481511E-05,55.7393575798895,4.986195505E-05,205.76840976,51.54659769,160.8937898,24.95952964,150.7160319091,8.15481511E-05,55.7393575798895,4.986195505E-05,3.974009646852,0.69375475494,3.037105117152,0.418674970728,84.1515453990003,27.0414907768908,2.46781746972,0.69375475494,0.178347786408,0.418674970728,87.3676379863062,27.0414907768908,153.69795001,24.94680567,24.05604027,0.61410952,2.43054592,0.61179031,8.40930959737609,154.762640046882,0.770558002608427,S
2,2,150.709930792104,6.663085959E-05,55.6496953090546,5.283757117E-05,199.90318299,47.70868237,163.23480386,23.93190483,150.709930792104,6.663085959E-05,55.6496953090546,5.283757117E-05,3.681093618612,0.57970631556,3.139635104496,0.42852584286,70.6717945745812,40.7596279707049,1.927604553516,0.57970631556,0.8929039842,0.42852584286,74.1790855375532,40.7596279707049,164.57015484,26.11831122,23.03307156,-1.16920228,1.7560892,-1.16401804,7.63162405970431,193.602988200335,0.807861893754996,S
3,3,150.689392187126,3.982009958E-05,55.7796724277197,5.419698429E-05,170.93554563,37.744749,169.2478288,21.55814866,150.689392187126,3.982009958E-05,55.7796724277197,5.419698429E-05,3.343288886208,0.460983402828,2.850919010712,0.335467311336,6.99469464305599,35.1080105936484,0,0.460983402828,0,0.335467311336,0,35.1080105936484,132.7721504,22.88965373,21.6076096,-0.84820829,4.93878497,-0.80236799,8.99487331864184,138.146752567331,0.741047957497034,S
4,4,150.686863910935,8.63707229E-06,55.6630936526555,8.22473666E-06,1094.5716951,43.69438546,1086.09432651,25.08028991,150.686863910935,8.63707229E-06,55.6630936526555,8.22473666E-06,3.18191373954,0.075801095928,2.989077080904,0.066908307888,56.7545035337484,15.5938113404005,0.494157362112,0.075801095928,0,0.066908307888,51.7615904351633,15.5938113404005,1054.82454041,37.7232628,25.05021803,-0.18830636,9.0070198,-0.53750693,6.70830167662193,188.515469558798,0.848905944255412,S
5,5,150.68073525695,7.198262874E-05,55.6854944463927,7.74752664E-05,139.68487744,46.63054077,128.86801348,25.49743785,150.68073525695,7.198262874E-05,55.6854944463927,7.74752664E-05,3.267594625428,0.659943672012,3.130580428524,0.606804769944,165.765138045923,0.15685920561006,1.275590638656,0.659943672012,0,0.606804769944,157.200585980519,0.15685920561006,92.25994546,21.64763018,25.0278481,-0.10199656,2.05899937,-0.09588499,6.43279102625266,176.879953466612,0.860393458744254,S
6,6,150.678804810206,4.234729256E-05,55.6994796403209,7.482239293E-05,261.51802877,56.74687747,198.618053,26.87023715,150.678804810206,4.234729256E-05,55.6994796403209,7.482239293E-05,4.109085345492,0.634666554396,3.024033108012,0.358336996452,2.52344885573871,21.1012976923342,0,0.634666554396,0,0.358336996452,0,21.1012976923342,204.69250919,29.61661641,25.88388998,-2.76066248,4.47123875,-2.70643022,6.46595733349035,169.403293192249,0.859030116853936,S
7,7,150.662863672007,3.526139504E-05,55.6435276733037,3.185302058E-05,389.11883854,55.10730863,335.81463603,28.78371839,150.662863672007,3.526139504E-05,55.6435276733037,3.185302058E-05,3.42985160862,0.304099846344,3.188276931924,0.26418595194,68.3666348140735,49.5462762807319,1.389946273596,0.304099846344,1.049873956776,0.26418595194,78.6816385521531,49.5462762807319,355.62365217,30.44710122,27.88360871,2.82342148,9.09735263,3.0652202,6.2158883447863,200.427211604636,0.869174770532769,S
8,8,150.655008126474,7.628956053E-05,55.5704860586742,0.00012786265456,190.15577369,57.3638402,114.49228227,22.97105495,150.655008126474,7.628956053E-05,55.5704860586742,0.00012786265456,4.846262452416,1.132639157736,3.234266138196,0.557058195612,19.5957712834791,25.2991063078048,3.736567749096,1.132639157736,1.044013252284,0.557058195612,17.6949414652493,25.2991063078048,120.85008151,21.12052723,21.84051482,-1.8657131,2.67381688,-1.85393469,8.59967350407905,229.637040112651,0.761089004301769,S
9,9,150.610732450288,8.77904411E-06,55.7317968919024,7.62906216E-06,1224.12544772,47.43187698,1213.8767019,27.19158034,150.610732450288,8.77904411E-06,55.7317968919024,7.62906216E-06,3.23429530356,0.07594219206,2.942525141676,0.062883465768,69.3076601488105,10.1500024414163,0,0.07594219206,0,0.062883465768,0,10.1500024414163,1151.33992123,38.08960428,27.18034375,-2.7096728,10.7836413,-3.47251193,5.11478165174344,142.368576742858,0.909946668514396,S
10,10,150.59143054968,4.295416054E-05,55.7383141277163,2.537516036E-05,1247.09209496,102.063123,557.47855114,29.89990571,150.591614308615,4.295416054E-05,55.7380122952434,2.537516036E-05,5.426509084992,0.391121670096,3.224937622896,0.160916430888,23.6901407320982,6.25080977182189,4.456107846828,0.391121670096,1.04667779268,0.160916430888,22.4403003861535,6.25080977182189,1118.92072509,67.50095871,29.89990571,-1.45012973,8.50846754,-1.0575402,4.88748544321217,134.046966043369,0.917525742536544,M
11,11,150.582564485141,8.682570309E-05,55.5482017116454,6.269642886E-05,221.83312245,57.48774051,158.60114523,26.13382507,150.582564485141,8.682570309E-05,55.5482017116454,6.269642886E-05,4.210214362344,0.7846136694,3.135199701492,0.456779778084,115.287338949839,26.5762122537361,2.910701966796,0.7846136694,0.4340094795,0.456779778084,118.058264241976,26.5762122537361,166.2690913,24.99791033,24.93202737,-1.30945386,2.28988733,-1.2957837,8.48602033581071,248.474790016716,0.766757309528176,S
12,12,150.567129690259,1.676970276E-05,55.5841492432096,1.065629457E-05,1134.91758696,77.79056371,830.12098647,26.64843669,150.567306585011,1.676970276E-05,55.584092324872,1.065629457E-05,3.740484847176,0.146250369216,2.805952907952,0.083557517688,163.440808975719,5.51823217231812,0,0.146250369216,0,0.083557517688,0,5.51823217231812,1078.39263653,41.95044316,26.64843669,0.10281686,7.51347534,-0.07444032,6.29432112130227,245.72858678784,0.866026594869041,M
13,13,150.54357848657,8.437712851E-05,55.7775738411798,9.415951483E-05,186.00255592,60.13514094,133.15284739,27.579781,150.54357848657,8.437712851E-05,55.7775738411798,9.415951483E-05,3.809640195576,0.8213809005,3.460454997804,0.688578212268,154.418170090028,92.2233265045804,2.344207574988,0.8213809005,1.448445903876,0.688578212268,152.903585861471,92.2233265045804,129.13580563,24.45627448,25.94696889,-0.1987701,1.16376782,-0.19401413,6.13081747672078,106.876690723456,0.872554138903044,S
14,14,150.527519252873,5.191406E-05,55.5989326554619,5.451340909E-05,208.5933085,51.75212053,202.6214363,29.29904906,150.527519252873,5.191406E-05,55.5989326554619,5.451340909E-05,3.171442712544,0.466488127908,3.06342035802,0.435470901372,22.3870323592627,172.048974170446,0,0.466488127908,0,0.435470901372,0,172.048974170446,160.45663772,30.50191084,29.09820796,-1.28620889,2.64449613,-1.29869386,5.00888409229245,255.624145011001,0.9135148444652,S
15,15,150.5110920564,3.067742434E-05,55.7454556680834,2.493975883E-05,457.49002905,61.82788372,468.75596183,36.21177607,150.5110920564,3.067742434E-05,55.7454556680834,2.493975883E-05,3.19639222602,0.260228905128,2.88152955306,0.211219326144,86.5170617623106,31.7262775983741,0,0.260228905128,0,0.211219326144,0,31.7262775983741,412.37949771,39.86680757,36.51022416,0.89296907,4.56676025,0.79708349,3.99808290721403,99.8533872207869,0.944234017327092,S
16,16,150.491554423424,3.90147992E-06,55.6801829961851,2.33567269E-06,496928.41609374,4861.54782469,115048.33399936,153.67539891,150.491051527247,3.90147992E-06,55.6796580243843,2.33567269E-06,32.376593703636,0.033121829304,19.57537767708,0.019720574748,176.175468771525,0.12866371910096,32.234204442168,0.033121829304,19.326161577168,0.019720574748,176.144522495715,0.12866371910096,645535.23912273,3015.70877693,153.67539891,7.34245896,539.22878578,530.11457203,0.033285309204495,137.126878543206,0.999996052929406,M
17,17,150.454141997721,3.263665218E-05,55.807468678739,5.541894582E-05,825.02046318,85.36241806,412.47920179,29.58911155,150.454141997721,3.263665218E-05,55.807468678739,5.541894582E-05,5.836638005496,0.511013250252,3.234067159176,0.19008129024,154.893335673253,6.84209319778462,5.004449020008,0.511013250252,0.765638372808,0.19008129024,154.663918794834,6.84209319778462,717.07487946,50.57392136,28.78907981,-1.18588173,37.48743984,1.87517787,7.7593794516187,80.8254306015616,0.801894712096226,S
18,18,150.453790217949,7.62872902E-06,55.5624093855128,7.82705279E-06,1057.46803107,39.69559648,1080.76322079,23.24297435,150.453790217949,7.62872902E-06,55.5624093855128,7.82705279E-06,3.11591742444,0.068732035416,2.963464381512,0.06213677922,37.5765866276345,17.7670654711655,0,0.068732035416,0,0.06213677922,0,17.7670654711655,1034.26899545,32.76820035,23.38304512,1.49431946,7.85132306,0.71902872,7.15470133269009,280.117858695248,0.829534384182023,S
19,19,150.439656903903,6.083203048E-05,55.7744596745472,4.722103384E-05,277.26204079,60.03434786,228.1447015,30.25117869,150.439656903903,6.083203048E-05,55.7744596745472,4.722103384E-05,3.69855258138,0.53103376206,3.100965254352,0.379726049916,69.9996491701091,33.3614057935786,1.959569085456,0.53103376206,0.748708016508,0.379726049916,73.0091816623412,33.3614057935786,223.47165924,31.55455196,29.18536666,-1.21306823,3.55162911,-1.19636934,5.93665016806052,73.087284956928,0.880127849919258,S
20,20,150.432325775417,2.923789518E-05,55.7404605049834,3.108680367E-05,520.49530113,67.86733948,483.3409136,37.0030218,150.432325775417,2.923789518E-05,55.7404605049834,3.108680367E-05,3.566608452684,0.30422279718,2.849417954964,0.195788465136,40.7008551933966,15.3431111173695,1.712856482964,0.30422279718,0,0.195788465136,37.0006800608824,15.3431111173695,465.83268489,41.24217804,36.70564183,-0.66408637,5.2401283,-0.63869766,4.14196235787624,61.5029887789209,0.940240196149985,S
21,21,150.429342647556,1.500265555E-05,55.7418147723178,1.541599525E-05,737.89150035,57.97690787,812.43371333,35.64865032,150.429342647556,1.500265555E-05,55.7418147723178,1.541599525E-05,3.016674437472,0.136587322692,2.84134835736,0.120823898292,38.5158611374453,30.479429766935,0,0.136587322692,0,0.120823898292,0,30.479429766935,677.90378887,46.15336441,36.60471702,0.01727894,10.09817515,-0.58031344,4.26177911774993,60.8350883340607,0.936816530670862,S
22,22,150.356089010172,4.655530324E-05,55.7611351803823,6.036820517E-05,158.87931258,43.85901897,176.72911188,27.04325992,150.356089010172,4.655530324E-05,55.7611351803823,6.036820517E-05,3.147791732712,0.522695329164,2.695268939652,0.380068058484,162.649568587025,42.7066139403001,0,0.522695329164,0,0.380068058484,0,42.7066139403001,121.15031328,25.64832922,27.9573469,0.49846926,1.8379958,0.49181375,6.67434108040327,47.0364198439677,0.85034169771235,S
23,23,150.350964386029,1.286243067E-05,55.6368893550406,1.335011568E-05,774.22627786,48.6484355,777.34160929,28.15980303,150.350964386029,1.286243067E-05,55.6368893550406,1.335011568E-05,3.102426158472,0.11373105744,3.029724184464,0.108457818696,19.0653737090342,62.5053545388501,0,0.11373105744,0,0.108457818696,0,62.5053545388501,725.84672473,37.32976247,28.19114525,-1.45395086,8.74858779,-1.66982545,5.38918964227921,331.515741582734,0.900404283452311,S
24,24,150.345401109684,2.939861989E-05,55.8045920247663,3.719261753E-05,357.36068882,52.54370203,327.28232987,28.52750876,150.345401109684,2.939861989E-05,55.8045920247663,3.719261753E-05,3.422362160916,0.3171443121,3.010979145816,0.24686491122,169.990021674474,29.2805469492895,0,0.3171443121,0,0.24686491122,0,29.2805469492895,304.1041283,32.92433257,28.03361531,-2.20557467,8.68718234,-1.95359576,8.95463328724939,56.7931474877618,0.743111198154029,S
25,25,150.338572997686,6.896702686E-05,55.8119545640625,8.723853306E-05,247.24388451,67.16854197,173.4921162,30.24729066,150.338572997686,6.896702686E-05,55.8119545640625,8.723853306E-05,4.107965204664,0.786523310604,3.27392495154,0.519753411,152.903136168251,35.1325376767492,2.80346212674,0.786523310604,0.916360009308,0.519753411,152.334862444633,35.1325376767492,179.02420592,29.98530208,28.60537279,-1.21621065,3.20062691,-1.19687763,9.45036222880485,57.0984928273194,0.717361710621186,S
26,26,150.328006494819,6.286044067E-05,55.5439045158341,8.047686727E-05,167.64084682,45.21182061,127.23958527,21.55637531,150.328006494819,6.286044067E-05,55.5439045158341,8.047686727E-05,3.837010560336,0.699227455932,3.240517779936,0.510382662516,161.165444382205,44.3723386965792,2.382317165916,0.699227455932,0.808283893572,0.510382662516,159.002907105508,44.3723386965792,118.05198628,21.95821173,20.51573392,-3.12430984,1.78031553,-3.11281269,9.84556579268536,304.153350802433,0.69635725240415,S
27,27,150.32222966783,1.864519904E-05,55.7746038637803,1.898419446E-05,552.89875683,47.46130092,527.00294347,26.50189032,150.32222966783,1.864519904E-05,55.7746038637803,1.898419446E-05,3.2926013874,0.1730735901,3.007063697976,0.144670041216,137.775642657808,23.3547732840544,1.345517115588,0.1730735901,0,0.144670041216,141.194919927086,23.3547732840544,518.35628361,31.58881176,26.23768887,1.29131388,5.4828306,1.17507204,8.05018479201005,45.024918042301,0.788070372215881,S
28,28,150.28098156865,1.481522829E-05,55.7026056864559,1.516579577E-05,880.99656639,59.13501577,829.21678177,32.68979754,150.28098156865,1.481522829E-05,55.7026056864559,1.516579577E-05,3.390572798604,0.142828359444,2.957209144668,0.10910105802,42.2763637842528,12.3193798585989,1.305628958124,0.142828359444,0,0.10910105802,35.8040918787082,12.3193798585989,830.20283823,41.36333753,32.33364623,-0.68535394,19.01080759,1.89335424,7.22765452657233,10.9970784181545,0.826282775717581,S
29,29,150.267253529567,2.03257028E-05,55.6017674052467,1.603801277E-05,524.72319026,43.5723524,501.770652,24.3428633,150.267253529567,2.03257028E-05,55.6017674052467,1.603801277E-05,3.364506594072,0.174544604748,2.933277124176,0.13307634306,75.5392437247019,15.1380777201658,0,0.174544604748,0,0.13307634306,0,15.1380777201658,472.06720263,32.00006176,24.16619645,1.2935551,6.57291412,1.02465276,8.90192293584102,328.357684096603,0.745806271634932,S
30,30,150.267134162983,8.095460588E-05,55.7189604476301,6.698453732E-05,166.1763214,54.70869578,153.7021968,29.91305378,150.267134162983,8.095460588E-05,55.7189604476301,6.698453732E-05,3.38713293636,0.697402740708,3.012353937,0.554135462568,72.7805751051726,71.1169508155421,1.292600851416,0.697402740708,0,0.554135462568,80.0440178658536,71.1169508155421,119.79713653,28.11549129,29.44431799,-0.5589385,1.6343713,-0.5566705,7.92017967519804,17.3471473691558,0.794291290072219,S
31,31,150.260929650215,6.09917342E-06,55.5639095652504,5.68227006E-06,1214.31556192,34.66761679,1235.95562465,20.24598097,150.260929650215,6.09917342E-06,55.5639095652504,5.68227006E-06,3.109768377768,0.052033572288,2.9816088138,0.047815307784,73.277669350607,15.9065814924592,0,0.052033572288,0,0.047815307784,0,15.9065814924592,1139.78579901,32.32585652,20.34352838,-0.34338009,9.94448692,-1.75278706,10.441364992905,318.337271928223,0.664014102869161,S
32,32,150.250438995387,9.628963638E-05,55.6832637005124,0.00012517863295,661.31292844,164.26194423,353.98658072,68.11015191,150.249874044191,9.628963638E-05,55.682574264414,0.00012517863295,4.389439885488,1.336764820428,1.211971857876,0.074059804656,52.2801612250521,5.36003545963705,0,1.336764820428,0,0.074059804656,0,5.36003545963705,337.10575971,114.55562441,68.11015191,-3.53251835,6.15166618,-3.54041345,8.13459052170387,1.56086987007271,0.783997045985982,M
33,33,150.245530440734,6.6465821E-07,55.6823647173226,6.4361811E-07,39296.41056638,119.63306958,38075.87188877,67.62182703,150.245530440734,6.6465821E-07,55.6823647173226,6.4361811E-07,3.16054282626,0.005683244256,3.081701948616,0.0054054279,114.824570647501,2.68234821722972,0.935259231276,0.005683244256,0,0.0054054279,136.741417332137,2.68234821722972,38286.24047148,219.84285097,67.11106835,-7.90981176,330.78642446,320.24164102,8.29950384692389,1.16139096824878,0.775962334405904,S


==> anc/N3079_C_C.csv <==
Source,list,for,N3079_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999050000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,150.490833333333,DEC=,55.6798055555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,150.610688282399,4.0423989E-06,55.7317977450698,3.31575312E-06,307.38627037,6.19639399,301.97579777,3.52963427,150.610688282399,4.0423989E-06,55.7317977450698,3.31575312E-06,2.790769487112,0.03426892956,2.52639970758,0.028108691604,90.3240932997268,5.09402739549683,0,0.03426892956,0,0.028108691604,0,5.09402739549683,308.43367932,5.36876185,3.52073585,0.03132985,2.49445452,0.16608122,5.11362962084382,142.357936489005,0.19550074844298,S
1,1,150.602214973067,8.237113212E-05,55.6747693013537,5.930995924E-05,20.99409383,7.08780553,18.9431683,3.75620155,150.602214973067,8.237113212E-05,55.6747693013537,5.930995924E-05,3.282646571892,0.764573357232,2.338481139192,0.394758398628,118.488173151403,27.8642999366347,0,0.764573357232,0,0.394758398628,0,27.8642999366347,14.0931022,3.72396367,3.74753176,-0.06778954,0.42019664,-0.06553508,3.78027159304113,184.538822365015,0.442016495470876,S
2,2,150.591262242802,2.728397118E-05,55.7381562983801,2.285362439E-05,127.96628636,10.18845453,69.11794444,3.78556245,150.591262242802,2.728397118E-05,55.7381562983801,2.285362439E-05,4.265921086956,0.264283990848,3.006115010604,0.14555487492,54.6585378952502,7.87635794655287,3.346772019192,0.264283990848,1.473824182248,0.14555487492,53.1622040740543,7.87635794655287,125.19084518,6.97745038,3.55406041,-0.08175027,3.73777107,0.41285634,4.87673055286035,134.076492046328,0.232835976799133,S
3,3,150.569478525543,5.219461918E-05,55.603067626268,6.510419438E-05,22.85970398,6.7351335,20.28597204,3.58022032,150.569478525543,5.219461918E-05,55.603067626268,6.510419438E-05,2.97255148146,0.556126347168,2.625784825176,0.43716250908,11.5321629411184,61.4674954575302,0,0.556126347168,0,0.43716250908,0,61.4674954575302,16.77675245,3.63637377,3.49421634,0.04760988,0.30847124,0.04861496,5.31897051867606,239.922567852599,0.165839685494149,S
4,4,150.568819204156,6.036194166E-05,55.666371859684,6.012739261E-05,37.02114352,9.19803602,27.05296202,4.25484878,150.568819204156,6.036194166E-05,55.666371859684,6.012739261E-05,3.49676865972,0.612451761768,2.710700056764,0.382838045688,45.3189872371759,28.7411791707465,2.305549414692,0.612451761768,0.630846738,0.382838045688,42.4422620948489,28.7411791707465,27.6318344,4.57671741,4.05457013,0.02175912,0.92944663,0.03555746,2.75900131181348,196.95406728095,0.660541170536743,S
5,5,150.568832945111,3.939563338E-05,55.6684489693954,3.944019834E-05,28.77224695,6.63582966,30.59922217,3.98753148,150.568832945111,3.939563338E-05,55.6684489693954,3.944019834E-05,2.640480526908,0.356390718804,2.466571898628,0.310340058768,44.8287758471608,80.0952100910113,0,0.356390718804,0,0.310340058768,0,80.0952100910113,25.19995097,4.28240472,4.05578021,0.00490327,0.80602831,0.00370295,2.72558261654519,194.445290892087,0.667516671053469,S
6,6,150.56696308195,3.555400475E-05,55.5842572332075,2.844382882E-05,36.99500154,6.26806034,35.36109252,3.49687764,150.56696308195,3.555400475E-05,55.5842572332075,2.844382882E-05,2.917769158332,0.312178483332,2.483592795504,0.227006282952,67.765508226883,26.948928482503,0,0.312178483332,0,0.227006282952,0,26.948928482503,33.56134042,4.43013496,3.47578248,0.21401837,0.93372449,0.24671513,6.28609520444154,245.751338615474,0.057743838244162,S
7,7,150.566433463627,3.450491433E-05,55.6558066022385,5.023673058E-05,47.39751634,8.71650055,35.4301902,4.1062832,150.566433463627,3.450491433E-05,55.6558066022385,5.023673058E-05,3.37037991012,0.426202841304,2.749265116992,0.292031680752,176.974490447279,25.7847573233402,2.161691565984,0.426202841304,0.619070511528,0.292031680752,177.446151673283,25.7847573233402,40.04431348,5.17354644,3.90865853,-0.10078693,1.27924466,-0.07354024,2.93566530295613,209.342081029253,0.623232641068227,S
8,8,150.549812731906,4.971070265E-05,55.7288171608495,5.670354807E-05,28.78212242,7.38769297,24.60518818,3.82453678,150.549812731906,4.971070265E-05,55.7288171608495,5.670354807E-05,3.073438402416,0.512736956064,2.636240715432,0.381785347908,31.4669680151166,44.4535988632356,1.628599566528,0.512736956064,0,0.381785347908,26.9986214666617,44.4535988632356,24.14687177,4.39302887,3.71072224,0.18745308,0.36114398,0.19035599,3.55296944303846,124.115227825942,0.490372224821533,S
9,9,150.542413573948,6.530389123E-05,55.6984973303538,8.349439162E-05,39.91631922,9.72525654,28.49706745,4.25652642,150.542413573948,6.530389123E-05,55.6984973303538,8.349439162E-05,4.358217805704,0.862869856752,2.2261513356,0.250858397736,143.333424684009,12.3968152287027,3.482677687968,0.862869856752,0,0.250858397736,144.298774012616,12.3968152287027,31.22583434,5.78722455,4.33308333,0.32398597,1.4551415,0.34597119,2.07389269022764,147.242381843434,0.795346648720316,S
10,10,150.527450110738,7.048706687E-05,55.5989848248066,6.777948568E-05,24.1785609,7.72312331,19.23005173,3.81571051,150.527450110738,7.048706687E-05,55.5989848248066,6.777948568E-05,3.00211920612,0.604812603168,2.900919935592,0.566934355692,116.372789145926,0.03022128572528,1.421620432416,0.604812603168,1.243093628772,0.566934355692,143.003465512367,0.03022128572528,16.29181938,3.43737098,3.63972117,0.01822227,0.24362228,0.01838685,5.00527102264269,255.641260699952,0.21216952029969,S
11,11,150.522273112111,7.291490521E-05,55.7160863966724,5.710503122E-05,25.46284904,7.78421196,21.39665663,3.97126194,150.522273112111,7.291490521E-05,55.7160863966724,5.710503122E-05,3.196133859168,0.65428653492,2.578988738088,0.433981939968,116.007549193581,39.1065931606817,1.771018447104,0.65428653492,0,0.433981939968,119.321739458706,39.1065931606817,17.43460294,3.95411585,3.8566759,-0.22630795,0.49898784,-0.22711271,2.42256580613916,116.015988955556,0.729164513560618,S
12,12,150.511066527038,6.62241824E-06,55.7454667961134,4.42817947E-06,237.5203039,6.73630737,219.72852841,3.66447915,150.511066527038,6.62241824E-06,55.7454667961134,4.42817947E-06,3.055423061988,0.056656330056,2.450509859736,0.036756231876,79.8275182659678,3.42340257297952,0,0.056656330056,0,0.036756231876,0,3.42340257297952,230.90182214,6.04422613,3.63079562,0.02145358,2.99108547,0.34136116,3.99859303152783,99.8395758968997,0.39663863234331,S
13,13,150.503857371018,8.096624925E-05,55.7105985262153,4.465173185E-05,26.77340399,7.88413529,25.23325544,4.22158818,150.503857371018,8.096624925E-05,55.7105985262153,4.465173185E-05,3.455424968976,0.731682762084,2.126875780944,0.281142130176,67.9732693834137,17.2545887274791,0,0.731682762084,0,0.281142130176,0,17.2545887274791,17.87831884,4.65624242,4.34815547,-0.25341225,0.46526804,-0.25152491,1.89934529890509,103.402306462308,0.826016691408324,S
14,14,150.491361926276,1.5269934E-07,55.6797017243735,8.930526E-08,304594.06369306,572.00756971,162461.52476576,14.16138821,150.491087408118,1.5269934E-07,55.6796618575487,8.930526E-08,25.009186139352,0.001296428148,14.833741208148,0.000753741684,176.144417199361,0.00635190401459,24.875118517284,0.001296428148,14.589927784584,0.000753741684,176.150323226951,0.00635190401459,337390.0719551,369.36457232,14.16138821,3.0865283,96.11390124,49.31197691,0.018935906502497,199.207250856061,0.999981462984206,M
15,15,150.502812806639,5.975320014E-05,55.7483373321685,5.269204681E-05,31.2767657,7.8509669,24.47365145,3.82150786,150.502812806639,5.975320014E-05,55.7483373321685,5.269204681E-05,3.25282669614,0.5493186378,2.721295314684,0.392901998904,56.3992392771084,38.9919286327518,1.892188563588,0.5493186378,0.737690261688,0.392901998904,52.0301406635265,38.9919286327518,24.58282259,4.02264852,3.6562933,-0.10753286,0.6058678,-0.09963229,4.13179365639716,95.618829061289,0.369656096630788,S
16,16,150.500695509061,6.194085237E-05,55.6306245000117,6.474548481E-05,24.09378592,7.40118807,22.18831053,3.98663243,150.500695509061,6.194085237E-05,55.6306245000117,6.474548481E-05,3.199755135708,0.66655006794,2.350593054144,0.364271619132,42.6579099971726,27.2858859490366,1.83005517762,0.66655006794,0,0.364271619132,39.7276404023933,27.2858859490366,17.32402857,3.82554759,3.98029579,0.07711221,0.37072633,0.07942734,2.96968716834753,263.54137637321,0.615977981050108,S
17,17,150.496197050071,0.00090872727828,55.6546967706621,0.0007513183954,215.62962814,39.55819683,67.32143309,8.88348586,150.499274819622,0.00090872727828,55.6525536495435,0.0007513183954,17.460703618884,9.925272207072,3.317457233232,1.183651810236,140.579413737912,29.9932519715319,17.262226420164,9.925272207072,2.008849299732,1.183651810236,140.626872399497,29.9932519715319,1537.44836139,49.93655056,8.88348586,0.52241592,5.6959334,31.84214074,1.51742178743367,263.127857292451,0.886111255899733,M
18,18,150.4778893913,2.868227975E-05,55.7045931680965,2.7732191E-05,329.76573745,28.72264248,155.84056863,9.73222236,150.4778893913,2.868227975E-05,55.7045931680965,2.7732191E-05,3.8692408365,0.243284278464,3.788022129084,0.234956369628,97.3528781526698,120.97452948361,2.796059846772,0.243284278464,2.76413254254,0.234956369628,116.122273091222,120.97452948361,456.01242993,20.99819561,8.94498589,0.89373816,12.02516978,12.3455975,1.55033896461244,73.6046796556334,0.881348050132923,S
19,19,150.476846123986,9.162971473E-05,55.7191064147812,5.459418286E-05,27.57756616,9.37411824,23.71461482,4.80852295,150.476846123986,9.162971473E-05,55.7191064147812,5.459418286E-05,3.379174325856,0.805266778932,2.383650562356,0.41124879684,107.84548412703,27.8133575561791,0,0.805266778932,0,0.41124879684,0,27.8133575561791,19.59098028,5.16383963,4.75655588,-0.2102207,0.40305756,-0.20850177,2.40501050209682,78.6648755593725,0.732632313912659,S
20,20,150.471802932588,0.00029515400154,55.7114864025711,0.00010676901253,417.94238483,24.5433722,132.93230572,5.97335702,150.470865524097,0.00029515400154,55.713268367047,0.00010676901253,15.182590725288,2.633010344388,3.419296548516,0.383565690288,161.640231164293,9.57516900051664,14.959030915188,2.633010344388,2.137354964172,0.383565690288,161.680568662209,9.57516900051664,1373.20753588,28.60645168,5.97335702,0.3937769,9.38650101,28.10227306,2.00682605502738,71.3047020010429,0.807346171222829,M
21,21,150.43218582774,1.642894199E-05,55.7404166764272,1.969854036E-05,129.95867224,9.09990161,88.34910642,3.99705506,150.43218582774,1.642894199E-05,55.7404166764272,1.969854036E-05,3.676183240248,0.18649059354,2.771529390036,0.111824160444,33.7502479767737,7.52615505665656,2.587250801736,0.18649059354,0.800041406616,0.111824160444,31.6240123817701,7.52615505665656,126.50282308,6.22908593,3.78560753,0.12076396,2.30129058,0.36349476,4.14191464578556,61.4281657122528,0.36763112260784,S
22,22,150.429342377768,2.44206377E-06,55.7418305131136,2.31206467E-06,488.84787416,6.48438137,489.15505232,3.74480966,150.429342377768,2.44206377E-06,55.7418305131136,2.31206467E-06,2.669142771216,0.020730453264,2.593396594404,0.019570339188,99.046148431343,10.8773250799981,0,0.020730453264,0,0.019570339188,0,10.8773250799981,489.44527587,6.37771978,3.74598017,0.06484922,3.25687347,0.17183478,4.26260789209044,60.8411777437836,0.34378387409799,S
23,23,150.42460102235,4.253117864E-05,55.6853713344183,5.582895195E-05,41.10678842,8.81826706,31.48112634,4.22022088,150.42460102235,4.253117864E-05,55.6853713344183,5.582895195E-05,3.364116837876,0.497060878104,2.688472066212,0.326991794472,156.006509476768,27.2194546326187,2.133818776908,0.497060878104,0.360864119988,0.326991794472,158.454075950956,27.2194546326187,31.94090679,4.4425467,4.03795002,-0.10717898,0.68128651,-0.09521894,2.26516699238978,8.50519587040799,0.759773775050697,S
24,24,150.41141438756,1.376817772E-05,55.6844133462226,1.276497837E-05,92.89053796,6.75814269,91.61597811,3.86109326,150.41141438756,1.376817772E-05,55.6844133462226,1.276497837E-05,2.769465594204,0.121938813144,2.535815398968,0.102293911044,57.8034203826966,20.1593860249692,0.828779912352,0.121938813144,0,0.102293911044,46.0817927906342,20.1593860249692,86.99664675,4.76494628,3.8535245,0.2275325,0.95489372,0.20039496,2.7006956715888,5.90839842506821,0.67269169634918,S
25,25,150.382009641001,5.761527089E-05,55.6985175175583,4.847286506E-05,27.32145144,7.32242399,24.41379611,3.91241093,150.382009641001,5.761527089E-05,55.6985175175583,4.847286506E-05,2.942825077404,0.496930122396,2.634010473204,0.400594444452,71.7708795621897,61.8785367748932,1.246279469724,0.496930122396,0.428081307336,0.400594444452,65.3198429912547,61.8785367748932,20.40993187,3.79765145,3.82168582,-0.17477616,0.5502107,-0.17176404,3.8479493953281,17.0089135441779,0.427816353343412,S
26,26,150.350983404111,1.590527263E-05,55.6369076097592,2.546376522E-05,54.80225948,6.29457028,55.70823054,3.63980698,150.350983404111,1.590527263E-05,55.6369076097592,2.546376522E-05,2.935884870144,0.215952002748,2.320886126592,0.134695658232,1.95918711987935,12.4223561091038,0,0.215952002748,0,0.134695658232,0,12.4223561091038,49.08757916,4.70688417,3.69291365,-0.02923171,0.66577331,-0.03242346,5.38809989983359,331.522688997421,0.15642416301157,S


==> anc/N3432_B_L.csv <==
Source,list,for,N3432_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,163.129708333333,DEC=,36.6187777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,163.301108460187,3.238066108E-05,36.5131244675345,3.719592616E-05,204.24757864,33.25678628,206.63831959,19.33191232,163.301108460187,3.238066108E-05,36.5131244675345,3.719592616E-05,3.261902214348,0.316861170156,3.026885306256,0.272725528176,168.959434957975,52.6589050641341,0,0.316861170156,0,0.272725528176,0,52.6589050641341,176.14952356,19.56410357,19.40906259,-0.14252997,5.98585029,-0.13728247,10.4120147700286,217.454216433347,0.665624212915328,S
1,1,163.274911786542,7.531698815E-05,36.7227883255964,8.919142428E-05,97.90038802,35.39302499,95.58283776,19.95187584,163.274911786542,7.531698815E-05,36.7227883255964,8.919142428E-05,3.573076053636,0.832051296576,2.863404485352,0.535775051124,147.024801184877,42.462785516581,0,0.832051296576,0,0.535775051124,0,42.462785516581,66.25945314,17.34716679,20.01762914,-0.14252997,3.38972563,-0.13562625,9.36888762922227,138.189765577479,0.721641603692005,S
2,2,163.265010967377,0.00012315962834,36.6734274507147,8.542853711E-05,327.20394807,69.54361148,130.50531899,20.510045,163.265010967377,0.00012315962834,36.6734274507147,8.542853711E-05,6.373134742752,1.15151784336,3.929678807904,0.537175608624,118.5620277798,17.9515671962442,5.527126328364,1.15151784336,2.350802965788,0.537175608624,119.089653248135,17.9515671962442,223.27426049,31.9137835,19.6846795,-0.14252997,12.88354724,0.21895745,7.29228426394529,153.238364310729,0.823382619553733,S
3,3,163.261587139286,6.418223337E-05,36.6067980564098,5.551337493E-05,159.36033536,38.65396883,136.68512424,20.0759541,163.261587139286,6.418223337E-05,36.6067980564098,5.551337493E-05,3.636079220268,0.566272250244,3.202913814444,0.44367319782,116.563208688011,50.1718036200354,1.775789115876,0.566272250244,0.585226500048,0.44367319782,121.157504119139,50.1718036200354,121.9970101,19.83147181,19.46388693,-0.14252997,4.23878191,-0.12182278,6.39196549537036,186.417297776162,0.862064195441743,S
4,4,163.225461182426,0.00011260391859,36.5337740291427,7.467752156E-05,163.20974659,47.61319107,103.53003473,19.92141571,163.225461182426,0.00011260391859,36.5337740291427,7.467752156E-05,4.561279090668,0.978085472652,3.452334030324,0.596115375768,74.1045582302218,32.8130332931617,3.253010417676,0.978085472652,1.469007729468,0.596115375768,73.6057203296912,32.8130332931617,107.98611644,16.93520673,18.73325164,-0.14252997,3.55281327,-0.11740536,6.8774190972932,227.83848545657,0.841675146826266,S
5,5,163.22265357263,7.096566588E-05,36.6290288681993,8.701288252E-05,147.5703311,43.25946738,113.18240358,20.80299912,163.22265357263,7.096566588E-05,36.6290288681993,8.701288252E-05,3.851182335708,0.74894293386,3.381779512368,0.58746868056,163.851991436415,61.5450790624306,2.252209098564,0.74894293386,1.100816985348,0.58746868056,164.970817515669,61.5450790624306,108.80857141,19.50695309,19.78730506,-0.14252997,2.97480324,-0.14127276,4.51776053324783,172.147508502582,0.929208134226066,S
6,6,163.221047193346,2.095258299E-05,36.7154927142616,2.03274785E-05,441.9597325,38.47535679,394.4332278,20.56644125,163.221047193346,2.095258299E-05,36.7154927142616,2.03274785E-05,3.443743183644,0.184530994272,3.250111655592,0.1649039382,52.8984043357371,37.6698364332154,1.33650907236,0.184530994272,0.807784348392,0.1649039382,41.9965469785289,37.6698364332154,415.64796129,23.65259531,20.0508166,-0.14252997,9.77088257,0.03377032,7.27992455369088,127.117797788417,0.82393865151247,S
7,7,163.219341071688,6.655797437E-05,36.6782868089643,6.328603361E-05,170.80737353,42.1777396,136.35275846,20.84334954,163.219341071688,6.655797437E-05,36.6782868089643,6.328603361E-05,3.799299952872,0.618807978108,3.293506584216,0.47251258578,50.5658944763199,46.8276079726195,2.086328431944,0.618807978108,0.972263530908,0.47251258578,46.860452111666,46.8276079726195,128.73652677,22.00537516,19.96507672,-0.14252996,5.32631111,-0.10009013,5.60056384776397,140.365185629384,0.892767875079767,S
8,8,163.214301699905,0.00010577074388,36.4831491131213,5.724322935E-05,176.37815889,47.91479762,122.65621006,21.30611362,163.214301699905,0.00010577074388,36.4831491131213,5.724322935E-05,4.494294719352,0.898103111472,3.196053885348,0.482590573812,86.1957428324012,24.803067618512,3.156780808512,0.898103111472,0.681420881124,0.482590573812,86.3655263982978,24.803067618512,125.40612055,20.30260364,20.36427759,-0.14252997,6.32277943,-0.04722921,9.10205542956531,243.361833621547,0.7355284093534,S
9,9,163.196546959455,5.770794927E-05,36.5794159354254,5.190855418E-05,137.58989676,34.19976752,136.90807729,19.59491221,163.196546959455,5.770794927E-05,36.5794159354254,5.190855418E-05,3.435506682984,0.53305346466,2.922037762644,0.38577524256,125.174377737314,38.7177605949321,0,0.53305346466,0,0.38577524256,0,38.7177605949321,110.75292147,21.07733676,19.6669771,-0.14252997,4.1739122,-0.13979438,3.9929236833257,216.241746975846,0.944374832853165,S
10,10,163.192688127491,4.959137036E-05,36.6432260362375,0.00012874921049,269.6207213,59.62001053,137.74290395,21.01171887,163.192688127491,4.959137036E-05,36.6432260362375,0.00012874921049,5.889712181184,1.093044706848,3.3197778531,0.416245799016,3.38282001806169,14.92807342241,4.99240839996,1.093044706848,0.895380742944,0.416245799016,3.17534352313762,14.92807342241,186.41774983,23.66357611,20.38632738,-0.14252998,14.12128131,0.21388892,3.36861673201793,154.166690631698,0.960169575397544,S
11,11,163.192127869431,3.859930648E-05,36.5500589291342,4.424960193E-05,170.82743193,34.49700157,183.34473469,20.81202968,163.192127869431,3.859930648E-05,36.5500589291342,4.424960193E-05,3.249272526372,0.393714156744,2.864325473532,0.304592679288,151.398353674593,38.6923251308962,0,0.393714156744,0,0.304592679288,0,38.6923251308962,144.72979579,21.20187764,21.26628351,-0.14252997,5.62070409,-0.15551052,5.10333611192613,233.875425191727,0.910335418707871,S
12,12,163.190755669162,4.552667943E-05,36.7504914975724,4.823517678E-05,179.77217173,35.94092881,169.92007133,19.82920037,163.190755669162,4.552667943E-05,36.7504914975724,4.823517678E-05,3.6345920265,0.47272913946,2.907650983752,0.304443433044,139.047094583058,23.6027760315752,1.822398080724,0.47272913946,0,0.304443433044,141.648065582288,23.6027760315752,145.3304143,20.54291928,19.74638872,-0.14252996,6.14063356,-0.10174829,8.43105598626594,110.371129426265,0.769482646179711,S
13,13,163.187396939017,3.77369828E-06,36.4876072057218,4.00014929E-06,2105.35134247,47.31220473,1961.044213,20.65567605,163.187569491421,3.77369828E-06,36.4874799691446,4.00014929E-06,3.136039793784,0.0339110235,3.04692787116,0.031990599,89.2503685511508,15.1843603437517,0,0.0339110235,0,0.031990599,0,15.1843603437517,2133.98279927,37.34622747,20.65567605,-0.14252997,36.07527469,13.37190952,8.3469578439501,250.524912353279,0.773632047032574,M
14,14,163.181990228643,6.685964331E-05,36.5136855521024,0.00010120764856,175.57614529,48.73648043,117.63435488,21.24187979,163.181990228643,6.685964331E-05,36.5136855521024,0.00010120764856,4.332526101,0.858170502684,3.441199489992,0.566493587568,178.394843784997,36.1671967599021,3.002973823224,0.858170502684,1.269239736456,0.566493587568,178.033135699008,36.1671967599021,117.36205986,18.07195683,19.99069354,-0.14252997,3.80949064,-0.11966269,6.79024907842222,248.204498043731,0.845418952579997,S
15,15,163.180843510081,9.964438569E-05,36.5021043402102,5.306477762E-05,101.6627133,34.61267653,106.79944787,20.04590058,163.180843510081,9.964438569E-05,36.5021043402102,5.306477762E-05,3.787641329976,0.877626592128,2.510404528896,0.381694508388,107.562287158877,22.0024240563786,0,0.877626592128,0,0.381694508388,0,22.0024240563786,67.82167324,19.69486566,20.95301716,-0.14252993,4.40790018,-0.12391442,7.42151775740213,250.590860602842,0.81752922369853,S
16,16,163.171044385797,5.832443484E-05,36.7147462352649,0.00011348804033,140.38875558,42.47789824,111.64775299,20.48567565,163.171044385797,5.832443484E-05,36.7147462352649,0.00011348804033,4.438819512936,0.994642943976,2.829660865092,0.425143241316,163.7211433713,20.533106549746,0,0.994642943976,0,0.425143241316,0,20.533106549746,100.56054008,21.73114124,20.2770334,-0.14252997,4.34709773,-0.12943848,6.09208396484958,109.047405593408,0.874080540791993,S
17,17,163.164997314994,9.991766178E-05,36.7351730497007,7.177386186E-05,133.70746703,42.68589736,104.2589937,20.70025319,163.164997314994,9.991766178E-05,36.7351730497007,7.177386186E-05,3.970827428688,0.863539888572,3.226123021212,0.584795189484,74.688256324235,43.2313481466843,2.354377315896,0.863539888572,0.805250555928,0.584795189484,73.8885701673075,43.2313481466843,81.67268996,17.18940227,19.8355774,-0.14252993,3.66627842,-0.12222353,7.18720859379425,103.656102264146,0.82808840237162,S
18,18,163.155589982999,5.95157895E-06,36.6838468602935,3.17160999E-06,28247.83064792,262.49705969,5697.5669894,24.05086707,163.155936610914,5.95157895E-06,36.6838426939157,3.17160999E-06,11.753483376852,0.054001131732,5.211388340388,0.018770976972,157.67082587514,0.36327623482907,11.329719248304,0.054001131732,4.117840601796,0.018770976972,157.734001867407,0.36327623482907,28134.16591822,138.43720117,24.05086707,-0.14252997,31.9018618,-3.03425918,4.0981125318789,107.69085324475,0.941471011605428,M
19,20,163.137506676314,0.00063303443127,36.6266926604338,0.00053780615326,2908.40962038,393.54959922,235.79972681,40.89397407,163.142452629978,0.00063303443127,36.6305745878103,0.00053780615326,51.369226936992,7.02560491416,4.900658216544,0.47515707108,40.3117174743979,7.92850224871728,51.271673834556,7.02560491416,3.747747628188,0.47515707108,40.3064076786798,7.92850224871728,21645.44029826,682.10633702,40.89397407,-0.14252997,52.10000018,147.66871755,0.605429291273905,128.333335811129,0.998694764329608,M
20,21,163.141069343934,2.741517189E-05,36.6043250365171,2.574605129E-05,284.56106394,35.07877496,284.99698157,20.2591148,163.141069343934,2.741517189E-05,36.6043250365171,2.574605129E-05,3.262454962308,0.2395813671,3.057099439248,0.210359176236,120.500766153245,45.7351182409583,0,0.2395813671,0,0.210359176236,0,45.7351182409583,255.84367464,23.73576679,20.2829433,-0.14252996,7.46348496,-0.24719247,1.02536143810103,237.745332116434,0.996259523899739,S
21,22,163.136998288421,2.887840938E-05,36.5979125880039,9.770865001E-05,541.47372461,66.67841639,222.30071442,19.76842596,163.136998288421,2.887840938E-05,36.5979125880039,9.770865001E-05,7.361037410688,0.832213537164,3.305341910016,0.23119748388,174.224958237207,7.103393106671,6.666027828012,0.832213537164,0.830934365256,0.23119748388,174.209411841022,7.103393106671,458.78359158,34.15150244,20.1540206,-0.14252996,12.20773629,0.09357099,1.30021609683872,254.331094136304,0.993990467388528,S
22,23,163.123012650052,0.00016056322257,36.6140936330941,0.00026774701314,3507.09886494,418.80459955,447.81355947,36.33080996,163.121901684515,0.00016056322257,36.6136758020294,0.00026774701314,14.94679471722,2.53817680536,5.581966409928,0.749878469208,62.0614517774543,12.6495441945769,14.602492494324,2.53817680536,4.62043910628,0.749878469208,62.0133146352816,12.6495441945769,8007.54966692,281.86087571,36.33080996,-0.14252996,106.33083002,116.77690782,0.427745498805353,318.926988439235,0.999348315671266,M
23,24,163.129240053078,3.809870144E-05,36.5408569734595,3.416575844E-05,195.73401803,33.93630748,204.39536486,20.14233833,163.129240053078,3.809870144E-05,36.5408569734595,3.416575844E-05,3.21845138316,0.330331333608,2.97212843286,0.281217564036,113.576519655401,52.0792629254814,0,0.330331333608,0,0.281217564036,0,52.0792629254814,166.09227233,21.43093153,20.39292849,-0.14252997,6.14662213,-0.0816636,4.67530270150287,270.27664397021,0.924329245011704,S
24,25,163.12203779817,5.036676307E-05,36.7415955997945,7.974100103E-05,148.14825797,39.27129018,130.96215729,20.65927822,163.12203779817,5.036676307E-05,36.7415955997945,7.974100103E-05,3.841073170344,0.686741626584,2.941832924028,0.409464126936,167.313995245342,27.2758555968642,0,0.686741626584,0,0.409464126936,0,27.2758555968642,107.34815149,19.83944104,20.35723264,-0.14252997,5.02939747,-0.10746645,7.37830711222326,87.1348864668124,0.819494353584762,S
25,26,163.118112511152,7.702697558E-05,36.6408641052927,6.930229136E-05,127.48064723,36.77773537,118.9363466,19.82759008,163.118112511152,7.702697558E-05,36.6408641052927,6.930229136E-05,3.96202415184,0.794545416612,2.70228680514,0.374490243504,49.7540138428279,20.9895224372332,2.369244224448,0.794545416612,0,0.374490243504,48.2011599544779,20.9895224372332,96.00780139,20.63782472,20.04318958,-0.14252997,3.82690314,-0.14345628,1.43800167853489,67.1560944280005,0.992652934198965,S
26,27,163.117234796048,0.0002305973752,36.6109017855116,0.00022143258851,1794.21454176,304.59169745,155.20969152,24.31783205,163.117234796048,0.0002305973752,36.6109017855116,0.00022143258851,14.822446465512,2.45108347254,7.790305918608,1.156453936956,46.8199913724563,16.6117667003481,14.478886751004,2.45108347254,7.12543661136,1.156453936956,46.7365674408397,16.6117667003481,629.39718057,66.04059327,33.88209734,-0.14252997,16.63250441,-0.10362587,0.764316969082443,321.813305796472,0.997920373146489,S
27,28,163.100335135576,3.883022531E-05,36.5267314643142,5.200229978E-05,265.69863406,44.57725033,203.04502484,21.35975643,163.100335135576,3.883022531E-05,36.5267314643142,5.200229978E-05,3.921244339608,0.44257777074,3.333439038132,0.326839631328,7.52372919372173,28.629423080047,2.366245756836,0.44257777074,0.951341474484,0.326839631328,6.06392792173085,28.629423080047,228.67487977,25.82937768,20.34117642,-0.14252996,8.15148906,0.06290931,5.70126134228393,284.38315157254,0.889044144350019,S
28,29,163.097368289126,2.273950408E-05,36.6611014038198,1.928997917E-05,414.6371041,37.80933357,383.22523595,20.68080925,163.097368289126,2.273950408E-05,36.6611014038198,1.928997917E-05,3.436465828536,0.19351465056,3.14500290678,0.16264701162,80.6772523029006,25.7783575940541,1.255018106772,0.19351465056,0.37614650076,0.16264701162,79.9565935781251,25.7783575940541,379.44739453,24.73270296,20.33095188,-0.14252997,10.21474054,-0.05504567,2.97873046524611,58.4961144729271,0.968754701976605,S
29,30,163.096636920105,6.532849942E-05,36.6789531859931,3.54809481E-05,317.75668078,50.9447394,208.91653706,21.77552136,163.096636920105,6.532849942E-05,36.6789531859931,3.54809481E-05,4.641626233332,0.555893987328,3.273187224744,0.296920732896,95.8492573806473,14.6013876333857,3.366818344188,0.555893987328,0.969119882028,0.296920732896,96.4389071823378,14.6013876333857,271.87921683,25.74832623,20.70730261,-0.14252996,7.78445246,0.08499946,3.94593194073317,66.2154767719637,0.945649755463992,S
30,31,163.097368256489,8.854059342E-05,36.6958790636238,9.734348738E-05,141.61807942,44.79397546,107.98665171,21.18363104,163.097368256489,8.854059342E-05,36.6958790636238,9.734348738E-05,4.332846304656,0.993402167472,3.023393215572,0.50746193514,139.619986533427,26.4868552217585,2.980641783312,0.993402167472,0,0.50746193514,140.918201749505,26.4868552217585,91.72614586,21.37990973,20.55092409,-0.14252997,4.66976417,-0.11490106,4.8809520749181,71.4120396351429,0.917739171345882,S
31,32,163.085446448808,0.00016272045136,36.5199185327517,5.004943375E-05,164.46543553,49.09344556,103.56981933,19.81476554,163.085446448808,0.00016272045136,36.5199185327517,5.004943375E-05,5.561029756404,1.38058605162,2.852369522964,0.420541600644,92.4250049420841,16.1852347205738,0,1.38058605162,0,0.420541600644,0,16.1852347205738,110.58629728,19.12652274,19.8579728,-0.14252996,4.79330674,0.63711832,6.30337996447397,289.791025740838,0.865660992066198,S
32,33,163.07732345157,7.316908136E-05,36.6374428166777,5.61207267E-05,108.49314485,33.5194243,113.14341339,19.83512824,163.07732345157,7.316908136E-05,36.6374428166777,5.61207267E-05,3.312462362976,0.622414555596,2.891618965224,0.47295927684,97.2816124464778,55.6648238270516,0,0.622414555596,0,0.47295927684,0,55.6648238270516,77.48866387,18.43338051,20.12040568,-0.14252997,4.16325611,-0.13444058,2.75984313398872,23.9559395465456,0.97313378007912,S
33,34,163.069820873739,8.700567957E-05,36.5033269388709,5.609514825E-05,114.47966747,36.17015896,109.87700601,20.15896115,163.069820873739,8.700567957E-05,36.5033269388709,5.609514825E-05,3.606955838532,0.738214467768,2.885363989992,0.474549523452,86.8576573906023,36.9732581367104,0,0.738214467768,0,0.474549523452,0,36.9732581367104,82.31294857,17.7136281,20.14638085,-0.14252993,4.03492641,-0.13907251,7.50426809987884,292.637049006804,0.813743790899021,S
34,35,163.068020884988,4.667323884E-05,36.755962219571,4.418250855E-05,256.10332692,43.09260932,204.00357582,21.17718349,163.068020884988,4.667323884E-05,36.755962219571,4.418250855E-05,3.97890722448,0.458041700016,3.151620303768,0.29502140292,131.156625329973,20.3196654272761,2.424488823936,0.458041700016,0,0.29502140292,133.47515192153,20.3196654272761,213.30737717,24.82270796,20.40493928,-0.14252996,6.28249927,-0.06671826,8.74984614226401,70.1895206964914,0.75353285093577,S
35,36,163.06470691744,4.099427691E-05,36.6137361949106,3.199664218E-05,251.15744754,38.65083701,224.86937497,20.6666705,163.06470691744,4.099427691E-05,36.6137361949106,3.199664218E-05,3.561028118352,0.347688087048,3.1329926955,0.2710350018,87.1401538793023,30.984583415553,1.564982465112,0.347688087048,0.252208747404,0.2710350018,88.0253288004897,30.984583415553,219.30461392,24.76981741,20.21118962,-0.14252996,6.05431751,-0.19293776,3.14497769887228,354.499944291948,0.965216179904236,S
36,37,163.064959951999,0.00010024298239,36.6762328357424,8.565940783E-05,133.08396096,44.66455898,98.99072717,21.02204697,163.064959951999,0.00010024298239,36.6762328357424,8.565940783E-05,3.920782475808,0.882056197872,3.425135110704,0.6866179857,115.232067682852,68.5417077974162,2.300331233952,0.882056197872,1.352319141492,0.6866179857,118.886420582308,68.5417077974162,86.05938044,19.40500008,19.91145291,-0.14252997,2.98224018,-0.14019867,4.64749969416362,47.9003970443867,0.925201030479122,S
37,38,163.064660118509,7.598309218E-05,36.4866678930124,5.69551459E-05,138.93270269,38.63685619,123.78576923,20.56701477,163.064660118509,7.598309218E-05,36.4866678930124,5.69551459E-05,3.621918741084,0.648020019672,3.09538912482,0.47760252264,99.2703864376092,46.3321378010822,0,0.648020019672,0,0.47760252264,0,46.3321378010822,114.0699772,21.35918632,20.12440928,-0.14252997,3.35245977,-0.14251881,8.52411467747771,291.599811850619,0.764862318770407,S
38,39,163.054030892873,3.476820845E-05,36.6884306830127,3.670885602E-05,287.35689578,40.88777773,238.59397779,20.8074877,163.054030892873,3.476820845E-05,36.6884306830127,3.670885602E-05,3.550227893892,0.316223858052,3.388639228524,0.289339196508,153.833117873503,77.727052312798,1.678948894584,0.316223858052,1.133279267076,0.289339196508,159.446067394105,77.727052312798,246.19140248,22.63636423,19.99936649,-0.14252996,5.27584189,-0.19542787,5.54394345849499,48.9455592212819,0.894837477062591,S
39,40,163.046247102087,7.807864307E-05,36.7418338012402,6.662646322E-05,159.18817843,43.0258678,131.64179721,21.59737922,163.046247102087,7.807864307E-05,36.7418338012402,6.662646322E-05,4.03158876246,0.756626952852,2.996131964688,0.429704457048,126.008447321176,25.9068457976317,2.500995372516,0.756626952852,0,0.429704457048,127.924954281841,25.9068457976317,118.5210237,21.7014988,21.07621731,-0.14252997,3.85053272,-0.12803361,8.40492362700215,61.4816576946155,0.770774687173889,S
40,41,163.039293191613,6.306966868E-05,36.5885467002613,9.710915805E-05,156.4884621,44.53334952,118.58854771,21.06758337,163.039293191613,6.306966868E-05,36.5885467002613,9.710915805E-05,4.21388462502,0.851348547072,3.128068074924,0.48864715974,18.08170833796,28.1398709786951,2.81487120084,0.851348547072,0,0.48864715974,16.7816009059225,28.1398709786951,117.05765185,21.51181506,20.26821494,-0.14252997,3.90777404,-0.12802765,4.71764426905751,337.415174174029,0.92299278035514,S
41,42,163.039117050849,0.00010009762095,36.542245763085,8.021548689E-05,116.85749621,41.2504668,95.42879058,20.72312185,163.039117050849,0.00010009762095,36.542245763085,8.021548689E-05,3.708956060676,0.84910087944,3.29795755308,0.679342806,86.5440216161561,79.6751672865478,1.87716727584,0.84910087944,1.060807161996,0.679342806,87.3077462043952,79.6751672865478,73.11703128,18.47212023,19.90251621,-0.14252997,3.55613929,-0.13019135,6.3353918079222,313.574416733452,0.864365745365134,S
42,43,163.034072106111,0.00012050293696,36.604306323845,7.830527853E-05,244.81716075,63.36328821,121.32114329,22.1635319,163.034072106111,0.00012050293696,36.604306323845,7.830527853E-05,5.140081429272,1.027348258356,3.921521700924,0.654804842436,82.0258553621872,32.3160235024523,4.023106396488,1.027348258356,2.372675484852,0.654804842436,81.9917951853896,32.3160235024523,129.96441338,26.34615274,20.60748011,-0.14253,9.90029457,0.06896928,4.68714318316937,349.352887882956,0.923956583545399,S
43,44,163.023290257342,2.252021528E-05,36.6777145898718,2.394285272E-05,429.76928187,43.92727386,402.73502672,24.2761225,163.023290257342,2.252021528E-05,36.6777145898718,2.394285272E-05,3.322491388272,0.203691758508,3.208275623088,0.190143687996,13.4799211861705,71.0066786676235,1.119034582092,0.203691758508,0.309731026716,0.190143687996,5.39596177386586,71.0066786676235,392.69907842,28.20429569,23.90939153,-0.14252997,9.1872007,-0.73429305,6.22481769477715,34.6483534914748,0.868817926344834,S
44,45,163.022327243006,1.022023597E-05,36.6804055424888,9.93379251E-06,3190.53079905,136.72488659,1787.03844393,24.43909216,163.022672266783,1.022023597E-05,36.6804526109639,9.93379251E-06,5.278159593684,0.100832721768,4.093638562224,0.066566129652,42.8620414675853,3.30660918405038,4.22245658988,0.100832721768,2.608427599344,0.066566129652,41.617633485719,3.30660918405038,3179.61816105,59.46055069,24.43909216,-0.14252997,20.10816752,6.14787632,6.35550986641377,35.609614907668,0.863549120114591,M
45,46,163.01794837407,9.277457399E-05,36.7161641977561,8.503158914E-05,141.75856183,47.81526827,111.02623464,23.36476703,163.01794837407,9.277457399E-05,36.7161641977561,8.503158914E-05,3.689836336332,0.799103360448,3.456500295096,0.706825862928,67.6313268950612,135.225165300426,1.85061254616,0.799103360448,1.467545422104,0.706825862928,62.0734353717358,135.225165300426,90.04157526,19.55841002,22.24452146,-0.14252997,3.61853586,-0.13236284,7.94183638992529,47.4037518684096,0.793259504494371,S
46,47,163.01535999158,6.32563856E-06,36.6685552301307,6.86053404E-06,5302.80115425,180.73554989,2922.20202371,26.50281203,163.015294633092,6.32563856E-06,36.6683414226285,6.86053404E-06,5.33268439974,0.064346954256,4.327570267992,0.046016980524,52.1871649265593,2.52349288795993,4.281700801788,0.064346954256,2.974662206568,0.046016980524,50.8999212963675,2.52349288795993,5291.36136168,78.97350994,26.50281203,-0.14252997,38.61626465,13.0709077,6.26293261378304,28.5157290081777,0.867290204923235,M
47,48,163.01681268503,1.945172863E-05,36.6733208069555,2.377545569E-05,550.30120202,48.08299257,471.99134411,24.9515727,163.01681268503,1.945172863E-05,36.6733208069555,2.377545569E-05,3.678075259452,0.208365036552,3.166397332308,0.15620285106,22.4642290409982,15.3732694557464,1.91617569468,0.208365036552,0,0.15620285106,19.2777145562374,15.3732694557464,530.88410214,34.1476434,24.21938007,-0.14252997,10.51816525,0.23079899,6.34406339538553,31.0879306396235,0.864013998716258,S
48,49,163.011649747006,6.170392792E-05,36.5965799727492,7.460554649E-05,138.22599468,40.15249235,125.31256938,21.66564096,163.011649747006,6.170392792E-05,36.5965799727492,7.460554649E-05,3.50501033772,0.638178416028,3.143585435976,0.51609098592,13.0563491542406,67.9383212384031,0,0.638178416028,0,0.51609098592,0,67.9383212384031,102.95914678,19.44624276,21.22596561,-0.14252997,4.54856399,-0.12409615,5.8401010718749,346.852577387719,0.883820598273333,S
49,50,163.010019067305,5.61354554E-05,36.6364205926166,7.693409551E-05,90.17408351,29.57854361,102.06567401,18.28452745,163.010019067305,5.61354554E-05,36.6364205926166,7.693409551E-05,3.388366452528,0.697972483512,2.604540663756,0.40578060006,153.967549452502,30.7831890246358,0,0.697972483512,0,0.40578060006,0,30.7831890246358,62.30697811,16.60339126,19.15935536,-0.14252997,4.37252356,-0.1432204,5.85966468873825,10.4435256882119,0.883076313643262,S
50,51,163.002094743596,9.62022287E-05,36.5848258498548,6.590692171E-05,701.92029313,80.73513072,250.07898175,20.40802792,163.002525520645,9.62022287E-05,36.5850510974935,6.590692171E-05,6.211182451716,0.95598955098,2.872051728624,0.251701262064,32.6658164747484,9.03245407446261,5.350858602552,0.95598955098,0,0.251701262064,32.2148539568963,9.03245407446261,657.30282466,45.79783049,20.40802792,-0.14252997,6.06977164,-0.07414849,6.47564556878569,341.702527309288,0.85863085021348,M
51,52,162.99572826768,4.22456242E-06,36.7125433337954,2.35398985E-06,15643.1008457,304.70127063,8065.55749544,36.81908493,162.995914807194,4.22456242E-06,36.7122201079447,2.35398985E-06,5.941797990948,0.036067096188,4.037164467336,0.019492792452,171.825495988694,0.72673187508336,5.0553107856,0.036067096188,2.462448802608,0.019492792452,171.848363322331,0.72673187508336,15430.50826312,83.52709735,36.81908493,-0.14252997,51.27855911,-0.24719819,8.5574714915624,41.1440936728339,0.76319891152715,M
52,53,162.995465232415,9.152102075E-05,36.7300388650746,2.465457667E-05,8651.23665396,444.80032212,3008.98027762,45.89840682,162.995788199697,9.152102075E-05,36.7309127795274,2.465457667E-05,13.00542218478,0.780698850732,4.479324787008,0.190118460456,6.50397452076822,3.90201856546904,12.623979461508,0.780698850732,3.139530121656,0.190118460456,6.46089799997133,3.90201856546904,8478.6401215,142.59844139,45.89840682,-0.14252997,36.03084406,5.75644617,9.28965119215395,45.9801531461785,0.725786439715281,M
53,54,162.994498592029,6.97133408E-06,36.7239326678085,6.21534598E-06,2616.69749814,122.69325079,2254.46197355,39.7208496,162.994678607482,6.97133408E-06,36.7237935560616,6.21534598E-06,3.214140572268,0.059143893552,3.033298829412,0.052638665976,174.988047780623,12.857374361068,0,0.059143893552,0,0.052638665976,0,12.857374361068,2596.76491896,67.30799629,39.7208496,-0.14252997,38.31393406,-6.59612397,9.06348919462644,44.1570313371681,0.737518426054424,M
54,55,162.97609158696,5.793931646E-05,36.6046044662535,5.229727135E-05,252.80225679,47.84574408,174.71979608,21.4140653,162.97609158696,5.793931646E-05,36.6046044662535,5.229727135E-05,3.938510802096,0.496864947816,3.669667081452,0.436952636496,108.394912444046,73.079738775867,2.321296682184,0.496864947816,1.898968420224,0.436952636496,114.546827301789,73.079738775867,204.18357113,24.01963555,20.0462564,-0.14252996,7.638434,-0.02364095,7.44716342559893,353.488849615957,0.816359152727384,S
55,56,162.976128451413,7.375143727E-05,36.5617649184142,7.589479148E-05,155.05461518,42.52911333,121.14089663,20.64265402,162.976128451413,7.375143727E-05,36.5617649184142,7.589479148E-05,3.984966019008,0.746807076864,3.208406353272,0.49711293666,137.036645009798,35.5985838013342,2.444358250368,0.746807076864,0.463794017976,0.49711293666,139.332127952474,35.5985838013342,109.53647229,20.8083609,19.80051093,-0.14252997,4.93521657,-0.10777628,8.15124858444079,335.232524685039,0.783189995552351,S
56,57,162.96604745621,8.69589736E-06,36.7102757026488,1.684341446E-05,1436.31407927,59.32876409,878.47359252,22.22861258,162.966194019851,8.69589736E-06,36.7101379072409,1.684341446E-05,4.600837933596,0.147488904036,2.927652732144,0.063794043828,73.7730987874907,2.96703140774986,0,0.147488904036,0,0.063794043828,0,2.96703140774986,1443.66098371,51.28582186,22.22861258,-0.14252997,18.34635623,1.91038316,9.60117208360127,34.9241287811077,0.709393005846805,M
57,58,162.966079473152,9.534999657E-05,36.619252351571,0.00015548348603,273.00382456,74.58696291,111.18708286,22.41930576,162.966079473152,9.534999657E-05,36.619252351571,0.00015548348603,6.024498488568,1.361825171676,4.071116137932,0.732231962028,162.555227144336,26.7245190754461,5.150835905688,1.361825171676,2.520640356012,0.732231962028,162.795284503314,26.7245190754461,177.37414968,30.26427414,21.23048398,-0.14252996,4.91922992,-0.08462367,7.87995390537096,0.255841571291455,0.79620291165599,S
58,59,162.963172200802,3.101639816E-05,36.6181755585931,3.689458824E-05,454.98870495,51.67318606,307.24775948,22.71794899,162.963172200802,3.101639816E-05,36.6181755585931,3.689458824E-05,4.125415145328,0.322780318236,3.585620065788,0.250544961648,156.823672770218,23.0504899429116,2.690253621756,0.322780318236,1.6292404953,0.250544961648,158.42678865255,23.0504899429116,403.79534465,28.09596098,21.26933396,-0.14252997,9.25301902,0.18188157,8.02004582970636,359.791529367375,0.789518326236211,S


==> anc/N3432_C_C.csv <==
Source,list,for,N3432_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998910000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,163.129708333333,DEC=,36.6187777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,163.222722117647,5.087725975E-05,36.62907466296,6.5637928E-05,18.15171507,5.97212089,18.55993052,3.48941975,163.222722117647,5.087725975E-05,36.62907466296,6.5637928E-05,2.777768008668,0.557484935148,2.441175959052,0.429947726292,174.528684195042,62.7396268276021,0,0.557484935148,0,0.429947726292,0,62.7396268276021,12.95172037,3.07631292,3.52018651,0.01120118,0.52928164,0.01336768,4.52140385826994,172.118685494353,0.294758693350966,S
1,1,163.22097512334,5.443493733E-05,36.7156875257637,4.858670804E-05,14.34656245,4.87966524,17.55160902,3.21330729,163.22097512334,5.443493733E-05,36.7156875257637,4.858670804E-05,2.448931672836,0.462520512288,2.314241010792,0.41070018942,81.6117041888817,134.475022884656,0,0.462520512288,0,0.41070018942,0,134.475022884656,10.51079972,3.27314892,3.40727797,-0.01549413,0.15668658,-0.01535193,7.28715057174692,127.040551626669,-0.031810310159431,S
2,2,163.196706140093,4.795564695E-05,36.5794271495386,4.110337624E-05,22.68382466,5.513762,24.7144792,3.29371016,163.196706140093,4.795564695E-05,36.5794271495386,4.110337624E-05,3.006670425768,0.481148669844,2.116570054212,0.23491298124,127.838684276876,17.867802633419,0,0.481148669844,0,0.23491298124,0,17.867802633419,17.7929836,3.3688188,3.44792511,0.02038858,0.37150429,0.01814618,3.9987113725225,216.168944491053,0.396633508512534,S
3,3,163.192765462153,6.48395433E-06,36.6433512767319,5.22360762E-06,180.40249703,5.96452677,184.45525589,3.48660888,163.192765462153,6.48395433E-06,36.6433512767319,5.22360762E-06,2.76200870112,0.055410644268,2.45516134464,0.043725650004,101.905747816678,6.91445668557695,0,0.055410644268,0,0.043725650004,0,6.91445668557695,174.63473199,5.32119943,3.51547556,0.03550911,1.19620279,-0.07351728,3.37524270981737,154.079344284324,0.528656329893646,S
4,4,163.192152562475,4.657968289E-05,36.5500923943444,3.234208253E-05,25.51426721,5.69832371,27.0756393,3.38385026,163.192152562475,4.657968289E-05,36.5500923943444,3.234208253E-05,2.897442892692,0.411994558872,2.25498332106,0.247703174856,110.95471430977,22.6105991166205,0,0.411994558872,0,0.247703174856,0,22.6105991166205,21.17054963,4.02004329,3.47733771,-0.12743865,0.34154542,-0.12783558,5.10241498380141,233.851343945886,0.197211538036793,S
5,5,163.180815312504,5.693113248E-05,36.6164711982748,3.768457948E-05,23.55990236,6.09921005,23.46582578,3.48630482,163.180815312504,5.693113248E-05,36.6164711982748,3.768457948E-05,2.931760235628,0.483893153388,2.37444802074,0.317541628728,95.5321844725783,31.5260922310255,0,0.483893153388,0,0.317541628728,0,31.5260922310255,17.70154009,3.19441413,3.5119258,-0.11311886,0.18925205,-0.11250528,2.46509994647776,183.203129188489,0.72072176681795,S
6,6,163.171873282801,2.222163576E-05,36.6691736210197,2.972333887E-05,59.80040937,7.4234573,50.14840041,3.79213707,163.171873282801,2.222163576E-05,36.6691736210197,2.972333887E-05,3.113862950412,0.253217988432,2.655224107956,0.186706744128,8.44850812471442,20.9045601556201,0,0.253217988432,0,0.186706744128,0,20.9045601556201,53.81836458,5.06729555,3.66725749,0.11614303,2.08801248,0.28011203,3.64191005484188,123.861448080422,0.471366244352556,S
7,7,163.168938913859,6.054509831E-05,36.586507301887,5.020197874E-05,15.68780373,5.27541996,17.63589159,3.27755156,163.168938913859,6.054509831E-05,36.586507301887,5.020197874E-05,2.667157057476,0.53456277438,2.312435521404,0.398495786688,65.2339317232321,56.2585724678933,0,0.53456277438,0,0.398495786688,0,56.2585724678933,11.53535452,3.20599645,3.3964468,-0.09313716,0.23597626,-0.09209056,2.70549462636775,225.686048801184,0.671708256005833,S
8,8,163.155439320802,6.05003956E-06,36.6842727852904,3.86043169E-06,4032.9323895,36.06707651,736.51128058,3.80668962,163.156004226754,6.05003956E-06,36.6839451140671,3.86043169E-06,9.45801319302,0.057155026032,4.366760109264,0.020851884144,151.722406204716,0.49174606495349,9.089552498688,0.057155026032,3.461440463028,0.020851884144,152.209542737279,0.49174606495349,4026.3614292,19.13449155,3.80668962,-0.04450437,4.84104021,0.2327759,4.12027877540687,107.48673921301,0.371983779571161,M
9,9,163.156203770974,6.50935333E-05,36.6435994799823,7.879398013E-05,33.04728676,10.14509836,24.25406802,4.72604448,163.156203770974,6.50935333E-05,36.6435994799823,7.879398013E-05,3.336798375972,0.697040296812,2.8312269507,0.514604038572,25.0862507024318,52.6014515152804,2.175707611728,0.697040296812,0.703775775276,0.514604038572,21.1660056541873,52.6014515152804,24.99625534,4.44484192,4.47523917,0.35491627,0.32133187,0.3567923,1.9610056646939,130.57562632149,0.815400080073602,S
10,10,163.134451896965,0.00042673457769,36.6239685371199,0.00038742811344,5863.27481083,160.96944823,326.93008874,7.12604287,163.121839867532,0.00042673457769,36.6137176071374,0.00038742811344,83.49617956716,4.869932062212,7.614964050948,0.39710476548,42.2017079341677,4.26090946293453,83.456187727896,4.869932062212,7.123436409168,0.39710476548,42.1972080722806,4.26090946293453,20292.79472554,254.9535473,7.12604287,0.81842603,11.89545401,33.39191971,0.386236238962896,126.256755650705,0.992310141153262,M
11,11,163.141101540012,1.330768654E-05,36.604333546711,1.121196662E-05,87.11725609,6.22634977,92.20529608,3.72746254,163.141101540012,1.330768654E-05,36.604333546711,1.121196662E-05,2.675902942404,0.113238758736,2.448112348188,0.094541272524,80.9612005960946,19.2033011704409,0,0.113238758736,0,0.094541272524,0,19.2033011704409,82.76099017,5.27845097,3.7886316,0.3439464,0.78632638,0.30857024,1.02575827895929,237.656854047416,0.946692220400613,S
12,12,163.138551102161,8.32596502E-05,36.6366364783553,0.00010603775291,67.75207384,21.18339771,36.09725459,7.83045544,163.138551102161,8.32596502E-05,36.6366364783553,0.00010603775291,4.014548023356,0.938165980248,3.241642730688,0.652751420508,23.4883232972478,46.8929456130232,3.117915111636,0.938165980248,1.72695826332,0.652751420508,21.2863954881353,46.8929456130232,49.6700903,8.2853747,7.25372411,0.73254392,0.88427106,0.73802158,1.15302238724164,111.668936586872,0.933001781297287,S
13,13,163.137898880465,7.281859197E-05,36.6080940790831,7.456012329E-05,29.28020378,9.13809948,23.46258417,4.46712516,163.137898880465,7.281859197E-05,36.6080940790831,7.456012329E-05,3.526161893172,0.789023719188,2.45385770364,0.397526530104,43.8670517416005,25.4578432878116,2.402056994076,0.789023719188,0,0.397526530104,39.2791245454675,25.4578432878116,21.76627995,4.54550518,4.37002063,0.72915867,0.49918378,0.73205933,0.752668242012428,238.390890661812,0.971029786965147,S
14,14,163.136995951414,2.578424781E-05,36.5977559932905,7.22609905E-06,198.06997926,12.33534365,100.57591103,3.59067076,163.137133774403,2.578424781E-05,36.597579999565,7.22609905E-06,4.853878288452,0.219054757824,2.325942013716,0.059546068776,176.092472899182,2.69271213377278,0,0.219054757824,0,0.059546068776,0,2.69271213377278,190.02586991,6.83891512,3.59067076,-0.09663361,1.22769279,-0.08251845,1.30923509196338,254.446858799636,0.914254735265311,M
15,15,163.128945142754,9.9286565E-05,36.5408517991224,5.134810926E-05,21.20035858,7.05295124,17.55161401,3.50184604,163.128945142754,9.9286565E-05,36.5408517991224,5.134810926E-05,3.578914910628,0.865831740948,2.340068317992,0.385040474928,105.177597341836,23.2886816809324,0,0.865831740948,0,0.385040474928,0,23.2886816809324,14.14915729,3.39684045,3.47660466,0.11865032,0.25755475,0.11969763,4.67570331593698,270.45083121072,0.267049477850044,S
16,16,163.118299267328,2.930210849E-05,36.6410119266976,2.759350288E-05,52.29907785,7.05069302,43.79114226,3.59956931,163.118299267328,2.930210849E-05,36.6410119266976,2.759350288E-05,3.099064246884,0.272551762476,2.671963843932,0.205277190264,51.2692995666655,24.2495641897555,1.695506090904,0.272551762476,0,0.205277190264,39.0728515386195,24.2495641897555,47.53265082,4.16176504,3.47785999,-0.15078575,0.89251142,-0.1100524,1.44273104890206,67.6219258384052,0.896611598709034,S
17,17,163.117235890808,7.56727529E-05,36.6131503591321,3.891295785E-05,150.41219933,25.17744595,70.73025527,8.42569974,163.117235890808,7.56727529E-05,36.6131503591321,3.891295785E-05,4.728259003572,0.644055764616,3.118386541428,0.324869724072,95.9033318193122,14.9323321253309,3.846277511136,0.644055764616,1.834626297168,0.324869724072,95.3611452709657,14.9323321253309,166.53152824,14.62912525,7.96537461,1.07462574,4.13985481,1.28983845,0.689056077154482,330.662409620154,0.975677047985683,S
18,18,163.114288476641,0.00015602864868,36.6110350379895,0.00014273720666,205.43726764,43.24982786,36.2010017,6.54204064,163.114288476641,0.00015602864868,36.6110350379895,0.00014273720666,8.177961748536,1.603645555716,4.81134990942,0.801288540792,49.2432743967022,20.6289447855835,7.750447401024,1.603645555716,4.004703200952,0.801288540792,48.4678926557444,20.6289447855835,122.35754683,12.15256737,7.22127425,0.99961346,2.83157078,-1.38887299,0.875956056843599,327.975408635838,0.960912460761436,S
19,19,163.113689813432,0.00010475094534,36.6059325396948,0.00011967089688,185.22581471,36.29927406,40.00909322,6.54827479,163.113689813432,0.00010475094534,36.6059325396948,0.00011967089688,6.412310619804,1.096951249872,5.005893847824,0.783872150832,147.050457867072,32.4781148733235,5.84835381144,1.096951249872,4.248810949932,0.783872150832,149.22458856934,32.4781148733235,138.67572623,11.2531476,6.72470878,1.14989041,2.23283996,-0.1819633,1.09049140831467,315.032975264122,0.939909922941475,S
20,20,163.109875497197,0.00014367750527,36.6039529172868,6.51236728E-05,101.9875769,18.890694,41.72106947,5.75941476,163.110025624203,0.00014367750527,36.6041274434277,6.51236728E-05,5.31268680528,1.227001721544,3.144544430472,0.531780727932,7.69636969082011,21.092347803614,4.676860926,1.227001721544,1.522730579652,0.531780727932,7.90179955532402,21.092347803614,855.40041572,36.04678773,5.75941476,1.08882989,6.35259266,23.38541526,1.30521248498585,317.045585371907,0.914763574086591,M
21,21,163.111106913803,0.00016619417484,36.6084959237285,0.00020004284248,579.50008608,80.39208048,29.67834156,3.9212077,163.111106913803,0.00016619417484,36.6084959237285,0.00020004284248,12.96524801736,1.731294911268,10.442065902048,1.365075408456,19.0984249775398,30.1376532210448,12.717149069844,1.731294911268,10.074098076804,1.365075408456,18.9355268487788,30.1376532210448,150.70649068,14.15689025,6.61343984,1.05546178,4.00194085,0.85944839,1.08771979573312,325.453121808418,0.940208054677466,S
22,22,163.103130303961,2.93286406E-05,36.6498532409713,3.50418603E-05,32.60996053,6.01371069,33.80740189,3.5511355,163.103130303961,2.93286406E-05,36.6498532409713,3.50418603E-05,2.7061234047,0.297686858652,2.471407351128,0.247880956536,173.2692682975,48.9582202191971,0,0.297686858652,0,0.247880956536,0,48.9582202191971,27.60043662,3.94738423,3.58970192,-0.07304983,0.75704759,-0.06890891,2.26141897411777,55.5452154074806,0.760498827162046,S
23,23,163.102935953034,7.06487825E-05,36.6070540289626,3.999515391E-05,32.13553804,9.00372076,30.40150077,4.92069739,163.102935953034,7.06487825E-05,36.6070540289626,3.999515391E-05,3.208881218904,0.612758229732,2.283969561264,0.313341609132,104.222159392323,22.514733204719,0,0.612758229732,0,0.313341609132,0,22.514733204719,25.62091218,5.00668623,4.96153643,0.66733082,0.7563724,0.67610119,1.46878116159682,331.393261429529,0.89300091909424,S
24,24,163.097467419662,1.150181857E-05,36.6611260812305,1.163029588E-05,102.34574483,6.37968626,99.21167231,3.60174569,163.097467419662,1.150181857E-05,36.6611260812305,1.163029588E-05,2.811940234632,0.107249130864,2.543633046648,0.087895636056,43.3598189364066,15.388020412208,0,0.107249130864,0,0.087895636056,0,15.388020412208,100.57807334,4.82314183,3.58123975,-0.10725789,2.46456193,0.1031929,2.97750193643413,58.5892749297871,0.614323826860186,S
25,25,163.096736536726,7.353309873E-05,36.6789904616671,6.459381169E-05,56.44235406,11.07679544,26.73992853,3.73223978,163.096736536726,7.353309873E-05,36.6789904616671,6.459381169E-05,4.636659889368,0.732857164884,3.156409072548,0.389043153648,51.6303696144209,18.5929935941632,3.829076904312,0.732857164884,1.696653057492,0.389043153648,48.6801163775898,18.5929935941632,39.79400233,5.20638581,3.51360222,0.13319014,1.54079896,0.16204598,3.94604703440533,66.2922637441102,0.407459369869276,S
26,26,163.092280133518,4.190643923E-05,36.6194642679364,5.476090958E-05,15.74345961,4.98298747,19.20834119,3.26506914,163.092280133518,4.190643923E-05,36.6194642679364,5.476090958E-05,2.55061779516,0.467001213192,2.228016219696,0.351601537968,170.459881250058,53.9399471603517,0,0.467001213192,0,0.351601537968,0,53.9399471603517,11.73708907,3.15519196,3.46880506,-0.2454473,0.16317371,-0.24523439,1.80290439412969,1.3202628430015,0.842154135151648,S
27,27,163.090360242823,6.318770391E-05,36.627246921538,5.640252624E-05,16.54878474,5.69732998,17.64547415,3.41500094,163.090360242823,6.318770391E-05,36.627246921538,5.640252624E-05,2.77259818032,0.584993736864,2.34530468784,0.41634176562,124.876238933651,50.5408080134355,0,0.584993736864,0,0.41634176562,0,50.5408080134355,11.57325332,3.29539257,3.49115339,-0.1155728,0.29235301,-0.11546881,1.9617495812796,15.0241474681777,0.815270467689759,S
28,28,163.085222783885,2.561438658E-05,36.6009742527756,2.509776824E-05,52.24709157,6.82411892,47.54861688,3.69727538,163.085222783885,2.561438658E-05,36.6009742527756,2.509776824E-05,2.816802828612,0.223307234208,2.704713378624,0.206282660904,127.514483566366,79.2001062620215,1.07600974722,0.223307234208,0.41350797522,0.206282660904,175.917126649972,79.2001062620215,47.79054267,4.56406382,3.6183244,0.01407119,0.74787397,0.03140569,2.39407722664954,333.513815300692,0.734796486794662,S
29,29,163.077462268911,1.591352791E-05,36.6375774612019,1.278189049E-05,70.53096376,5.8732728,74.95225748,3.51774452,163.077462268911,1.591352791E-05,36.6375774612019,1.278189049E-05,2.741790863052,0.138422648952,2.379656523456,0.103824679284,109.767666918946,14.298294106553,0,0.138422648952,0,0.103824679284,0,14.298294106553,66.23422569,4.70276961,3.5875471,0.2158925,0.71134082,0.17048662,2.75702861009592,24.1657298430255,0.660967200276451,S
30,30,163.070361286917,0.00011262725812,36.6158547892592,5.683951298E-05,23.13594604,7.58942247,17.71095369,3.5264481,163.070361286917,0.00011262725812,36.6158547892592,5.683951298E-05,3.97521717984,1.008465192144,2.27844193986,0.356064775668,69.8387907133222,18.8224387827743,2.930123292732,1.008465192144,0,0.356064775668,66.7567986568843,18.8224387827743,16.91580643,3.9902127,3.53677024,0.00586949,0.25976365,0.0056916,2.86342481032073,356.506244526272,0.638582622700099,S
31,31,163.064728195215,2.789538321E-05,36.6137970182773,2.471076626E-05,57.92091376,7.2259549,48.16363111,3.67475625,163.064728195215,2.789538321E-05,36.6137970182773,2.471076626E-05,3.072192867468,0.247969916856,2.714071278204,0.1957444065,60.6122410528338,26.5791752016747,1.599002809992,0.247969916856,0.57155264424,0.1957444065,44.1947782978423,26.5791752016747,51.62638017,4.72780397,3.54165491,0.13827353,1.69308157,0.24795992,3.14360748114142,354.56434549306,0.578666607103412,S
32,32,163.054148869959,4.513360704E-05,36.6884658122211,4.504887766E-05,17.17053408,5.03249087,20.65397738,3.2782021,163.054148869959,4.513360704E-05,36.6884658122211,4.504887766E-05,2.465857980756,0.402967099548,2.337577249248,0.36035329338,134.47116279786,123.21225034401,0,0.402967099548,0,0.36035329338,0,123.21225034401,13.68106613,3.48842733,3.45696913,-0.07001398,0.372758,-0.06880254,5.54180324482334,49.0041087775814,0.136524328333226,S
33,33,163.039524424222,6.309283235E-05,36.5886437245478,4.357660343E-05,16.30361717,5.27858972,18.39860425,3.27557728,163.039524424222,6.309283235E-05,36.5886437245478,4.357660343E-05,2.737490326416,0.541472572152,2.244400027992,0.359651884608,77.9162406410135,39.5562241202561,0,0.541472572152,0,0.359651884608,0,39.5562241202561,11.60140189,3.04177121,3.41033729,-0.12917641,0.15659023,-0.12993807,4.70512203010881,337.428386143545,0.261907185692763,S
34,34,163.022588835478,4.39746553E-05,36.6806760827539,4.130072204E-05,55.189284,8.74915291,36.0935778,3.73578291,163.022588835478,4.39746553E-05,36.6806760827539,4.130072204E-05,3.789294389352,0.442281983544,2.79782522748,0.256792937076,48.5660043386058,16.2869818209064,2.757696648048,0.442281983544,0.812773235556,0.256792937076,43.6528273889817,16.2869818209064,48.19437665,5.00058963,3.53176461,0.05063914,1.16538331,0.07359512,6.35473788617943,35.7946762014583,0.051639820819365,S
35,35,163.016858605376,4.30132441E-05,36.6733323604934,4.724456406E-05,31.18818957,6.9299347,27.5785192,3.66707031,163.016858605376,4.30132441E-05,36.6733323604934,4.724456406E-05,3.056143735008,0.441146382876,2.565662614668,0.314258611536,143.252196155146,33.5505931007145,1.567282013316,0.441146382876,0,0.314258611536,155.64075691484,33.5505931007145,25.17142776,3.6752879,3.58653597,-0.01888025,0.43892848,-0.01206639,6.34252708626322,31.1035849536557,0.052718713012733,S
36,36,163.015092972087,1.621266898E-05,36.6685182518953,1.61970783E-05,118.48055924,11.81231229,77.11188268,3.57679141,163.015261103032,1.621266898E-05,36.6683267912961,1.61970783E-05,3.098149619256,0.162674681904,2.488908084588,0.106209319032,44.8630349951835,9.75047494560769,1.717657133076,0.162674681904,0,0.106209319032,36.6798954149341,9.75047494560769,107.41803082,7.19042699,3.57679141,-0.06599484,1.82206247,0.06850773,6.27317991424093,28.4420016942831,0.058923049005789,M


==> anc/N3448_B_L.csv <==
Source,list,for,N3448_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,163.6635,DEC=,54.3052222222222,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,163.895528905547,6.681306045E-05,54.365914907899,3.533323739E-05,222.13260841,39.46847046,158.44232048,17.83346585,163.895528905547,6.681306045E-05,54.365914907899,3.533323739E-05,4.351908141,0.56959439022,3.031278374952,0.29340597798,83.099253329599,15.4226375397927,3.017212893864,0.56959439022,0.417857770512,0.29340597798,85.2277692571905,15.4226375397927,187.6382609,21.32696334,17.14362406,-0.1333047,7.45172338,0.1998153,8.89633073010411,155.742853724052,0.746091692865775,S
1,1,163.884380282009,1.145565571E-05,54.3767441440562,1.001194515E-05,574.31788924,29.32914229,571.19242334,16.85887831,163.884380282009,1.145565571E-05,54.3767441440562,1.001194515E-05,3.181797177408,0.097136545392,2.97345803634,0.084848491872,87.6155467251815,18.4334542171431,0,0.097136545392,0,0.084848491872,0,18.4334542171431,553.81986207,21.12048054,16.85046846,-0.13330468,9.67651431,0.35199358,8.83766198660117,150.860408309644,0.749080165994012,S
2,2,163.868206548229,2.875294849E-05,54.3547130322808,3.817610439E-05,1602.02408115,90.75195439,512.01588315,16.47260251,163.868984001886,2.875294849E-05,54.3547789249041,3.817610439E-05,5.933673962964,0.337376513556,4.536864568836,0.224340039072,67.9401099488934,9.64562483854729,5.025104443008,0.337376513556,3.419121629628,0.224340039072,68.248263335695,9.64562483854729,1466.14324128,37.07178397,16.47260251,-0.1333047,8.893634,-0.44441558,7.7532403331785,157.397588671203,0.802182965606221,M
3,3,163.858685116834,3.86175271E-06,54.3871759668411,3.7331134E-06,1607.36673917,28.72378533,1580.34220451,16.38708595,163.858685116834,3.86175271E-06,54.3871759668411,3.7331134E-06,3.18939057972,0.034087129488,3.000684928356,0.030188314188,53.2939232586295,7.25730654426576,0,0.034087129488,0,0.030188314188,0,7.25730654426576,1597.81960003,25.50105254,16.33003194,-0.13330467,7.93084928,-0.33994209,8.41288334555132,144.153965365656,0.770381395090954,S
4,4,163.857604792595,7.353179094E-05,54.303193882216,6.007127874E-05,89.65508025,28.36087021,89.09018875,16.27077287,163.857604792595,7.353179094E-05,54.303193882216,6.007127874E-05,3.256485929856,0.6292804356,2.907767190924,0.501904645704,103.275633701125,69.1574171502704,0,0.6292804356,0,0.501904645704,0,69.1574171502704,58.72577088,14.10582837,16.28430437,-0.1333047,1.62651645,-0.12475766,6.79648165930867,180.947194848185,0.84515245211313,S
5,5,163.853438976692,4.166588086E-05,54.210293839169,4.29639876E-05,118.52961378,25.32381333,129.12209322,15.40995255,163.853438976692,4.166588086E-05,54.210293839169,4.29639876E-05,3.165112707732,0.408091412412,2.728987252272,0.301463486748,42.1590574003725,35.0382186783571,0,0.408091412412,0,0.301463486748,0,35.0382186783571,98.0855055,16.07891623,15.82982259,-0.13330468,1.31058584,-0.134776,8.76112510172046,220.472822272999,0.752962343788572,S
6,6,163.854462574357,4.265903743E-05,54.4232056511056,6.03249829E-05,109.56990244,26.9250949,112.1922894,15.66793291,163.854462574357,4.265903743E-05,54.4232056511056,6.03249829E-05,3.374454505932,0.525237849504,2.723261784192,0.341219891304,162.698501185024,29.2702485138719,0,0.525237849504,0,0.341219891304,0,29.2702485138719,83.35985488,15.39731803,15.89866588,-0.1333047,1.46744139,-0.12684089,9.73017733920275,133.242666408542,0.702530220203673,S
7,7,163.845207389777,7.219936118E-05,54.2110076782236,6.651583184E-05,109.40660237,31.58100485,92.57183682,16.27719358,163.845207389777,7.219936118E-05,54.2110076782236,6.651583184E-05,3.440586140856,0.62254249326,3.232187241156,0.552282447708,66.820250060746,118.011217015343,1.373439611844,0.62254249326,1.24449125328,0.552282447708,75.8681212059298,118.011217015343,81.51434219,15.01797551,15.7045215,-0.1333047,1.23250163,-0.12858422,8.51543431171375,221.519476638879,0.765294559597223,S
8,8,163.825853627507,3.6015962E-06,54.3147306816748,3.26183518E-06,1946.80357949,30.92670307,1875.76135887,17.40434291,163.825853627507,3.6015962E-06,54.3147306816748,3.26183518E-06,3.2332138416,0.031018415832,3.020464152864,0.027104949036,68.8592969335348,5.84509360736863,0.725738583456,0.031018415832,0.447929052696,0.027104949036,85.7432089324003,5.84509360736863,1948.53820263,27.85011291,17.26279334,-0.1333047,9.79456399,0.73486029,5.71158742310519,174.201469149012,0.888659198188392,S
9,9,163.826390948856,3.794639476E-05,54.329923793844,2.912385411E-05,171.40981618,27.56816336,173.4359514,15.98746206,163.826390948856,3.794639476E-05,54.329923793844,2.912385411E-05,3.272850883116,0.323923244472,2.841410270448,0.243948892356,79.8568785408172,28.3806095888282,0,0.323923244472,0,0.243948892356,0,28.3806095888282,140.13051459,18.93096693,16.09505307,-0.13330467,3.68696283,-0.10479106,5.89028709825289,165.360660472793,0.881907244442624,S
10,10,163.825524526245,8.583818398E-05,54.2723292892151,6.622248567E-05,243.44659112,48.19580638,122.04374942,16.96357524,163.825524526245,8.583818398E-05,54.2723292892151,6.622248567E-05,5.13254359062,0.799278316848,3.656950969608,0.453688162992,120.295251292086,20.5494115471535,4.140405033948,0.799278316848,1.929714495444,0.453688162992,122.415819167618,20.5494115471535,183.27008894,19.60800741,15.88262785,-0.1333047,6.29622537,0.06096841,6.00783568305581,199.1119795034,0.877373879323056,S
11,11,163.809370108856,2.770225044E-05,54.2704074136777,2.238084991E-05,294.34740307,31.54710105,258.65043508,16.66235697,163.809370108856,2.770225044E-05,54.2704074136777,2.238084991E-05,3.46870909026,0.235977909264,3.087042732612,0.188315303004,99.478303903305,23.8874628101368,1.595582855568,0.235977909264,0.407864468736,0.188315303004,112.117084466223,23.8874628101368,275.24953739,19.2438108,16.22411583,-0.1333047,7.36383117,0.37305409,5.51934063987976,202.17952270558,0.895731304475702,S
12,12,163.803360374196,2.262658452E-05,54.2736990604749,2.139674119E-05,365.31672138,32.95454314,305.19283712,16.82445694,163.803360374196,2.262658452E-05,54.2736990604749,2.139674119E-05,3.526946290116,0.203423962716,3.193447935672,0.168263536716,53.7740961765171,23.809855079554,1.593374368716,0.203423962716,1.117623776796,0.168263536716,45.3201846378436,23.809855079554,335.70974298,21.49950724,16.21225601,-0.13330468,6.65104471,0.11600361,5.25060323117216,201.057114961768,0.905276583924212,S
13,13,163.799958277741,0.00010413388278,54.3726100872116,6.187357859E-05,95.61620766,31.80582178,80.70519999,16.17357464,163.799958277741,0.00010413388278,54.3726100872116,6.187357859E-05,3.891976076196,0.897555452436,2.864333078496,0.498817164096,77.5569292531698,30.8962129392903,0,0.897555452436,0,0.498817164096,0,30.8962129392903,65.20755823,14.57176411,15.86011967,-0.1333047,2.0453997,-0.11715149,6.25553318012894,139.67752988654,0.867587362425162,S
14,14,163.79171499982,2.869717855E-05,54.4156000775065,3.909898151E-05,232.95808545,32.2905901,202.62007273,16.80345456,163.79171499982,2.869717855E-05,54.4156000775065,3.909898151E-05,3.759185445336,0.35302527522,2.87783381196,0.21075887862,154.697973475484,14.4401918483974,0,0.35302527522,0,0.21075887862,0,14.4401918483974,218.35275891,22.60477372,16.50443846,-0.13330468,6.20729134,0.23002606,7.99705226189183,124.039900878009,0.790620668901537,S
15,15,163.782587704658,3.578156473E-05,54.3802697183837,3.874300231E-05,179.14424564,29.99395203,172.20099502,16.76166621,163.782587704658,3.578156473E-05,54.3802697183837,3.874300231E-05,3.453697995228,0.370373446728,2.834304482376,0.250411391568,38.9482937687549,22.0214203314895,0,0.370373446728,0,0.250411391568,0,22.0214203314895,161.63688479,20.48668792,16.72350663,-0.13330467,4.46948525,0.03482726,6.13390028345474,132.721065919214,0.87243232179985,S
16,16,163.764413335663,4.481827599E-05,54.2703016307721,4.747983298E-05,244.20834412,38.65604502,170.14694998,17.31219149,163.764413335663,4.481827599E-05,54.2703016307721,4.747983298E-05,4.139563707216,0.4645018098,3.262458790872,0.30100100976,41.0274854641881,19.813799415782,2.71343293056,0.4645018098,1.251950762736,0.30100100976,37.2035726007399,19.813799415782,216.96313219,23.78642709,16.37395326,-0.13330468,5.54182179,0.12874058,4.10866289839277,210.61988920309,0.941175963292891,S
17,17,163.759549157665,4.91178177E-05,54.2234557907017,7.419159268E-05,151.38108891,35.09573386,116.88485819,16.85532407,163.759549157665,4.91178177E-05,54.2234557907017,7.419159268E-05,3.979204186536,0.64322383878,3.062532885912,0.393978533508,15.4474149848717,25.6478809154041,2.552992472052,0.64322383878,0,0.393978533508,10.8471910940393,25.6478809154041,118.05510586,16.64278486,16.20187686,-0.13330468,3.11364533,-0.06944895,5.94957973500086,235.508310518651,0.879629607687322,S
18,18,163.751480911545,4.71881281E-05,54.2590570947345,5.590099245E-05,137.57777979,30.64889757,124.98947672,16.50955497,163.751480911545,4.71881281E-05,54.2590570947345,5.590099245E-05,3.525825233376,0.508006808532,2.9374964163,0.355707013104,149.76513218875,32.1486774168425,0,0.508006808532,0,0.355707013104,0,32.1486774168425,112.21838535,16.87343175,16.24688412,-0.13330468,2.36181586,-0.10167503,4.14362905977247,221.913655041989,0.940193178814964,S
19,19,163.747729283886,5.609103325E-05,54.2813028663857,4.861417796E-05,97.97129908,26.12482073,106.30270237,15.89018936,163.747729283886,5.609103325E-05,54.2813028663857,4.861417796E-05,3.098707491312,0.488414370168,2.798576236368,0.396733456404,67.0139007060149,62.3842996774936,0,0.488414370168,0,0.396733456404,0,62.3842996774936,80.17171041,17.61633028,16.26956873,-0.13330468,1.60508694,-0.12908211,3.28017973345719,205.911882143991,0.962204311912038,S
20,20,163.741511379395,5.45202319E-06,54.2159746018047,4.64834826E-06,1220.61197094,28.88088078,1198.76528934,16.44334494,163.741511379395,5.45202319E-06,54.2159746018047,4.64834826E-06,3.266989188156,0.04727554416,2.932644345336,0.038131384428,69.2278712367908,5.48824231655233,0,0.04727554416,0,0.038131384428,0,5.48824231655233,1193.61550208,21.90108825,16.40606752,-0.13330467,7.6535689,-0.67694623,6.01241688125398,242.921221312925,0.877195741250605,S
21,21,163.740449072132,0.00012596548829,54.335490963472,0.00013000191753,226.01857331,63.92651768,83.68921303,17.9376495,163.740449072132,0.00012596548829,54.335490963472,0.00013000191753,5.259720229848,1.153534733136,4.831424081856,1.012043611332,38.0505195841374,108.705206060159,4.237388201304,1.153534733136,3.768598780488,1.012043611332,31.5503003621234,108.705206060159,129.10280648,21.59318738,16.73528823,-0.13330467,4.66125539,-0.0656843,3.24803332816714,145.972004552077,0.962931282435482,S
22,22,163.738812564102,4.163720751E-05,54.2730063162324,5.985091412E-05,107.76442754,27.20072104,115.24554877,16.29803253,163.738812564102,4.163720751E-05,54.2730063162324,5.985091412E-05,3.281350618332,0.5150805651,2.681401137156,0.341634171348,166.750811875626,31.1339542393957,0,0.5150805651,0,0.341634171348,0,31.1339542393957,85.66271121,15.77777947,16.71474274,-0.1333047,2.41864063,-0.11409013,3.27003349731135,216.20533842878,0.962434492130057,S
23,23,163.737151007414,0.00011363454,54.2498267217461,6.024862824E-05,103.14731028,34.34546946,82.81246334,16.82855626,163.737151007414,0.00011363454,54.2498267217461,6.024862824E-05,4.079491107732,0.969298764336,2.872893346236,0.49930986456,97.4932859591168,27.9983243020633,0,0.969298764336,0,0.49930986456,0,27.9983243020633,69.83207324,14.89557599,16.44253825,-0.1333047,0.70769374,-0.1322435,4.20763022004718,232.148986362097,0.938374740120918,S
24,24,163.736980736184,4.089767116E-05,54.2678414919068,2.780616944E-05,208.20234005,31.46633263,191.54892631,17.07126583,163.736980736184,4.089767116E-05,54.2678414919068,2.780616944E-05,3.54361452552,0.348453186804,2.886174531828,0.233129176128,82.3216944081542,19.5021489486941,0,0.348453186804,0,0.233129176128,0,19.5021489486941,185.00907683,18.08630587,16.87319855,-0.13330467,4.88348405,0.05803273,3.41374864484606,221.041878769427,0.959111585554949,S
25,25,163.735542466046,5.141123233E-05,54.4437804585485,3.707015724E-05,130.50264173,27.42347263,133.3543129,15.93152752,163.735542466046,5.141123233E-05,54.4437804585485,3.707015724E-05,3.385353531096,0.451734316596,2.720022895116,0.290933819496,69.9507683520874,24.5105393047993,0,0.451734316596,0,0.290933819496,0,24.5105393047993,79.66433637,12.86084808,16.16342161,-0.1333047,3.23657105,-0.13383602,8.68640161891908,106.820146802893,0.75673424278632,S
26,26,163.730741834952,1.179012147E-05,54.3385380657245,1.045599182E-05,571.67690151,29.45660019,552.50717143,16.60332784,163.730741834952,1.179012147E-05,54.3385380657245,1.045599182E-05,3.259038166488,0.102217704768,2.98735214022,0.086013018324,67.238640634741,14.6561090644355,0.8178027066,0.102217704768,0.165173121108,0.086013018324,72.8074329969744,14.6561090644355,558.53643433,22.01225169,16.48934085,-0.13330468,6.26683459,-0.06443481,3.08749958751498,139.62432115391,0.966460227952912,S
27,27,163.730337574185,2.627042517E-05,54.3173870338215,4.060084788E-05,321.01917166,38.17800033,227.95920354,17.32567414,163.730337574185,2.627042517E-05,54.3173870338215,4.060084788E-05,4.103477318448,0.34453946016,3.229125146928,0.222159028248,3.44233167704226,14.6954647987794,2.778609664152,0.34453946016,0.834018585408,0.222159028248,179.673423566646,14.6954647987794,303.39704539,24.64562884,16.42668394,-0.13330468,4.83932627,0.18013814,2.45071947925538,162.64576809697,0.978770387714843,S
28,28,163.726241246288,5.111861991E-05,54.2184816804711,5.164193043E-05,188.22955505,36.45847577,144.1145274,17.49038038,163.726241246288,5.111861991E-05,54.2184816804711,5.164193043E-05,3.80792020572,0.496522821708,3.22742207952,0.364575412116,136.025420813351,32.548946664635,2.3518563156,0.496522821708,0.731945308392,0.364575412116,139.640342522887,32.548946664635,152.11536267,20.57271759,16.66405115,-0.13330467,6.2680524,-0.00018896,5.64983730013687,247.07151755887,0.890952627232721,S
29,29,163.710097097184,2.495556757E-05,54.3256896495071,2.13521104E-05,237.24124155,27.27678353,248.57266741,16.22569948,163.710097097184,2.495556757E-05,54.3256896495071,2.13521104E-05,3.118198864896,0.211987326204,2.880023607576,0.180505346616,97.0127037080376,34.6015703487259,0,0.211987326204,0,0.180505346616,0,34.6015703487259,211.83902285,19.00868154,16.44220902,-0.13330467,4.39150108,-0.14080042,2.04152471911286,143.001269045001,0.985232391100835,S
30,30,163.710329070047,3.035850953E-05,54.4401277255469,2.344313063E-05,207.83765654,27.71914234,221.20943313,16.58810271,163.710329070047,3.035850953E-05,54.4401277255469,2.344313063E-05,3.244248685908,0.266169194856,2.725026151896,0.18677260116,69.0542942559506,18.8975240186996,0,0.266169194856,0,0.18677260116,0,18.8975240186996,184.335599,18.54359919,16.95721585,-0.13330467,3.7812656,-0.1080459,8.2581462431799,101.412275580088,0.777986642776293,S
31,31,163.707954278101,7.872087398E-05,54.3668244765007,5.319908229E-05,186.94810275,40.01940948,124.80616994,17.29472485,163.707954278101,7.872087398E-05,54.3668244765007,5.319908229E-05,4.458869192196,0.709336533492,3.160993004568,0.38154972132,113.744437791912,19.6984325387241,3.251892813264,0.709336533492,0.670119716376,0.38154972132,116.747553027959,19.6984325387241,144.56010537,19.68708105,16.46121927,-0.13330467,2.13536691,-0.14840057,4.00995329657777,112.800118886079,0.943909396176716,S
32,32,163.697817327932,0.00013799498695,54.3223895444245,8.180883952E-05,147.80839116,45.97764974,83.48609837,17.59741149,163.697817327932,0.00013799498695,54.3223895444245,8.180883952E-05,4.988427953688,1.216187701272,3.339521402976,0.608578459524,71.6161224756718,26.7864660881817,3.865648543308,1.216187701272,1.498020100776,0.608578459524,72.2612371093833,26.7864660881817,93.49407476,17.85809459,16.66029493,-0.13330468,2.37444556,-0.11868956,1.58230779405957,139.371078373783,0.991109436693359,S
33,33,163.694110237759,3.87655636E-05,54.2852924094385,4.360152135E-05,156.50417762,29.32758324,150.90083022,16.45290928,163.694110237759,3.87655636E-05,54.2852924094385,4.360152135E-05,3.3934733892,0.40131700488,2.875761531144,0.289075911264,34.185235125747,28.9238747549817,0,0.40131700488,0,0.289075911264,0,28.9238747549817,134.05500863,17.92503191,16.39156653,-0.13330468,3.07139112,-0.11929201,1.60586493397325,228.115623143072,0.990843643988508,S
34,34,163.690052232481,5.926112745E-05,54.3899153744668,6.365363429E-05,255.21970388,48.05175995,148.47058708,18.97878667,163.690052232481,5.926112745E-05,54.3899153744668,6.365363429E-05,4.306459006116,0.578904943392,3.755925006732,0.456547541256,36.1050303949087,41.1744010439673,2.977866761508,0.578904943392,2.221562352024,0.456547541256,29.5898306279836,41.1744010439673,223.20086026,25.78849007,17.55810263,-0.13330468,4.01625721,-0.02635958,5.16573488664724,100.34490793303,0.908206966141053,S
35,35,163.685797541757,7.33049035E-06,54.2982133279436,6.65112183E-06,867.56731028,29.45258547,883.83545626,17.20803072,163.685797541757,7.33049035E-06,54.2982133279436,6.65112183E-06,3.11948952012,0.062356927356,2.96081456112,0.056147385492,79.0546695338763,15.5166024531764,0,0.062356927356,0,0.056147385492,0,15.5166024531764,838.60419896,27.3996177,17.29809264,-0.13330467,7.73779357,-0.3016643,0.886723067195984,208.301859023647,0.997201665776263,S
36,36,163.682420316859,7.777461236E-05,54.2334980958385,6.042877971E-05,102.50165282,31.29650646,93.76076183,16.97500874,163.682420316859,7.777461236E-05,54.2334980958385,6.042877971E-05,3.427088403672,0.661032764964,3.001564958652,0.510067703952,96.5036493352695,59.1337527062152,0,0.661032764964,0,0.510067703952,0,59.1337527062152,76.99540204,16.5533444,16.68040932,-0.1333047,1.49064203,-0.12501273,4.35421062011409,261.234828084412,0.934115184481442,S
37,37,163.663999854128,9.54642423E-06,54.3057066518831,1.832344263E-05,18969.68931478,427.20186959,2625.13946528,25.94686885,163.663440701788,9.54642423E-06,54.3055471808482,1.832344263E-05,22.58809633674,0.16657666848,8.2130025627,0.054132769728,67.5506630542494,0.61542946535493,22.366590586992,0.16657666848,7.652556491508,0.054132769728,67.5595847674026,0.61542946535493,39889.39829465,360.20427325,25.94686885,-0.13330468,52.31307296,131.89403398,0.033926820532515,121.04946286759,0.999995899318859,M
38,38,163.67616874317,2.966226552E-05,54.2783402711512,2.020548875E-05,407.69976076,36.50458681,298.68880208,16.90360041,163.67616874317,2.966226552E-05,54.2783402711512,2.020548875E-05,4.098214730016,0.259818554304,3.133933824528,0.15831968724,108.5143153386,9.86856538447038,2.721197718432,0.259818554304,0.602058222792,0.15831968724,112.903236028955,9.86856538447038,379.55114062,21.6797482,16.13446148,-0.13330468,7.27955921,0.02157677,1.67282068034624,254.615290230285,0.990067042175957,S
39,39,163.67104616161,0.00012113685926,54.2259215410608,0.00013765613674,154.04831589,46.84708442,85.31840513,17.35122206,163.67104616161,0.00012113685926,54.2259215410608,0.00013765613674,5.734397215404,1.480205643984,2.962714722516,0.474712022988,40.5100805492133,17.7168026062317,4.805914001652,1.480205643984,0,0.474712022988,39.5509205532145,17.7168026062317,97.7599803,20.72994546,17.19285137,-0.13330468,5.24969118,-0.07582548,4.76538313458052,266.815965676879,0.921473240389882,S
40,40,163.667729128392,8.881421236E-05,54.235661268117,5.522788577E-05,82.92138859,28.05087704,85.76198323,16.29614643,163.667729128392,8.881421236E-05,54.235661268117,5.522788577E-05,3.514880320092,0.780286833792,2.588358892032,0.420979514616,108.17391782759,28.7959009320263,0,0.780286833792,0,0.420979514616,0,28.7959009320263,53.07643509,13.30953419,16.72732833,-0.1333047,0.58688596,-0.13417683,4.17628682776427,267.964949149316,0.939268445377011,S
41,41,163.663138072088,2.556765684E-05,54.4323244897757,2.232467109E-05,371.90461384,35.63962845,303.76993619,17.89383238,163.663138072088,2.556765684E-05,54.4323244897757,2.232467109E-05,3.640504419792,0.228398393916,3.164384488932,0.175014855612,60.6090070326867,18.3315567011041,1.815574718196,0.228398393916,1.058646990636,0.175014855612,58.9989726403492,18.3315567011041,360.06723483,22.50913742,17.20453838,-0.13330468,11.08275137,1.26060866,7.62614654641355,89.9051005562194,0.808116250959672,S
42,42,163.653225988313,1.73951155E-06,54.1837636289243,1.60618187E-06,4122.51061286,32.70252103,4084.16087635,18.75452591,163.653225988313,1.73951155E-06,54.1837636289243,1.60618187E-06,3.16578881754,0.014931465264,3.000136010868,0.01341303174,69.0663368895644,3.54616008030472,0.430578478728,0.014931465264,0,0.01341303174,119.277248451114,3.54616008030472,4126.16892994,37.37769686,18.72119901,-0.13330468,20.80615013,4.96039638,7.29641211263364,272.833851067271,0.823196770173515,S
43,43,163.653869807306,5.347339586E-05,54.3954178412938,4.136696965E-05,195.84568777,36.77645054,164.27300444,18.67907579,163.653869807306,5.347339586E-05,54.3954178412938,4.136696965E-05,3.82589664516,0.491206785048,2.932095319704,0.29527408296,61.180170951959,19.7660714850938,2.162913571332,0.491206785048,0,0.29527408296,60.6003396092333,19.7660714850938,162.43948954,20.87538299,18.21738442,-0.13330467,5.02569856,0.00191727,5.42220519462022,86.4430699156,0.899227748374738,S
44,44,163.650288311752,8.350084745E-05,54.3609537884879,7.643026378E-05,84.0132861,28.99530906,83.39247189,16.30837137,163.650288311752,8.350084745E-05,54.3609537884879,7.643026378E-05,3.68666903538,0.862726247532,2.571284593908,0.42022199304,130.87424432013,25.7748844857724,2.13530009598,0.862726247532,0,0.42022199304,133.730094899919,25.7748844857724,53.99275475,15.3225349,16.67726974,-0.1333047,1.92966172,-0.12433149,3.37568623137725,82.135654743376,0.960004724601851,S
45,45,163.644784941653,3.163472234E-05,54.4223286943462,2.318026606E-05,311.86995062,38.14150642,289.65169824,20.87433442,163.644784941653,3.163472234E-05,54.4223286943462,2.318026606E-05,3.449740901544,0.268653011616,2.936803264632,0.195858639972,85.0092524570252,19.6158632780548,0,0.268653011616,0,0.195858639972,0,19.6158632780548,278.98587622,24.85354152,20.61284977,-0.1333047,3.62298238,-0.10416871,7.05678173703348,84.687985398708,0.833861557185014,S
46,46,163.639659912593,7.265219519E-05,54.4194671531764,7.73225709E-05,151.52590941,44.70089919,126.16255179,22.61914745,163.639659912593,7.265219519E-05,54.4194671531764,7.73225709E-05,3.804184540764,0.76318253478,2.970699336036,0.475974171756,40.915184682685,33.2532190588757,2.16866452842,0.76318253478,0,0.475974171756,36.4396748918258,33.2532190588757,105.49927567,21.29740504,21.99086339,-0.1333047,2.66349434,-0.1148244,6.90517698471635,83.0773413562246,0.840475579090916,S
47,47,163.635781023754,1.187505903E-05,54.3977688825128,1.123006224E-05,627.14697575,33.39443188,606.58475762,18.81690505,163.635781023754,1.187505903E-05,54.3977688825128,1.123006224E-05,3.30071514858,0.10825375914,2.947361060592,0.08647922772,52.2927794554896,11.7095802904587,1.0055744271,0.10825375914,0,0.08647922772,42.7479523372371,11.7095802904587,622.89960117,30.31976082,18.70950837,-0.13330467,13.31505973,2.04956768,5.636764692056,80.1094892014221,0.891435508817765,S
48,48,163.625576235157,3.09699092E-06,54.4187232545934,4.00807445E-06,63009.4650843,454.43396183,9531.66277213,24.34456837,163.625674613598,3.09699092E-06,54.4182959715646,4.00807445E-06,18.485282189124,0.039043321308,9.158530445352,0.017871801732,123.614038724357,0.20955804327162,18.235863480456,0.039043321308,8.613249734916,0.017871801732,123.717722166792,0.20955804327162,62466.67563339,175.36672607,24.34456837,-0.13330468,31.73961522,-7.86930923,6.93791751645837,78.9986813458951,0.839056114828437,M
49,49,163.627527395084,4.937599701E-05,54.2529504232604,7.818725839E-05,226.1288116,44.09125309,134.38712963,17.59957043,163.627527395084,4.937599701E-05,54.2529504232604,7.818725839E-05,4.600958522796,0.671607980784,3.441225076056,0.404328475188,168.321129509231,21.5792614410913,3.49583634126,0.671607980784,1.393002937224,0.404328475188,166.870605040584,21.5792614410913,177.44896062,22.15719501,16.4897865,-0.1333047,12.28720794,0.67670709,3.37999307178543,291.904252193257,0.959904135962862,S
50,50,163.619829993547,0.00011615118169,54.4141996324396,0.00014866562613,1992.94637844,226.35488737,170.98007177,17.93979159,163.619829993547,0.00011615118169,54.4141996324396,0.00014866562613,12.139064278992,1.304083437588,9.035011319256,0.925874940492,21.3660647594194,18.5810732419643,11.742618887892,1.304083437588,8.499980315412,0.925874940492,20.8987797941669,18.5810732419643,3542.152366,117.58563177,24.61747135,-0.13330467,53.01375859,75.7921589,6.71453015277293,76.8746390724644,0.848642027705183,S
51,51,163.617379750223,6.494980746E-05,54.3838911965308,6.847461419E-05,94.6620344,29.92287813,94.73194251,17.2456484,163.617379750223,6.494980746E-05,54.3838911965308,6.847461419E-05,3.249753270732,0.62700632442,2.89329304752,0.496977882048,141.647908749289,67.0878952820763,0,0.62700632442,0,0.496977882048,0,67.0878952820763,69.05072758,16.3231704,17.29252108,-0.1333047,0.67266404,-0.13496955,4.98814485471948,71.1516478415092,0.914206093384851,S
52,52,163.60816688254,5.650857465E-05,54.1805770737533,4.181855395E-05,180.95354594,34.62960216,143.67970771,17.0137289,163.60816688254,5.650857465E-05,54.1805770737533,4.181855395E-05,3.795871744116,0.4901192307,3.121937423424,0.33903311922,106.975918453855,27.1502352756418,2.238510726792,0.4901192307,0.542815200756,0.33903311922,113.548341936609,27.1502352756418,150.64332008,20.0119295,16.33595639,-0.13330467,8.09277662,0.4231901,7.72624186048952,284.56488329531,0.803448843106525,S
53,53,163.598648545655,5.36085677E-06,54.4130362802655,3.436588051E-05,4407.60117725,170.48555323,1177.07317246,22.49789031,163.599043554693,5.36085677E-06,54.4128839171868,3.436588051E-05,13.943642420556,0.293575058748,2.769037234704,0.027443666052,82.8281968166246,0.83603759523338,13.585933857168,0.293575058748,0,0.027443666052,82.9301953832148,0.83603759523338,3804.44009754,80.05584817,22.49789031,-0.1333047,15.42281461,-0.12978538,6.85469111125267,70.7106422787514,0.842654687430479,M
54,54,163.601585306465,4.777937687E-05,54.2044617953536,3.912321977E-05,91.73543516,22.90721972,114.63705677,15.26270706,163.601585306465,4.777937687E-05,54.2044617953536,3.912321977E-05,2.897926428672,0.409940882964,2.598295046796,0.325587461688,75.255919017666,51.7264338953753,0,0.409940882964,0,0.325587461688,0,51.7264338953753,73.84658745,14.78804146,16.32383646,-0.1333047,1.09458256,-0.1398288,6.42333171429661,289.771454045837,0.8607813027458,S
55,55,163.597257256352,1.321282453E-05,54.1853669687587,1.159083218E-05,536.97789307,29.91580392,498.27893404,16.41555858,163.597257256352,1.321282453E-05,54.1853669687587,1.159083218E-05,3.292661842452,0.11202415416,3.07964575314,0.09824319954,91.8475054592235,20.5912270988125,1.150239178692,0.11202415416,0.391452302304,0.09824319954,116.676382902173,20.5912270988125,534.59097813,22.51890674,16.14187022,-0.13330468,6.84550241,0.46819596,7.55702032055705,287.9245131847,0.811315612808173,S
56,56,163.587507580154,0.00010324257466,54.1995616567554,5.639994242E-05,118.94414653,35.89428802,92.84944117,17.29689369,163.587507580154,0.00010324257466,54.1995616567554,5.639994242E-05,4.079008826208,0.875354883012,2.955105354384,0.47788246926,88.7578617190936,27.5159015809986,0,0.875354883012,0,0.47788246926,0,27.5159015809986,81.44928191,16.23458685,16.76319698,-0.1333047,1.20982531,-0.13158204,6.87652180395513,292.821791876289,0.841713864203755,S
57,57,163.583831589265,4.643932664E-05,54.2516115977998,3.788926896E-05,144.03466138,28.88962616,147.00487079,16.80754138,163.583831589265,4.643932664E-05,54.2516115977998,3.788926896E-05,3.332972784312,0.418696025004,2.766093281892,0.287835714864,61.9782921220083,27.0262545028349,0,0.418696025004,0,0.287835714864,0,27.0262545028349,121.2144135,17.66092352,17.00513531,-0.13330468,2.87590092,-0.0677752,4.25859088753367,310.978223208698,0.936908775274448,S
58,58,163.580004807604,0.00015004098322,54.413341588632,7.734068528E-05,648.64466717,141.94442802,120.13965474,21.50914952,163.580244548409,0.00015004098322,54.4128848093236,7.734068528E-05,5.445574600212,1.390779197712,2.503866460392,0.3368382714,155.295443704048,13.8229139921748,4.556995901172,1.390779197712,0,0.3368382714,155.230010348842,13.8229139921748,441.03211061,48.29441143,21.50914952,-0.13330468,5.25569567,-0.12370144,7.11370231103721,65.8066208690584,0.83135139718717,M
59,59,163.579368707912,6.024703113E-05,54.1908696387744,5.290096465E-05,137.66401942,32.32077663,118.27681637,16.78522712,163.579368707912,6.024703113E-05,54.1908696387744,5.290096465E-05,3.583324159308,0.547326988128,3.056319211644,0.402988949496,57.8400067443384,39.1366207447776,1.701381940236,0.547326988128,0.661093672932,0.402988949496,55.2464586681514,39.1366207447776,107.04628744,15.98874963,16.30677798,-0.13330468,3.21565108,-0.09160228,7.46820959804321,293.295252375903,0.815396849908401,S
60,60,163.573471598921,1.631398395E-05,54.192939742667,1.379004752E-05,382.53991037,28.07607474,393.89414336,16.49576919,163.573471598921,1.631398395E-05,54.192939742667,1.379004752E-05,3.188142603648,0.140921275824,2.866312060884,0.113728873932,70.9528229466454,16.697651612738,0,0.140921275824,0,0.113728873932,0,16.697651612738,354.53766302,21.64014006,16.65479977,-0.13330468,5.50874256,-0.23602847,7.43954843037095,295.137911848754,0.816706874446475,S
61,61,163.563193838818,1.749629566E-05,54.2143679507235,1.660421634E-05,312.64251154,26.52505131,327.73274347,15.79797265,163.563193838818,1.749629566E-05,54.2143679507235,1.660421634E-05,3.047326597296,0.149467788216,2.945594314872,0.139542781464,69.7454072176299,58.3832090757239,0,0.149467788216,0,0.139542781464,0,58.3832090757239,300.27594298,21.6319536,15.99536154,-0.13330468,6.40119561,0.1305925,6.48646130958058,302.85779786876,0.858184573961095,S
62,62,163.5605246528,4.028961451E-05,54.2569327487613,4.742545156E-05,185.91747028,32.61219179,154.15306761,16.50463494,163.5605246528,4.028961451E-05,54.2569327487613,4.742545156E-05,3.712949770536,0.43420218246,3.056414940684,0.299603504088,31.3702040115573,24.5542863364329,2.047252605444,0.43420218246,0.294782566968,0.299603504088,24.5147999332281,24.5542863364329,139.73420215,22.93324655,15.96503171,-0.1333047,10.57616737,0.73796889,4.62663492923975,321.26880613099,0.925852241755276,S
63,63,163.558243147615,1.615362003E-05,54.3121331608208,1.350585607E-05,450.00160339,30.64603641,431.63281917,17.17104462,163.558243147615,1.615362003E-05,54.3121331608208,1.350585607E-05,3.317907821544,0.139655543292,2.956640377176,0.111165277608,70.9967070664604,14.7099258681564,0,0.139655543292,0,0.111165277608,0,14.7099258681564,428.67658767,21.19926131,17.04097122,-0.13330468,5.91236994,0.06004322,3.70778480051371,6.46378794805412,0.951897046487481,S
64,64,163.544193923814,7.870616771E-05,54.2124987481713,4.317854043E-05,107.66355231,29.05171703,102.14265879,15.94871708,163.544193923814,7.870616771E-05,54.2124987481713,4.317854043E-05,3.68365347558,0.670018864572,2.692443709908,0.360890593056,83.682219820673,23.2218271111413,0,0.670018864572,0,0.360890593056,0,23.2218271111413,81.51525392,14.73684745,16.03979945,-0.1333047,1.61804019,-0.13183265,6.95955235364389,306.976400935641,0.838115434450404,S
65,65,163.51858879238,0.00010850936189,54.3240486772624,5.657969569E-05,126.04641046,37.32226791,92.93509732,17.25956515,163.51858879238,0.00010850936189,54.3240486772624,5.657969569E-05,4.264469696448,0.920684919816,2.992603314204,0.478083041136,92.6985908098208,25.3869395620699,0,0.920684919816,0,0.478083041136,0,25.3869395620699,85.19439407,15.08331552,16.64977572,-0.1333047,1.28644717,-0.12455428,5.19616063253371,12.6145545634693,0.907161097452458,S
66,66,163.514598792691,4.88201131E-05,54.291932955737,6.148226248E-05,148.14156275,32.93788566,127.39774562,17.01068641,163.514598792691,4.88201131E-05,54.291932955737,6.148226248E-05,3.780727260948,0.57125243718,2.894031846468,0.34148433024,30.5817354063165,22.9701941950374,2.16732573558,0.57125243718,0,0.34148433024,25.4961001061992,22.9701941950374,121.33280715,20.42234723,16.67098513,-0.13330467,2.25279496,-0.09870997,5.27419923447945,351.365122109563,0.904454621616058,S
67,67,163.509743890827,3.730414485E-05,54.2414202670922,7.564256209E-05,209.81832054,39.03193154,140.88531458,16.87125333,163.509743890827,3.730414485E-05,54.2414202670922,7.564256209E-05,4.571401455792,0.643084117848,3.06543481434,0.312490561716,4.82964169323187,14.8842231965002,0,0.643084117848,0,0.312490561716,0,14.8842231965002,180.52287154,20.73812023,16.18698479,-0.1333047,4.25851294,-0.01151267,6.6085408489493,324.663357547199,0.853107855829782,S
68,68,163.490450798061,3.430238938E-05,54.402447692255,3.745027379E-05,201.20275138,32.78279807,194.93521497,18.43127971,163.490450798061,3.430238938E-05,54.402447692255,3.745027379E-05,3.416776402428,0.353682103932,2.8424400759,0.245485117656,37.608900523786,22.5853287028442,0,0.353682103932,0,0.245485117656,0,22.5853287028442,181.20963768,20.51855327,18.40578807,-0.13330467,2.64006803,-0.08505542,8.40500044387454,44.0221759963317,0.770770892693726,S
69,69,163.488222993128,9.8331316E-05,54.2266974941013,0.00010616368001,149.396488,40.58244373,96.11727539,16.68174495,163.488222993128,9.8331316E-05,54.2266974941013,0.00010616368001,5.24254881564,1.167216788664,2.789719380396,0.377425751004,42.1506990650596,15.1506030712013,4.204130142636,1.167216788664,0,0.377425751004,41.0378934996599,15.1506030712013,92.09023163,19.87193529,16.61578426,-0.13330468,4.2165575,-0.06551934,7.7409057183964,322.579405243616,0.802761662468808,S
70,70,163.475232646545,5.889262812E-05,54.2411844195677,8.399387811E-05,125.02486828,34.29273466,100.09954699,16.87426705,163.475232646545,5.889262812E-05,54.2411844195677,8.399387811E-05,3.922067555532,0.74528909064,2.996492942736,0.448114685436,158.156531483752,28.9555048990964,2.547492548544,0.74528909064,0,0.448114685436,157.520597034588,28.9555048990964,100.58059455,17.85466665,16.32721978,-0.13330468,1.81179666,-0.11653189,7.63348673357568,329.854987488023,0.80777536943022,S
71,71,163.474115949421,5.846776573E-05,54.3064908787298,8.085388796E-05,102.59947973,30.88431402,94.57015648,16.72900713,163.474115949421,5.846776573E-05,54.3064908787298,8.085388796E-05,3.615907983876,0.72027182736,2.823172748532,0.443496822552,156.894767941258,32.4502548854076,0,0.72027182736,0,0.443496822552,0,32.4502548854076,75.25651787,16.47436301,16.60082125,-0.1333047,1.29509056,-0.13509262,6.63029560774814,0.734703755314143,0.852195610632479,S
72,72,163.471651108841,8.475959923E-05,54.3487778544817,0.00015910767715,190.40591567,56.56700247,85.06773571,18.23952261,163.471651108841,8.475959923E-05,54.3487778544817,0.00015910767715,5.575707192564,1.349333524728,3.777282995508,0.717558576588,177.971472131972,28.2934319351507,4.693508599212,1.349333524728,2.116081047204,0.717558576588,176.656950562063,28.2934319351507,110.27677541,17.66818122,17.20010914,-0.13330468,1.98982821,-0.12040728,7.20345821712479,21.3494961400955,0.82736383722877,S
73,73,163.454377318058,3.472931119E-05,54.274225078011,4.124030094E-05,189.13465507,31.31146669,171.5798835,16.87997367,163.454377318058,3.472931119E-05,54.274225078011,4.124030094E-05,3.463344111744,0.365114212164,2.994836465808,0.274948155972,153.841045996661,29.3204720646688,0,0.365114212164,0,0.274948155972,0,29.3204720646688,162.2073537,18.47034188,16.5684778,-0.13330467,2.88121919,-0.12836303,7.55618488513814,345.836105524931,0.811354158205968,S
74,74,163.444302575228,7.388579462E-05,54.3607525488126,4.930320793E-05,151.50245837,38.13902526,130.14064575,19.68778263,163.444302575228,7.388579462E-05,54.3607525488126,4.930320793E-05,3.774883778388,0.64490819454,2.90179940202,0.38872347948,107.185223975648,26.3557981532082,0,0.64490819454,0,0.38872347948,0,26.3557981532082,115.30789938,18.67431245,19.28236088,-0.13330468,4.29142528,-0.08293905,8.36102475759156,23.5730750551758,0.772939728312589,S
75,75,163.434873912199,0.00012960711613,54.3940631005372,9.933227731E-05,238.08528436,64.65178674,119.16650543,26.82886043,163.435493638536,0.00012960711613,54.3937032050302,9.933227731E-05,4.322211792696,1.381497743988,1.263260267928,0.088038442368,142.410086209078,6.17444786952278,0,1.381497743988,0,0.088038442368,0,6.17444786952278,157.02874813,44.05604874,26.82886043,-0.13330468,2.14944862,-0.11572386,9.60912916648219,33.7848021031189,0.70897091938471,M


==> anc/N3448_C_C.csv <==
Source,list,for,N3448_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998980000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,163.6635,DEC=,54.3052222222222,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,163.825844134755,3.74870673E-06,54.3147238831207,3.55893408E-06,284.63441748,5.71997774,270.94953979,3.19475935,163.825844134755,3.74870673E-06,54.3147238831207,3.55893408E-06,2.667949101684,0.031957219764,2.583133717284,0.029981606796,107.866617392849,15.1630417275118,0.75459678318,0.031957219764,0.31633879752,0.029981606796,114.064236016589,15.1630417275118,279.31441478,5.08147549,3.15770103,-0.01822434,2.43159616,0.22711521,5.71121653535645,174.205212282282,0.116149239720964,S
1,1,163.809366486544,0.00010779453745,54.2703903245447,6.251971325E-05,22.57702285,7.25037571,16.13701334,3.23023319,163.809366486544,0.00010779453745,54.2703903245447,6.251971325E-05,3.952950310944,0.988731320256,2.321921605896,0.371973543156,65.7804380518283,19.9372709282693,3.002641110792,0.988731320256,0,0.371973543156,65.8461764567126,19.9372709282693,16.14456676,3.79391325,3.19219407,-0.01822434,0.23050363,-0.01754881,5.51961234378797,202.189870210873,0.139305789063389,S
2,2,163.803337101791,3.032253121E-05,54.2736782867874,2.804275162E-05,31.66150448,5.40557081,32.4723727,3.17284863,163.803337101791,3.032253121E-05,54.2736782867874,2.804275162E-05,2.58399258804,0.258026263992,2.475435422268,0.23667348744,77.5428073736277,94.295753472066,0,0.258026263992,0,0.23667348744,0,94.295753472066,28.02256254,3.61128916,3.19445667,-0.01822434,0.31256809,-0.01738498,5.25029325840527,201.073012387003,0.175486557766074,S
3,3,163.764494756137,3.147853194E-05,54.270265095848,5.956442534E-05,30.58352844,6.38294527,24.86264923,3.1475003,163.764494756137,3.147853194E-05,54.270265095848,5.956442534E-05,3.422945499624,0.512302019832,2.35757406834,0.25245037278,11.2688102979827,16.5894479389896,0,0.512302019832,0,0.25245037278,0,16.5894479389896,25.4750743,3.76015066,3.09104576,-0.01822434,0.5113896,-0.00785003,4.11223507083272,210.625856583229,0.37358947647416,S
4,4,163.75166401488,5.205856643E-05,54.2590219280733,4.339999567E-05,26.36464307,6.13666278,23.25290524,3.21840074,163.75166401488,5.205856643E-05,54.2590219280733,4.339999567E-05,3.147771205188,0.498374051904,2.36301602076,0.285917143824,55.5136420697852,22.5346953334313,1.81591761708,0.498374051904,0,0.285917143824,55.4272265215477,22.5346953334313,21.06590288,3.77513743,3.17639615,-0.01822434,0.57816487,-0.01547823,4.1498114910017,221.876040221105,0.366063424844825,S
5,5,163.747863960555,5.184039644E-05,54.2811604452127,6.749437118E-05,18.08300144,5.7841761,16.91903622,3.18145748,163.747863960555,5.184039644E-05,54.2811604452127,6.749437118E-05,2.868076131084,0.582600913992,2.444720722308,0.42554919402,16.0763044350501,51.6520373380745,0,0.582600913992,0,0.42554919402,0,51.6520373380745,13.01672913,2.82692623,3.1465554,-0.01822434,0.14197322,-0.01805786,3.28816867315389,206.009725380675,0.547455419247645,S
6,6,163.74688308415,3.965569327E-05,54.3031915966849,6.743356504E-05,16.90373839,5.2672156,17.86761937,3.11038085,163.74688308415,3.965569327E-05,54.3031915966849,6.743356504E-05,2.86998513804,0.57780083232,2.162526376716,0.325504240812,169.930113751292,28.2843958082473,0,0.57780083232,0,0.325504240812,0,28.2843958082473,13.32308301,3.21747723,3.20318031,-0.01822434,0.16894936,-0.01794277,2.92169094618852,182.35612690539,0.626214055123748,S
7,7,163.741537463146,9.52480259E-06,54.2159728901209,8.89208585E-06,118.63929577,5.820497,109.17942335,3.17521877,163.741537463146,9.52480259E-06,54.2159728901209,8.89208585E-06,2.777000050044,0.083862845136,2.56706800722,0.071896770504,58.4131545221034,15.6629418490247,1.049010461604,0.083862845136,0.283013816364,0.071896770504,58.3439939061075,15.6629418490247,114.68868532,4.98420875,3.11756821,-0.01822434,1.34643619,0.03687541,6.01292410047242,242.913897348287,0.083669394810692,S
8,8,163.740691826583,5.331936774E-05,54.3354838551431,4.289876715E-05,19.17488394,5.39685905,19.86053265,3.1795785,163.740691826583,5.331936774E-05,54.3354838551431,4.289876715E-05,2.690717711004,0.46109529486,2.353958179488,0.352073638404,72.2472719503297,51.7109095413767,0,0.46109529486,0,0.352073638404,0,51.7109095413767,14.76775132,3.12385868,3.21913285,-0.01822434,0.190149,-0.01852792,3.25484218135408,146.061749449797,0.554654772206367,S
9,9,163.738660800062,2.139425618E-05,54.272958282866,1.871648575E-05,50.70442451,5.71413195,49.630525,3.24941034,163.738660800062,2.139425618E-05,54.272958282866,1.871648575E-05,2.685291143724,0.18228775698,2.49591987234,0.157607142588,78.5345517960351,37.6639652396867,0,0.18228775698,0,0.157607142588,0,37.6639652396867,46.98670829,4.55777064,3.23558629,-0.01822434,0.7784019,0.00732622,3.26745583436012,216.301238629187,0.551930067017778,S
10,10,163.737087928048,9.40348108E-06,54.2678857513297,8.90226991E-06,110.64537848,5.68984641,108.74461164,3.24334122,163.737087928048,9.40348108E-06,54.2678857513297,8.90226991E-06,2.697145787268,0.08394726366,2.474834480388,0.070731656064,54.4686602524002,14.7117691806524,0,0.08394726366,0,0.070731656064,0,14.7117691806524,107.98547012,4.9264721,3.23398513,-0.01822434,1.32529192,-0.02382571,3.41483611397508,220.966874609785,0.52010337512007,S
11,11,163.730702342628,8.67861833E-06,54.3385099087239,6.57741974E-06,130.11487143,5.64264984,129.81887014,3.24245274,163.730702342628,8.67861833E-06,54.3385099087239,6.57741974E-06,2.748594623976,0.073581019272,2.39223272814,0.055746804996,91.4511344672439,7.84126482001389,0,0.073581019272,0,0.055746804996,0,7.84126482001389,124.38981423,4.88209946,3.2523385,-0.01822434,1.57593831,-0.089064,3.08535319462564,139.631641245239,0.591198100324171,S
12,12,163.730351631601,2.613934198E-05,54.3173338707418,3.819272131E-05,70.32068842,8.51160342,44.45831837,3.54537652,163.730351631601,2.613934198E-05,54.3173338707418,3.819272131E-05,3.780838491624,0.341436894192,2.744523161892,0.193269464568,157.403673513024,12.1161427550967,2.789790334524,0.341436894192,0.960825749652,0.193269464568,157.28239932882,12.1161427550967,63.71000646,4.87302271,3.34776291,-0.01822434,1.06093012,0.02181213,2.45024271945383,162.720403946434,0.723677306977548,S
13,13,163.727467048175,4.833747613E-05,54.2978533261515,3.654165986E-05,16.02374107,4.52142918,19.42415907,2.944685,163.727467048175,4.833747613E-05,54.2978533261515,3.654165986E-05,2.527098330564,0.4194770346,2.141531569728,0.296504759268,72.4558345732003,39.8535427996267,0,0.4194770346,0,0.296504759268,0,39.8535427996267,12.26558282,3.14114113,3.12718339,-0.01822434,0.34001258,-0.01778788,2.28278662593063,191.141741164964,0.756408635251448,S
14,14,163.724825766163,3.960942361E-05,54.2996370246543,3.162641799E-05,25.11633678,5.2543268,26.02818036,3.09871025,163.724825766163,3.960942361E-05,54.2996370246543,3.162641799E-05,2.670064281216,0.3376924164,2.370913412544,0.265699308744,80.1426494746764,42.9788600323212,0,0.3376924164,0,0.265699308744,0,42.9788600323212,21.48013011,3.45008551,3.13548799,-0.01822434,0.40152861,-0.01434167,2.1730348378718,188.846296693058,0.777151991801887,S
15,15,163.710083158694,1.787342108E-05,54.325697422561,1.599010479E-05,54.02854065,5.47230006,57.44793076,3.28341323,163.710083158694,1.787342108E-05,54.325697422561,1.599010479E-05,2.62533276864,0.158861949084,2.350116532008,0.12686919318,60.0834951019216,22.0552570787533,0,0.158861949084,0,0.12686919318,0,22.0552570787533,49.0341847,4.50673984,3.34419929,-0.01822434,1.91327354,0.10388489,2.04141554198183,142.982579128633,0.801194149195917,S
16,16,163.708149119865,4.290562449E-05,54.3668532130298,5.000931316E-05,21.72795868,5.67293068,21.30880644,3.22875984,163.708149119865,4.290562449E-05,54.3668532130298,5.000931316E-05,2.704488565788,0.428317171776,2.473430901336,0.35856895194,15.1373803831193,71.8497259432968,0,0.428317171776,0,0.35856895194,0,71.8497259432968,16.90391156,3.44123066,3.2181099,-0.01822434,0.29203957,-0.01439114,4.01418953365012,112.880160871683,0.393458394658945,S
17,17,163.702520453138,7.249564108E-05,54.2907038540647,5.466273597E-05,31.23267321,7.23348272,18.07025573,3.2672117,163.702516816348,7.249564108E-05,54.2907159464208,5.466273597E-05,3.131541955296,0.763914848976,1.231599075588,0.094164139872,143.268121336835,7.32876040943778,0,0.763914848976,0,0.094164139872,0,7.32876040943778,22.82421228,4.71787656,3.2672117,-0.01822434,0.18819387,-0.02078711,1.62034343166986,212.504793022506,0.870948250792197,M
18,18,163.700479137839,5.083101639E-05,54.3048237253478,4.04987443E-05,19.7862426,5.36122939,20.82588942,3.19230973,163.700479137839,5.083101639E-05,54.3048237253478,4.04987443E-05,2.667927703284,0.437768217972,2.336203010484,0.33453636498,74.168634550964,49.7822237593089,0,0.437768217972,0,0.33453636498,0,49.7822237593089,14.68648978,3.14966711,3.24572829,-0.01822434,0.37074784,-0.01559098,1.29479385325659,181.043074926519,0.916073270490743,S
19,19,163.69937567135,1.397172406E-05,54.2885679801979,9.218923824E-05,27.87598683,7.58565246,17.07579069,3.32455238,163.699046127362,1.397172406E-05,54.2883309988679,9.218923824E-05,2.92685581782,0.781556510268,1.270133494776,0.118206288468,90.5844750118189,9.29060371747288,0,0.781556510268,0,0.118206288468,0,9.29060371747288,19.88504265,4.3965127,3.32455238,-0.01822434,0.14680819,-0.01940856,1.6051556116418,218.486419487922,0.8732362232964,M
20,20,163.697301970564,4.97844811E-05,54.3223986189993,2.555962962E-05,72.22634537,9.20458059,41.05238074,3.5281925,163.697301970564,4.97844811E-05,54.3223986189993,2.555962962E-05,4.257046225296,0.43126522416,2.711276469684,0.19768129578,76.6437118134088,9.96715265095246,3.394182258,0.43126522416,0.91211872986,0.19768129578,76.8004451978463,9.96715265095246,61.4591222,4.74115455,3.36577159,-0.01822434,2.59616922,0.11519737,1.56901664265206,138.927398373431,0.878611268661399,S
21,21,163.694885070681,5.344655434E-05,54.3348316588094,3.54322797E-05,20.26157617,5.29034755,21.62076464,3.15359215,163.694885070681,5.344655434E-05,54.3348316588094,3.54322797E-05,2.80673865432,0.465278776344,2.190408495588,0.281114211492,73.4415353315706,26.6243883271456,0,0.465278776344,0,0.281114211492,0,26.6243883271456,15.90387321,3.52041111,3.24478469,-0.01822434,0.50738652,-0.01479388,2.08866597655149,121.713036795707,0.792673321829784,S
22,22,163.694180558428,2.08152886E-05,54.2852567936504,2.146492394E-05,41.46875032,5.28275708,44.28476775,3.1822553,163.694180558428,2.08152886E-05,54.2852567936504,2.146492394E-05,2.577555128268,0.19286760384,2.383326242712,0.164472565896,140.633762954018,38.5807692297693,0,0.19286760384,0,0.164472565896,0,38.5807692297693,36.47490397,3.80613638,3.24129792,-0.01822434,0.67836879,-0.03060746,1.6091001119271,228.101081493443,0.872643645534382,S
23,23,163.693162267988,8.317723258E-05,54.3496712592839,4.585091647E-05,19.71176768,6.03624118,17.83457781,3.16266595,163.693162267988,8.317723258E-05,54.3496712592839,4.585091647E-05,3.381521195412,0.744661703124,2.14425093942,0.306203171364,69.3705284264516,19.3766566070741,0,0.744661703124,0,0.306203171364,0,19.3766566070741,14.76826519,3.43422415,3.21155767,-0.01822434,0.74769991,-0.00707723,2.86176996675915,111.25175664215,0.638925658369624,S
24,24,163.690624098423,5.340236052E-05,54.3202984317712,4.614670672E-05,17.02341292,5.29501454,19.92572664,3.35076543,163.690624098423,5.340236052E-05,54.3202984317712,4.614670672E-05,2.672162844444,0.512020653948,2.097463489524,0.309549116304,125.930588998549,31.173150297797,0,0.512020653948,0,0.309549116304,0,31.173150297797,12.73441573,3.24585903,3.5398607,-0.01822434,0.18411919,-0.01830881,1.31133058904218,136.3736971204,0.913987188240491,S
25,25,163.68579808369,1.92473624E-06,54.2982105676788,1.879825E-06,555.71013967,5.94151823,542.6973021,3.37638991,163.68579808369,1.92473624E-06,54.2982105676788,1.879825E-06,2.607509067192,0.016319535948,2.57625993312,0.015933000168,85.0461114163832,21.0517431447198,0.470528412696,0.016319535948,0.306257780088,0.015933000168,104.463407598918,21.0517431447198,549.76895008,6.21743207,3.35689288,-0.01822434,3.02628814,0.01162056,0.886818350989751,208.310697120397,0.959950822296602,S
26,26,163.6630250665,4.10356376E-06,54.3055851597667,8.4163205E-06,9170.85953823,147.68910743,1266.70733598,7.02099624,163.663563860948,4.10356376E-06,54.3056034832796,8.4163205E-06,23.979916130112,0.076691492784,7.142971594176,0.020472621084,67.632334116754,0.25484980628326,23.841714188628,0.076691492784,6.67158585426,0.020472621084,67.6339745471139,0.25484980628326,18163.61580995,132.53884856,7.02099624,-0.01822434,22.92131649,40.43059744,0.027397850390571,52.6380345641687,0.999961195042631,M
27,27,163.677569080592,3.505382163E-05,54.279585335874,9.432192931E-05,19.70234167,6.12859469,17.61665487,3.16278195,163.677569080592,3.505382163E-05,54.279585335874,9.432192931E-05,3.499033954284,0.80020315098,2.09686815792,0.295536166992,2.40504272836637,17.831271677179,0,0.80020315098,0,0.295536166992,0,17.831271677179,12.97910869,2.90720421,3.23591007,-0.01822434,0.23779494,-0.02664835,1.61518960624869,252.234211164926,0.8717265632122,S
28,28,163.676132141016,1.744195396E-05,54.2783255070291,1.410609566E-05,101.77255299,7.18378754,76.4454213,3.40129498,163.676132141016,1.744195396E-05,54.2783255070291,1.410609566E-05,3.205034770824,0.152883398484,2.725030265796,0.113091349248,112.204957471962,12.1457142788373,1.930496593968,0.152883398484,0.92205837828,0.113091349248,113.176180932464,12.1457142788373,96.88114692,5.16533433,3.23086033,-0.01822434,2.01906664,0.06067271,1.67333552694807,254.665664189296,0.862832795867963,S
29,29,163.672838286286,5.741987694E-05,54.3290201987964,3.986142134E-05,33.58493949,7.19517349,25.75279313,3.43216267,163.672838286286,5.741987694E-05,54.3290201987964,3.986142134E-05,3.389015065968,0.513317890404,2.52447808248,0.296036834004,67.1422585351808,21.3543003940706,2.20820448006,0.513317890404,0,0.296036834004,67.303972483273,21.3543003940706,27.17242947,4.37274046,3.30657645,-0.01822434,1.1603687,0.01379947,1.46480337136223,102.888302092122,0.893553354367387,S
30,30,163.670904459252,4.888463203E-05,54.2259278412733,3.647554079E-05,23.91736654,5.58400688,23.44322552,3.15498678,163.670904459252,4.888463203E-05,54.2259278412733,3.647554079E-05,2.896401220236,0.435911601276,2.310800871924,0.278088591708,66.2539436183291,26.8328379445839,0,0.435911601276,0,0.278088591708,0,26.8328379445839,18.5171324,3.23635271,3.16957858,-0.01822434,0.67409349,-0.00650004,4.76473272608282,266.87538918398,0.251621164305711,S
31,31,163.654064776302,7.674737452E-05,54.3956320638364,4.611276345E-05,18.16988134,5.85168694,16.91019168,3.18204143,163.654064776302,7.674737452E-05,54.3956320638364,4.611276345E-05,3.05258633226,0.657154007604,2.3091969843,0.379818728028,80.0627953014696,31.1498170177905,0,0.657154007604,0,0.379818728028,0,31.1498170177905,13.12879569,3.24110939,3.17423724,-0.01822434,0.35304762,-0.01643235,5.43461554428126,86.5231577670647,0.150257775009532,S
32,32,163.65038032721,2.865450812E-05,54.3609052456711,4.195290338E-05,20.37805678,4.7121982,24.30594485,3.03042851,163.65038032721,2.865450812E-05,54.3609052456711,4.195290338E-05,2.586557192184,0.358736092164,2.126440409832,0.238332516336,169.902828429429,28.0079931140317,0,0.358736092164,0,0.238332516336,0,28.0079931140317,16.49152645,3.11326401,3.20821505,-0.01822434,0.27130963,-0.01966788,3.37236152207898,82.1830142085951,0.529269866454322,S
33,33,163.635767795822,2.654170426E-05,54.3977522810446,2.491969942E-05,47.17032866,6.24643525,41.52309924,3.30768578,163.635767795822,2.654170426E-05,54.3977522810446,2.491969942E-05,2.815314653628,0.230826092796,2.647144307484,0.204874839684,60.9983532329686,54.0856527895296,1.146654889344,0.230826092796,0.705341769588,0.204874839684,61.2438149515639,54.0856527895296,42.79666632,3.82215557,3.21595712,-0.01822434,0.76294873,-0.00808193,5.63586305252744,80.1031187633539,0.125007856170459,S
34,34,163.630837975516,3.512379056E-05,54.2871148016058,3.358081096E-05,28.26042331,5.53264472,28.07711118,3.17997903,163.630837975516,3.512379056E-05,54.2871148016058,3.358081096E-05,2.607927415776,0.299754954396,2.531952887688,0.282571540272,110.18127893722,157.473801046427,0,0.299754954396,0,0.282571540272,0,157.473801046427,23.58030745,3.68294964,3.17535523,-0.01822434,0.49098003,-0.0117274,1.57745927447662,316.483516452094,0.877364343808486,S
35,35,163.627670836456,4.202605452E-05,54.2530846056521,3.616883573E-05,29.48275678,5.97111435,26.65851469,3.20947709,163.627670836456,4.202605452E-05,54.2530846056521,3.616883573E-05,2.92127516262,0.379879385544,2.483617534596,0.276826791636,59.52185310417,32.5533463906294,1.38656004192,0.379879385544,0,0.276826791636,59.5445749098428,32.5533463906294,23.61496896,3.65483166,3.15111265,-0.01822434,0.86643956,-0.00508292,3.37064887905504,291.875927916855,0.529639634988676,S
36,36,163.617326405981,3.699165387E-05,54.3838194074832,7.05021756E-05,14.01732985,4.78216864,16.48188977,3.00986307,163.617326405981,3.699165387E-05,54.3838194074832,7.05021756E-05,2.766602856492,0.5992992747,2.016678912156,0.31046974956,4.90167515391422,26.5802268051438,0,0.5992992747,0,0.31046974956,0,26.5802268051438,10.22207743,3.11366915,3.20863251,-0.01822434,0.21118356,-0.01823813,4.98467371303325,71.1153510543633,0.215425648874495,S
37,37,163.605371878327,7.06111147E-05,54.2918574126923,9.053449716E-05,20.37250005,6.40218813,17.0836522,3.11931538,163.605371878327,7.06111147E-05,54.2918574126923,9.053449716E-05,3.829808608668,0.932247482976,2.042732303028,0.279778565088,143.434582037655,15.4632919237327,2.856005429544,0.932247482976,0,0.279778565088,143.487588295067,15.4632919237327,13.16425591,3.55147783,3.22763481,-0.01822434,0.40723157,-0.01497315,2.1875546875822,338.519463704795,0.774442576967611,S
38,38,163.594238571401,4.362712889E-05,54.3111143107708,5.327003395E-05,23.75221451,6.04273965,21.54697154,3.26044177,163.594238571401,4.362712889E-05,54.3111143107708,5.327003395E-05,2.859391925244,0.458691247476,2.529118196352,0.360996324192,163.436564617792,53.0780806279968,0,0.458691247476,0,0.360996324192,0,53.0780806279968,18.87124717,3.21090146,3.19663377,-0.01822434,0.19575874,-0.01908835,2.4501711420042,8.3240579558223,0.723691552259708,S
39,39,163.588419966784,5.858636868E-05,54.2941550664601,6.146965947E-05,17.49744102,5.75587182,16.59689557,3.20672514,163.588419966784,5.858636868E-05,54.2941550664601,6.146965947E-05,2.68656142536,0.529965373608,2.574399076308,0.48718611342,152.373820468158,179.939033160398,0.841182343488,0.529965373608,0.128543986404,0.48718611342,151.876582312323,179.939033160398,11.72198471,2.5976975,3.16737965,-0.01822434,0.14452314,-0.01859465,2.71132811077939,345.854017242142,0.670489457641193,S
40,40,163.58404417424,6.165044239E-05,54.2515710608649,6.571362859E-05,22.68542249,6.80825007,18.12802554,3.36856271,163.58404417424,6.165044239E-05,54.2515710608649,6.571362859E-05,3.053978766036,0.600586256484,2.688162513948,0.471991751388,142.756892746824,63.1059153679045,1.678069589508,0.600586256484,0.784887860952,0.471991751388,143.042024688846,63.1059153679045,16.02447692,3.49863069,3.22470964,-0.01822434,0.72913969,-0.00652042,4.25555465350895,310.88095723948,0.345171341249875,S
41,41,163.563267142741,1.971046207E-05,54.2143954746428,2.295418836E-05,53.53912664,6.08651381,49.14313336,3.31461602,163.563267142741,1.971046207E-05,54.2143954746428,2.295418836E-05,2.779568911836,0.194596054884,2.571322790592,0.167086274688,179.080816682283,36.4257761691219,1.091950636248,0.194596054884,0.155876096016,0.167086274688,176.915897568811,36.4257761691219,49.04103243,4.21774129,3.25253109,-0.01822434,0.90638957,0.02537225,6.4836806026862,302.846589193515,0.040443770815333,S
42,42,163.560532574184,7.236803427E-05,54.2570589839068,4.136482124E-05,16.14849052,5.25009003,17.06141596,3.0841014,163.560532574184,7.236803427E-05,54.2570589839068,4.136482124E-05,2.937134654856,0.628616149812,2.11406448348,0.322762973184,75.1957009336741,25.5860271069431,0,0.628616149812,0,0.322762973184,0,25.5860271069431,11.76531649,2.92716897,3.19230458,-0.01822434,0.18557743,-0.01782725,4.62167466111508,321.33981157389,0.276603133080384,S
43,43,163.558338354603,2.222602525E-05,54.3121061905785,1.848084974E-05,61.60728161,6.3097661,52.82507448,3.27919792,163.558338354603,2.222602525E-05,54.3121061905785,1.848084974E-05,2.906949673224,0.188924809248,2.631961309536,0.156056924916,82.451312524529,26.5696437936405,1.362399137244,0.188924809248,0.63277970022,0.156056924916,83.9137079733616,26.5696437936405,57.64002852,4.90676792,3.17535932,-0.01822434,1.1441316,0.04806176,3.7042934122223,6.44463958479969,0.458087451064867,S


==> anc/N3556_B_L.csv <==
Source,list,for,N3556_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,167.879041666667,DEC=,55.6741111111111,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,168.12206217642,5.834501782E-05,55.5487817202415,4.355479558E-05,178.51404111,35.55939214,146.79085565,17.80744388,168.12206217642,5.834501782E-05,55.5487817202415,4.355479558E-05,3.866387985576,0.531485103024,2.931480015984,0.313838658576,63.2334035988997,20.605152970227,2.278623405672,0.531485103024,0,0.313838658576,63.9882331552912,20.605152970227,153.68304158,20.12317852,17.32334022,-0.14174724,4.54721339,-0.03479334,11.1521390273751,222.298574083056,0.624587624667541,S
1,1,168.108420802247,2.750769573E-05,55.6305689057699,1.85221632E-05,560.14031405,40.20249036,358.37363571,16.83424697,168.108420802247,2.750769573E-05,55.6305689057699,1.85221632E-05,4.599291180384,0.250005853548,3.167289868572,0.128571237324,115.047753421637,6.44540659468352,3.465330802416,0.250005853548,0.71862913674,0.128571237324,117.035671879335,6.44540659468352,538.34611494,28.31118283,16.01561053,-0.14174724,12.37390006,0.87420784,8.19282393140495,198.500514049013,0.781171264100223,S
2,2,168.106230384701,3.341468215E-05,55.7193256622279,4.077111253E-05,154.46756132,27.83779306,158.18423094,16.27902304,168.106230384701,3.341468215E-05,55.7193256622279,4.077111253E-05,3.22397636868,0.354850912152,2.82293045028,0.271629168012,20.7939840151373,33.6043217091086,0,0.354850912152,0,0.271629168012,0,33.6043217091086,125.89150791,17.87739121,16.4320445,-0.14174725,4.29325019,-0.07585779,8.14718226189298,160.456268192092,0.783387096097499,S
3,3,168.100100945737,1.16155675E-05,55.5750971280182,9.45499113E-06,570.86616539,27.85551189,548.8782026,15.63412063,168.100100945737,1.16155675E-05,55.5750971280182,9.45499113E-06,3.293510663484,0.099128517516,2.943185467248,0.07933650084,101.253088108377,11.0261935068168,0,0.099128517516,0,0.07933650084,0,11.0261935068168,549.62541976,18.95663577,15.52256435,-0.14174724,6.3935363,0.10938297,9.5590333036435,218.333686666679,0.711625566529552,S
4,4,168.090198547187,1.43673637E-05,55.6951921379838,1.151278181E-05,466.88156425,28.13555825,455.15629783,15.91638915,168.090198547187,1.43673637E-05,55.6951921379838,1.151278181E-05,3.324624164532,0.124892455176,2.875552389936,0.093604262004,70.6501817584645,10.6452168459737,0,0.124892455176,0,0.093604262004,0,10.6452168459737,453.52856298,23.56229662,15.87993029,-0.14174724,7.51268772,0.60915215,7.25347917385039,169.870233861601,0.825126125792878,S
5,5,168.081305956549,3.302381693E-05,55.7610922464123,3.203467528E-05,164.57703437,27.22150519,176.07525256,16.43237124,168.081305956549,3.302381693E-05,55.7610922464123,3.203467528E-05,3.003061628124,0.285324407496,2.9008463922,0.265921767756,122.357147469763,111.181078171529,0,0.285324407496,0,0.265921767756,0,111.181078171529,138.58125497,18.38289695,16.73020779,-0.14174725,2.23332927,-0.18205994,8.60026340999227,142.556104865337,0.761059469088536,S
6,6,168.0638761272,4.882159525E-05,55.5830834246213,2.337897206E-05,488.46884625,47.63905311,256.88800567,17.26741546,168.0638761272,4.882159525E-05,55.5830834246213,2.337897206E-05,5.29034615658,0.41671820106,3.349862088696,0.192147868152,97.6988198989416,7.91102074449124,4.310817444396,0.41671820106,1.402116493284,0.192147868152,99.1655476535828,7.91102074449124,446.16525352,26.40152015,16.43569885,-0.14174722,10.81032042,0.59170537,8.30838175680761,221.023081717172,0.775526987557212,S
7,7,168.051106706879,5.602550986E-05,55.693190371745,5.644870144E-05,184.36610974,37.40353565,133.07194257,17.2164128,168.051106706879,5.602550986E-05,55.693190371745,5.644870144E-05,3.919936883328,0.545531232852,3.294070374744,0.396191057364,44.4451359303988,33.309264101004,2.379751129296,0.545531232852,1.375993322856,0.396191057364,41.3610118098113,33.309264101004,147.26934192,18.23157468,16.27641359,-0.14174724,3.18655657,-0.11381838,5.93173009067282,168.801713140864,0.880317215611957,S
8,8,168.038478362841,7.051123421E-05,55.673500032677,5.631101888E-05,181.70126037,38.92360477,122.45464964,17.02944152,168.038478362841,7.051123421E-05,55.673500032677,5.631101888E-05,4.189163112216,0.641281794084,3.30120602946,0.417062594376,61.6575545907573,27.1417727682989,2.790804362832,0.641281794084,1.41358852044,0.417062594376,62.1512572921076,27.1417727682989,142.17065282,17.97445906,16.04687168,-0.14174724,2.67918904,-0.14213008,5.39453964932221,180.323586170852,0.900214042630174,S
9,9,168.025590470742,8.056410607E-05,55.6101371212102,8.505425151E-05,188.54733812,46.44796068,103.31880444,17.5794276,168.025590470742,8.056410607E-05,55.6101371212102,8.505425151E-05,4.192602231348,0.721729833804,4.05671783454,0.682235823996,172.393573857666,0.12093417081658,2.932005213684,0.721729833804,2.603455805016,0.682235823996,161.99758265711,0.12093417081658,131.97687934,18.28649521,16.17357702,-0.14174724,2.42730334,-0.12083484,6.27365871719107,217.661728510181,0.86685896042846,S
10,10,168.02512401059,6.580883107E-05,55.7870408997922,3.715102512E-05,123.29871039,28.6186988,117.98641736,15.83286203,168.02512401059,6.580883107E-05,55.7870408997922,3.715102512E-05,3.609237236184,0.558348716844,2.698541416656,0.31411872144,92.9446906261776,21.50941556412,0,0.558348716844,0,0.31411872144,0,21.50941556412,99.42374859,17.14033555,15.91452747,-0.14174724,2.83331224,-0.12411968,8.38268898430464,126.008833779128,0.77187212532943,S
11,11,168.020215516201,4.660795546E-05,55.5752077045417,7.696819855E-05,96.21591314,28.00132021,96.40053951,16.01261575,168.020215516201,4.660795546E-05,55.5752077045417,7.696819855E-05,3.465515853612,0.654152455944,2.684215158912,0.392348389104,5.2280889427669,29.7207742100211,0,0.654152455944,0,0.392348389104,0,29.7207742100211,73.80519572,14.76156854,16.21701631,-0.14174724,0.86607918,-0.141421,7.62148877619108,231.075619758088,0.808332445162467,S
12,12,167.997668571028,1.447031716E-05,55.5387515453469,1.514068889E-05,633.52594803,36.03604419,481.81750009,17.25813906,167.997668571028,1.447031716E-05,55.5387515453469,1.514068889E-05,3.567115250748,0.129863132496,3.435444296352,0.121070118204,155.238403080031,39.5046537365426,1.954830856824,0.129863132496,1.4300192313,0.121070118204,151.885763703089,39.5046537365426,599.11439597,26.97402263,16.34817454,-0.14174724,6.74578177,-0.11374498,9.06227289920019,243.613485717853,0.737581114630195,S
13,13,167.976984094707,9.684062598E-05,55.6800928178135,8.186313598E-05,110.62294825,35.64877437,84.21965991,16.90445065,167.976984094707,9.684062598E-05,55.6800928178135,8.186313598E-05,4.084672207788,0.93742727526,2.997032448672,0.526121714952,54.3983646848919,30.8931770074281,2.63159343432,0.93742727526,0.285050520792,0.526121714952,53.9049170475018,30.8931770074281,72.85114338,14.83288616,16.29536564,-0.14174724,0.58525097,-0.13993146,3.33290660448094,173.777703347576,0.960997318219497,S
14,14,167.976140624493,7.565128278E-05,55.6213000800309,6.906615046E-05,85.88535878,27.92231501,84.72469937,15.78514988,167.976140624493,7.565128278E-05,55.6213000800309,6.906615046E-05,3.520138972752,0.750408081804,2.683900289484,0.43702474752,129.777420259181,31.5932599538365,1.849051058112,0.750408081804,0,0.43702474752,132.316855941118,31.5932599538365,57.16663591,13.88228538,15.94991772,-0.14174724,1.13284113,-0.14048753,4.56593869952853,223.905748445466,0.92773186739846,S
15,15,167.973229730034,4.167787264E-05,55.7547888437441,5.754876795E-05,766.48320786,70.58828769,224.14611724,16.37766066,167.973229730034,4.167787264E-05,55.7547888437441,5.754876795E-05,6.393533769288,0.49433993658,4.984800523452,0.34419483288,167.085759718785,14.3460814076264,5.647572680112,0.49433993658,3.894894606744,0.34419483288,166.179717865338,14.3460814076264,649.47177079,25.59533381,15.8612329,-0.14174724,12.6420955,0.25845631,5.79365884965961,123.292062098731,0.885579332880914,S
16,16,167.971107806154,5.855207711E-05,55.7661941855483,6.298432163E-05,107.28765211,29.9515661,101.57735859,16.66706283,167.971107806154,5.855207711E-05,55.7661941855483,6.298432163E-05,3.196095367284,0.533945180772,3.079998755424,0.496361300796,0.73812705770847,0.07611571903806,0,0.533945180772,0,0.496361300796,0,0.07611571903806,84.85900087,17.53977223,16.45416341,-0.14174724,2.0161483,-0.12575445,6.34078794826057,119.347218636386,0.864146905158553,S
17,17,167.966637231619,4.612296418E-05,55.6003555200216,7.132822031E-05,93.8315167,27.04786953,98.27098664,15.96126491,167.966637231619,4.612296418E-05,55.6003555200216,7.132822031E-05,3.33648178182,0.607670318016,2.667177320508,0.386328370644,7.45367592936957,32.5870948822802,0,0.607670318016,0,0.386328370644,0,32.5870948822802,70.84852199,14.84203319,16.30541374,-0.14174726,1.38295127,-0.13430208,5.32763467690759,236.12814865516,0.90258164697624,S
18,18,167.949593913886,5.943698325E-05,55.7926980609912,4.283503724E-05,99.31545291,25.51617464,108.20874344,15.4482005,167.949593913886,5.943698325E-05,55.7926980609912,4.283503724E-05,3.270950781444,0.524749507308,2.615159638224,0.332239497912,68.9080499108209,28.590962878119,0,0.524749507308,0,0.332239497912,0,28.590962878119,76.82349162,14.10047179,15.95324829,-0.14174726,1.32328182,-0.14032634,7.50380540248967,108.490578193211,0.813765037321038,S
19,19,167.940002517012,9.940712647E-05,55.7748824584472,9.454852744E-05,186.89421269,50.1505918,93.27549535,17.70264974,167.940002517012,9.940712647E-05,55.7748824584472,9.454852744E-05,4.458581582364,0.863986473864,4.188408450624,0.778538737836,120.624565732977,128.211718984116,3.292410636144,0.863986473864,2.814518172456,0.778538737836,127.695926143693,128.211718984116,131.60502976,19.06643913,16.27151687,-0.14174724,2.43532099,-0.11966189,6.38753853910774,108.788128405482,0.862244867844447,S
20,20,167.933951422198,3.686730834E-05,55.6767665713217,4.503333578E-05,557.93201722,69.7998859,334.17365896,28.047095,167.933951422198,3.686730834E-05,55.6767665713217,4.503333578E-05,4.50581995134,0.417871106064,3.453440727888,0.2623099959,31.5370447418202,14.963087790989,3.275596630908,0.417871106064,1.684911378636,0.2623099959,29.0035317240765,14.963087790989,524.61523978,38.9184242,26.22927241,-0.14174724,9.07188769,0.27915402,1.86457087817632,175.075423789428,0.987670318411586,S
21,21,167.933603887053,3.847276571E-05,55.7302878952503,3.39691564E-05,195.04151472,30.19779399,180.45838344,16.37222102,167.933603887053,3.847276571E-05,55.7302878952503,3.39691564E-05,3.629208131712,0.374561467884,2.77558863354,0.221362958124,52.4857877387051,15.6133815710455,1.848729959028,0.374561467884,0,0.221362958124,51.4074954498441,15.6133815710455,162.85968543,21.4180443,16.29261715,-0.14174725,5.10315294,0.02473673,3.8423975475608,118.669312470819,0.948409795554941,S
22,22,167.927598947452,3.777938859E-05,55.5645987374087,3.71181092E-05,199.37154856,31.13018097,173.43851508,16.28017179,167.927598947452,3.777938859E-05,55.5645987374087,3.71181092E-05,3.598632778932,0.368948416536,2.97712899846,0.255856471992,46.4838849886558,22.1060369123331,1.797662466828,0.368948416536,0,0.255856471992,43.4779015493087,22.1060369123331,180.7588982,20.15580286,15.8861294,-0.14174725,3.37271263,-0.04478579,6.77357207208086,255.923217996406,0.846131151847641,S
23,23,167.928013018867,0.00010060123053,55.6741601745162,0.00019694518305,421.20554484,116.89921268,144.06628357,30.51262008,167.928013018867,0.00010060123053,55.6741601745162,0.00019694518305,7.028421679404,1.737842163984,3.87695422548,0.703351552356,17.708326209143,21.1695683852632,6.32510478558,1.737842163984,2.40048510462,0.703351552356,16.991351933611,21.1695683852632,245.94279922,37.11611228,30.15400216,-0.14174721,8.07939705,-0.05813033,1.65689610050357,179.87798000252,0.99025458098526,S
24,25,167.913393173552,0.00019776578293,55.6791044626892,0.00011245477559,5304.17794704,467.15563372,224.91440871,19.01805436,167.913393173552,0.00019776578293,55.6791044626892,0.00011245477559,19.518782114052,1.689485047488,11.260685350296,0.930166723332,98.5429313152881,10.0606119636699,19.276475701464,1.689485047488,10.841732761968,0.930166723332,98.6394268320432,10.0606119636699,3998.14285588,152.31824529,35.06672874,-0.14174725,19.15194662,0.30249788,1.20016969838626,165.530062128001,0.994878028877288,S
25,26,167.913621610499,0.00014813014937,55.674955913871,0.00013924230866,560.31873357,155.26600775,168.82580787,36.95294668,167.913621610499,0.00014813014937,55.674955913871,0.00013924230866,5.687681941728,1.257915099636,5.438482493904,1.178100077544,80.4004807713124,0.02855793423427,4.769805585564,1.257915099636,4.529411375508,1.178100077544,88.2617365837274,0.02855793423427,340.17996718,44.50934712,35.34160714,-0.14174725,7.03741716,-2.47538446,1.17106114844122,177.504957806338,0.995123028835957,S
26,27,167.912295890504,3.756825898E-05,55.6839274505606,3.429568663E-05,513.0802177,75.45379963,422.19346645,38.15793976,167.912295890504,3.756825898E-05,55.6839274505606,3.429568663E-05,3.45458889954,0.319681928376,3.278642955012,0.289413797004,78.2550106113263,72.0805797953393,1.546961071752,0.319681928376,1.276867423692,0.289413797004,101.746367861032,72.0805797953393,491.12240949,43.6446001,36.62076051,-0.14174725,7.183462,-0.41821426,1.26983446649144,152.352095212784,0.994267445065869,S
27,28,167.90972319962,5.592105932E-05,55.7972433814467,9.317123402E-05,85.94173346,28.84061692,82.11470788,15.96246275,167.90972319962,5.592105932E-05,55.7972433814467,9.317123402E-05,3.582881387064,0.796513455252,2.72250354942,0.46277049114,9.15426859855799,32.6166122211767,0,0.796513455252,0,0.46277049114,0,32.6166122211767,59.28961345,13.9361916,16.01185249,-0.14174724,0.64529121,-0.14217424,7.46028239860187,97.9731522924441,0.815759528324487,S
28,29,167.908834303259,3.667048425E-05,55.7101249908261,5.312298222E-05,180.23656127,34.02573512,155.91803228,17.71610791,167.908834303259,3.667048425E-05,55.7101249908261,5.312298222E-05,3.630287914164,0.452915620416,2.967715658448,0.307107202824,8.35200386031108,25.3025633346701,0,0.452915620416,0,0.307107202824,0,25.3025633346701,154.54754884,21.60351714,17.2832315,-0.14174724,5.01221666,0.02090009,2.38418379462961,114.986081554645,0.979899010963868,S
29,31,167.903807598983,5.534571807E-05,55.7722332617015,6.515994633E-05,92.61322055,27.59454333,96.02809923,16.30014986,167.903807598983,5.534571807E-05,55.7722332617015,6.515994633E-05,3.1251793554,0.553378702212,2.876186629152,0.468011040804,6.47239457687268,86.1982898622266,0,0.553378702212,0,0.468011040804,0,86.1982898622266,66.4732816,13.64951353,16.47368117,-0.14174724,1.16431863,-0.13728403,5.94651219317174,98.0801090100693,0.879747894923957,S
30,32,167.874562429402,8.117104911E-05,55.6742059259605,0.00015989866213,24016.61027894,668.45291848,1906.90147464,46.59571277,167.880759071146,8.117104911E-05,55.6783264717002,0.00015989866213,36.969349322052,1.460467733472,11.37084771312,0.421857917136,67.1160306362032,3.32025656381222,36.83734192746,1.460467733472,10.971736543512,0.421857917136,67.1221711467679,3.32025656381222,52726.66784973,605.11153743,46.59571277,-0.14174724,32.34843825,160.00481264,0.15165686613068,2.15158552106888,0.999918062743209,M
31,33,167.892930413259,1.860400225E-05,55.696900593806,2.025567572E-05,319.0428029,29.04457522,311.50744801,16.48000003,167.892930413259,1.860400225E-05,55.696900593806,2.025567572E-05,3.237520021128,0.179379352692,2.94838911126,0.148936915512,148.753444362681,23.9988288517461,0,0.179379352692,0,0.148936915512,0,23.9988288517461,289.72942052,22.15612162,16.41046401,-0.14174725,4.99282351,-0.02422948,1.44581665665872,108.95497643854,0.992573079440469,S
32,34,167.884186550756,4.243086559E-05,55.7905185838724,3.30175393E-05,168.95475263,29.25246601,160.72018097,16.29237885,167.884186550756,4.243086559E-05,55.7905185838724,3.30175393E-05,3.335324882472,0.359703488232,2.937510714996,0.279898859304,90.2771777694405,34.4222707461151,0,0.359703488232,0,0.279898859304,0,34.4222707461151,143.39594192,17.21166286,16.1463613,-0.14174725,5.37691812,0.02311961,6.98661074885643,91.423424305585,0.836935923266408,S
33,35,167.88382009969,3.857577701E-05,55.6100856975845,3.653670975E-05,206.16465966,32.81009671,177.24782968,17.09840697,167.88382009969,3.857577701E-05,55.6100856975845,3.653670975E-05,3.383840560428,0.33479060166,3.20361546132,0.301318961796,60.5682694132121,73.5075018030722,1.30071910428,0.33479060166,1.16680908132,0.301318961796,66.7556263545791,73.5075018030722,180.33279024,17.99949836,16.54427979,-0.14174724,2.08186634,-0.12701186,3.84493093517199,267.586146961974,0.948343065997917,S
34,36,167.873745488653,4.932621753E-05,55.5839653500973,7.800352449E-05,96.40730401,28.62579907,96.21768024,16.32076368,167.873745488653,4.932621753E-05,55.5839653500973,7.800352449E-05,3.481679963808,0.67277726964,2.682152406072,0.399367002456,166.76267119479,29.6727076237821,0,0.67277726964,0,0.399367002456,0,29.6727076237821,73.29421673,16.66923848,16.52167157,-0.14174724,0.68886141,-0.14554384,5.41171995527536,271.901873440728,0.899602053494035,S
35,38,167.858798076849,1.223044008E-05,55.5953829460941,1.850272813E-05,1394.81294453,91.04372744,585.36074415,16.36383604,167.859182261217,1.223044008E-05,55.5952051436247,1.850272813E-05,4.829331383604,0.158441449932,3.70316340882,0.101239486848,100.560140311718,5.37661485874183,3.73789618362,0.158441449932,2.098516542012,0.101239486848,103.149605020205,5.37661485874183,1269.63264104,34.33753641,16.36383604,-0.14174724,10.18395506,0.02954199,4.77318618979926,278.266757795541,0.921223589235927,M
36,39,167.853192583297,3.680149396E-05,55.6781498275808,2.767239482E-05,965.12487057,105.48404767,636.67403495,45.5576223,167.853192583297,3.680149396E-05,55.6781498275808,2.767239482E-05,4.114238724036,0.316340218044,3.433947111648,0.228673849032,76.1230209312432,17.7656171939415,2.69440234452,0.316340218044,1.67300463294,0.228673849032,79.3918984805988,17.7656171939415,953.71844917,61.20944384,42.65120151,-0.14174724,12.36926619,0.62888148,0.907483296837934,15.4981350452384,0.997069243853621,S
37,40,167.835764551585,0.00013890089896,55.6705909402476,6.422719402E-05,394.67918536,103.23499925,198.68779595,36.16719006,167.835764551585,0.00013890089896,55.6705909402476,6.422719402E-05,5.524356942432,1.190592873,3.3512594022,0.515244839904,99.402174425887,19.6761830689645,4.597925364036,1.190592873,1.395828048708,0.515244839904,100.686011172717,19.6761830689645,6555.27138057,191.20913852,34.62766472,-0.14174725,27.7078143,145.87343321,1.47945586359172,351.81016043601,0.992224462617365,S
38,41,167.840986101464,8.424346596E-05,55.7807993459031,0.00012615413352,153.99818436,44.6086092,85.89370725,16.89791346,167.840986101464,8.424346596E-05,55.7807993459031,0.00012615413352,5.054314251132,1.15850307924,3.306050639172,0.558236228112,25.9945527819914,23.8818319918329,4.004904365316,1.15850307924,1.33287920658,0.558236228112,24.4226675755609,23.8818319918329,90.86068078,15.41306249,16.04091449,-0.14174724,1.35503421,-0.13880417,6.52915617476671,78.6579862735151,0.856417326937069,S
39,42,167.835808604309,3.945412979E-05,55.6879664189235,3.795142135E-05,139.72237688,27.75184176,151.99271995,16.91912637,167.835808604309,3.945412979E-05,55.6879664189235,3.795142135E-05,3.050973040356,0.354616504416,2.808158170716,0.299372073984,51.6531856040428,56.4835076152222,0,0.354616504416,0,0.299372073984,0,56.4835076152222,118.85760699,18.46719696,17.32418605,-0.14174725,3.18908724,-0.10969448,1.68224759604262,29.6329705539191,0.98995519149921,S
40,43,167.83029689109,3.023049142E-05,55.7625716922666,3.645424332E-05,169.98719595,27.23210691,171.83234214,15.78946434,167.83029689109,3.023049142E-05,55.7625716922666,3.645424332E-05,3.243495625416,0.318477644496,2.84259676266,0.244441306008,22.1109441505641,30.0034365167515,0,0.318477644496,0,0.244441306008,0,30.0034365167515,151.76085971,18.12484259,15.88420128,-0.14174724,2.9193875,-0.12679871,5.55740860353497,72.7770369119498,0.894346881663594,S
41,44,167.829510400477,0.0002805555752,55.6729903946368,0.00012784650907,1077.61825045,226.70561374,139.86975976,26.1839481,167.829510400477,0.0002805555752,55.6729903946368,0.00012784650907,11.800507994172,2.39274391194,6.08495209092,1.051681542228,82.9600575826058,19.0359830796534,11.386027484172,2.39274391194,5.289310244448,1.051681542228,83.1460692110594,19.0359830796534,407.90967968,47.36521154,31.92202712,-0.14174725,12.2102665,-0.07610038,1.67721113115146,357.722726116762,0.990015026371448,S
42,45,167.827479570419,5.219295134E-05,55.6054715315147,4.920481869E-05,119.45387929,28.36478473,117.55260902,16.15804948,167.827479570419,5.219295134E-05,55.6054715315147,4.920481869E-05,3.282592268952,0.481031129916,2.88514813734,0.371984804028,128.188436328746,45.8801644706836,1.342508157756,0.481031129916,0,0.371984804028,133.259104932369,45.8801644706836,95.74975529,16.2886437,16.14444591,-0.14174724,1.36514677,-0.13255908,4.47323176840242,292.996918783109,0.930560167831898,S
43,46,167.824170801905,1.42609156E-05,55.6711706672098,1.321962991E-05,1027.70653567,59.19098492,871.76427421,30.56265834,167.824170801905,1.42609156E-05,55.6711706672098,1.321962991E-05,3.411890485236,0.122831166888,3.220265937348,0.109941678108,66.5884011203779,25.2938946221933,1.38888576414,0.122831166888,1.192434095808,0.109941678108,81.4229644577466,25.2938946221933,1092.08044385,44.93007906,29.49827467,-0.14174724,18.7016376,1.35529808,1.86493204891272,354.594234416054,0.987665563144439,S
44,47,167.821831494432,5.860615796E-05,55.6639790841004,8.300867027E-05,523.29004125,91.92672572,233.00676282,29.67650041,167.821831494432,5.860615796E-05,55.6639790841004,8.300867027E-05,5.22091814058,0.721503326808,4.009071863772,0.470587845384,16.8887275439296,23.130936404391,4.229480827764,0.721503326808,2.6042135598,0.470587845384,14.6679967488971,23.130936404391,449.33649146,37.53961297,27.62580516,-0.14174725,8.27851454,0.15036969,2.02910470059952,342.589989259755,0.985410561702489,S
45,48,167.818993313536,1.521217825E-05,55.6932053788939,1.283124913E-05,477.82125439,30.86093328,455.66664855,17.23590543,167.818993313536,1.521217825E-05,55.6932053788939,1.283124913E-05,3.278525440212,0.129908150676,2.980962202104,0.107639667252,77.5044244721279,16.8350967194902,0,0.129908150676,0,0.107639667252,0,16.8350967194902,462.34761083,22.28400923,17.06866533,-0.14174724,6.90356046,0.1387137,2.3319968482641,29.4493339755056,0.980763149918239,S
46,49,167.816186739475,0.00010342112257,55.6695873458649,0.00011665382443,294.26016205,78.47146956,152.97773041,28.06413401,167.816186739475,0.00010342112257,55.6695873458649,0.00011665382443,5.547805497072,1.226659843764,3.231460266048,0.49186142406,40.1780880856922,18.6145768166684,4.593520020528,1.226659843764,1.208241519804,0.49186142406,39.4346155661709,18.6145768166684,2417.85244941,101.19385484,27.07700332,-0.14174725,14.22340301,105.82912364,2.14400403361396,352.752925934038,0.983721736929187,S
47,50,167.809327858526,7.35326079E-05,55.7640347623331,6.433526871E-05,80.79771607,26.62063905,84.56487103,15.68192461,167.809327858526,7.35326079E-05,55.7640347623331,6.433526871E-05,3.364522644816,0.705382217928,2.646689417532,0.434130872616,53.5157990214989,34.8096234025712,0,0.705382217928,0,0.434130872616,0,34.8096234025712,57.04478605,13.96029225,16.03954297,-0.14174724,0.76524634,-0.13731612,5.88737557605766,66.4396610798686,0.882018610161044,S
48,51,167.8046118305,1.601650779E-05,55.649102679238,1.139892548E-05,1268.00291623,48.01224188,683.24085709,17.80904313,167.8046118305,1.601650779E-05,55.649102679238,1.139892548E-05,4.951351928844,0.145895223564,3.493329018444,0.080548179048,63.9078277648261,3.65864323781887,3.842062124112,0.145895223564,1.815924478356,0.080548179048,64.3397134617406,3.65864323781887,1531.39428187,48.39149938,16.7162907,-0.14174724,39.69513637,34.11900616,2.93209531126569,329.25012914138,0.969714449787667,S
49,52,167.806592587373,4.028689931E-05,55.7562457654968,4.648651703E-05,144.03270716,29.1923938,139.91081437,16.50598174,167.806592587373,4.028689931E-05,55.7562457654968,4.648651703E-05,3.249783591696,0.401959903896,2.952382753728,0.33221904048,20.4246689358536,52.1457977149809,0,0.401959903896,0,0.33221904048,0,52.1457977149809,123.67922782,18.21530212,16.41750532,-0.14174725,1.31025035,-0.14213109,5.50290090257764,63.6080518624593,0.896326714735388,S
50,53,167.805516561085,1.53732942E-05,55.5992620275691,1.481874113E-05,431.42463546,29.67190171,405.41697789,16.42340646,167.805516561085,1.53732942E-05,55.5992620275691,1.481874113E-05,3.242321811648,0.13510483668,3.058891561404,0.120468061188,54.3211131465349,28.9631859723182,0.873896340816,0.13510483668,0.6674951493,0.120468061188,43.6340359077338,28.9631859723182,392.23714388,23.6347975,16.19209797,-0.14174725,8.351828,0.14333328,5.13505609082452,299.036722587382,0.909256207544893,S
51,54,167.803593541169,4.850671585E-05,55.6178173157166,5.302823086E-05,94.45354587,24.68037209,104.07531302,15.14414619,167.803593541169,4.850671585E-05,55.6178173157166,5.302823086E-05,3.105326989944,0.483999580224,2.723831500248,0.3700298214,144.844681949435,47.6703662283176,0,0.483999580224,0,0.3700298214,0,47.6703662283176,77.23903892,15.36234152,15.59329758,-0.14174724,0.66428026,-0.13779821,4.2348628736983,307.131850243844,0.937593334784013,S
52,55,167.799427175145,0.00012356813877,55.6476281408526,0.00011098014376,460.44114982,81.73815144,111.2787757,16.17517733,167.799427175145,0.00012356813877,55.6476281408526,0.00011098014376,7.82861358312,1.247278844952,4.92599333214,0.653263726356,50.3507554878307,17.7229865353044,7.179121044072,1.247278844952,3.918240750708,0.653263726356,50.1659479051499,17.7229865353044,284.87822326,24.09437878,16.50695413,-0.14174725,8.6431919,0.02398532,3.12820033121496,329.505311843316,0.965581555928616,S
53,56,167.800232182689,5.08071086E-05,55.6954360923184,5.652522349E-05,118.19767731,28.53553638,117.10919916,16.16814438,167.800232182689,5.08071086E-05,55.6954360923184,5.652522349E-05,3.524106397284,0.55869224922,2.669228701056,0.320922736488,141.022173387871,22.7867554041193,0,0.55869224922,0,0.320922736488,0,22.7867554041193,94.9144717,16.51163584,16.36546403,-0.14174724,1.33450169,-0.13834413,2.95687755343448,25.6728174973757,0.969206231685276,S
54,57,167.78713103228,6.207656666E-05,55.5479564956356,8.15429685E-05,182.63358318,41.6135784,112.57446342,17.09400988,167.78713103228,6.207656666E-05,55.5479564956356,8.15429685E-05,4.359679117704,0.7224234336,3.468200254092,0.482586308316,156.945804666879,30.6332185394805,3.176829272052,0.7224234336,1.510866094104,0.482586308316,155.983672743792,30.6332185394805,138.52191469,19.80564247,15.96631591,-0.14174724,4.15943668,-0.08507767,8.18506902948812,292.404804975372,0.781548295360635,S
55,58,167.759809636086,0.0001049159241,55.59568165044,0.00020526250048,250.489608,68.63815989,75.00154362,16.15866669,167.759809636086,0.0001049159241,55.59568165044,0.00020526250048,7.279430240844,1.77705150732,4.276018103472,0.813031832124,13.092533854277,23.4249305851149,6.60801761838,1.77705150732,2.991371879412,0.813031832124,12.3767282309317,23.4249305851149,111.87523059,21.81936528,16.05710531,-0.14174721,6.78425158,-0.06297333,6.20086699878006,310.682920585166,0.869774157795523,S
56,59,167.757995279681,5.766311292E-05,55.6445263948301,4.111438838E-05,100.98445871,25.61856383,111.51347736,15.68206153,167.757995279681,5.766311292E-05,55.6445263948301,4.111438838E-05,3.200361379704,0.498169456452,2.637213161256,0.335057040684,104.995306736408,31.9742206766492,0,0.498169456452,0,0.335057040684,0,31.9742206766492,79.76725666,15.78219995,16.21847514,-0.14174724,1.35278287,-0.1495136,4.46503509861409,336.624764345786,0.930807741986428,S
57,60,167.755090821137,7.435435428E-05,55.6803246875784,6.716477747E-05,110.09255495,32.6675798,94.21669352,16.94851979,167.755090821137,7.435435428E-05,55.6803246875784,6.716477747E-05,3.491778726108,0.661713755616,3.11889251898,0.532579925268,59.0486761826459,68.3352962169859,1.558546954812,0.661713755616,0.9114397146,0.532579925268,59.5522823596274,68.3352962169859,81.05181439,17.67886001,16.41453855,-0.14174724,1.72248883,-0.13888345,4.20995368163099,5.13169320773619,0.938308249466498,S
58,61,167.754587810096,4.67329268E-05,55.7254493413062,4.993998838E-05,126.65700703,28.97930456,125.0870115,16.57237647,167.754587810096,4.67329268E-05,55.7254493413062,4.993998838E-05,3.207115785096,0.443473899192,2.94252099804,0.37351779174,33.4245869360292,64.914912789439,0,0.443473899192,0,0.37351779174,0,64.914912789439,104.83307297,16.69200484,16.54423613,-0.14174724,0.78153352,-0.14834755,5.21492916460603,36.2558368284734,0.906513322792679,S
59,62,167.72719810114,2.97767606E-05,55.6625985039485,3.598069009E-05,197.29647625,30.04800397,190.39084397,16.89886946,167.72719810114,2.97767606E-05,55.6625985039485,3.598069009E-05,3.305694788568,0.31175617536,2.921646825396,0.244061113788,19.2809593232335,30.8019659651768,0,0.31175617536,0,0.244061113788,0,30.8019659651768,179.67927553,18.27873025,16.80093737,-0.14174724,1.99386363,-0.14545158,5.18444622100028,352.406055284795,0.907564395809175,S
60,63,167.71272997362,8.698222665E-05,55.7415208325223,5.90679628E-05,82.07970204,27.92324998,80.31950849,15.78853695,167.71272997362,8.698222665E-05,55.7415208325223,5.90679628E-05,3.409009000128,0.739425011508,2.793856967604,0.497714015808,84.0955653497141,43.8264977301625,0,0.739425011508,0,0.497714015808,0,43.8264977301625,58.32685244,14.19424826,15.82141886,-0.14174724,0.62127054,-0.14274424,6.92582118246904,35.8000572077143,0.839581125572203,S
61,64,167.708324600672,6.869941465E-05,55.8098203647907,5.216881827E-05,102.68890152,29.00252158,102.20871119,16.5761522,167.708324600672,6.869941465E-05,55.8098203647907,5.216881827E-05,3.391566642036,0.609488085564,2.760919702884,0.404092265436,66.6634368053932,35.0174127607105,0,0.609488085564,0,0.404092265436,0,35.0174127607105,75.72828703,15.19072434,16.68848563,-0.14174726,0.8950779,-0.14028187,9.97737249260295,54.7669564835461,0.68926772630348,S
62,65,167.706669455658,2.537914221E-05,55.6571872910082,2.333343406E-05,293.17640506,31.57939092,266.01540111,17.06568286,167.706669455658,2.537914221E-05,55.6571872910082,2.333343406E-05,3.324670443288,0.220861789992,3.089519791812,0.191404778292,62.9256703885421,36.6460546020414,1.14187178124,0.220861789992,0.796532003676,0.191404778292,69.2243605637228,36.6460546020414,280.04545753,20.23475252,16.70223173,-0.14174724,6.02026194,0.2081018,5.92101418117868,350.19637834927,0.880729214038962,S
63,66,167.692834973544,6.714401443E-05,55.5995361176896,8.113311407E-05,127.1521372,33.11289233,102.08439955,16.06896771,167.692834973544,6.714401443E-05,55.5995361176896,8.113311407E-05,4.267405686636,0.82120053744,2.72030849946,0.3502596132,37.0080534203117,17.4208707963951,2.9269938195,0.82120053744,0,0.3502596132,35.3706447745022,17.4208707963951,95.0385318,17.50484869,15.93109846,-0.14174725,2.20184984,-0.1261626,7.7322786583265,324.719288300614,0.803166050345378,S
64,67,167.658076485533,8.584605064E-05,55.6888884020386,7.568226348E-05,122.52875378,36.0333062,88.93098748,16.65739048,167.658076485533,8.584605064E-05,55.6888884020386,7.568226348E-05,3.885112170288,0.778921813692,3.305210215896,0.57838428648,57.6612994328798,51.1464589657674,2.308747921452,0.778921813692,1.424059071984,0.57838428648,57.5617288410805,51.1464589657674,87.37586425,16.07181293,15.74747694,-0.14174724,1.68057511,-0.12793149,7.52711285486187,6.8559567725452,0.812693676273997,S
65,68,167.64724215092,1.475247021E-05,55.7317967168871,2.201557073E-05,545.88458815,36.88738038,399.81587829,17.12274424,167.64724215092,1.475247021E-05,55.7317967168871,2.201557073E-05,3.975935721732,0.186644197224,3.200512261068,0.125046350676,0.59930807285885,8.80168112456787,2.585788199784,0.186644197224,0.839510913204,0.125046350676,176.819207855646,8.80168112456787,548.70349033,26.84348447,16.26905942,-0.14174722,15.72382644,2.17457773,8.56717875831545,23.9241505775711,0.762714126626776,S
66,69,167.637590075455,7.305754902E-05,55.5876055913235,7.240532283E-05,127.19665761,34.28936109,98.54611707,16.50205863,167.637590075455,7.305754902E-05,55.5876055913235,7.240532283E-05,3.962126896596,0.745306747848,3.036171026844,0.452602321344,45.3578146438234,29.0623825947213,2.445893496396,0.745306747848,0.523558246248,0.452602321344,43.4940034628392,29.0623825947213,91.44507725,16.01921329,15.87740189,-0.14174724,1.94963718,-0.13242369,9.68627034826182,327.698544511308,0.704870634531586,S


==> anc/N3556_C_C.csv <==
Source,list,for,N3556_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998940000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,167.879041666667,DEC=,55.6741111111111,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,168.0385725752,2.0385875E-05,55.6735061764664,1.836437468E-05,58.95190086,5.94848466,52.62202107,3.17953858,168.0385725752,2.0385875E-05,55.6735061764664,1.836437468E-05,2.80315162044,0.1748277216,2.620932936228,0.15342119046,71.7521119307664,37.8408860529486,1.128490915068,0.1748277216,0.58018215762,0.15342119046,75.848138427075,37.8408860529486,54.29831497,4.17921904,3.1006175,0.17022801,1.00274667,0.17761313,5.39772426033873,180.319404879862,0.155149214322627,S
1,1,167.97692370619,3.01422155E-05,55.6801709105946,2.750801952E-05,36.4953463,5.79103133,34.80947503,3.23773834,167.97692370619,3.01422155E-05,55.6801709105946,2.750801952E-05,2.69535548682,0.257535796212,2.550914137332,0.230973863688,106.453650641297,70.4201090134805,0,0.257535796212,0,0.230973863688,0,70.4201090134805,31.79055675,3.80724136,3.20284357,-0.05298208,0.96804933,-0.02154887,3.3313803073297,173.693820815817,0.538125094592773,S
2,2,167.973076580957,6.998316448E-05,55.7549136964477,3.843293519E-05,44.71248585,8.60596566,26.04999726,3.37359193,167.973076580957,6.998316448E-05,55.7549136964477,3.843293519E-05,4.0353392556,0.598993387776,2.78941654314,0.315167285844,99.4087464627093,17.6103660045893,3.124682376732,0.598993387776,1.088264615616,0.315167285844,99.8295608454987,17.6103660045893,39.0572102,4.29389174,3.18569482,0.10132401,0.65798145,0.11660863,5.79707691522201,123.2086556934,0.106438065036854,S
3,3,167.966512664783,4.576271246E-05,55.6005134901003,4.730365284E-05,18.23277234,4.94553449,19.96527776,2.9907036,167.966512664783,4.576271246E-05,55.6005134901003,4.730365284E-05,2.803222913796,0.483946308396,2.136445954092,0.277682428368,43.1914131840707,25.198693440137,0,0.483946308396,0,0.277682428368,0,25.198693440137,13.66595617,3.06850044,3.10654127,0.04863949,0.40683011,0.04987425,5.31740974534632,236.10914389567,0.166069065845432,S
4,4,167.962843163691,6.375753975E-05,55.679241206953,4.895115755E-05,52.96109353,9.88500833,27.09429077,3.54710842,167.962843163691,6.375753975E-05,55.679241206953,4.895115755E-05,3.956523516864,0.554269419,3.239941940856,0.396390660732,108.549093503897,30.162307247982,3.02516331822,0.554269419,1.970496200304,0.396390660732,109.071181671916,30.162307247982,39.16154084,4.21187848,3.2804071,-0.07153781,1.47769344,-0.03443053,2.85180998818347,173.769194123103,0.641035641240658,S
5,5,167.955106763484,9.501418389E-05,55.6798764216052,9.104834427E-05,67.30270982,13.49047784,22.79165122,3.49941798,167.955106763484,9.501418389E-05,55.6798764216052,9.104834427E-05,5.783870064024,1.0223045694,3.348189496188,0.44656873488,133.265265392101,16.3169573331249,5.193006017868,1.0223045694,2.13994891188,0.44656873488,133.237197607168,16.3169573331249,47.60954937,5.67022927,3.43485226,0.01807913,1.47841865,0.04162078,2.59653865692948,172.312715303387,0.694160937890177,S
6,6,167.955464718644,7.828399205E-05,55.6632166353253,6.508340653E-05,22.94778009,6.9116847,17.72968678,3.29021173,167.955464718644,7.828399205E-05,55.6632166353253,6.508340653E-05,3.534841095516,0.776633401332,2.401272927684,0.376392465792,126.49284810836,23.647617350034,2.451491715204,0.776633401332,0,0.376392465792,126.545640724684,23.647617350034,14.65373382,3.48342811,3.21013113,-0.31011479,0.66124875,-0.30474411,2.66738783493893,194.153788386858,0.679600249516335,S
7,7,167.940276514692,7.489082127E-05,55.683708208366,0.00014593564069,206.16182333,28.47761132,36.11192745,4.36459868,167.9392798833,7.489082127E-05,55.6837946261794,0.00014593564069,5.652497671308,1.284148215756,3.19770696096,0.53344676502,107.190139844252,19.8793936767418,5.044367159784,1.284148215756,1.900943947872,0.53344676502,107.322805667405,19.8793936767418,161.4674466,10.80015644,4.36459868,0.42233182,3.5056969,0.56985419,2.15010426177865,164.440547387751,0.78141103328699,M
8,8,167.933896108743,9.98001269E-06,55.6767865201218,1.303830758E-05,210.82808931,11.4915359,169.79418503,5.70727683,167.933896108743,9.98001269E-06,55.6767865201218,1.303830758E-05,3.1086689625,0.112789106892,2.619406614672,0.081568502748,16.8028169563495,8.746025462518,1.747526886036,0.112789106892,0.595342209312,0.081568502748,15.714633871308,8.746025462518,358.50337593,15.02087773,5.48394155,0.10077394,4.17501906,15.45605846,1.8628086115224,175.033846397301,0.832204795751891,S
9,9,167.933729808975,3.339486419E-05,55.7303386176033,4.217323293E-05,26.70816902,5.4113978,27.23958808,3.10337208,167.933729808975,3.339486419E-05,55.7303386176033,4.217323293E-05,3.008872206432,0.407434687164,2.137035726,0.204844426128,33.7441077681841,15.7184852356087,0,0.407434687164,0,0.204844426128,0,15.7184852356087,22.13058092,3.74396728,3.18779257,-0.11141005,0.48858567,-0.11374184,3.84711126556197,118.703104897065,0.42800628110295,S
10,10,167.930456090085,5.794228516E-05,55.6780027724604,6.525436952E-05,58.52983636,14.39102777,40.97966783,6.43462921,167.930456090085,5.794228516E-05,55.6780027724604,6.525436952E-05,3.606418863432,0.648414808488,2.5971942933,0.35615403252,141.411701691568,23.1253875014611,2.552361305184,0.648414808488,0.346837186152,0.35615403252,141.134516855811,23.1253875014611,49.2353926,7.56203223,6.1458536,0.52793115,0.78663521,0.53821742,1.75506886107527,172.333296894227,0.849923742267708,S
11,11,167.928018408334,6.591296825E-05,55.6740132704536,9.968373742E-05,295.43431869,37.26110836,51.55318394,5.59203888,167.928018408334,6.591296825E-05,55.6740132704536,9.968373742E-05,7.59845124558,0.879532141428,4.94597700576,0.502753193712,19.7885917341373,14.3322965214254,7.149861713052,0.879532141428,4.238135979912,0.502753193712,19.7099657757694,14.3322965214254,239.36982178,14.35736796,6.13099519,0.10258885,4.79718847,0.39413845,1.65708934191792,180.182756414125,0.865344215844061,S
12,12,167.920797202108,6.07983278E-05,55.6824468222592,0.00014107083604,938.14136457,71.27786657,76.79766117,7.18013598,167.919046263869,6.07983278E-05,55.6822634395441,0.00014107083604,9.817833741804,1.198117618956,4.958871156072,0.510249318372,86.1866935109633,11.1930245543317,9.478252386072,1.198117618956,4.245722993916,0.510249318372,86.2450725552582,11.1930245543317,915.55671698,23.66922216,7.18013598,1.74423405,6.62342018,2.13707335,1.49853056862474,160.485886328064,0.888811042921323,M
13,13,167.920160742482,3.936901371E-05,55.718555752178,4.921285026E-05,18.95079671,5.11751792,20.60519106,3.11277949,167.920160742482,3.936901371E-05,55.718555752178,4.921285026E-05,2.624184102924,0.424767192804,2.298414570444,0.324052309836,16.9373984100009,49.0917724382563,0,0.424767192804,0,0.324052309836,0,49.0917724382563,14.71249079,3.15414845,3.19325113,0.09578309,0.38915499,0.09843949,3.00740263777985,117.520968130629,0.607926527550442,S
14,14,167.913671178605,6.186673694E-05,55.6791640825732,0.00010948906893,1427.66467369,95.10164661,79.71054014,7.72560725,167.916068703694,6.186673694E-05,55.6789774429668,0.00010948906893,9.79261073226,0.94220158122,5.799008034324,0.498832801992,101.718855484439,10.7344518098937,9.45407633922,0.94220158122,5.19878155392,0.498832801992,101.773713901691,10.7344518098937,1289.11889127,28.62284343,7.72560725,3.93770097,6.12409258,4.13373482,1.21016997218752,165.47709737093,0.92638653305096,M
15,15,167.914198919742,0.00021697248807,55.6738729400625,7.474700489E-05,538.14141743,49.92201245,95.06820876,7.71753912,167.913953337845,0.00021697248807,55.6748613106826,7.474700489E-05,9.559354406616,1.880034984576,3.5843832495,0.500205688992,167.634414848049,13.1575268789211,9.210804422256,1.880034984576,2.504658022164,0.500205688992,167.58217940934,13.1575268789211,573.59324434,24.35424833,7.71753912,2.49737695,5.80015057,2.7527667,1.18959838398122,180.673771999789,0.928800411896596,M
16,16,167.915171077877,4.735130056E-05,55.7015425459288,6.731253869E-05,20.12084582,5.94525897,17.96739876,3.16455584,167.915171077877,4.735130056E-05,55.7015425459288,6.731253869E-05,2.978692967196,0.57358530126,2.465511526008,0.39718229166,171.954644616905,41.4838720521451,0,0.57358530126,0,0.39718229166,0,41.4838720521451,14.36109066,3.01295223,3.10429641,-0.32607002,0.35319539,-0.3256246,2.04991636223757,126.576764754233,0.799673004175453,S
17,17,167.91228849905,1.355891944E-05,55.6839789797277,1.377359993E-05,225.0546679,15.79142053,196.96503139,8.33297502,167.91228849905,1.355891944E-05,55.6839789797277,1.377359993E-05,2.766120505812,0.118172380716,2.70894072492,0.113494943808,33.5765246363866,82.9980202758627,1.010934341496,0.118172380716,0.922477167288,0.113494943808,28.9862603234696,82.9980202758627,232.90262268,10.38377012,8.08736331,1.90145533,2.80252038,2.23271536,1.27104952120453,152.223384191539,0.919029360202606,S
18,18,167.911686939659,9.208815549E-05,55.6660549003484,3.464530931E-05,224.54470626,23.22867162,66.12442962,5.19672949,167.912107410336,9.208815549E-05,55.6655366313961,3.464530931E-05,5.504699483496,0.798791511816,2.63981819106,0.240058216224,167.194585321075,9.56919547603956,4.874486959224,0.798791511816,0.626819995548,0.240058216224,167.019581681754,9.56919547603956,215.86098609,11.15681996,5.19672949,0.12691015,3.58488523,0.38977217,1.20576195824324,203.620075028486,0.926906860726974,M
19,19,167.910135375259,5.100133028E-05,55.7156407006173,6.082647969E-05,19.74180034,5.82521087,18.31889843,3.18361544,167.910135375259,5.100133028E-05,55.7156407006173,6.082647969E-05,2.903955001668,0.549466027488,2.433712797648,0.388473017508,150.789525806491,43.4803446859073,0,0.549466027488,0,0.388473017508,0,43.4803446859073,14.90553165,3.10769024,3.14621707,0.13910159,0.21440206,0.13899761,2.70453732794783,112.865644507206,0.671904286062098,S
20,20,167.908944139119,1.931316351E-05,55.7101188680868,1.792609618E-05,52.84174265,5.5502859,51.85757411,3.16366331,167.908944139119,1.931316351E-05,55.7101188680868,1.792609618E-05,2.63720165022,0.164102361876,2.533922768376,0.151557699348,100.21230307879,63.1366483535998,0,0.164102361876,0,0.151557699348,0,63.1366483535998,50.09347859,4.36209589,3.14997965,0.14016331,1.12854809,0.20744929,2.38542318582062,115.070627161013,0.73649479713415,S
21,21,167.899840045853,7.345155885E-05,55.6777926792981,0.00011139097352,397.42320389,41.92664499,92.13507765,8.68622465,167.901248189444,7.345155885E-05,55.6771825329821,0.00011139097352,7.353443465352,1.071215939664,3.449290445964,0.363213002304,120.141133261381,10.9393184003868,6.898166462412,1.071215939664,2.29547495826,0.363213002304,120.171120855713,10.9393184003868,1395.04067296,32.33923326,8.68622465,5.9793615,7.71949453,40.08420365,0.737515585527873,162.563171865602,0.972172191333141,M
22,22,167.900728342237,4.646301956E-05,55.6311239504131,5.404428355E-05,12.62524004,4.29675437,16.43553418,2.89944402,167.900728342237,4.646301956E-05,55.6311239504131,5.404428355E-05,2.563043569848,0.525343591152,1.965493611936,0.298432417068,36.5005603938352,29.8849350654554,0,0.525343591152,0,0.298432417068,0,29.8849350654554,8.14193972,2.54126223,3.17850299,-0.19583482,0.15966503,-0.19595927,2.68167862145766,254.102632118084,0.676644500818781,S
23,23,167.898430723165,5.16347583E-05,55.6433526876205,4.543183861E-05,32.6443855,6.86833671,24.67377349,3.2490201,167.898430723165,5.16347583E-05,55.6433526876205,4.543183861E-05,3.372628747284,0.499061500128,2.572622895816,0.301456220508,52.9534582739229,22.7229938294838,2.179839747024,0.499061500128,0.352817957304,0.301456220508,53.381021160423,22.7229938294838,24.83083034,3.87602189,3.11571171,0.02418321,0.57295955,0.02731082,1.95871785575256,250.416481371779,0.815796767740727,S
24,24,167.892974782531,9.07933227E-06,55.6968951603595,1.156092928E-05,88.29044177,5.47612225,93.9466464,3.28603792,167.892974782531,9.07933227E-06,55.6968951603595,1.156092928E-05,2.635864362576,0.098071313472,2.33819679726,0.076885546284,3.37952148677691,12.5142425288893,0,0.098071313472,0,0.076885546284,0,12.5142425288893,80.24454665,4.42942736,3.34885135,0.0090774,1.25252109,-0.05363845,1.44599677706946,109.015395378523,0.896160907227502,S
25,25,167.873489947309,2.743108236E-05,55.6734845700743,9.341603901E-05,14093.14718284,246.33359031,1525.81939857,11.93107346,167.881346761909,2.743108236E-05,55.6745123431184,9.341603901E-05,36.653736573576,0.820567530216,4.987398878892,0.088788974112,74.7194001074623,1.46973376572844,36.563846513796,0.820567530216,4.282388491248,0.088788974112,74.7224268989708,1.46973376572844,21458.95964655,144.53479505,11.93107346,9.05525576,22.09910417,42.81711517,0.191562931053347,348.68507568801,0.998104284522826,M
26,26,167.885497510855,0.00010166346153,55.6632854023561,7.100759093E-05,66.68919736,16.97284783,30.3100297,5.55633919,167.885497510855,0.00010166346153,55.6632854023561,7.100759093E-05,4.459678262748,0.90416116386,3.235469290956,0.536290046028,112.064952071928,28.3606552473448,3.659447477988,0.90416116386,1.961786527956,0.536290046028,112.309399478941,28.3606552473448,51.01289476,6.32283817,5.19679634,0.28176902,0.54663462,0.28532568,0.685294780020996,251.408288937419,0.975939243513539,S
27,27,167.883740287515,2.116949222E-05,55.6100875175179,3.232791459E-05,33.57810556,5.25459348,35.02085518,3.09546673,167.883740287515,2.116949222E-05,55.6100875175179,3.232791459E-05,2.786471799804,0.274294833588,2.256559221312,0.179094623076,176.840297044853,18.6886524826857,0,0.274294833588,0,0.179094623076,0,18.6886524826857,27.77232526,3.56775118,3.1553875,-0.55480763,0.36349383,-0.56182586,3.84470904892972,267.626350869483,0.428508475285608,S
28,28,167.880410507325,3.79914815E-06,55.6784785195295,5.98189126E-06,4091.27877224,128.42130701,1511.36918547,12.37020842,167.880703692272,3.79914815E-06,55.6783589707453,5.98189126E-06,5.391874406952,0.050771862576,3.951176760936,0.032110051536,93.6361319451315,1.4222309784602,4.747494020688,0.050771862576,3.00475933308,0.032110051536,93.9296197008503,1.4222309784602,4072.72987346,42.20511688,12.37020842,4.92697154,8.10646634,4.98787267,0.266105255971967,100.021739750106,0.996344270769478,M
29,29,167.881181228675,2.136339167E-05,55.6678435868043,2.053055694E-05,145.46810571,14.80871446,119.03465572,7.46197312,167.881181228675,2.136339167E-05,55.6678435868043,2.053055694E-05,2.873828536164,0.182606665608,2.78872176582,0.172468558188,67.0772646094845,85.8809421713928,1.291861231272,0.182606665608,1.11808978596,0.172468558188,75.558568284441,85.8809421713928,154.51917823,9.81672027,7.15191527,2.37612403,1.51844074,2.48613173,0.382956691586837,259.102121252247,0.99243973658615,S
30,30,167.873526297133,5.781760342E-05,55.7340656118057,4.67506478E-05,14.13596895,4.78132148,16.50396991,3.04582128,167.873526297133,5.781760342E-05,55.7340656118057,4.67506478E-05,2.532947924556,0.50216012532,2.21759794224,0.3809770677,109.497350028693,59.6122323880835,0,0.50216012532,0,0.3809770677,0,59.6122323880835,9.26899151,2.74512907,3.19081323,-0.60805576,0.12942904,-0.60729406,3.60209945201597,87.0350187008011,0.479863819884362,S
31,31,167.867000333181,2.585272462E-05,55.6374124749452,2.988157201E-05,32.05831843,5.30071549,33.46800821,3.14625682,167.867000333181,2.585272462E-05,55.6374124749452,2.988157201E-05,2.597950893204,0.253349459424,2.417974403616,0.219124662948,178.150371807014,54.8901804387675,0,0.253349459424,0,0.219124662948,0,54.8901804387675,29.74214468,3.83019554,3.18446632,0.12226747,0.41794462,0.11383943,2.23932554596073,280.492281548819,0.764697300898075,S
32,32,167.858773547392,1.790668318E-05,55.5954060438482,2.66236888E-05,119.01324456,10.11874735,57.78267285,3.10845871,167.859165907227,1.790668318E-05,55.5952533509929,2.66236888E-05,3.525728755356,0.233319648924,2.662456403268,0.139804596288,108.44290818617,9.90063183822429,2.434800145356,0.233319648924,0.688726165824,0.139804596288,108.947682371635,9.90063183822429,111.09003735,5.43895972,3.10845871,-0.30263024,1.48600827,-0.23383843,4.77193410457561,278.27902702223,0.250398266918361,M
33,33,167.853198794688,7.30902288E-06,55.6781511305468,6.55097449E-06,720.26038439,21.85321946,520.28361031,10.08716569,167.853198794688,7.30902288E-06,55.6781511305468,6.55097449E-06,3.155143474728,0.063581900076,2.877411392388,0.05367172932,65.2415432069758,8.95898654097938,1.831447688508,0.063581900076,1.32792933654,0.05367172932,67.3466311344185,8.95898654097938,789.94573355,15.38874943,9.49961486,6.44125566,6.93359198,8.26516862,0.907301654050124,15.5064341060614,0.958109459217045,S
34,34,167.848820494694,4.399426322E-05,55.6857686087526,4.902229701E-05,20.93775788,6.28220268,24.11746548,3.97894505,167.848820494694,4.399426322E-05,55.6857686087526,4.902229701E-05,2.450101743432,0.41584428972,2.323732274676,0.3726593478,4.5889431149881,129.282090295653,0,0.41584428972,0,0.3726593478,0,129.282090295653,14.89212412,3.87176136,4.13972839,-0.4418427,0.25558097,-0.44182281,1.23872049007489,34.3908237603528,0.922975800076624,S
35,35,167.844268610874,4.41727792E-05,55.6698419914333,5.269298958E-05,86.36266136,21.45835116,75.87492172,11.33753262,167.844268610874,4.41727792E-05,55.6698419914333,5.269298958E-05,2.874192404364,0.450329360004,2.597069808972,0.370092075012,12.8258964574324,62.8836156158691,1.288344816,0.450329360004,0.478634679324,0.370092075012,10.5040503729155,62.8836156158691,527.58931674,30.14986546,11.03211616,5.49236483,7.31016098,40.69214265,1.20413381100683,347.732372966433,0.927098623834611,S
36,36,167.834726733765,4.258867579E-05,55.6704649297404,0.00012872526419,1120.80085789,76.10528354,119.14098947,9.3349563,167.836280139539,4.258867579E-05,55.6704570995386,0.00012872526419,10.705953040776,1.095645804552,4.3331721759,0.347469167952,84.5486378921696,7.77046634288154,10.39523025816,1.095645804552,3.49516365516,0.347469167952,84.5925005837278,7.77046634288154,1425.77646727,35.75243256,9.3349563,7.77236528,9.62706963,8.74160378,1.51529501566239,351.717203818855,0.886420120469806,M
37,37,167.835847568596,2.216078279E-05,55.6879795682523,2.377984448E-05,46.07646723,6.14692492,46.82434874,3.58629262,167.835847568596,2.216078279E-05,55.6879795682523,2.377984448E-05,2.589115437,0.202140695628,2.492457369228,0.187272216072,11.2636163065602,83.0544921573483,0,0.202140695628,0,0.187272216072,0,83.0544921573483,41.27333343,4.57723803,3.60190984,-0.2141113,0.979334,-0.19198725,1.68149190124044,29.6785246209031,0.861567375517287,S
38,38,167.829220230849,4.7253636E-05,55.6729159403722,3.929067686E-05,113.46130156,20.12032667,75.61833555,8.7664788,167.829220230849,4.7253636E-05,55.6729159403722,3.929067686E-05,3.342124986012,0.407610209484,2.944216116252,0.324446778252,72.1783953869986,39.8315399286727,2.141056854828,0.407610209484,1.461934567908,0.324446778252,73.7567784193619,39.8315399286727,136.23547519,11.142247,8.19108391,7.40154155,1.32869127,7.44776344,1.6872065768685,357.584633706205,0.860676721144379,S
39,39,167.825640376289,6.210692631E-05,55.6742684945367,4.549590933E-05,87.81478236,19.98765544,62.37343816,9.07674939,167.825640376289,6.210692631E-05,55.6742684945367,4.549590933E-05,3.407269984164,0.545361200784,2.70977437224,0.358522786188,69.7148796490112,29.1269021249218,2.239928539452,0.545361200784,0.9045744714,0.358522786188,70.5968458756545,29.1269021249218,90.94122151,10.09845205,8.5983047,5.26115628,1.89824743,5.30084435,1.80679788820599,0.321501040319703,0.841513324463542,S
40,40,167.824194650906,4.43457405E-06,55.6712055572146,4.62539208E-06,517.97350644,13.30260675,511.13693056,7.61178709,167.824194650906,4.43457405E-06,55.6712055572146,4.62539208E-06,2.608046570952,0.039289415976,2.5481599236,0.037511565768,12.2072263271835,26.2297790500652,0,0.039289415976,0,0.037511565768,0,26.2297790500652,581.07766518,13.12947733,7.58756414,9.31948762,2.54557676,9.37746427,1.86393094859626,354.655936570811,0.832016170545451,S
41,41,167.821813178976,1.738211039E-05,55.6639834467547,2.651173585E-05,226.44117944,17.23791193,124.13724195,6.49729886,167.821813178976,1.738211039E-05,55.6639834467547,2.651173585E-05,3.942719446824,0.226462825908,3.034095106896,0.144707035284,9.13747595340026,9.42924634482073,2.991645796392,0.226462825908,1.638289860156,0.144707035284,8.55953078292558,9.42924634482073,255.11448108,10.69675102,6.04728393,3.19535206,4.61933087,3.69637382,2.02961751673523,342.602287639041,0.803304198014371,S
42,42,167.819039764954,2.20429132E-06,55.6932435396448,2.17396344E-06,448.48587139,5.59841272,445.5425753,3.21805321,167.819039764954,2.20429132E-06,55.6932435396448,2.17396344E-06,2.578480689024,0.018690072516,2.560161988332,0.018425885328,83.3007202104699,41.140545632852,0,0.018690072516,0,0.018425885328,0,41.140545632852,446.57162361,5.30369504,3.21281709,-0.06025061,2.39457449,-0.03014203,2.33175391102544,29.5172979427123,0.746968828247343,S
43,43,167.816359403327,5.221674369E-05,55.6696774080437,4.936641963E-05,129.32983744,22.18290246,71.81385981,8.425339,167.816359403327,5.221674369E-05,55.6696774080437,4.936641963E-05,4.0053942099,0.52439020308,2.948607416772,0.310002987384,48.2882089550668,18.5457495841706,3.068451566028,0.52439020308,1.485005619096,0.310002987384,48.4768298063463,18.5457495841706,710.5417774,25.56914769,7.87941644,6.26637575,4.32769502,34.61007509,2.13752727395266,352.876701249941,0.783733711781106,S
44,44,167.810259721392,4.231756174E-05,55.6680264957594,3.738339842E-05,98.62045458,16.15622368,66.9652206,7.12455301,167.810259721392,4.231756174E-05,55.6680264957594,3.738339842E-05,3.384285571368,0.385777072656,2.853793004472,0.283380325704,57.1229630067405,27.790862273306,2.199229278876,0.385777072656,1.28221745706,0.283380325704,57.9074557623733,27.790862273306,102.83432649,8.31691295,6.6854891,3.86375768,1.42570957,3.89824163,2.35580586039156,351.113402608332,0.74229060507624,S
45,45,167.809482253341,6.653326692E-05,55.6642703120766,7.922984731E-05,47.28103448,13.95334087,30.89732598,5.99766272,167.809482253341,6.653326692E-05,55.6642703120766,7.922984731E-05,3.33569305692,0.674482276008,3.008512190664,0.56064713148,170.480536149094,80.8860522151398,2.139994386576,0.674482276008,1.575304828308,0.56064713148,168.488376678764,80.8860522151398,39.32908555,6.23447341,5.58790316,1.87164255,0.41680889,1.87600972,2.4266938449187,345.946520743445,0.728356037011815,S
46,46,167.806533159185,6.107954439E-05,55.7562675060187,4.533167722E-05,21.52276724,6.00080761,19.5058068,3.23130996,167.806533159185,6.107954439E-05,55.7562675060187,4.533167722E-05,2.908793768472,0.519064978392,2.487674127312,0.382572803592,83.9989884846718,46.3347250348877,0,0.519064978392,0,0.382572803592,0,46.3347250348877,17.03163749,3.34329742,3.17298486,0.2019772,0.31351473,0.20198513,5.50496267745412,63.5954024125873,0.141167777581935,S
47,47,167.804638707924,6.69904331E-06,55.6490808196399,1.277608809E-05,333.94903349,16.0610782,167.18101334,3.26921599,167.804713827168,6.69904331E-06,55.6489521426355,1.277608809E-05,4.56546362868,0.112555128132,2.752617588984,0.047822135472,72.4442529224236,2.21173153250846,3.775837252608,0.112555128132,1.023025321512,0.047822135472,72.737710659388,2.21173153250846,314.03460247,7.04422478,3.26921599,-0.12483005,1.70128794,-1.21795802,2.93198602943925,329.219008198469,0.624027477256778,M
48,48,167.805502751686,3.959225138E-05,55.5993019321208,2.777348682E-05,34.05235568,5.9386765,30.87233591,3.18856705,167.805502751686,3.959225138E-05,55.5993019321208,2.777348682E-05,2.994569289612,0.342565482636,2.415546827028,0.225246656916,74.5379749509543,21.5687896890281,0,0.342565482636,0,0.225246656916,0,21.5687896890281,29.78102291,4.03668811,3.14396061,0.01650454,1.27253259,0.05973005,5.13318854413965,299.054240106422,0.192580502722306,S
49,49,167.803547785685,6.385213255E-05,55.6179680244268,6.776051718E-05,20.34578648,6.36606555,17.15686915,3.24840394,167.803547785685,6.385213255E-05,55.6179680244268,6.776051718E-05,3.160745967204,0.671129725428,2.460474410076,0.415399480668,41.1149706462408,34.6565911619026,1.83268799172,0.671129725428,0,0.415399480668,41.2028635386296,34.6565911619026,13.9158329,3.12774745,3.1665229,-0.24296486,0.12249589,-0.24232685,4.22858759714661,307.222465982586,0.350463167500668,S
50,50,167.799530199102,0.00022675707866,55.6475008529458,0.00013116553976,165.06169315,28.92328498,14.99419374,2.4157397,167.799530199102,0.00022675707866,55.6475008529458,0.00013116553976,11.814738067836,2.017062210852,6.110418177432,0.929030078952,69.980636152175,16.7524887894576,11.532368467296,2.017062210852,5.55093585054,0.929030078952,70.0170671610449,16.7524887894576,41.46094293,6.01298985,3.31152,-0.04569344,1.40808038,-0.04137733,3.12909105677618,329.352419190855,0.581790565794871,S
51,51,167.800276667598,4.277318447E-05,55.6954330514519,6.906504859E-05,24.86056499,6.65414232,20.5766792,3.34996014,167.800276667598,4.277318447E-05,55.6954330514519,6.906504859E-05,3.211818350112,0.589306739616,2.46692852154,0.356364830808,8.13833138807636,28.4801416315204,0,0.589306739616,0,0.356364830808,0,28.4801416315204,18.98803666,3.7324985,3.25849669,0.05906729,0.74199357,0.0732066,2.95544221505125,25.6822321812686,0.619029367531976,S
52,52,167.7912877416,3.986072578E-05,55.6679691699792,5.362702252E-05,35.96468097,7.65546704,30.10402912,3.85256997,167.7912877416,3.986072578E-05,55.6679691699792,5.362702252E-05,3.355573069116,0.506683350144,2.334837846168,0.253243677168,30.577387428857,16.9646453599106,2.152013971752,0.506683350144,0,0.253243677168,30.3665227767594,16.9646453599106,28.92311316,4.35074407,3.79822927,0.07778619,0.54063457,0.07872419,2.99207598708542,352.961486418426,0.611205675375612,S
53,53,167.727063142756,5.72383368E-05,55.6626885159633,5.685146836E-05,19.08774374,5.81503124,17.99143203,3.21330322,167.727063142756,5.72383368E-05,55.6626885159633,5.685146836E-05,2.865447789264,0.554599755504,2.428110972684,0.400178092968,45.4907888535458,47.237925334238,1.257423737436,0.554599755504,0,0.400178092968,45.9400850541999,47.237925334238,14.07188334,3.19929239,3.18451475,0.09993704,0.37906915,0.1030929,5.18825033955369,352.471932298311,0.184442791427439,S


==> anc/N3628_B_L.csv <==
Source,list,for,N3628_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,170.070875,DEC=,13.5896944444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,1,170.210683385749,4.837674366E-05,13.5034540555986,7.573394216E-05,173.7044254,38.84664495,131.22867887,18.3923777,170.210683385749,4.837674366E-05,13.5034540555986,7.573394216E-05,4.133332291896,0.6451065585,3.219775923672,0.405240416316,172.824049667071,25.9694968342121,2.604662004996,0.6451065585,0.742976518068,0.405240416316,171.922483030196,25.9694968342121,138.0192198,19.16044884,17.60126906,-0.00174191,1.75382172,0.00512908,9.65820090296604,212.378692732711,0.70636434065713,S
1,2,170.204147389359,1.453628201E-05,13.6394311318972,1.527169886E-05,489.20543131,32.84011772,473.82258611,18.55437964,170.204147389359,1.453628201E-05,13.6394311318972,1.527169886E-05,3.290331982824,0.131539307976,3.154853594124,0.121010968188,26.8642941459259,38.564088877189,0.806050854468,0.131539307976,0.120720941784,0.121010968188,45.2307042685197,38.564088877189,462.72183883,23.14918291,18.4163946,0.2152413,5.50427694,0.34141965,8.32490744665711,158.978270395214,0.774715862096503,S
2,3,170.19880576785,8.863287732E-05,13.647115606717,6.659617094E-05,120.67926205,37.42129867,101.81111317,19.20125538,170.19880576785,8.863287732E-05,13.647115606717,6.659617094E-05,3.72213895482,0.752073228648,3.201756230808,0.563624148204,86.2885682462527,54.8773553133002,0,0.752073228648,0,0.563624148204,0,54.8773553133002,90.53344138,16.96717973,18.58031465,2.05687297,2.36337496,2.07482344,8.2171841991891,155.196051185238,0.779985467320523,S
3,5,170.157411769063,7.097699125E-05,13.5884550631248,5.524287749E-05,136.51702818,39.03706049,136.72604569,22.41885282,170.157411769063,7.097699125E-05,13.5884550631248,5.524287749E-05,3.492672774336,0.631350812124,2.87422179876,0.427495649076,114.324597291087,37.3568176549484,0,0.631350812124,0,0.427495649076,0,37.3568176549484,96.67695142,19.22158967,22.58746645,-2.41350494,1.29590899,-2.40782856,5.04740238462839,180.833997051515,0.912224434674743,S
4,6,170.155986254919,1.73344967E-05,13.6602582376823,1.759795781E-05,497.34299907,37.30608775,454.32437814,20.26706276,170.155986254919,1.73344967E-05,13.6602582376823,1.759795781E-05,3.356878384224,0.151442353188,3.278666837124,0.144622241676,144.580519301712,77.6319389012717,1.132125890256,0.151442353188,0.78835724784,0.144622241676,118.919036332327,77.6319389012717,480.64450496,24.06478239,19.84630762,-0.64167745,5.87047998,-0.27912262,6.52352027923132,139.523009526563,0.856651120004941,S
5,7,170.146548557136,6.501121428E-05,13.5740417091184,7.265631097E-05,537.15513036,86.14012596,226.35669905,26.71661381,170.146548557136,6.501121428E-05,13.5740417091184,7.265631097E-05,5.25753787374,0.648245178396,4.538020735944,0.512726438448,149.384926709622,35.9223747005921,4.182997863384,0.648245178396,3.259265638212,0.512726438448,147.339599079683,35.9223747005921,476.40448088,40.15040643,24.741983,1.16226772,17.57800237,2.8182028,4.51226140534319,192.00425324375,0.929375751160304,S
6,8,170.144702318819,5.460249803E-05,13.5933596690812,7.749224383E-05,175.30112868,45.45006792,147.48036172,23.19465944,170.144702318819,5.460249803E-05,13.5933596690812,7.749224383E-05,3.864507687936,0.672963392916,3.092422481892,0.439247369556,163.374000419479,32.0175810625276,2.16413425134,0.672963392916,0,0.439247369556,161.398180011245,32.0175810625276,137.19344904,22.89680205,22.54556239,0.4691031,2.10329813,0.47145519,4.31120296886739,177.067412251074,0.935378593924187,S
7,9,170.134772323229,5.68886034E-06,13.706077330443,5.88668237E-06,1190.53150089,31.92283744,1191.3437581,18.43810368,170.134772323229,5.68886034E-06,13.706077330443,5.88668237E-06,3.197519970516,0.049920925464,3.142200062016,0.04820840784,5.87112600151446,36.2583311983947,0,0.049920925464,0,0.04820840784,0,36.2583311983947,1139.24281796,25.91798317,18.44230246,-2.72220927,5.56868827,-3.64158427,7.91466434207812,118.073484187147,0.794553764708408,S
8,10,170.126761872323,6.709892334E-05,13.6511448405275,6.073663945E-05,131.56090399,39.00347405,134.31059905,22.75117091,170.126761872323,6.709892334E-05,13.6511448405275,6.073663945E-05,3.370710968064,0.613729204488,2.921713568424,0.460436024412,124.61746026095,51.364649155297,0,0.613729204488,0,0.460436024412,0,51.364649155297,98.98067699,21.77728234,22.95868035,-0.51046635,1.36606968,-0.51699135,4.9208373307443,131.466453738571,0.916432346053963,S
9,11,170.121114576846,5.63453589E-06,13.5407937097013,6.88019031E-06,1718.38031272,47.33533397,1623.50723137,26.26704255,170.121114576846,5.63453589E-06,13.5407937097013,6.88019031E-06,3.432221885664,0.058341537396,3.100502973852,0.047746719504,2.32802207789292,6.7950130342717,0,0.058341537396,0,0.047746719504,0,6.7950130342717,1658.91180466,35.03899391,25.96257582,-1.6148058,15.75894385,-1.56192311,4.14670692289805,225.03084233647,0.940106307736201,S
10,12,170.116455642236,1.731528637E-05,13.4954881614082,1.763529796E-05,337.2962121,28.56202077,356.45126809,17.10281727,170.116455642236,1.731528637E-05,13.4954881614082,1.763529796E-05,3.134276758476,0.152882502408,3.035406089484,0.143262110088,143.203851761598,61.5970632472873,0,0.152882502408,0,0.143262110088,0,61.5970632472873,309.07734281,20.24218992,17.35389014,-0.92785621,4.86955059,-1.04821106,6.24648524711292,244.803019719928,0.867950347620258,S
11,13,170.114928301981,4.459101457E-05,13.5714013680858,5.458715947E-05,279.94711715,59.40925365,255.74914147,32.22532465,170.114928301981,4.459101457E-05,13.5714013680858,5.458715947E-05,3.498541182972,0.463781469708,3.145698554112,0.3767531868,6.55869430646359,50.6773015780097,1.38592120248,0.463781469708,0.31526116092,0.3767531868,7.37173885435536,50.6773015780097,225.88848798,33.77782065,31.62023859,-0.42600328,4.75411889,-0.35437412,2.79391760183102,203.12664533461,0.972473108076531,S
12,14,170.114264846634,5.987773595E-05,13.4526382873403,5.831723549E-05,111.93441213,29.50636004,109.52206516,16.72472256,170.114264846634,5.987773595E-05,13.4526382873403,5.831723549E-05,3.463129644804,0.57085842852,2.967131064024,0.419750921808,132.469735552287,43.1140910609852,0,0.57085842852,0,0.419750921808,0,43.1140910609852,88.81577403,16.2320995,16.70996971,-0.72936598,2.1567605,-0.72050324,8.60412388117653,252.886041364545,0.760866155397309,S
13,15,170.110818777076,0.00012847483759,13.578282422107,0.00010266195539,824.91050133,156.20591588,235.35134975,35.43082742,170.110818777076,0.00012847483759,13.578282422107,0.00010266195539,7.420138507512,1.235106509472,4.74919903332,0.646631972856,56.3997010542883,18.6976193877011,6.713600265828,1.235106509472,3.525035795928,0.646631972856,56.8451143485817,18.6976193877011,4536.77108111,149.20241083,35.06582289,3.6066192,37.195201,154.30152416,2.42812882425409,196.37464555388,0.979156960918997,S
14,16,170.112727092633,5.380476539E-05,13.6663868962988,5.363459547E-05,143.19116757,34.80843997,139.55376377,19.74775913,170.112727092633,5.380476539E-05,13.6663868962988,5.363459547E-05,3.284628249024,0.475188089796,3.140733569076,0.434714681772,46.032470862816,130.877551255636,0,0.475188089796,0,0.434714681772,0,130.877551255636,108.63012341,18.39230948,19.63095565,-1.03709181,1.53453436,-1.04045591,5.20863877773817,117.934279857727,0.906730650507336,S
15,17,170.112184391012,1.845662752E-05,13.5344618402225,1.765226595E-05,458.25117908,36.69312651,437.05318692,20.50772734,170.112184391012,1.845662752E-05,13.5344618402225,1.765226595E-05,3.363632551872,0.16337347992,3.134030308236,0.142068130452,125.655417362649,27.865222236037,1.185039133776,0.16337347992,0,0.142068130452,117.994728399901,27.865222236037,427.85869643,26.03514864,20.29385723,-0.24733296,8.06905155,-0.05631742,4.09728758881726,233.975672078612,0.941494052600813,S
16,18,170.108499126284,3.550410816E-05,13.4932167958725,8.193160058E-05,324.48189165,76.87197147,128.18304983,17.44360816,170.108950930888,3.550410816E-05,13.4928774758466,8.193160058E-05,3.896291468016,0.736359381036,1.984398111072,0.175448355156,110.005308522154,9.67318046161806,0,0.736359381036,0,0.175448355156,0,9.67318046161806,169.29094558,25.18621652,17.44360816,-2.2022457,1.10754513,-2.20630727,6.19073862708265,249.232042617614,0.87017765735167,M
17,19,170.104180224825,4.076087823E-05,13.6078257821774,4.793864809E-05,227.77741942,45.43733567,221.11089015,25.67914547,170.104180224825,4.076087823E-05,13.6078257821774,4.793864809E-05,3.377695596444,0.411413458536,3.066353761212,0.3395510982,16.0195017166956,51.0306908196144,0,0.411413458536,0,0.3395510982,0,51.0306908196144,173.22001168,24.51759168,25.53808554,-6.82441578,1.94724703,-6.84445195,2.22620423919998,150.742852979939,0.982457863952405,S
18,20,170.102099427654,2.165926493E-05,13.5577270459911,2.438766841E-05,502.86911338,47.54333587,435.77872745,24.90499852,170.102099427654,2.165926493E-05,13.5577270459911,2.438766841E-05,3.525375899808,0.208016769312,3.290983960896,0.182168732952,13.2387174339697,34.897458003001,1.458969718536,0.208016769312,1.007579299644,0.182168732952,17.665376507115,34.897458003001,455.93124391,27.93320286,24.14298615,-5.05670687,9.49495825,-4.31711169,2.64488829666105,226.480907272355,0.975305158427987,S
19,21,170.101535247208,9.05413579E-06,13.5397626366507,9.09611803E-06,917.58800656,36.95398155,871.76875164,20.61594005,170.101535247208,9.05413579E-06,13.5397626366507,9.09611803E-06,3.263658657912,0.0774249399,3.242530391112,0.076438401876,145.579881571925,148.007259127703,0.883717517088,0.0774249399,0.51910316748,0.076438401876,101.306228221918,148.007259127703,901.4023638,30.31685311,20.3637901,1.63913364,8.27674376,1.60076502,3.4890519587226,239.162832683433,0.957316932655811,S
20,22,170.070572223951,3.9393681E-07,13.5889774138428,1.14410336E-06,229304.68360347,985.61910253,79225.28267207,52.04202171,170.070917933189,3.9393681E-07,13.5888040311465,1.14410336E-06,17.12681524566,0.009993126564,5.24071119024,0.002315149884,104.334315707059,0.03949319360328,16.837922288196,0.009993126564,4.142727496728,0.002315149884,104.313839139276,0.03949319360328,320720.14213829,1064.08876546,52.04202171,0.27146663,137.95607083,323.31125112,0.046504645331857,292.315365341567,0.999992295192786,M
21,23,170.078188397975,3.268277647E-05,13.5399707081894,3.279725716E-05,253.9217063,38.73947511,257.43287283,22.54791955,170.078188397975,3.268277647E-05,13.5399707081894,3.279725716E-05,3.275772075972,0.298537128612,3.027362629104,0.25483831056,135.639950839535,46.747281382102,0,0.298537128612,0,0.25483831056,0,46.747281382102,258.67296358,25.99319071,22.65265721,8.59537795,4.82863697,8.74747366,3.0137644601181,261.862263394644,0.968024212088343,S
22,24,170.078317853196,3.973983468E-05,13.6144136844353,5.547864063E-05,291.23566066,52.10475014,228.87256788,25.43376394,170.078317853196,3.973983468E-05,13.6144136844353,5.547864063E-05,3.91779566658,0.4717100889,3.265511446152,0.334928122236,6.27430568360776,27.2263234109264,2.242685216304,0.4717100889,0.931671918288,0.334928122236,6.59537953808503,27.2263234109264,226.92203754,27.24114396,24.35696115,-7.03072919,4.38813777,-6.94785513,1.5453617412776,106.311271063286,0.991518486494963,S
23,25,170.074776988731,0.00012182961344,13.53279852104,0.00013638836673,275.20501592,79.54336932,111.27316796,23.87940988,170.074776988731,0.00012182961344,13.53279852104,0.00013638836673,5.506886716956,1.251433648152,4.51546099002,0.915096057228,145.882103179843,50.1179477928319,4.495542273324,1.251433648152,3.223389965004,0.915096057228,144.393691637943,50.1179477928319,181.81733076,24.64350099,22.23020965,7.19863874,4.33072501,7.25277278,3.42133367077959,266.185328138068,0.9589324790672,S
24,26,170.066396995656,6.152977106E-05,13.5179620522789,5.728494809E-05,162.28404321,38.82139277,141.92619274,20.36857505,170.066396995656,6.152977106E-05,13.5179620522789,5.728494809E-05,3.739364780184,0.588002992848,3.074382525096,0.40269143214,129.305638267153,32.7520352529407,2.0058617844,0.588002992848,0,0.40269143214,126.281831929645,32.7520352529407,130.335267,21.66877313,19.90547935,-1.33225603,2.06957611,-1.31766808,4.31186201819932,273.473429634584,0.935359318600388,S
25,27,170.066185763369,7.878372727E-05,13.5557647390404,8.961580493E-05,155.32345402,50.52909799,127.15117404,25.39314422,170.066185763369,7.878372727E-05,13.5557647390404,8.961580493E-05,3.789390234276,0.811945995912,3.241078449624,0.603286962084,31.8217260058213,56.1811578978041,2.041785968688,0.811945995912,0.761668095996,0.603286962084,35.32078133716,56.1811578978041,105.0369696,23.18823762,24.44617894,-2.59025637,0.78775184,-2.58992077,2.05407160240891,277.652126542871,0.985051320873864,S
26,28,170.065173168023,4.647170093E-05,13.6582265956471,6.554686614E-05,151.7512207,36.74041741,141.8641345,20.17002388,170.065173168023,4.647170093E-05,13.6582265956471,6.554686614E-05,3.597633453564,0.559391699772,2.989407525768,0.388645476804,9.2200141045249,34.0305766478486,0,0.559391699772,0,0.388645476804,0,34.0305766478486,124.22670524,18.24330541,19.97776599,2.40772943,1.15448961,2.4186736,4.12534921850555,85.3778858582934,0.940707909922265,S
27,29,170.058555724916,2.263906164E-05,13.4690467861609,2.335942577E-05,378.47846903,34.72060825,320.52416499,17.8776961,170.058555724916,2.263906164E-05,13.4690467861609,2.335942577E-05,3.67036310376,0.216937410264,3.234554439516,0.170251360056,138.781904739919,19.0904154243446,1.853741900412,0.216937410264,0.618439210668,0.170251360056,133.820366391161,19.0904154243446,393.61587589,26.49482715,17.29037467,1.17023762,8.45791965,2.257191,7.27444411861517,275.670960757691,0.82418498955435,S
28,30,170.049929639072,4.926448222E-05,13.4585858215279,5.184021216E-05,135.80342557,29.94274804,131.84307353,16.82863059,170.049929639072,4.926448222E-05,13.4585858215279,5.184021216E-05,3.576511199556,0.50656583178,2.89559022822,0.333076287852,138.685777278521,27.0486467649876,1.658279973816,0.50656583178,0,0.333076287852,135.281423740557,27.0486467649876,112.33116727,17.10980685,16.84734161,1.35362347,1.60205434,1.35585879,7.96084621345252,278.831422970398,0.792352327276796,S
29,31,170.043206992509,8.834098788E-05,13.4973996344704,5.662495006E-05,359.87721692,60.22795837,165.49496779,19.80890838,170.043206992509,8.834098788E-05,13.4973996344704,5.662495006E-05,5.810342896296,0.798331740696,3.762794790432,0.392356093212,113.432812595948,14.5455796755007,4.889501859852,0.798331740696,1.973934207864,0.392356093212,112.954394228958,14.5455796755007,314.6728903,30.72700313,18.77913019,1.40946452,16.15210385,2.52717541,5.76807795953254,286.251603808672,0.886543161196811,S
30,32,170.035739065397,8.962930848E-05,13.5409531501666,8.141687645E-05,177.36819837,49.78796945,122.96853014,22.19574335,170.035739065397,8.962930848E-05,13.5409531501666,8.141687645E-05,4.339349317404,0.871758998064,3.341946742704,0.54197483688,128.739298293976,32.2887875493663,2.978265444048,0.871758998064,1.00670189634,0.54197483688,126.93449617408,32.2887875493663,133.83120939,21.35191336,21.02437247,3.92937272,4.35883794,3.98627662,3.57104812537834,305.025201251177,0.955321153434596,S
31,33,170.028343950167,0.00010027185619,13.508098980707,0.00011119372544,165.46925751,49.72625746,99.79630811,19.99094278,170.028343950167,0.00010027185619,13.508098980707,0.00011119372544,4.8839334705,1.11999576744,3.413310393492,0.59726455614,39.6624254925905,27.7062107690634,3.703870784844,1.11999576744,1.292197185468,0.59726455614,40.8520078333432,27.7062107690634,106.89764902,21.49783802,18.89313171,-1.32250989,1.80612847,-1.31659249,5.48841909520366,296.877996103766,0.896849982967114,S
32,34,170.027239222715,4.483382926E-05,13.6968367353586,4.007565327E-05,191.19980514,34.10093437,170.69890331,18.22437423,170.027239222715,4.483382926E-05,13.6968367353586,4.007565327E-05,3.493631081592,0.387424248732,3.223463053608,0.331326923616,68.0218639386131,56.0054305150412,1.5269737779,0.387424248732,0.386581260852,0.331326923616,73.4534133873955,56.0054305150412,170.22931727,18.43630476,17.77915168,0.73520204,4.54269548,0.8376735,6.91371141654886,68.4125952263683,0.840106044933318,S
33,35,170.025853430722,6.057668264E-05,13.6380677947859,4.88211589E-05,155.10936153,38.49386753,153.22182197,21.97317107,170.025853430722,6.057668264E-05,13.6380677947859,4.88211589E-05,3.421280919204,0.525937911552,2.974891113324,0.39798761868,109.276708198669,44.4298446127989,0,0.525937911552,0,0.39798761868,0,44.4298446127989,118.71942772,18.99197723,21.98699622,-0.01776026,1.64506116,-0.0138069,3.91364906768887,47.8740334601495,0.9465175930377,S
34,36,170.022677414717,9.99702111E-05,13.5285449686527,6.542947515E-05,209.18264804,52.81467426,127.73090561,21.53418095,170.022677414717,9.99702111E-05,13.5285449686527,6.542947515E-05,4.591532171556,0.85025234916,3.586035249252,0.550413502092,83.9145836108871,31.8763718817976,3.357590101164,0.85025234916,1.597920894288,0.550413502092,84.4948455023614,31.8763718817976,142.45309446,20.0047272,20.13082485,-1.60905108,3.05348226,-1.59821207,4.62217298895199,307.46588562984,0.925991167019773,S
35,37,170.013902272824,6.517385062E-05,13.4741385946013,6.132623301E-05,661.32678799,74.92781638,190.70829882,17.20311827,170.013902272824,6.517385062E-05,13.4741385946013,6.132623301E-05,6.259640156604,0.57962686932,5.569809773688,0.489459077532,55.6249375676135,34.1766756842775,5.403358508688,0.57962686932,4.5710508807,0.489459077532,57.389530092761,34.1766756842775,566.12490456,28.24039193,16.59277223,0.60817194,7.3579431,0.76064276,7.68874484198321,295.61717994546,0.805202087185837,S
36,38,170.013942071639,3.607474707E-05,13.5281740795568,3.700736443E-05,216.3345805,37.17762351,221.43305644,21.78171547,170.013942071639,3.607474707E-05,13.5281740795568,3.700736443E-05,3.244887996012,0.330606870228,3.027097163916,0.287483848236,39.6920747393442,59.3029856309916,0,0.330606870228,0,0.287483848236,0,59.3029856309916,184.2737456,24.31180361,21.93099499,-2.44117791,2.66781694,-2.46717377,4.96514161629305,311.982484881046,0.914969896218734,S
37,39,170.011727097873,1.281581565E-05,13.5977523877231,1.590297773E-05,1535.79956969,79.72676057,1140.12035119,37.49202802,170.011727097873,1.281581565E-05,13.5977523877231,1.590297773E-05,3.90138271938,0.134839549008,3.471423875892,0.10861389324,1.8256524625918,12.1589530303892,2.213780328468,0.134839549008,1.501899231996,0.10861389324,1.44974695598912,12.1589530303892,1633.54482673,66.88079764,35.4714648,4.03715558,30.16909977,9.57757038,3.48317591721591,7.98555924847852,0.95745829106498,S
38,40,170.011907882962,4.168390751E-05,13.700751817033,5.288890481E-05,133.82534121,29.39716533,135.40437386,17.05812823,170.011907882962,4.168390751E-05,13.700751817033,5.288890481E-05,3.360933477216,0.451603518768,2.956575198816,0.349211785104,169.107036605973,42.3062337266127,0,0.451603518768,0,0.349211785104,0,42.3062337266127,112.8884187,17.42878072,17.16142106,0.81051331,1.39320514,0.79754096,7.49816303970879,62.7143679473242,0.814024054523448,S
39,41,170.002545820437,0.00010414625816,13.6251978354163,9.089745686E-05,186.02956628,59.72265129,125.36948955,26.18566366,170.002545820437,0.00010414625816,13.6251978354163,9.089745686E-05,4.23219304512,0.951533389044,3.525065249724,0.683993622816,122.427373481888,51.3228550885869,2.829154098456,0.951533389044,1.489421578248,0.683993622816,120.229324583349,51.3228550885869,110.44766928,22.4382219,24.57150913,-5.33861567,2.02736783,-5.32984632,4.51833834190723,28.1369668262414,0.929190511691497,S
40,42,170.001482151886,3.120648205E-05,13.706850196504,3.551197343E-05,202.92116604,30.3348538,195.46946479,17.06856395,170.001482151886,3.120648205E-05,13.706850196504,3.551197343E-05,3.342421075896,0.301764763872,3.122702567496,0.263729902212,171.83291154607,53.8043323511141,0,0.301764763872,0,0.263729902212,0,53.8043323511141,173.2989621,21.13095542,16.92875958,-1.43814862,1.93270898,-1.48226604,8.1105992508111,60.0839926720391,0.785157558157883,S
41,43,169.99650191735,7.542507894E-05,13.6039948999282,6.243692129E-05,243.19391091,55.50164695,180.29798118,25.7262165,169.99650191735,7.542507894E-05,13.6039948999282,6.243692129E-05,4.436236767636,0.741970599984,3.056958980028,0.372124054044,125.883708045443,18.7647365134295,3.121206649056,0.741970599984,0,0.372124054044,124.59803875372,18.7647365134295,198.47366315,27.84431635,24.8962715,1.23771952,2.6803757,1.27999022,4.42137672550906,11.1987547797497,0.932119569133356,S
42,44,169.993054178494,3.79632448E-05,13.7221508627645,4.368480158E-05,190.97228306,32.24964269,168.5912288,17.08226763,169.993054178494,3.79632448E-05,13.7221508627645,4.368480158E-05,3.592030474044,0.3858937101,3.170582361252,0.302992893864,152.984263925901,35.0365175536687,1.655235423936,0.3858937101,0.31679953776,0.302992893864,147.940622760457,35.0365175536687,161.32694665,18.95088835,16.6547743,-1.51163829,2.38848338,-1.51535323,9.15137130018366,60.2866294630171,0.732977293794348,S
43,45,169.991777456768,4.337622336E-05,13.5955094307167,4.78516267E-05,346.25231127,55.70394677,249.35004326,25.65735177,169.991777456768,4.337622336E-05,13.5955094307167,4.78516267E-05,3.91021088778,0.417956460804,3.5704715805,0.35367102396,26.8492117665187,48.2676727103379,2.25096205698,0.417956460804,1.690009603884,0.35367102396,31.8022403390891,48.2676727103379,294.97337976,28.84564717,24.15231575,-1.62536571,9.95721621,-1.15632508,4.62610335957027,4.33462965841619,0.925868798731512,S
44,46,169.988546895007,9.760588336E-05,13.6052222556254,0.00010471451471,227.84070275,67.08593046,128.73751005,25.94991005,169.988546895007,9.760588336E-05,13.6052222556254,0.00010471451471,4.459892746392,0.935899020216,3.98973790764,0.772504988616,145.847044371343,78.5336480229028,3.128114677824,0.935899020216,2.43073947708,0.772504988616,142.067067296264,78.5336480229028,152.92868973,23.79810582,23.94811418,2.47012099,1.90414289,2.47546996,4.89079274299378,10.9913143606244,0.917417606462358,S
45,47,169.986799402344,7.511740661E-05,13.5991230059517,4.783929882E-05,173.94642293,44.75002619,157.19510997,23.94975525,169.986799402344,7.511740661E-05,13.5991230059517,4.783929882E-05,3.744688353876,0.636798995136,2.971004935032,0.405546613704,89.7650338704807,29.8308970646579,0,0.636798995136,0,0.405546613704,0,29.8308970646579,139.75314526,24.99955981,23.63101885,0.79197855,1.19140884,0.78731114,4.93573489225376,6.59135082481498,0.915941859907177,S
46,48,169.985538214408,6.24180457E-06,13.6322470731254,6.06719986E-06,1516.46254352,39.17250039,1353.43962309,20.93334035,169.985538214408,6.24180457E-06,13.6322470731254,6.06719986E-06,3.482637257196,0.05577467094,3.234649832352,0.048316758912,50.7178489040244,8.79259378873622,1.459175218776,0.05577467094,0.589463236872,0.048316758912,59.285931616423,8.79259378873622,1471.65619369,32.43393005,20.4167136,-2.52695713,7.23969697,-2.49298955,5.59314575749476,27.1702192809196,0.893040017682357,S
47,49,169.981378856794,9.73333232E-05,13.4966613591844,8.322558594E-05,169.69361401,46.36167138,103.64725961,18.92815751,169.981378856794,9.73333232E-05,13.4966613591844,8.322558594E-05,4.521215782836,0.896421430944,3.640790062368,0.612406336392,122.334710747862,38.7499703046487,3.245415705612,0.896421430944,1.746120309192,0.612406336392,120.639395056443,38.7499703046487,117.70276983,18.8552835,17.65088928,-1.09892255,1.67897997,-1.08796382,7.64275500787595,313.093661512895,0.807344631139062,S
48,50,169.977292786844,5.778699511E-05,13.5014743111648,8.162969445E-05,157.99643652,39.45364634,117.69122035,18.54024481,169.977292786844,5.778699511E-05,13.5014743111648,8.162969445E-05,4.070204035272,0.699838513092,3.316119953508,0.478620581796,11.7803224023483,34.7623024662694,2.50146540828,0.699838513092,1.091237214852,0.478620581796,12.607822900422,34.7623024662694,118.57686528,18.47851749,17.64076114,-1.71006184,1.56468536,-1.70842736,7.6036809684873,315.893035720368,0.809158186500863,S
49,51,169.971713693114,9.481508967E-05,13.5670637164469,7.709759994E-05,130.15504704,42.85591399,106.74996797,21.51650629,169.971713693114,9.481508967E-05,13.5670637164469,7.709759994E-05,3.880553624496,0.858172792536,3.158947081116,0.580322355696,61.5799426818249,44.1043246148972,2.264072215572,0.858172792536,0,0.580322355696,64.1313626384761,44.1043246148972,91.02444435,19.95905877,20.78981379,0.65123703,1.80655775,0.65564274,5.94064443166797,346.798840789301,0.879974023990167,S
50,52,169.965782070126,6.371164666E-05,13.4635859859031,6.70994673E-05,112.70342474,30.36019861,97.95913358,15.94163191,169.965782070126,6.371164666E-05,13.4635859859031,6.70994673E-05,3.482980099092,0.57949641846,3.32112366576,0.528641152416,27.7690179882337,142.04221146707,1.395018849348,0.57949641846,1.048722521832,0.528641152416,41.5611720583035,142.04221146707,84.19138011,14.8382333,15.45584382,-0.69437669,1.47674882,-0.68518119,9.73843402181127,309.027987841975,0.702089577494731,S
51,53,169.9648580368,5.55552501E-06,13.4869837737989,5.89491507E-06,1298.19177209,33.53518526,1258.75712015,18.96365026,169.9648580368,5.55552501E-06,13.4869837737989,5.89491507E-06,3.26929592952,0.049993786836,3.171656905272,0.047074356972,175.089094868226,20.4151413067486,0.645450588576,0.049993786836,0.464754550968,0.047074356972,149.587297957997,20.4151413067486,1273.80875884,27.18013825,18.82456854,-1.00113323,10.56234305,-0.75676223,8.73059474219943,315.112781446,0.754505661513728,S
52,54,169.962126790904,6.929471312E-05,13.6674930516866,2.439750552E-05,264.79693471,42.05184068,204.98257732,19.6508459,169.962126790904,6.929471312E-05,13.6674930516866,2.439750552E-05,4.78873851048,0.588873279528,2.712177835272,0.202696401312,85.7086650385361,8.88991181065057,0,0.588873279528,0,0.202696401312,0,8.88991181065057,894.34419991,57.82458733,19.7912359,-1.80922825,21.54956201,88.29413127,7.87400351313959,36.3706281942803,0.796485150940782,S
53,55,169.959632343158,4.73236359E-05,13.5470482234686,4.100288982E-05,215.40690603,38.54233327,184.21683795,19.9965461,169.959632343158,4.73236359E-05,13.5470482234686,4.100288982E-05,3.597178837212,0.408119926608,3.268220067864,0.339419549736,109.28727388798,48.1895920163551,1.76468709636,0.408119926608,0.625908237408,0.339419549736,106.416438084407,48.1895920163551,188.49829843,23.81201153,19.35114778,-1.90353489,3.16369028,-1.85102977,6.97460062901832,338.490331798293,0.83745987307827,S
54,56,169.955406760097,9.46596702E-05,13.5436575534032,8.769967475E-05,136.03425579,43.37485269,96.40154844,19.7662987,169.955406760097,9.46596702E-05,13.5436575534032,8.769967475E-05,3.848993132436,0.803487948876,3.686041674972,0.742353393888,97.5600529846198,179.97299783739,2.24023497714,0.803487948876,1.807738550028,0.742353393888,96.403876352858,179.97299783739,88.60059682,16.93749317,18.54780567,-1.07997539,1.0267712,-1.07715221,7.2792261909633,337.712987667634,0.823970049233528,S
55,57,169.945586980973,5.626193894E-05,13.6331876621656,5.624820828E-05,131.30686408,34.23782348,131.45494823,19.78207283,169.945586980973,5.626193894E-05,13.6331876621656,5.624820828E-05,3.170111298012,0.477216900792,3.167956613268,0.476571026124,50.1122965372893,179.970508127797,0,0.477216900792,0,0.476571026124,0,179.970508127797,98.50305043,16.58189346,19.78765431,1.79054393,1.03995137,1.78666528,7.75820945873919,19.670321350812,0.80194965909078,S
56,58,169.93978185753,8.560616012E-05,13.6244842400443,9.662109984E-05,143.40123389,45.30660644,102.65808735,20.74345053,169.93978185753,8.560616012E-05,13.6244842400443,9.662109984E-05,4.062743821692,0.878177168892,3.456874173888,0.652974966144,147.334291515314,55.4202892812572,2.526767286444,0.878177168892,1.398651118884,0.652974966144,144.076236003639,55.4202892812572,94.30753942,17.87583724,19.57536006,0.37505683,1.22688652,0.37898116,7.92467046514258,15.2875371858935,0.794077486072201,S
57,59,169.934544775645,9.24970179E-05,13.577806392301,7.075356402E-05,110.23150077,35.90204086,92.74034688,18.39378732,169.934544775645,9.24970179E-05,13.577806392301,7.075356402E-05,3.709396923408,0.78466502232,3.221639931096,0.599102183592,86.6880732380996,61.2980367956758,1.98957112722,0.78466502232,0.2551614057,0.599102183592,87.6263998669536,61.2980367956758,75.60580243,17.07003077,17.78053593,-0.33918982,1.53222834,-0.33486722,7.98293486843271,354.889741095209,0.791296473014095,S


==> anc/N3628_C_C.csv <==
Source,list,for,N3628p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998950000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,170.070875,DEC=,13.5896944444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,170.159442019074,3.097933464E-05,13.6157139633068,9.603346238E-05,45.97841517,8.81162915,31.45918065,3.77256995,170.159442019074,3.097933464E-05,13.6157139633068,9.603346238E-05,5.253826574052,0.815112516456,2.799542325996,0.259492611636,3.01978744406438,10.5096500480086,0,0.815112516456,0,0.259492611636,0,10.5096500480086,35.23416151,4.752268,3.78247978,-0.07765822,1.92843868,-0.24590409,5.39574742890375,163.171523599945,0.412160873413,S
1,1,170.15746924137,2.088825455E-05,13.5884966449443,3.39241831E-05,62.80508946,7.10445051,57.20389705,3.80469328,170.15746924137,2.088825455E-05,13.5884966449443,3.39241831E-05,3.84593373954,0.293967723168,2.872920020544,0.16626994506,14.5729785341573,10.6304053314721,0,0.293967723168,0,0.16626994506,0,10.6304053314721,54.67617002,4.91450785,3.78247978,-0.07765822,0.63250633,-0.09348472,5.05071726633868,180.805130773151,0.549643218517,S
2,2,170.1463775639,1.560719657E-05,13.5740439905292,1.550030645E-05,264.48895681,11.33608751,141.93231207,3.78247955,170.14660527514,1.560719657E-05,13.5739410933752,1.550030645E-05,4.603518593208,0.142865674668,4.148897686524,0.119837790072,43.8858574756698,12.4652898123112,3.596955007068,0.142865674668,2.111024115684,0.119837790072,23.6904357530334,12.4652898123112,429.85819968,11.88066947,3.78247955,-0.07765822,3.47365062,11.45800525,4.50247902743099,192.028983388703,0.681100547314,M
3,3,170.144686041311,1.088781641E-05,13.5934519214163,2.075479717E-05,87.6917143,6.35968923,90.41559504,3.68027128,170.144686041311,1.088781641E-05,13.5934519214163,2.075479717E-05,3.673252027908,0.176225431788,2.657176926624,0.091764688032,3.7998574879573,5.88733850000842,0,0.176225431788,0,0.091764688032,0,5.88733850000842,80.87174503,4.58428988,3.78247978,-0.07765822,1.48755453,-0.07282877,4.3105400209341,176.993292526363,0.6919054389,S
4,4,170.144092795364,0.00017669260661,13.5718807248721,0.00022417896959,183.48015391,30.84759149,18.91511809,2.89379328,170.144092795364,0.00017669260661,13.5718807248721,0.00022417896959,13.4278883307,2.18133140904,7.269897948336,1.04744511648,145.988289400322,16.53276746117,13.033387656756,2.18133140904,6.502244327604,1.04744511648,147.342739611629,16.53276746117,58.25534301,6.1860663,3.78247955,-0.07765822,2.58109822,-0.06395697,4.40196588478995,194.043606336233,0.702398002148,S
5,5,170.14285020279,4.436846406E-05,13.5914775001119,8.890049256E-05,21.88239594,6.50212354,22.00260684,3.6907789,170.14285020279,4.436846406E-05,13.5914775001119,8.890049256E-05,3.773236461588,0.755250924564,2.652544492452,0.372883541904,4.32082004028897,22.5366968038296,0,0.755250924564,0,0.372883541904,0,22.5366968038296,15.72990063,3.1681787,3.78247978,-0.07765821,0.15845771,-0.07811776,4.19895529343799,178.53157191796,0.719098031521,S
6,6,170.140798669559,8.485833163E-05,13.5729153214499,9.983138121E-05,105.97581794,16.2604781,27.54076708,3.78247978,170.140661728162,8.485833163E-05,13.572861286411,9.983138121E-05,5.470205667228,1.033836807852,3.19406862258,0.406095821136,51.3669216232483,15.6314364692703,4.508379769068,1.033836807852,0,0.406095821136,43.3476042636555,15.6314364692703,66.56129078,8.78420037,3.78247978,-0.07765822,3.88018816,-0.66477963,4.20053477258554,193.858925800645,0.742397785187,M
7,7,170.14080841454,5.577186733E-05,13.5480556680385,7.334610746E-05,25.8422229,7.02050621,23.89406169,3.81677758,170.14080841454,5.577186733E-05,13.5480556680385,7.334610746E-05,3.691047310524,0.656759662812,2.94880689792,0.422866439388,24.903800144929,32.1375792687884,0,0.656759662812,0,0.422866439388,0,32.1375792687884,18.68562092,3.45244264,3.78247978,-0.07765822,0.39377156,-0.07652934,4.78319620692814,211.479337455108,0.593532979488,S
8,8,170.12857548223,8.298036837E-05,13.5641304474169,0.00014272851715,38.33306397,10.64854369,20.69398853,3.90947407,170.12857548223,8.298036837E-05,13.5641304474169,0.00014272851715,5.680493229312,1.303144719444,3.281702243832,0.510553006848,23.8181013762807,18.9345928794321,4.95426358044,1.303144719444,0,0.510553006848,21.0579184635749,18.9345928794321,23.85633718,3.99962937,3.78247955,-0.07765823,0.69794697,-0.07419802,3.69835186953198,204.495920109112,0.824765086174,S
9,9,170.123225042354,7.969379273E-05,13.5723253152685,7.455177178E-05,26.66931821,7.81126064,21.82417703,3.91465685,170.123225042354,7.969379273E-05,13.5723253152685,7.455177178E-05,3.89707021908,0.768697824096,3.155670409896,0.51473756502,50.0479857497986,38.4005841602578,0,0.768697824096,0,0.51473756502,0,38.4005841602578,19.28223526,3.75699767,3.78247978,-0.07765822,0.66941357,-0.06795641,3.2261368802604,198.840282239937,0.865912675858,S
10,10,170.121080277433,3.34736624E-06,13.5407885599236,5.82473159E-06,359.24679963,6.95544213,335.11543901,3.78052772,170.121080277433,3.34736624E-06,13.5407885599236,5.82473159E-06,3.819552430464,0.04984770744,2.824502397444,0.027543886236,9.46644176404458,1.75547855348251,0,0.04984770744,0,0.027543886236,0,1.75547855348251,346.17925594,6.13515159,3.78247978,-0.07765822,2.6743603,-0.28842732,4.14551219557833,225.053427875738,0.664308130741,S
11,11,170.11864636589,9.614686083E-05,13.5773239353727,0.00013778153229,76.12007327,15.13223664,24.92913333,3.81981541,170.11864636589,9.614686083E-05,13.5773239353727,0.00013778153229,7.410326616936,1.314253511748,4.146774890904,0.548957920716,149.710181110218,15.6283903554766,6.710055761952,1.314253511748,2.464268628024,0.548957920716,154.125961164911,15.6283903554766,50.01532543,6.08381047,3.78247978,-0.07765822,1.04079743,-0.09432023,2.88328020064643,194.911758638298,0.899941384792,S
12,12,170.11727833317,3.382325694E-05,13.5560429206111,5.72594125E-05,33.22103282,6.57992097,32.96804782,3.70922164,170.11727833317,3.382325694E-05,13.5560429206111,5.72594125E-05,3.772879911216,0.502595769492,2.687835986676,0.255408898212,17.5315298460359,15.6455962792078,0,0.502595769492,0,0.255408898212,0,15.6455962792078,27.53256017,3.96022319,3.78247955,-0.07765823,0.77773643,-0.07442206,3.37662056537464,216.718641858651,0.798027515411,S
13,13,170.116851974167,3.595487191E-05,13.6216341179215,9.237411068E-05,25.37869633,6.75820021,24.3376976,3.66087117,170.116851974167,3.595487191E-05,13.6216341179215,9.237411068E-05,4.118715010944,0.783813802356,2.547909047124,0.302930267256,177.336705249902,15.6168545064112,0,0.783813802356,0,0.302930267256,0,15.6168545064112,18.1581437,3.36036092,3.78247978,-0.07765821,0.51828238,-0.07428216,3.29566018762866,144.439463330005,0.64961206913,S
14,15,170.115785889286,0.00015847950039,13.5775280357844,8.336502738E-05,48.45878828,12.81542401,20.5267921,3.95687727,170.115785889286,0.00015847950039,13.5775280357844,8.336502738E-05,6.184585314,1.375720643844,3.841463031192,0.64171173402,104.091583890927,22.0488479396765,4.97509767702,1.375720643844,2.691305160336,0.64171173402,105.145622396352,22.0488479396765,30.71980179,4.30190347,3.78247955,-0.07765821,1.02425031,-0.09308721,2.71909918723225,195.567705022412,0.908592939377,S
15,16,170.114866047773,2.317388195E-05,13.5713573416594,3.448967005E-05,45.38966437,6.16889882,48.41604984,3.67231347,170.114866047773,2.317388195E-05,13.5713573416594,3.448967005E-05,3.498249178764,0.303460685604,2.69694854118,0.17886351096,19.3665010944249,13.2579702339982,0,0.303460685604,0,0.17886351096,0,13.2579702339982,38.68841885,4.03865104,3.78247955,-0.07765821,0.7976808,-0.08267688,2.79161931215134,203.205783303059,0.897772908211,S
16,17,170.110426341599,2.012049159E-05,13.57847170465,3.306962222E-05,1151.73132674,34.03427529,187.1147781,3.78247978,170.111069434073,2.012049159E-05,13.5780486026852,3.306962222E-05,13.24362683538,0.302546091672,6.510472014636,0.127088856468,114.487622717437,2.08579070835807,12.736343186028,0.302546091672,5.87828616192,0.127088856468,115.1004472864,2.08579070835807,1991.30642737,24.79491956,3.78247978,-0.07765822,3.31698243,15.40307858,2.40297084216844,196.268786796551,0.916276931763,M
17,18,170.112134127,7.64165731E-06,13.5344878071234,1.304067281E-05,150.84832742,6.71279956,146.40707711,3.73563285,170.112134127,7.64165731E-06,13.5344878071234,1.304067281E-05,3.789083452248,0.113489714412,2.736529926696,0.059481525852,15.4065790925925,3.69117777777238,0,0.113489714412,0,0.059481525852,0,3.69117777777238,143.21480043,5.62853485,3.78247978,-0.07765822,3.43455849,0.18146197,4.09430357731561,233.99604135348,0.622948348522,S
18,19,170.104443292875,2.869647763E-05,13.5322403894234,5.286814117E-05,28.65783087,5.83249671,32.48338003,3.59488647,170.104443292875,2.869647763E-05,13.5322403894234,5.286814117E-05,3.459597374016,0.448677521388,2.566329802596,0.242354812536,176.807099681533,17.0225362557899,0,0.448677521388,0,0.242354812536,0,17.0225362557899,21.8047323,3.88021047,3.78247955,-0.07765822,0.49521839,-0.07722495,3.9644722720393,240.400590021076,0.604894220829,S
19,20,170.104422777915,8.581368364E-05,13.5800048901811,0.00018575352935,50.11338443,13.38690327,19.51073132,3.85719282,170.104422777915,8.581368364E-05,13.5800048901811,0.00018575352935,6.88485680982,1.618402708332,3.754403884116,0.624230389908,14.4963214242117,19.1819160190079,6.316008576552,1.618402708332,0.770472267264,0.624230389908,13.9646876166167,19.1819160190079,32.75830333,4.78515579,3.78247955,-0.07765821,0.95741393,-0.56528,2.04110128594911,196.54493341257,0.913107395172,S
20,21,170.10412865275,1.529711485E-05,13.6077747853337,3.51144994E-05,72.66421993,7.20772953,64.72813695,3.74495026,170.10412865275,1.529711485E-05,13.6077747853337,3.51144994E-05,4.1945404059,0.299062968408,2.693387626452,0.12645223146,6.09714356977571,6.48108419141825,0,0.299062968408,0,0.12645223146,0,6.48108419141825,65.90414303,4.91450805,3.78247978,-0.07765822,0.92656745,-0.06715943,2.22208548884594,150.773800048572,0.792077124119,S
21,22,170.102529869521,4.453802213E-05,13.581400091734,0.00018086944666,112.75238693,19.67215162,32.10512094,3.78247933,170.103283064566,4.453802213E-05,13.5814248334551,0.00018086944666,6.764405846004,1.542510326916,2.78783438166,0.337945729176,83.5843762092345,11.8321300687463,5.73304526208,1.542510326916,0,0.337945729176,80.6052368796454,11.8321300687463,81.65643982,7.12840138,3.78247933,-0.07765822,1.07797166,-0.1205196,1.91205082227067,195.082728366448,0.909679114819,M
22,23,170.102132459273,7.52603053E-06,13.5577825486508,1.342901036E-05,140.57743471,6.54626894,140.36473552,3.71382106,170.102132459273,7.52603053E-06,13.5577825486508,1.342901036E-05,3.718941872436,0.115250662116,2.710154054376,0.061220357964,10.6069029204032,3.91063722189213,0,0.115250662116,0,0.061220357964,0,3.91063722189213,133.36661922,5.45879094,3.78247955,-0.07765822,2.46745503,0.04643611,2.6438022483801,226.400936122722,0.824627995491,S
23,24,170.101516878436,8.94437584E-06,13.539764304482,1.562011487E-05,134.70421068,6.95677648,125.5990266,3.77690733,170.101516878436,8.94437584E-06,13.539764304482,1.562011487E-05,3.838229464752,0.1341196056,2.812029175944,0.072771043176,10.9060438503114,4.53376974863227,0,0.1341196056,0,0.072771043176,0,4.53376974863227,128.48241545,5.65633025,3.78247978,-0.07765822,2.68564099,0.07411963,3.48841700497938,239.177102357534,0.658396303654,S
24,25,170.095147538878,0.00028040355935,13.5829055960009,0.00039013030078,217.96540571,17.65868184,52.31589989,3.78247955,170.093989479456,0.00028040355935,13.5836539753936,0.00039013030078,18.378498877344,4.041741394044,3.78243303372,0.502873983324,125.408670492252,11.2492044872534,18.03587351526,4.041741394044,2.402515196208,0.502873983324,125.815324919228,11.2492044872534,490.47256315,16.28032228,3.78247955,-0.07765822,6.37069297,11.072917,1.47303782765079,196.050027953975,0.888665914536,M
25,26,170.093056927576,0.00010863430598,13.5818205021606,0.00011771555851,35.95574966,11.19938023,18.89796376,4.10652338,170.093056927576,0.00010863430598,13.5818205021606,0.00011771555851,4.64041032408,1.0500149907,4.126222349496,0.86105736684,32.9318045602351,80.7799195052362,3.697364543796,1.0500149907,1.969113184812,0.86105736684,20.3133862485525,80.7799195052362,24.35582368,4.11558467,3.78247955,-0.07765822,0.27143159,-0.11372531,1.37724127173113,200.05904518165,0.881660044193,S
26,27,170.070505935241,9.109675E-08,13.588993724342,2.804644E-07,89363.2336025,111.54475458,31742.67603694,3.78247955,170.070915247191,9.109675E-08,13.5887981092672,2.804644E-07,27.391141953468,0.002468709216,5.660808367644,0.000393471216,105.822315136224,0.00588340766524,27.143999250408,0.002468709216,4.950909806688,0.000393471216,105.862819264818,0.00588340766524,107258.57282872,90.32261161,3.78247955,-0.07765822,39.76947846,50.39624739,0.04723250822196,297.110171920012,0.826014637947,M
27,28,170.078116117011,1.480388215E-05,13.5399430005937,3.039951526E-05,78.69376241,7.16696821,70.74614489,3.77217146,170.078116117011,1.480388215E-05,13.5399430005937,3.039951526E-05,4.051368947952,0.258957657756,2.763067776228,0.12289716522,6.40374158582609,6.73994312200878,0,0.258957657756,0,0.12289716522,0,6.73994312200878,70.25657155,4.97792368,3.78247978,-0.07765822,1.26028908,-0.07750941,3.01481669750233,261.946058375389,0.561662375927,S
28,29,170.078276220091,2.830033578E-05,13.6145235607828,4.435175419E-05,34.46651555,6.02198558,37.73891404,3.63998724,170.078276220091,2.830033578E-05,13.6145235607828,4.435175419E-05,3.479819931036,0.3876490332,2.641234112136,0.220569717888,17.2224069400646,15.9648539408006,0,0.3876490332,0,0.220569717888,0,15.9648539408006,29.75094811,3.88021044,3.78247955,-0.07765823,0.40837466,-0.08286729,1.55101262187086,106.156790993451,0.720943570137,S
29,30,170.072359843533,0.00013193255932,13.5961541805376,6.283017649E-05,42.22649923,10.49005136,23.2372615,3.90208449,170.072359843533,0.00013193255932,13.5961541805376,6.283017649E-05,5.642251557048,1.155630174552,3.241181356128,0.44623162944,105.832126960885,16.6503735051195,4.286417621436,1.155630174552,1.719208370412,0.44623162944,107.708340764347,16.6503735051195,25.01322156,3.88021044,3.78247955,-0.07765823,0.94650602,-0.06729089,0.397140039738508,102.594174175594,0.81853312254,S
30,31,170.070234840608,4.499494033E-05,13.5333461045637,0.00010293094738,20.18156435,6.50884863,20.24016871,3.65409252,170.070234840608,4.499494033E-05,13.5333461045637,0.00010293094738,3.920114495484,0.876085930476,2.55975141528,0.373319486568,5.66799524339249,20.6013216219791,0,0.876085930476,0,0.373319486568,0,20.6013216219791,15.04080997,3.67256002,3.78247978,-0.07765821,0.2417249,-0.07717945,3.38110657062357,270.632823794396,0.454441845417,S
31,32,170.066849690907,2.442069727E-05,13.6045924994876,5.101438474E-05,30.31854693,5.727588,35.05943465,3.54712588,170.066849690907,2.442069727E-05,13.6045924994876,5.101438474E-05,3.530812297428,0.433102793832,2.464815986532,0.205689219948,3.52808435924417,13.1884471356771,0,0.433102793832,0,0.205689219948,0,13.1884471356771,24.42527345,4.19110628,3.78247955,-0.07765823,0.33664634,-0.09149466,0.924194057217799,75.2858687165387,0.803779006004,S
32,33,170.066304522074,3.311158001E-05,13.5557103209447,4.660998346E-05,37.31628607,6.64948398,36.67218087,3.76839191,170.066304522074,3.311158001E-05,13.5557103209447,4.660998346E-05,3.549204452736,0.404140636764,2.885269420044,0.267561436068,16.2708905788605,22.1553257911805,0,0.404140636764,0,0.267561436068,0,22.1553257911805,32.87960242,4.15351709,3.78247955,-0.07765821,0.72742415,-0.06946829,2.05639831935681,277.44873025132,0.654073119164,S
33,34,170.061557730196,2.457182185E-05,13.6372489296062,8.358335832E-05,52.61762994,8.61881135,36.83864204,3.72553728,170.061557730196,2.457182185E-05,13.6372489296062,8.358335832E-05,5.304420394128,0.70883027046,2.70985176252,0.207401463108,178.360287653617,8.3895559400151,0,0.70883027046,0,0.207401463108,0,8.3895559400151,44.0163829,4.94631755,3.78248001,-0.07765822,2.4257065,-0.19752197,2.90453999281163,79.2196929909353,0.592891156673,S
34,35,170.05673636454,6.252375255E-05,13.5780375214809,6.709985697E-05,43.56590774,9.01573893,29.87878286,3.97846573,170.05673636454,6.252375255E-05,13.5780375214809,6.709985697E-05,4.4713275534,0.675358297668,3.281731459056,0.38522168424,41.0152245501252,20.614676513362,3.395339049996,0.675358297668,0,0.38522168424,29.4596434487912,20.614676513362,35.07925671,4.26529085,3.78247955,-0.07765822,0.7497714,-0.06167968,1.08126208136346,319.697066895167,0.806546211243,S
35,37,170.03709919876,4.910656221E-05,13.5929506007827,7.505798536E-05,23.58630361,6.61325022,23.31825418,3.76114117,170.03709919876,4.910656221E-05,13.5929506007827,7.505798536E-05,3.549048952032,0.63639174312,2.868187742964,0.416142655704,1.32609158972727,33.8834917198321,0,0.63639174312,0,0.416142655704,0,33.8834917198321,17.20532591,3.58613473,3.78247978,-0.07765822,0.36286946,-0.07658714,1.97946273597697,5.66817942324582,0.907314181328,S
36,38,170.035763955485,3.754155927E-05,13.5410689448158,6.430245536E-05,30.46334561,6.74800868,29.41213222,3.75445871,170.035763955485,3.754155927E-05,13.5410689448158,6.430245536E-05,3.73702684986,0.550759984344,2.789206945812,0.30838001382,9.91723932262474,20.2176806199568,0,0.550759984344,0,0.30838001382,0,20.2176806199568,24.74918688,3.71501869,3.78247955,-0.07765822,0.58010016,-0.07098964,3.56452607477264,305.070170131806,0.469404608011,S
37,39,170.031742662388,0.00034426327206,13.5978009143745,0.00061362747123,75.2582348,14.47463719,21.25241722,3.78247955,170.032917654027,0.00034426327206,13.5972294039429,0.00061362747123,11.427574317408,5.73189893442,4.543414048584,1.65008253006,116.000735447018,34.9531540026809,10.839470457888,5.73189893442,3.567454945704,1.65008253006,116.825019408432,34.9531540026809,548.70159738,18.60883522,3.78247955,-0.07765821,4.56319094,17.21225453,2.33342191241432,12.0357905100588,0.916746020317,M
38,40,170.033507505563,4.657586922E-05,13.5937905371842,8.610219041E-05,25.64105628,7.05596031,23.51436436,3.78366621,170.033507505563,4.657586922E-05,13.5937905371842,8.610219041E-05,3.901147896924,0.73407416346,2.812975710876,0.387059386536,7.17483901280203,23.2157889158783,0,0.73407416346,0,0.387059386536,0,23.2157889158783,19.85350046,3.75699767,3.78247978,-0.07765822,0.43042496,-0.07761172,2.19307508118475,6.43872126911552,0.91212952137,S
39,41,170.031033462997,5.516279989E-05,13.5925326374176,6.554072674E-05,24.70516353,6.68259308,24.16051215,3.78813999,170.031033462997,5.516279989E-05,13.5925326374176,6.554072674E-05,3.450565251072,0.581472762912,2.982270910716,0.435058569144,26.3816483194557,46.7100619715687,0,0.581472762912,0,0.435058569144,0,46.7100619715687,17.84245367,3.11828299,3.78247978,-0.07765822,0.36506211,-0.0757878,2.32978428069947,4.19635563858031,0.909546554089,S
40,42,170.030147216226,2.633459886E-05,13.633738412094,3.600958282E-05,47.61151447,6.6638057,46.69232479,3.77780095,170.030147216226,2.633459886E-05,13.633738412094,3.600958282E-05,3.504399644376,0.30990633156,2.928254015592,0.216759965076,13.9493425600078,19.8657266281039,0,0.30990633156,0,0.216759965076,0,19.8657266281039,39.48644414,4.68579946,3.78247978,-0.07765822,0.58035073,-0.0866833,3.55307052823957,48.0576448232974,0.713174283504,S
41,43,170.029654662236,3.692130565E-05,13.6354812483793,5.261662179E-05,29.2516167,6.18041146,31.14085031,3.68010861,170.029654662236,3.692130565E-05,13.6354812483793,5.261662179E-05,3.472238236284,0.465163647552,2.722486793292,0.283811420772,20.9731546778491,21.9174634403794,0,0.465163647552,0,0.283811420772,0,21.9174634403794,24.04742549,3.79851268,3.78247955,-0.07765822,0.53805041,-0.0869168,3.65036254073395,48.81964872219,0.694324910641,S
42,44,170.025880895553,7.566292018E-05,13.5996183100659,0.00010838233065,50.31368395,11.13827467,25.79183213,3.95595285,170.025880895553,7.566292018E-05,13.5996183100659,0.00010838233065,5.659719801624,1.02618183798,3.468684239928,0.450062885844,29.6961997507061,16.827502183169,4.90479523686,1.02618183798,0,0.450062885844,25.4960832768568,16.827502183169,41.40990985,5.73890867,3.78247955,-0.07765822,1.82931626,0.49397318,2.69071887153218,12.7901596582508,0.909611999989,S
43,45,170.025963814356,8.617056521E-05,13.6379573447743,9.332471545E-05,32.09784867,8.87458845,22.2833987,3.92194792,170.025963814356,8.617056521E-05,13.6379573447743,9.332471545E-05,4.671921631464,0.97288262172,3.102807771144,0.461562753636,41.3753508723835,21.5552356760758,3.638498455944,0.97288262172,0,0.461562753636,31.7987129707198,21.5552356760758,22.82790846,4.15351712,3.78247955,-0.07765822,0.54485241,-0.07453236,3.90441674265834,47.8788284980499,0.693911790848,S
44,46,170.018090686768,5.181793227E-05,13.6419102827249,8.701436448E-05,20.71732152,6.49773598,20.86911185,3.72101595,170.018090686768,5.181793227E-05,13.6419102827249,8.701436448E-05,3.633936671232,0.745313838588,2.749212341352,0.4261491081,10.0272014603412,29.3575351515757,0,0.745313838588,0,0.4261491081,0,29.3575351515757,13.73457326,3.06757588,3.78247978,-0.07765822,0.34650671,-0.0757196,4.39201339169803,45.5126260790485,0.611261665821,S
45,47,170.014263107389,7.627360633E-05,13.6034720662378,8.28215364E-05,23.37762306,7.25113414,20.7834987,3.81334185,170.014263107389,7.627360633E-05,13.6034720662378,8.28215364E-05,3.94212523896,0.839692906524,2.871488821248,0.45382793508,139.30002329894,27.2678802879984,0,0.839692906524,0,0.45382793508,0,27.2678802879984,15.9365297,3.62960462,3.78247978,-0.07765822,0.29667291,-0.07596206,3.40343963222342,14.0637546378753,0.844220161438,S
46,48,170.013923428349,8.908595843E-05,13.5283020189288,0.00010912828975,45.38168511,11.31274798,23.13781825,4.02748726,170.013923428349,8.908595843E-05,13.5283020189288,0.00010912828975,5.329252938924,1.049513289156,3.703803726492,0.569836016388,145.768930607825,24.1004535485257,4.297393882656,1.049513289156,1.624892568012,0.569836016388,156.966209238021,24.1004535485257,29.91801957,4.54994998,3.78247955,-0.07765822,1.21103187,-0.05859074,4.960165045469,312.051122322466,0.317976713181,S
47,49,170.011766798688,2.99680147E-06,13.597771668373,1.8396636E-06,923.1724479,12.38712452,745.07614878,3.78247978,170.011882421802,2.99680147E-06,13.5976553408246,1.8396636E-06,4.175941235832,0.025489446948,3.191821075152,0.01545697314,5.85899382216725,0.94373101884273,0,0.025489446948,0,0.01545697314,0,0.94373101884273,924.17092565,10.11214924,3.78247978,-0.07765822,4.12650525,0.21571972,3.48104375245353,8.00970097868222,0.832164406776,M
48,50,170.002557522679,3.899892051E-05,13.6250911903036,7.054164274E-05,24.3232276,6.16351355,25.95796876,3.63497222,170.002557522679,3.899892051E-05,13.6250911903036,7.054164274E-05,3.656609062272,0.613161306468,2.578861299456,0.301573069236,14.684614124348,18.836617275604,0,0.613161306468,0,0.301573069236,0,18.836617275604,17.87821733,3.45244264,3.78247978,-0.07765822,0.5914564,-0.07458093,4.51472372939001,28.0694291963865,0.659193694592,S
49,51,170.002492830719,5.009536653E-05,13.6056740011565,0.00010874077909,24.78808176,7.5280092,21.01170859,3.802133,170.002492830719,5.009536653E-05,13.6056740011565,0.00010874077909,4.228613687916,0.923551238376,2.80762751502,0.420928544232,176.057401101006,21.7095445303281,0,0.923551238376,0,0.420928544232,0,21.7095445303281,18.30196655,3.83957891,3.78247978,-0.07765822,0.34503242,-0.07543911,4.10156173902033,13.5264668502604,0.762779057026,S
50,52,169.99840664685,6.153896028E-05,13.5790925296886,8.039322014E-05,15.56101229,5.46561432,18.92691281,3.48823615,169.99840664685,6.153896028E-05,13.5790925296886,8.039322014E-05,3.455466221016,0.778701105648,2.394458896212,0.360907113384,33.0713332830852,23.4777226755658,0,0.778701105648,0,0.360907113384,0,23.4777226755658,9.35228384,2.80030097,3.78248001,-0.07765821,0.16500987,-0.07701686,4.27406509582333,351.449304005946,0.680044651031,S
51,53,169.996419905917,2.090070459E-05,13.6041501739736,3.638394526E-05,58.3956046,6.73413221,56.2928747,3.67664327,169.996419905917,2.090070459E-05,13.6041501739736,3.638394526E-05,4.04208505404,0.328937613012,2.582719760664,0.13538337318,22.3955257642888,7.16045625885784,0,0.328937613012,0,0.13538337318,0,7.16045625885784,50.15794106,5.07156034,3.78247978,-0.07765822,1.21633866,-0.08291009,4.42788277685794,11.3050186795127,0.696637392044,S
52,54,169.991750779994,1.680040519E-05,13.5956914859377,2.859183935E-05,54.73738432,5.95049618,60.71696471,3.60523395,169.991750779994,1.680040519E-05,13.5956914859377,2.859183935E-05,3.549307202748,0.2504405313,2.556150560712,0.127723909356,16.9901664509172,8.39294932168825,0,0.2504405313,0,0.127723909356,0,8.39294932168825,47.47552784,4.11558461,3.78247955,-0.07765822,1.06384744,-0.11237326,4.62848931103952,4.46801599998946,0.646367251873,S
53,55,169.988485719035,2.197124623E-05,13.6052567044063,4.052715569E-05,100.16253774,9.58052633,63.40764719,3.98429346,169.988485719035,2.197124623E-05,13.6052567044063,4.052715569E-05,4.782730210524,0.346202541792,3.323868843132,0.181304619444,8.29909200733836,8.52937753762559,0,0.346202541792,0,0.181304619444,0,8.52937753762559,143.22452968,10.25078383,3.78247978,-0.07765822,5.57260273,7.61966112,4.89468867164893,11.0071186745896,0.599406599998,S
54,56,169.986860848868,7.187863611E-05,13.5991812960073,7.797414677E-05,23.17684384,6.57170292,22.9253398,3.60117802,169.986860848868,7.187863611E-05,13.5991812960073,7.797414677E-05,4.15498120164,0.848999069856,2.448643368528,0.295695697428,42.0057394100309,14.9718754010918,0,0.848999069856,0,0.295695697428,0,14.9718754010918,17.21108638,3.8802105,3.78247978,-0.07765822,0.20501412,-0.07766412,4.93257679506668,6.63647270103732,0.585922658443,S
55,57,169.985532126039,5.53559273E-06,13.6322519743319,9.57744261E-06,228.58815987,7.08324442,208.70397339,3.78731716,169.985532126039,5.53559273E-06,13.6322519743319,9.57744261E-06,3.909746593044,0.082938855024,2.819230745076,0.04376461518,13.8891915574654,2.6001947414706,0,0.082938855024,0,0.04376461518,0,2.6001947414706,231.54420102,6.00597572,3.78247955,-0.07765822,2.3986297,0.21593623,5.59359584442807,27.1712402110295,0.435739308596,S


==> anc/N3735_B_L.csv <==
Source,list,for,N3735_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,173.98875,DEC=,70.5355833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,174.407171271898,2.822461041E-05,70.6412053430899,4.996202846E-05,206.44335208,31.814445,176.96195533,16.34037586,174.407171271898,2.822461041E-05,70.6412053430899,4.996202846E-05,3.998903299524,0.426181985208,2.931634092816,0.234541579176,172.760627914597,14.4095982036922,0,0.426181985208,0,0.234541579176,0,14.4095982036922,144.10932529,14.29415224,16.07811282,-0.35218486,2.28096701,-0.36592817,10.4775831362702,142.585225308441,0.662025038534076,S
1,1,174.368448989795,6.59228429E-06,70.4107260964966,6.8906864E-06,987.87572113,29.81759191,949.27335551,16.75885151,174.368448989795,6.59228429E-06,70.4107260964966,6.8906864E-06,3.29246639658,0.05915873934,3.176284688964,0.055096978824,26.0857160944735,20.6333166999134,0.722438138376,0.05915873934,0.540559320948,0.055096978824,156.664138147364,20.6333166999134,968.8926708,21.0176612,16.60163616,-0.35218486,7.44959925,-0.32020719,10.6820618230481,224.352952495739,0.650751774419725,S
2,2,174.371799349805,5.994153688E-05,70.5447032425716,6.457074013E-05,142.5530913,34.23154114,114.50743848,17.02097178,174.371799349805,5.994153688E-05,70.5447032425716,6.457074013E-05,3.664979978472,0.56231009586,3.413501286912,0.491583277116,28.4784188497299,88.4108912293199,1.726180932564,0.56231009586,1.410468767208,0.491583277116,23.8102809625598,88.4108912293199,114.95004064,16.88012178,16.27441816,-0.35218488,2.55315103,-0.3206755,7.67620436449461,175.731668887205,0.805787169130635,S
3,3,174.365156804959,5.615729456E-05,70.4449495091667,8.654076745E-05,86.77946975,27.3357276,90.62489451,15.85362376,174.365156804959,5.615729456E-05,70.4449495091667,8.654076745E-05,3.738805643448,0.791469886104,2.573746873344,0.37207148904,25.5123669305705,22.6191762195671,0,0.791469886104,0,0.37207148904,0,22.6191762195671,62.412253,14.42375977,16.45403427,-0.35218491,0.98252713,-0.35276221,9.298397328933,215.613731493431,0.725329791094224,S
4,4,174.35829372457,7.677298683E-05,70.6007086000673,5.509771375E-05,137.15573306,33.7527538,111.10241681,16.7327329,174.35829372457,7.677298683E-05,70.6007086000673,5.509771375E-05,4.04393242212,0.689262061212,3.067718498064,0.408245837292,66.2308933110482,25.7486327764422,2.477578791708,0.689262061212,0,0.408245837292,69.4247625752019,25.7486327764422,101.04464043,19.243852,16.23416574,-0.35218488,3.70747512,-0.31519994,8.3475302991936,151.91458315791,0.773603886762093,S
5,5,174.348138333161,8.219889375E-05,70.5524311648332,8.801194057E-05,113.57410907,36.19211456,87.7382983,17.52038873,174.348138333161,8.219889375E-05,70.5524311648332,8.801194057E-05,3.700742579748,0.755768840184,3.515036800752,0.68633924526,22.7115370065116,162.035200802102,1.816829397216,0.755768840184,1.623320435124,0.68633924526,8.47530758567401,162.035200802102,74.90870516,13.72763722,16.63960029,-0.35218483,2.42582951,-1.58016348,7.25313991762372,171.819214170713,0.825141339539206,S
6,6,174.345626082503,3.670116065E-05,70.5511616955283,4.566650774E-05,206.81000551,33.93615477,174.41889587,17.41330435,174.345626082503,3.670116065E-05,70.5511616955283,4.566650774E-05,3.710357656776,0.39573666162,3.211373680992,0.3001066704,18.8870268195431,30.5184753867703,1.836275919552,0.39573666162,0.769951452672,0.3001066704,14.5933742338123,30.5184753867703,181.2113923,18.34005094,16.8434708,-0.35218488,3.35370305,-1.7293554,7.19335468844674,172.365683997686,0.827814487189969,S
7,7,174.322981217652,3.860159137E-05,70.6629325121345,3.668883084E-05,180.11653635,30.04773483,170.90311519,16.74571429,174.322981217652,3.860159137E-05,70.6629325121345,3.668883084E-05,3.310228917072,0.32977012536,3.199448489832,0.308339552412,69.911640625456,118.959518631759,0.9959774634,0.32977012536,0.295183335312,0.308339552412,99.5109912539101,118.959518631759,153.44781582,19.29698547,16.53946856,-0.35218488,3.32501145,-0.32483061,10.1369276279337,130.924298130106,0.68063379396538,S
8,8,174.318735503706,6.13235555E-05,70.5319322336733,6.921359222E-05,84.53667942,27.14938669,90.99374487,16.44747378,174.318735503706,6.13235555E-05,70.5319322336733,6.921359222E-05,3.147662307708,0.586757225628,2.966019268716,0.519851118816,179.720325766367,127.013609769387,0,0.586757225628,0,0.519851118816,0,127.013609769387,55.79450139,12.92031503,16.78105036,-0.35218486,0.78778055,-0.35153408,6.60171561587478,181.746036731096,0.853393590020028,S
9,9,174.294091956886,1.766197673E-05,70.4891643318654,2.292602006E-05,357.99740117,31.11192991,327.95572377,16.89125977,174.294091956886,1.766197673E-05,70.4891643318654,2.292602006E-05,3.540409809228,0.19435310766,3.098415148848,0.149725339128,0.36370970328504,17.0136822178814,0,0.19435310766,0,0.149725339128,0,17.0136822178814,321.2056405,23.46973706,16.60410453,-0.35218486,6.00823478,-0.22743423,6.71645641642596,204.354776339611,0.84856036969517,S
10,10,174.285638547535,7.808193204E-05,70.6552149903333,6.5184012E-05,89.76120263,29.2644643,88.18490257,16.67464951,174.285638547535,7.808193204E-05,70.6552149903333,6.5184012E-05,3.347267164092,0.662149817784,3.055858855848,0.552322014588,92.9555051379999,88.2191630872319,0,0.662149817784,0,0.552322014588,0,88.2191630872319,56.45501288,12.31901589,16.62776776,-0.35218486,0.64590216,-0.35142514,9.30308587257094,129.36592808804,0.725084906991991,S
11,11,174.2635822853,5.171055638E-05,70.5376209424844,8.224907034E-05,115.84330287,30.90195927,100.20062893,16.01305961,174.2635822853,5.171055638E-05,70.5376209424844,8.224907034E-05,3.90944492856,0.709553176092,2.971759051044,0.418168669464,13.5222225022308,27.2665180651765,0,0.709553176092,0,0.418168669464,0,27.2665180651765,86.50877661,14.91673388,15.72207111,-0.35218483,1.42976057,-0.34499985,5.49587827817169,178.595782540801,0.896580605835576,S
12,12,174.256385120669,0.00010772039753,70.4908759142051,5.715143586E-05,137.2262776,37.61296074,95.64452544,16.74197351,174.256385120669,0.00010772039753,70.4908759142051,5.715143586E-05,4.521275251488,0.91371463182,3.188926673712,0.483490526184,92.5411051663533,24.6989526148764,0,0.91371463182,0,0.483490526184,0,24.6989526148764,94.83014793,15.74814719,16.02252996,-0.35218483,2.43482305,-0.35002276,5.99089758663339,206.473411961834,0.878031562986699,S
13,13,174.251897072518,7.927702331E-05,70.5947391551177,6.496650919E-05,81.29391313,26.29302772,83.92602391,15.29121633,174.251897072518,7.927702331E-05,70.5947391551177,6.496650919E-05,3.595697744148,0.756732594996,2.707114322088,0.427010054796,56.4176409796347,29.7535936695488,0,0.756732594996,0,0.427010054796,0,29.7535936695488,56.35046385,14.10570864,15.6502756,-0.35218483,1.35127448,-0.34989529,6.3401035702921,145.8323165141,0.864174668117848,S
14,14,174.251048028675,6.726797401E-05,70.6155367342639,5.978627827E-05,131.89046798,32.96564131,109.32782202,16.73223486,174.251048028675,6.726797401E-05,70.6155367342639,5.978627827E-05,3.691244650032,0.59565320676,3.284267051412,0.47672104086,61.4412058400944,56.6965159647235,1.838061308268,0.59565320676,0.958274019,0.47672104086,69.336344480006,56.6965159647235,94.87087973,16.36694161,16.11189145,-0.35218486,3.69109694,-0.30770573,7.0997279187703,137.368814243889,0.831969005431754,S
15,15,174.239218446052,4.783968279E-05,70.6714411862149,4.995537293E-05,195.69643602,35.7705424,157.46143127,17.71298155,174.239218446052,4.783968279E-05,70.6714411862149,4.995537293E-05,3.944546448516,0.489436979616,3.166219219176,0.32290608312,42.0811875117443,23.4682015757409,2.260845480564,0.489436979616,0.598327179084,0.32290608312,43.4537023024549,23.4682015757409,160.55840787,19.60008886,17.07695264,-0.35218488,3.62873175,-0.29447074,9.55798494249234,121.35971752701,0.711681051525867,S
16,16,174.200310762651,5.305721713E-05,70.5039394718028,9.319348467E-05,107.0909017,32.40136511,97.39361443,17.31424407,174.200310762651,5.305721713E-05,70.5039394718028,9.319348467E-05,3.872664384804,0.796336206408,2.8532529873,0.438530479524,171.550415290084,27.439941878795,0,0.796336206408,0,0.438530479524,0,27.439941878795,76.10441959,16.15051225,17.23392779,-0.35218483,1.4009471,-0.43335606,4.63938557922154,204.057463483,0.925454588557838,S
17,17,174.197323569867,4.088943806E-05,70.5051064928376,6.904410218E-05,148.01880211,32.32017317,134.95970828,17.16108613,174.197323569867,4.088943806E-05,70.5051064928376,6.904410218E-05,4.02663789774,0.615579739884,2.737147579452,0.289492791084,20.7409386758414,16.1280317605477,0,0.615579739884,0,0.289492791084,0,16.1280317605477,114.91955314,19.98397801,17.2681157,-0.35218488,2.70318037,-0.65653154,4.55625456476428,203.563661890185,0.928029725017628,S
18,18,174.191825727167,8.353787826E-05,70.5011594040637,8.365042175E-05,111.96103632,35.73623812,88.4611044,17.57787806,174.191825727167,8.353787826E-05,70.5011594040637,8.365042175E-05,3.568937359608,0.709632745524,3.563720734212,0.707680326924,149.821224656341,0.19142905069975,1.755697736448,0.709632745524,1.496672749512,0.707680326924,124.959649393874,0.19142905069975,76.07313463,15.69275249,16.74546002,-0.35218483,0.92574618,-0.35063573,4.55838264074244,206.847442052144,0.927964319370063,S
19,19,174.187960452259,3.391107726E-05,70.6391934360905,2.987827268E-05,239.95248209,32.18828815,218.8458369,17.39735841,174.187960452259,3.391107726E-05,70.6391934360905,2.987827268E-05,3.609513653724,0.310824462852,3.05257907736,0.22402189296,56.9215018847958,21.0683556450225,1.647303726744,0.310824462852,0,0.22402189296,62.2256172171066,21.0683556450225,219.0077197,21.37260465,17.11812547,-0.35218483,2.93530184,-0.32685674,7.37755063024976,122.486420578323,0.819528685716684,S
20,20,174.17645750098,4.039545606E-05,70.4340817950004,4.969823726E-05,215.83412343,35.6884915,163.4218481,17.01474839,174.17645750098,4.039545606E-05,70.4340817950004,4.969823726E-05,3.865451918904,0.423540177372,3.433509956952,0.3396837726,10.0557253264275,38.16897588776,2.15500051368,0.423540177372,1.40418628992,0.3396837726,3.49624241734365,38.16897588776,187.2553204,18.6836576,16.14451139,-0.35218486,4.54477367,-0.15944055,7.15848951602288,238.204867308112,0.829366120147415,S
21,21,174.174101820669,4.902344912E-05,70.5839137952014,5.924312032E-05,83.70552836,23.86045458,100.09925667,15.39236732,174.174101820669,4.902344912E-05,70.5839137952014,5.924312032E-05,3.167423055684,0.536394677472,2.65304903598,0.37043842032,29.227113916695,38.0872270489857,0,0.536394677472,0,0.37043842032,0,38.0872270489857,62.58426919,14.87727981,16.28769678,-0.35218483,1.084416,-0.35937066,4.70203134606224,141.835799269714,0.923486821105714,S
22,22,174.165909717659,7.088104986E-05,70.6683035954785,7.112448703E-05,177.77183619,38.46261118,130.40779163,17.481246,174.165909717659,7.088104986E-05,70.6683035954785,7.112448703E-05,4.767933236868,0.792550033344,2.873150007876,0.31059858006,45.0333872836021,13.9210184419921,3.506899339008,0.792550033344,0,0.31059858006,45.6788774896557,13.9210184419921,128.98188936,20.771143,17.25505535,-0.35218488,4.57474789,-0.27797202,8.71070256012864,113.825988256439,0.75550958181099,S
23,23,174.160277159894,3.66428596E-05,70.5382612732238,3.731073423E-05,169.89630927,28.5263942,166.88191727,16.25800955,174.160277159894,3.66428596E-05,70.5382612732238,3.731073423E-05,3.325485115404,0.336717464148,3.076433466084,0.288371993976,138.53453955881,52.8426768317781,1.17301363884,0.336717464148,0,0.288371993976,133.627529531317,52.8426768317781,142.30519497,17.80723474,16.20477815,-0.35218488,2.12045165,-0.3583921,3.43292526220917,177.236458994518,0.958658044715546,S
24,24,174.154923345188,2.980041539E-05,70.4147397151592,4.53908137E-05,176.0832366,29.43043267,170.89760556,16.5319703,174.154923345188,2.980041539E-05,70.4147397151592,4.53908137E-05,3.58490979108,0.385736557536,2.888235672408,0.251187102396,5.43608178316364,20.2390351111454,0,0.385736557536,0,0.251187102396,0,20.2390351111454,148.41219396,18.02664005,16.55563574,-0.35218488,2.56879753,-0.37389927,7.97968109740223,245.238952192518,0.791452123596901,S
25,25,174.15394416811,7.975782364E-05,70.6157247818271,4.876761597E-05,176.97329323,38.54941887,125.00748661,17.3860363,174.15394416811,7.975782364E-05,70.6157247818271,4.876761597E-05,4.354263737532,0.682155472932,3.267271751184,0.4034091438,80.6952888643839,23.0517336363243,2.991213759888,0.682155472932,0.756566012556,0.4034091438,83.4955082480315,23.0517336363243,134.1893536,16.07876113,16.54803054,-0.35218486,1.95518282,-0.33553104,5.82980911237231,124.35291914028,0.884211335275596,S
26,26,174.112257660897,4.843241402E-05,70.5164589460611,5.711735443E-05,132.13036433,30.91333543,125.99307634,17.26305068,174.112257660897,4.843241402E-05,70.5164589460611,5.711735443E-05,3.408163032996,0.489686170608,3.092170140036,0.404024438232,15.428405325043,59.9864741686658,0,0.489686170608,0,0.404024438232,0,59.9864741686658,104.08673523,16.22078697,17.09652861,-0.35218483,1.66334939,-0.33017972,2.72396530724019,204.855128627391,0.973821005576453,S
27,27,174.095929469366,4.71396814E-06,70.6305450970215,4.96449237E-06,1389.18734773,31.18187232,1392.14060794,18.02581874,174.095929469366,4.71396814E-06,70.6305450970215,4.96449237E-06,3.213025294608,0.04221275346,3.120986630232,0.039827786292,13.6295574778714,18.4124237229946,0,0.04221275346,0,0.039827786292,0,18.4124237229946,1350.4383801,25.91377601,18.03826308,-0.35218488,11.13037979,-0.95390249,6.08557321294189,110.516128256399,0.874336358361494,S
28,28,174.082957208196,3.767411004E-05,70.5768472078934,4.586693657E-05,215.97403439,34.29086264,180.14413475,17.35000791,174.082957208196,3.767411004E-05,70.5768472078934,4.586693657E-05,3.966537553596,0.431356619664,3.03736984182,0.259078802436,32.8755647007494,16.7982176870721,2.294953865064,0.431356619664,0,0.259078802436,32.7334518257099,16.7982176870721,179.79718919,18.4071234,16.90507088,-0.35218488,4.02504702,-0.31200375,3.10968337674418,127.189828206408,0.965982664802405,S
29,29,174.061374141876,4.353451031E-05,70.4942228259909,5.769356103E-05,96.21758777,24.62777147,110.91797175,15.46228418,174.061374141876,4.353451031E-05,70.4942228259909,5.769356103E-05,3.299951317068,0.51821694648,2.641635055116,0.326897955252,25.281840101774,27.9846121806249,0,0.51821694648,0,0.326897955252,0,27.9846121806249,72.59482926,15.21109597,16.23149183,-0.35218483,3.2692501,-0.33034206,2.87594935490707,239.608484452351,0.970850739901499,S
30,30,174.044162010791,6.753088053E-05,70.6593199681425,9.442986475E-05,642.49659784,76.66789228,196.77528188,18.25056263,174.044162010791,6.753088053E-05,70.6593199681425,9.442986475E-05,8.389254527604,0.936912349548,3.911160229992,0.301259981016,33.3319466465248,8.02686210870319,7.740332132364,0.936912349548,2.376779077872,0.301259981016,33.3244825000646,8.02686210870319,588.21467966,44.53223514,18.82055221,-0.35218488,17.20919863,0.58556003,7.50590345777908,98.4355828716905,0.813668690338792,S
31,31,174.039738872297,6.416889538E-05,70.519922492191,6.896963281E-05,106.26818182,31.87548924,106.64231408,18.32844266,174.039738872297,6.416889538E-05,70.519922492191,6.896963281E-05,3.490487254584,0.66182322564,2.86889942412,0.446942223468,39.4901064667483,38.9551118928184,0,0.66182322564,0,0.446942223468,0,38.9551118928184,76.87432623,16.19724072,18.47714884,-0.35218483,0.67993193,-0.3533271,1.38672066940775,222.632820821777,0.993166306917368,S
32,32,174.035879637446,5.995491303E-05,70.5323393757883,6.881178059E-05,205.38776866,46.17487144,147.95673288,21.23786954,174.035879637446,5.995491303E-05,70.5323393757883,6.881178059E-05,4.037825650752,0.618720278904,3.454776471096,0.464542654212,30.3498900956388,40.7075397808392,2.416782370392,0.618720278904,1.511218451376,0.464542654212,29.5531717267993,40.7075397808392,154.49665961,22.62735734,20.05154238,-0.35218488,3.36710127,-0.31955602,0.962242309942213,191.647801003873,0.996705320917609,S
33,33,174.033689003374,8.784452479E-05,70.4822695426009,0.00010198064951,137.79463256,41.82403035,88.35822628,17.72041103,174.033689003374,8.784452479E-05,70.4822695426009,0.00010198064951,4.25276809776,0.902034152676,3.685033736928,0.698785351668,153.216711399838,61.7072547320207,2.874966247764,0.902034152676,1.812504365208,0.698785351668,149.174210409843,61.7072547320207,85.47697597,15.85490641,16.51075763,-0.35218483,1.57613965,-0.34769636,3.32293322042059,254.27033434779,0.961227013350691,S
34,34,174.033657032732,8.073801119E-05,70.6212637367418,7.854412698E-05,123.15851674,35.85930101,94.4798144,17.22796222,174.033657032732,8.073801119E-05,70.6212637367418,7.854412698E-05,3.926601939636,0.768508380216,3.336081845364,0.566754170256,47.7169233866345,49.5299730063625,2.238028286616,0.768508380216,1.193295273912,0.566754170256,50.774796954861,49.5299730063625,85.2463567,15.95098406,16.41652307,-0.35218483,2.0604748,-0.34283778,5.2183116839225,99.8650000840894,0.906396366995256,S
35,35,174.025459116444,1.908788013E-05,70.4465283263645,1.845287914E-05,383.43330502,30.53132978,349.81006499,16.53663432,174.025459116444,1.908788013E-05,70.4465283263645,1.845287914E-05,3.52895458752,0.176886064728,3.121329748788,0.139162346856,49.1655065530736,16.6309093260183,1.43722299492,0.176886064728,0.125248295376,0.139162346856,55.051665892417,16.6309093260183,353.63657594,20.96866079,16.23273965,-0.35218483,4.32687921,-0.44061176,5.39368978843117,262.144722944843,0.90024427344797,S
36,36,174.024286996785,2.042845949E-05,70.546180811454,1.568033633E-05,610.4055828,88.18357363,373.47913095,17.99588426,174.024745844053,2.042845949E-05,70.5461118861117,1.568033633E-05,3.313492232544,0.173503446048,2.899972776528,0.132504292044,5.46466971399047,15.8203374531586,0,0.173503446048,0,0.132504292044,0,15.8203374531586,456.79835993,30.75183694,17.99588426,-0.35218488,3.9805459,-0.4255069,0.953336932294748,138.14948705433,0.996765949843869,M
37,37,174.02202085101,3.08166146E-06,70.6607485401968,2.98498733E-06,3517.94006616,44.49653758,3098.20523166,23.58124714,174.02202085101,3.08166146E-06,70.6607485401968,2.98498733E-06,3.40757496648,0.026148972888,3.348586588176,0.025279326108,99.7921879715478,17.8517202102058,1.384703979336,0.026148972888,0.890083118448,0.025279326108,116.170718847386,17.8517202102058,3620.64557429,41.44534234,22.91450801,-0.35218483,27.34626833,10.25631445,7.53913331073443,95.030531160352,0.812140250862118,S
38,38,174.020891207605,2.486049524E-05,70.5794413185232,2.682893375E-05,359.13988172,35.98699882,289.87416587,17.95696348,174.020891207605,2.486049524E-05,70.5794413185232,2.682893375E-05,3.633364100268,0.231043243356,3.426675600564,0.206792800884,23.2678627092794,44.2682625913853,1.670845139964,0.231043243356,1.427169654792,0.206792800884,11.7896568753225,44.2682625913853,329.68247561,21.44756541,17.17816485,-0.35218483,3.77019774,-0.3507991,2.70864046687756,103.69361813142,0.974111913427402,S
39,39,174.021455690714,7.41416078E-05,70.5723989708751,0.00010317148097,180.25816522,43.62482406,110.39789956,17.57441132,174.021455690714,7.41416078E-05,70.5723989708751,0.00010317148097,5.171390826228,0.992145680604,3.172886430516,0.419108427936,31.4203598235847,17.1953134830724,4.034586432132,0.992145680604,0.646298528148,0.419108427936,31.2973733849637,17.1953134830724,124.176212,20.86347345,16.950793,-0.35218488,3.90286777,-0.30729535,2.30352083892367,106.460310378898,0.981226836787878,S
40,40,173.992925320716,0.0001162514036,70.5343902354562,0.00014111590704,13434.04554589,515.42373414,1412.03910436,26.86643165,173.988894513662,0.0001162514036,70.5353582059643,0.00014111590704,40.706972926704,1.522845927648,8.687734881336,0.288559408428,129.068867429808,2.81976238762466,40.588208544924,1.522845927648,8.063300306736,0.288559408428,129.066145114299,2.81976238762466,53594.98451588,529.86456265,26.86643165,-0.35218488,136.12881594,203.50265549,0.109970844699597,220.611545674059,0.999956915745445,M
41,41,173.99975418086,2.153445539E-05,70.4061666941169,2.063374626E-05,322.20952754,29.72048324,300.91104086,16.38828453,173.99975418086,2.153445539E-05,70.4061666941169,2.063374626E-05,3.324797735112,0.183447475848,3.236411895552,0.173983483944,108.112410116621,83.0359706170964,1.175173914924,0.183447475848,0.180716673708,0.173983483944,117.320242703984,83.0359706170964,297.16496465,21.37298974,16.12680171,-0.35218483,8.05094896,-0.15002394,7.76813445836244,268.366675053888,0.801483372042613,S
42,42,173.966429141932,1.640824478E-05,70.5895285485082,1.874528055E-05,1812.29327294,60.41314136,758.7039752,17.3654953,173.966888427836,1.640824478E-05,70.5893497222661,1.874528055E-05,6.452804690568,0.204102933048,2.96304839154,0.054248267556,130.592989535592,1.87986699078993,5.655027586356,0.204102933048,0,0.054248267556,130.428146448542,1.87986699078993,2060.94913737,63.18556625,17.3654953,-0.35218488,25.90124859,26.27939466,3.26725179313248,82.1705944868705,0.962497481121538,M
43,43,173.95220188178,3.83859894E-05,70.4085466274624,3.387820369E-05,186.84734771,28.66268835,175.21480682,15.74176949,173.95220188178,3.83859894E-05,70.4085466274624,3.387820369E-05,3.64088734632,0.362574601524,2.943320965776,0.238568431716,54.1172510274468,18.9211437457311,1.704801866508,0.362574601524,0,0.238568431716,57.9492351478404,18.9211437457311,157.74079803,16.21638286,15.63449587,-0.35218488,3.45220292,-0.36475373,7.65736669325378,275.510326571962,0.806664846625139,S
44,44,173.946061938405,4.069738512E-05,70.6567490686512,3.589790908E-05,207.47087645,33.5738319,186.27421714,18.01323374,173.946061938405,4.069738512E-05,70.6567490686512,3.589790908E-05,3.475427566572,0.348417112392,3.220511041584,0.300407957388,73.9651984788131,53.4436378294432,1.432126396908,0.348417112392,0.533252298528,0.300407957388,87.5657299819433,53.4436378294432,173.65963112,18.05924776,17.59166662,-0.35218488,2.34360141,-0.37255785,7.3195728317082,83.3442430276194,0.822152627074534,S
45,45,173.93406847197,6.934084045E-05,70.650674124498,0.00010691487879,172.12977736,45.43877225,107.65069976,18.7531241,173.93406847197,6.934084045E-05,70.650674124498,0.00010691487879,4.77134426106,0.950786760204,3.36765000708,0.51285916134,20.974774832848,24.5378470641642,3.513058404912,0.950786760204,1.284629578236,0.51285916134,20.0301118897848,24.5378470641642,116.6970299,19.14787321,17.75049896,-0.35218488,3.43206602,-0.31874282,6.99096805283918,81.0545995553744,0.83674567020929,S
46,46,173.919840011611,1.852095231E-05,70.6564832696559,2.047273004E-05,400.75307656,33.09550023,361.59546906,17.81328456,173.919840011611,1.852095231E-05,70.6564832696559,2.047273004E-05,3.479385842244,0.178322175576,3.200957806824,0.151572089844,154.085265364955,24.9081595061325,1.517832446868,0.178322175576,0,0.151572089844,145.313614956643,24.9081595061325,370.14407757,20.64751861,17.41830238,-0.35218486,3.15105308,-0.33811983,7.38290480541408,79.3098742242921,0.819285639428809,S
47,47,173.91154321127,2.858708373E-05,70.5121982562915,4.703871845E-05,185.26674862,29.82893822,172.07903665,16.22567035,173.91154321127,2.858708373E-05,70.5121982562915,4.703871845E-05,3.74349297492,0.399823484544,2.890148953572,0.24059041074,174.700923266367,16.625566884837,0,0.399823484544,0,0.24059041074,0,16.625566884837,160.02817883,18.21977524,16.14570283,-0.35218488,2.31806098,-0.36501606,2.08667382660202,317.782903980595,0.984575752021969,S
48,48,173.890516449499,4.887376645E-05,70.4492187370479,3.236034622E-05,564.18185188,56.69699424,261.78979887,18.88203288,173.890516449499,4.887376645E-05,70.4492187370479,3.236034622E-05,5.314407635448,0.417068020152,4.075113869748,0.270134331048,98.5575999795807,12.944172407263,4.295979103392,0.417068020152,2.50581760758,0.270134331048,100.039476735943,12.944172407263,566.58249627,33.62398219,17.55977064,-0.35218486,12.90179443,1.57461204,5.54306991560051,290.844263741053,0.894869269882523,S
49,49,173.890884554616,4.474448029E-05,70.6602772867538,4.764301358E-05,144.74458244,30.59361754,143.47620921,17.54097807,173.890884554616,4.474448029E-05,70.6602772867538,4.764301358E-05,3.315212714772,0.421932565908,3.05801617338,0.359133530364,33.3577203948873,63.7136329395014,0,0.421932565908,0,0.359133530364,0,63.7136329395014,117.1559374,17.98987147,17.52408571,-0.35218486,2.69728639,-0.33019074,7.73173964901565,75.4332010913427,0.803191306114439,S
50,50,173.880665740133,6.617294408E-05,70.4332631347852,7.0296168E-05,104.04407228,30.73509348,96.14758154,16.8213612,173.880665740133,6.617294408E-05,70.4332631347852,7.0296168E-05,3.392371808028,0.609875490348,3.20556040992,0.545772657924,28.3562822693103,128.705313047283,1.030177084788,0.609875490348,0.779490936072,0.545772657924,18.6295135893107,128.705313047283,72.96978366,13.84861794,16.52187711,-0.35218483,1.20600998,-0.35431833,6.51024247969499,289.487969280316,0.857201309397463,S
51,51,173.871361057782,7.895451185E-05,70.6559453177697,7.98320891E-05,114.06131496,35.47559632,93.18209682,17.85373049,173.871361057782,7.895451185E-05,70.6559453177697,7.98320891E-05,3.581507523312,0.699270652908,3.434541284484,0.645776591436,138.888846610587,179.889237788892,1.774017108648,0.699270652908,1.166698376784,0.645776591436,132.170562130006,179.889237788892,77.57118349,16.03407864,17.10968354,-0.35218483,1.29516491,-0.3470295,7.59136603213298,72.1017580077425,0.809728461156197,S
52,52,173.868656216014,3.534471101E-05,70.5320887432046,2.616983428E-05,259.87965187,32.17064586,221.29091717,16.60764395,173.868656216014,3.534471101E-05,70.5320887432046,2.616983428E-05,3.715161330708,0.299646680616,3.17657249712,0.221827738608,88.9810172912079,20.9276907377088,0,0.299646680616,0,0.221827738608,0,20.9276907377088,231.84267314,18.94011047,16.10423715,-0.35218486,2.53633493,-0.35085219,2.41041257438831,355.066302070716,0.979457695891815,S
53,53,173.866715775964,5.529689469E-05,70.5463934366965,7.349846416E-05,90.77339553,27.15677423,95.53967924,16.04487202,173.866715775964,5.529689469E-05,70.5463934366965,7.349846416E-05,3.497920172496,0.66710145996,2.729560219992,0.403659929412,153.221544080881,30.5259376950344,0,0.66710145996,0,0.403659929412,0,30.5259376950344,66.59539534,15.79413696,16.44747317,-0.35218483,0.898797,-0.35458609,2.5239749727067,14.9483499027623,0.977493005992034,S
54,54,173.861245748978,3.159372482E-05,70.651701849813,3.945320355E-05,259.64981273,34.21698517,214.36839821,17.13914407,173.861245748978,3.159372482E-05,70.651701849813,3.945320355E-05,4.074233724072,0.37485063882,2.987514191952,0.207565129224,147.041175290651,12.0568067154671,2.614023677124,0.37485063882,0,0.207565129224,144.969057616386,12.0568067154671,221.31444402,23.40838022,16.74573832,-0.35218483,3.93787695,-0.25269489,7.41632825081893,70.0158568690724,0.81776565242276,S
55,55,173.834564776633,8.911751886E-05,70.3978325509395,6.587812539E-05,97.47937913,30.61925808,83.80441868,15.90772353,173.834564776633,8.911751886E-05,70.3978325509395,6.587812539E-05,3.703814616312,0.757070062524,3.155917786848,0.556315400664,84.3770708473966,51.988507814613,0,0.757070062524,0,0.556315400664,0,51.988507814613,64.27702095,13.35486971,15.45710438,-0.35218483,1.7958846,-0.33836565,8.82487782878219,290.590777414436,0.749729920854104,S
56,56,173.804151925201,6.13822594E-06,70.4040979482548,6.06983116E-06,1042.69954511,28.67028825,1008.67878578,16.18884185,173.804151925201,6.13822594E-06,70.4040979482548,6.06983116E-06,3.25370232846,0.05270886072,3.192695714736,0.050766533136,53.5130627002852,34.5039712196811,0.787351366764,0.05270886072,0.21213619794,0.050766533136,110.606917057487,34.5039712196811,1017.95003163,23.43640134,16.05953548,-0.35218488,5.57958811,-0.03302674,8.71482077570509,295.229677368349,0.755301849638132,S
57,57,173.80302611373,4.901763259E-05,70.4761806831092,4.78527351E-05,189.60566165,34.5861879,154.6409285,17.27600293,173.80302611373,4.901763259E-05,70.4761806831092,4.78527351E-05,3.937072164804,0.487636866072,3.12954801966,0.315352373796,133.144637244054,22.0034893679582,2.415108712788,0.487636866072,0,0.315352373796,131.96131586267,22.0034893679582,145.07292267,19.49371319,16.70808524,-0.35218488,4.04768525,-0.28838937,5.15089694108079,316.303004558742,0.908715105454913,S
58,58,173.787925388167,5.43403063E-06,70.6187978941212,5.54942282E-06,1086.65282697,28.48058678,1126.50782179,16.84091124,173.787925388167,5.43403063E-06,70.6187978941212,5.54942282E-06,3.1391276085,0.047322832572,3.087991100124,0.045780130764,25.1308374890437,36.9879277912865,0,0.047322832572,0,0.045780130764,0,36.9879277912865,1044.85035777,25.68578089,16.99824315,-0.35218488,9.78437765,-0.71841993,6.40186578209496,51.3468495668226,0.861659794787709,S
59,59,173.78267627963,2.367167888E-05,70.6423558648644,3.046670958E-05,300.89359036,32.32381443,255.20713351,16.61967893,173.78267627963,2.367167888E-05,70.6423558648644,3.046670958E-05,3.7781114139,0.268003658736,3.135985784568,0.187485533676,21.7424452129942,15.3806340819282,1.961877114216,0.268003658736,0.38029219488,0.187485533676,19.1961608512004,15.3806340819282,276.91234598,22.55371667,16.13433415,-0.35218486,10.19038336,0.708801,7.61097518630286,57.4198202244349,0.808820114189209,S
60,60,173.770279972846,4.140862385E-05,70.4620864432891,8.963593291E-05,217.24522489,41.47634609,131.18579831,16.60414645,173.770279972846,4.140862385E-05,70.4620864432891,8.963593291E-05,5.083507684908,0.759989888712,3.273620234508,0.35078695308,178.690346162872,14.6285428141244,3.956368283604,0.759989888712,0.889303539672,0.35078695308,177.208735304667,14.6285428141244,163.99916105,18.96248695,15.87327642,-0.35218486,6.11519272,-0.22197614,6.21244791942978,314.881572047758,0.869312152673125,S
61,61,173.760255447394,7.0100636E-06,70.4781179661778,7.71356336E-06,970.11533114,31.53400142,920.68536399,17.56100727,173.760255447394,7.0100636E-06,70.4781179661778,7.71356336E-06,3.391426907964,0.0673463385,3.122179910496,0.057200887224,26.7372594298723,9.52037656458386,1.02765919068,0.0673463385,0.280671028704,0.057200887224,21.0378092911152,9.52037656458386,951.99069235,24.13593398,17.36403829,-0.35218488,9.86968644,0.28363908,5.72863317035605,323.103466711633,0.888022496053221,S
62,62,173.757869443141,6.39834942E-06,70.5390700108775,6.95528868E-06,846.47999734,27.28289766,893.32500912,16.30922767,173.757869443141,6.39834942E-06,70.5390700108775,6.95528868E-06,3.201675212916,0.060707410812,2.974116530952,0.052280694756,27.7069008337363,10.1716278651578,0,0.060707410812,0,0.052280694756,0,10.1716278651578,819.55256068,23.65775817,16.55617598,-0.35218486,7.07900472,-0.9178865,4.62039841677151,2.70394271856526,0.926046386431815,S
63,63,173.751878147334,3.399297477E-05,70.4810869390557,3.04597913E-05,249.12142916,34.15110911,225.95293281,18.44546793,173.751878147334,3.399297477E-05,70.4810869390557,3.04597913E-05,3.473550395892,0.295294867596,3.189684766392,0.250039636272,65.5465660521257,40.2944425486326,1.382871781512,0.295294867596,0.460849629564,0.250039636272,78.3730346461121,40.2944425486326,217.8727298,22.70364545,18.05748616,-0.35218483,7.13453255,-0.09836943,5.76021227630139,325.525224694324,0.886838819740083,S
64,64,173.737748582819,9.463141117E-05,70.6362519715795,8.168338287E-05,107.88519977,35.73966786,83.7824802,17.35738226,173.737748582819,9.463141117E-05,70.6362519715795,8.168338287E-05,3.742646952204,0.802706546772,3.457471282488,0.691898946336,93.6806035499727,110.380442690993,2.050879506264,0.802706546772,1.280802575232,0.691898946336,101.679663584427,110.380442690993,71.7414705,15.66359206,16.50925151,-0.35218483,1.30944602,-0.34792819,7.84484076171286,50.4674114421883,0.797866388641113,S
65,65,173.729483163852,2.954451873E-05,70.4776833203109,3.698928496E-05,5146.24640646,156.51269665,685.97850014,20.52357013,173.729047047272,2.954451873E-05,70.4771896458983,3.698928496E-05,8.649688091724,0.315454861584,7.169336076852,0.248082607872,79.5804537535864,8.95801294941869,8.04871356138,0.315454861584,6.428045160792,0.248082607872,80.5798543405693,8.95801294941869,4894.27032713,61.12454418,20.52357013,-0.35218483,17.89688395,-0.63165646,6.24620831116246,326.330438126424,0.867961451227895,M
66,66,173.730679698168,0.00015684860229,70.6675304055687,6.476293354E-05,408.49147733,67.6760587,103.47930197,16.30044972,173.731136416493,0.00015684860229,70.6665995941437,6.476293354E-05,5.457580143336,1.373877994752,2.842365510324,0.42647177754,164.405136312646,16.6827035716573,0,1.373877994752,0,0.42647177754,0,16.6827035716573,292.1021167,27.53869123,16.30044972,-0.35218486,3.83570114,-0.32736165,9.44059147359216,57.1134514416269,0.717875919788247,M
67,67,173.726662251176,4.611909888E-05,70.5289190505913,6.667995912E-05,112.42156999,28.24814365,112.6894028,16.1395148,173.726662251176,4.611909888E-05,70.5289190505913,6.667995912E-05,3.622323595788,0.59361361632,2.767626537948,0.346422164832,21.8365336530502,24.1197563102708,0,0.59361361632,0,0.346422164832,0,24.1197563102708,85.98760589,17.32154472,16.36927664,-0.35218486,2.44297848,-0.33229296,5.25608410073659,355.760567262157,0.905085938386097,S
68,68,173.709045062906,3.334258439E-05,70.4774976416321,4.866010969E-05,4533.43448194,188.56894888,1088.21742203,22.69881588,173.70701084075,3.334258439E-05,70.4774724986507,4.866010969E-05,8.534856985164,0.41812559676,6.204311970876,0.27427987512,102.235805724602,7.59628828712041,7.942929207192,0.41812559676,5.303980905264,0.27427987512,102.689619621744,7.59628828712041,4364.45040487,68.4345519,22.69881588,-0.35218483,21.16845644,1.74050979,6.59611806693276,328.237055496652,0.853627760439596,M
69,69,173.695151347338,0.00016962711385,70.5046776586225,0.00011678847173,230.42264381,62.99789368,84.9823978,17.48402893,173.695151347338,0.00016962711385,70.5046776586225,0.00011678847173,6.720872313672,1.587524277744,4.054141309536,0.726489300384,118.180716533823,22.548838579182,5.959466714088,1.587524277744,2.444588774712,0.726489300384,118.327263246205,22.548838579182,119.59949765,21.86284918,16.92497062,-0.35218483,4.04343109,-0.31898651,6.16019532940659,342.619591342433,0.871391297945016,S
70,70,173.692989932517,6.305366919E-05,70.4861265187627,7.252005038E-05,88.44594933,27.46949824,91.50769582,16.07795119,173.692989932517,6.305366919E-05,70.4861265187627,7.252005038E-05,3.4912103211,0.688472094204,2.78210025306,0.43552051704,35.2561511491654,34.4758357950758,0,0.688472094204,0,0.43552051704,0,34.4758357950758,63.70801798,14.75979429,16.37598325,-0.35218483,1.45812771,-0.35246558,6.62245753420829,333.518758846395,0.852524547750073,S
71,71,173.688528128476,3.43716805E-05,70.6494173976859,3.548128286E-05,137.75832467,24.6477003,157.87336722,15.51791641,173.688528128476,3.43716805E-05,70.6494173976859,3.548128286E-05,3.156332844564,0.332126350776,2.778147859932,0.255084394068,41.1802800582653,32.742673959627,0,0.332126350776,0,0.255084394068,0,32.742673959627,114.15763132,15.70247661,16.16076406,-0.35218486,1.67437656,-0.39153062,9.08162384726061,48.9116313144691,0.73658323062982,S
72,72,173.683613113433,1.914066442E-05,70.5407849410885,3.042218293E-05,403.63683331,35.49051862,298.35284287,16.55156613,173.683613113433,1.914066442E-05,70.5407849410885,3.042218293E-05,4.179235141152,0.257923322892,3.253060521648,0.162224394264,178.754511262953,9.96497148817162,2.699470684656,0.257923322892,0.803951696304,0.162224394264,175.439055465268,9.96497148817162,360.72472666,21.82478632,15.7913164,-0.35218486,6.20958417,-0.38845454,6.10787673678204,3.07278069390992,0.873459112519481,S
73,73,173.611620364637,7.951722401E-05,70.4709679942043,6.403729586E-05,131.06850135,34.9975014,103.33810536,17.10695849,173.611620364637,7.951722401E-05,70.4709679942043,6.403729586E-05,3.947311481184,0.71398397952,3.228980483736,0.489218604372,62.7429669445656,36.751169493407,2.310083849088,0.71398397952,0.745747392924,0.489218604372,66.9489066556748,36.751169493407,95.27853509,18.5214266,16.41301606,-0.35218488,2.00533896,-0.34706676,8.48906426381448,333.003805245637,0.766606074047048,S
74,74,173.585120156756,6.34203629E-06,70.613994789683,4.62570404E-06,2805.12952105,50.40385921,1961.84065099,19.09826278,173.585342759184,6.34203629E-06,70.6137488102154,4.62570404E-06,4.640828830848,0.06115762962,2.937577168584,0.0262296225,31.4645727862903,1.20719202579145,3.327362026164,0.06115762962,0,0.0262296225,31.3340282646833,1.20719202579145,2736.7004581,38.59422997,19.09826278,-0.35218486,14.05638614,-0.56724713,9.32762991887951,30.4804548877607,0.723801960935315,M


==> anc/N3735_C_C.csv <==
Source,list,for,N3735_Ical_1441x1441_field_rob0.image.tt0.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999000000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,173.98875,DEC=,70.5355833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,174.159720436008,6.84739519E-05,70.5382220841869,8.303567437E-05,34.78456627,9.05109905,27.08649384,4.30890563,174.159720436008,6.84739519E-05,70.5382220841869,8.303567437E-05,4.331063424636,0.836076172752,2.7865239057,0.36529173846,143.301411658612,18.2859440265039,2.9259245367,0.836076172752,0,0.36529173846,149.397424368625,18.2859440265039,25.00506921,4.73397766,4.24388918,-0.02110516,0.94619031,-0.00404669,3.42170120816446,177.26733079899,0.518620206759371,S
1,1,174.123525913701,3.943216048E-05,70.5414915509381,3.513620423E-05,54.94724901,7.73358033,50.40977083,4.06704433,174.123525913701,3.943216048E-05,70.5414915509381,3.513620423E-05,4.09538160504,0.418413212784,2.501268379344,0.159359384268,130.703119491434,8.36089277094601,2.480822299656,0.418413212784,0,0.159359384268,134.657984249214,8.36089277094601,45.83297806,5.74984883,4.16955481,-0.02110516,1.93867163,0.09657622,2.71744040968666,172.440807556319,0.66921637486012,S
2,2,174.112160694608,7.594473247E-05,70.516469889058,3.875304104E-05,44.13801908,9.14717687,33.1765994,4.27791002,174.112160694608,7.594473247E-05,70.516469889058,3.875304104E-05,4.270173332148,0.647595932328,2.927917955412,0.32099616828,97.2567216649259,16.8818685988259,0,0.647595932328,0,0.32099616828,0,16.8818685988259,33.81822875,4.8018872,4.15097657,-0.02110516,2.02669412,0.04357839,2.72192902757114,204.859844118175,0.668282198871065,S
3,3,174.095882472581,3.27562784E-05,70.6305805103318,2.852206808E-05,52.79571682,7.37466097,51.76641017,4.17223714,174.095882472581,3.27562784E-05,70.6305805103318,2.852206808E-05,3.438915177204,0.307559271168,2.787103908036,0.20243596482,124.92436750639,17.2518397100782,1.069827187968,0.307559271168,0,0.20243596482,136.316689289901,17.2518397100782,48.12597507,4.44423562,4.18651098,-0.02110515,0.68434866,-0.00912671,6.08723283419937,110.500847094837,0.076330316620155,S
4,4,174.083093553403,5.422075989E-05,70.5768809099347,4.746258812E-05,34.0189606,7.7714217,31.69538347,4.27298258,174.083093553403,5.422075989E-05,70.5768809099347,4.746258812E-05,3.331870860996,0.470437155252,3.027334073508,0.389688077016,112.428659939642,59.8790120155128,1.018272409812,0.470437155252,0.504674396748,0.389688077016,41.2218783091626,59.8790120155128,26.0363353,3.76069382,4.20924562,-0.02110516,0.56989097,-0.00867506,3.11294026329879,127.207126916646,0.585261337876881,S
5,5,174.061618060986,4.303094374E-05,70.4941539494104,4.042592294E-05,32.16816602,6.70459407,34.57496389,4.04370324,174.061618060986,4.303094374E-05,70.4941539494104,4.042592294E-05,3.188091514968,0.403099074288,2.742566967864,0.296695733616,129.012447026847,33.7879443991591,0,0.403099074288,0,0.296695733616,0,33.7879443991591,26.70651532,4.15849719,4.13883345,-0.02110516,0.4032556,-0.02418784,2.88198454182887,239.566103996177,0.634643123769539,S
6,6,174.039685762791,5.956225564E-05,70.5199713509425,5.071622688E-05,36.68848507,8.73092686,33.45076756,4.71021385,174.039685762791,5.956225564E-05,70.5199713509425,5.071622688E-05,3.54510942354,0.548705487384,2.907484338168,0.372457565028,122.256556684393,31.7551200996912,1.35059561262,0.548705487384,0.471831005628,0.372457565028,129.75254080264,31.7551200996912,30.10256107,4.98099644,4.64401865,-0.02110516,0.4530327,-0.09092697,1.38395289013185,222.573424221467,0.904556363390582,S
7,7,174.035759729067,2.480740702E-05,70.5324136229336,2.57945346E-05,64.45773679,8.35400374,70.22475264,5.09930186,174.035759729067,2.480740702E-05,70.5324136229336,2.57945346E-05,3.049608286656,0.230305280256,2.828551523436,0.19749007026,142.452203076477,40.5356112332294,0,0.230305280256,0,0.19749007026,0,40.5356112332294,58.15587292,6.30075353,5.22242726,-0.02110516,1.19974004,-0.00381546,0.958999367713133,191.416198472796,0.953285239524272,S
8,8,174.0340569599,0.00018773413042,70.5221785928794,0.00018317026206,189.09548572,36.00025081,24.00468578,4.07901573,174.0340569599,0.00018773413042,70.5221785928794,0.00018317026206,10.76892349248,1.927063654416,6.87442174578,1.109254279176,46.4467658134141,22.1097676946865,10.369287072684,1.927063654416,6.060589117452,1.109254279176,45.8052139301994,22.1097676946865,71.73497234,7.1466971,4.91654373,-0.02110516,2.02406477,-0.02446587,1.21159123474327,221.570876097101,0.9262169727161,S
9,9,174.024458938424,2.390565402E-05,70.5460469784526,1.524163695E-05,248.81657661,20.26409728,143.97636854,4.63718743,174.024725434049,2.390565402E-05,70.5460731081693,1.524163695E-05,4.88938762296,0.217570718808,3.17902883652,0.102115589256,155.698696873745,4.50887958930782,3.7717164585,0.217570718808,0.90108722844,0.102115589256,161.121926151456,4.50887958930782,269.66517517,12.09979188,4.63718743,-0.02110516,4.8861898,3.72225963,0.950579641661554,138.648293420217,0.954087763993938,M
10,10,174.025553302546,3.7486304E-05,70.4465406287263,2.788705626E-05,43.58573631,6.93834456,44.94115246,4.07151775,174.025553302546,3.7486304E-05,70.4465406287263,2.788705626E-05,3.260576567988,0.319411499976,2.795307660828,0.234205842096,98.5589001945107,25.6506312326643,0,0.319411499976,0,0.234205842096,0,25.6506312326643,37.35311424,4.42087083,4.12178724,-0.02110516,0.55410794,-0.01877432,5.39321623632778,262.123749495066,0.155744696575264,S
11,11,174.025177217909,6.23271117E-05,70.552565891809,6.170314989E-05,22.18474825,6.90818674,23.98672708,4.18344298,174.025177217909,6.23271117E-05,70.552565891809,6.170314989E-05,3.173470914672,0.597481348176,2.738875675644,0.442494839484,134.045639216584,51.3438564530518,0,0.597481348176,0,0.442494839484,0,51.3438564530518,16.62673667,4.15552345,4.2881652,-0.02110516,0.1303459,-0.02158765,1.25229459597007,125.526845791421,0.921328124255226,S
12,12,174.020896662523,2.842294305E-05,70.5794048553465,1.974750994E-05,103.86778175,9.3886838,79.63716951,4.49270258,174.020896662523,2.842294305E-05,70.5794048553465,1.974750994E-05,3.94987113666,0.247445053164,3.1031698707,0.157649793732,107.204346524663,10.7846782372484,2.226937118904,0.247445053164,1.139016643776,0.157649793732,99.8656673711862,10.7846782372484,94.27235174,5.51969703,4.30568252,-0.02110516,2.38506163,0.10733969,2.70654102736936,103.706843882409,0.671482444073348,S
13,13,173.987141005613,1.613199521E-05,70.5358840731417,1.974048603E-05,9644.06488485,131.07398804,1024.80265459,6.40619646,173.98878785604,1.613199521E-05,70.5353548609359,1.974048603E-05,38.809448222688,0.212063019264,8.5530150432,0.041673499056,128.785733971308,0.41495527212074,38.671479715248,0.212063019264,8.054158095756,0.041673499056,128.805514655773,0.41495527212074,20482.93497539,140.34495377,6.40619646,-0.02110516,14.11654466,41.51857502,0.036884088719864,29.2900925926136,0.999929671689611,M
14,14,174.021298160991,5.386095984E-05,70.5723289390282,6.32628541E-05,35.83958329,8.63019445,29.85836539,4.39923674,174.021298160991,5.386095984E-05,70.5723289390282,6.32628541E-05,3.5031770181,0.536302639116,3.220017549372,0.45659694258,0.265129925096,74.0986890040985,1.959384738456,0.536302639116,0,0.45659694258,16.2521130182388,74.0986890040985,26.97601729,4.49554593,4.23484562,-0.02110516,1.18237392,0.00453894,2.29860007829929,106.414901703358,0.753369897520701,S
15,15,173.997745690978,0.00014051475459,70.5560751913173,5.246957962E-05,35.96160688,10.34220298,24.72484272,4.41732658,173.997745690978,0.00014051475459,70.5560751913173,5.246957962E-05,5.178609942552,1.220223817512,2.639463621084,0.357553740816,103.116507400579,14.8371527062677,0,1.220223817512,0,0.357553740816,0,14.8371527062677,23.92532304,4.60155521,4.47686671,-0.02110516,0.38034264,-0.02000994,1.24258318966427,98.3138299396221,0.922507466001381,S
16,16,173.966290259845,1.046671507E-05,70.5895259161375,1.242128478E-05,587.13216894,15.370469,284.72066636,4.39562382,173.966946010834,1.046671507E-05,70.5893067722915,1.242128478E-05,6.088996876536,0.134040468096,2.660182503516,0.031530587904,129.519303535148,1.18696680720777,5.138985455424,0.134040468096,0,0.031530587904,130.608571208469,1.18696680720777,571.06173581,11.646095,4.39562382,-0.02110516,2.49059667,-0.28012684,3.26747475853146,82.1221109257028,0.551923625755731,M
17,17,173.928348406845,4.363350903E-05,70.5501012772088,4.373931311E-05,64.20770484,11.63852051,38.7569368,4.80866038,173.928568510534,4.363350903E-05,70.5500365195284,4.373931311E-05,3.533237182368,0.500402912508,2.035565161128,0.154623092544,134.859015333949,9.21285087766675,0,0.500402912508,0,0.154623092544,0,9.21285087766675,57.42634868,7.83226815,4.80866038,-0.02110516,0.35950308,-0.01961842,1.48865360985111,35.8416296434414,0.890207344490075,M
18,18,173.911671340713,5.111653372E-05,70.5121463055067,3.53751303E-05,54.54484983,8.94199843,41.66948124,4.27685327,173.911671340713,5.111653372E-05,70.5121463055067,3.53751303E-05,3.878920773324,0.434425923432,3.171378875256,0.298301762304,95.5232103936312,22.915668426263,2.206236668544,0.434425923432,1.123233976224,0.298301762304,80.4725414047674,22.915668426263,43.32859066,4.80578978,4.08333062,-0.02110516,1.2859341,-0.00847247,2.08687789254113,317.672216122742,0.792996804494531,S
19,19,173.868636415427,2.746942248E-05,70.5321311233388,2.895217584E-05,59.38372193,7.49093217,58.72404721,4.23972893,173.868636415427,2.746942248E-05,70.5321311233388,2.895217584E-05,3.538955584224,0.293090802912,2.685342783132,0.169011740772,137.896256636475,11.9081144645923,0,0.293090802912,0,0.169011740772,0,11.9081144645923,54.31678031,5.80351659,4.28864087,-0.02110516,1.52878727,0.03815466,2.4105846588205,355.127334006174,0.731536576574556,S
20,20,173.760415075119,3.980397962E-05,70.4780757183048,3.524907439E-05,55.63204145,8.38832818,46.46144745,4.26587848,173.760415075119,3.980397962E-05,70.4780757183048,3.524907439E-05,3.699553104216,0.371345305428,3.041633620764,0.25545224052,124.900710368058,20.7853970265488,1.732156901064,0.371345305428,0.981478144944,0.25545224052,134.535437891761,20.7853970265488,45.92727888,4.47703806,4.13220187,-0.02110515,1.039258,-0.01283593,5.72761170738997,323.063927349837,0.114261174241884,S
21,21,173.757873328373,7.46478132E-06,70.5390807189509,6.4599486E-06,234.44384846,7.54826726,230.40707756,4.2877075,173.757873328373,7.46478132E-06,70.5390807189509,6.4599486E-06,3.365699193036,0.06812044938,2.84113206486,0.048612492144,121.680107638462,4.60594491111295,0.778194145224,0.06812044938,0,0.048612492144,136.408310444137,4.60594491111295,231.86766391,5.9556588,4.2923848,-0.02110516,3.13812916,0.17790995,4.62034874063484,2.71194429493769,0.276836992510491,S
22,22,173.751854587277,9.506212375E-05,70.4811022535244,5.326772426E-05,25.77965124,8.02573444,22.75724369,4.20748517,173.751854587277,9.506212375E-05,70.4811022535244,5.326772426E-05,3.788650495872,0.805878548712,2.809938051288,0.45156217986,89.7843195448576,28.71824946035,0,0.805878548712,0,0.45156217986,0,28.71824946035,17.95760048,3.60467183,4.15878549,-0.02110516,0.34320101,-0.02098546,5.7600776158357,325.535413691002,0.110569776375051,S
23,24,173.705947526832,9.410180858E-05,70.4774502495304,6.460029449E-05,44.91741131,11.23971948,28.03923558,4.64756037,173.705947526832,9.410180858E-05,70.4774502495304,6.460029449E-05,4.478764705056,0.8291132892,3.361355270856,0.49885752456,69.7862728357524,27.2681597727316,3.297183411168,0.8291132892,1.229655296052,0.49885752456,61.7534493256359,27.2681597727316,34.31825842,5.1845332,4.36827349,-0.02110515,0.92427337,-0.01032576,6.65035024983068,328.500061477464,0.02633082782548,S


==> anc/N3877_B_L.csv <==
Source,list,for,N3877_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574870000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,176.5325,DEC=,47.4947777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,176.737616499394,5.896777007E-05,47.5527484929079,5.648346632E-05,58.35304197,16.99287787,63.02822692,10.19830999,176.737616499394,5.896777007E-05,47.5527484929079,5.648346632E-05,3.221274805128,0.596359713924,2.485241428392,0.351458701596,47.6984885051271,28.4605319005124,0,0.596359713924,0,0.351458701596,0,28.4605319005124,44.67285832,10.37840249,10.53988944,-0.23789561,1.0790875,-0.23005711,9.00922522638613,157.213852840026,0.740313828431253,S
1,1,176.736427080225,5.739239985E-05,47.4654134826689,3.698103001E-05,90.36310132,20.26397886,87.98076995,11.37615595,176.736427080225,5.739239985E-05,47.4654134826689,3.698103001E-05,3.380449953744,0.494985353652,2.62722114126,0.29998141524,76.7766941804723,23.5146566056286,0,0.494985353652,0,0.29998141524,0,23.5146566056286,69.12433213,13.42493459,11.43701411,-0.23789558,1.96931342,-0.2407823,8.45500448717866,191.952291907394,0.768299143317088,S
2,2,176.731308933612,3.317788919E-05,47.4866225662256,3.522639455E-05,127.6649146,20.20750829,117.70850024,11.02926498,176.731308933612,3.317788919E-05,47.4866225662256,3.522639455E-05,3.230095086792,0.31854100158,2.903461567812,0.258489875304,36.6986085687148,37.7147836510946,1.2010156389,0.31854100158,0.327762790164,0.258489875304,45.1899196045234,37.7147836510946,109.59812404,12.00090999,10.84403448,-0.23789556,3.08059452,-0.23077079,8.07506597874768,183.400712591085,0.786874891277885,S
3,3,176.728997909267,6.155155685E-05,47.5701957371667,5.266227159E-05,64.32888345,18.83762896,66.64660492,11.12092261,176.728997909267,6.155155685E-05,47.5701957371667,5.266227159E-05,3.013854402744,0.525030251616,2.769323641992,0.44262631386,78.2507108412916,83.3305572228235,0,0.525030251616,0,0.44262631386,0,83.3305572228235,46.44105935,9.83177193,11.23746915,-0.23789561,0.76554682,-0.23680653,9.15646975823125,150.310913339586,0.732716155342463,S
4,4,176.72587610604,1.903534506E-05,47.6228210321611,1.730905042E-05,221.62465328,19.622694,215.80834283,11.12195731,176.72587610604,1.903534506E-05,47.6228210321611,1.730905042E-05,3.079194244884,0.163903887288,2.883908133756,0.143898160644,68.678883289247,33.0598786893435,0,0.163903887288,0,0.143898160644,0,33.0598786893435,192.80086198,14.13167004,11.05861793,-0.23789559,3.75761078,-0.35375552,10.9694050354082,135.472361721391,0.634799702246657,S
5,5,176.722433107402,3.658189202E-05,47.5876311669593,5.26720667E-05,132.73620139,23.69208777,108.94382146,11.80927491,176.722433107402,3.658189202E-05,47.5876311669593,5.26720667E-05,3.813117929496,0.47799571284,2.762960388048,0.258983531964,155.014703896083,16.1312082034454,2.438025335208,0.47799571284,0,0.258983531964,151.658969078706,16.1312082034454,110.06033071,13.79682078,11.54203437,-0.23789555,1.87105491,-0.2355752,9.49842324824418,144.018140425106,0.714831858472042,S
6,6,176.720298299916,4.975210433E-05,47.3626126277595,5.123366172E-05,106.83552754,23.14579126,89.9697313,11.87655136,176.720298299916,4.975210433E-05,47.3626126277595,5.123366172E-05,3.393640565892,0.472114327716,3.02567386554,0.378990768816,41.2396131195003,49.6256875574751,1.60243940142,0.472114327716,0.888765942636,0.378990768816,49.405407827901,49.6256875574751,86.00924056,12.42459166,11.46833984,-0.23789558,0.85318504,-0.24960909,10.999573229041,226.061997641356,0.633117473520763,S
7,7,176.719038900462,3.029687709E-05,47.4529367487381,2.792419987E-05,162.18175556,21.51376162,145.30785799,11.53299518,176.719038900462,3.029687709E-05,47.4529367487381,2.792419987E-05,3.172736474964,0.256879028268,3.041911119312,0.236678000292,87.4850810269086,78.1979322602781,1.320760087776,0.256879028268,0.5112109125,0.236678000292,100.128082799207,78.1979322602781,133.9774616,12.83299205,11.24968003,-0.23789555,2.86619706,-0.22122543,7.97085715232239,198.289342372353,0.79187644872399,S
8,8,176.717527112515,4.498850837E-05,47.4981182821087,6.471568914E-05,140.19055472,26.87842305,92.55342422,11.59422085,176.717527112515,4.498850837E-05,47.4981182821087,6.471568914E-05,4.058698506804,0.55702924884,3.227059432872,0.368989417692,166.775029877504,25.3251004810202,2.777115523752,0.55702924884,1.364128207308,0.368989417692,162.93242624004,25.3251004810202,104.23774568,11.54309504,10.89414855,-0.23789558,1.43736759,-0.25466534,7.50333338736953,178.401121147899,0.813788898268794,S
9,9,176.714535294076,7.931032416E-05,47.560875917422,8.180289147E-05,85.06663419,24.86484495,61.39870677,11.39081046,176.714535294076,7.931032416E-05,47.560875917422,8.180289147E-05,3.972653044308,0.827392324464,3.015693048888,0.498364487604,43.2374732486129,31.7343745936621,2.612977217244,0.827392324464,0.857314347408,0.498364487604,45.8011483870714,31.7343745936621,60.48745609,10.55074095,10.8587401,-0.23789559,1.03243474,-0.23388986,8.3736677247057,151.663735399972,0.772319511400506,S
10,10,176.708912088455,8.636681243E-05,47.5664005906441,6.971347146E-05,97.24126479,27.12723876,65.06037694,11.84770789,176.708912088455,8.636681243E-05,47.5664005906441,6.971347146E-05,3.859237888956,0.743913408564,3.348884811096,0.57612258234,73.8786593386772,56.5668913343531,2.52356767704,0.743913408564,1.557759331764,0.57612258234,79.76884342018,56.5668913343531,61.93400697,13.36526719,11.0824958,-0.23789558,3.20239792,-0.18213377,8.33928286994583,148.916368165753,0.774012085530262,S
11,11,176.703660499477,3.388264339E-05,47.5667484103303,2.780507405E-05,141.83841501,20.41920184,131.30555824,11.17680176,176.703660499477,3.388264339E-05,47.5667484103303,2.780507405E-05,3.21588813078,0.28747109016,2.90454099426,0.235425305376,86.0751971214861,35.7706961835331,0,0.28747109016,0,0.235425305376,0,35.7706961835331,120.99943584,13.83138849,10.99682413,-0.23789561,2.70879286,-0.23167514,8.16868527912076,148.023756572573,0.782346636071019,S
12,12,176.702564130316,7.1577656E-07,47.5875650350703,6.5526841E-07,7631.61758094,29.77812408,7534.62636049,14.72922759,176.702764858459,7.1577656E-07,47.5874234814836,6.5526841E-07,3.063291766272,0.006320546064,2.796608463444,0.005265677196,30.5273759032503,0.9160907648753,0,0.006320546064,0,0.005265677196,0,0.9160907648753,7586.70531192,28.81563941,14.72922759,-0.23789559,19.07541991,-2.06985624,8.85672108198193,140.991228390058,0.748113386569914,M
13,13,176.702017056985,3.290096162E-05,47.4310605235093,3.260382822E-05,132.19997825,20.83934173,127.41221813,11.72449413,176.702017056985,3.290096162E-05,47.4310605235093,3.260382822E-05,3.127855140612,0.300320723952,2.868410285532,0.25296979842,46.6548955092947,45.0658606658062,0.968539129992,0.300320723952,0,0.25296979842,62.3676973729886,45.0658606658062,109.51479828,12.04584405,11.63616707,-0.23789558,2.1017097,-0.24468065,7.86759160732233,209.010409026099,0.796791492999248,S
14,14,176.701610367625,3.354046034E-05,47.3758498871972,4.304919493E-05,122.03108948,21.38696777,110.59060698,11.52907611,176.701610367625,3.354046034E-05,47.3758498871972,4.304919493E-05,3.295225308852,0.365306971464,2.895578821836,0.28386710892,4.18358393528492,34.9876412480457,1.37996432028,0.365306971464,0.157545991584,0.28386710892,176.570556899455,34.9876412480457,100.31936756,12.89555036,11.30452074,-0.23789556,1.77103448,-0.24584389,9.90070696830473,226.051925653769,0.69339959655261,S
15,15,176.676358391138,5.29740203E-06,47.5178281837468,5.5831947E-06,681.97764325,18.53278897,685.62965785,10.72846849,176.676358391138,5.29740203E-06,47.5178281837468,5.5831947E-06,3.041725087944,0.049369267692,2.82766333428,0.04265669898,34.5015665407276,9.10726130129154,0,0.049369267692,0,0.04265669898,0,9.10726130129154,659.96397394,15.83673256,10.75358978,-0.23789558,6.79898494,-0.84333874,5.99243942788985,166.60309760047,0.877973233166176,S
16,16,176.672190080112,7.304456568E-05,47.4603466701428,4.958842176E-05,51.26384925,16.82444426,58.8360412,10.47309504,176.672190080112,7.304456568E-05,47.4603466701428,4.958842176E-05,3.15830326428,0.6531088626,2.385509038452,0.365521158,112.661238646481,29.0100251159784,0,0.6531088626,0,0.365521158,0,29.0100251159784,34.25384115,8.63868035,11.03923842,-0.23789559,0.80104991,-0.24066341,6.02975246029412,199.984610682233,0.876522160689245,S
17,17,176.667076340353,5.915845508E-05,47.5626029374446,9.382747858E-05,63.95681596,21.37303028,55.76175726,11.15806951,176.667076340353,5.915845508E-05,47.5626029374446,9.382747858E-05,3.558024183852,0.797721572592,2.787460975116,0.497819124216,5.68778900377727,37.5658622147631,0,0.797721572592,0,0.497819124216,0,37.5658622147631,42.61142796,10.03939258,10.94076833,-0.23789561,0.63754499,-0.23897189,6.80342268547526,143.21243191986,0.84485729391187,S
18,18,176.664812490456,2.61113502E-06,47.4377704362467,3.39319655E-06,2392.59166163,30.91845057,1677.77759695,11.32948728,176.664967374621,2.61113502E-06,47.437627517534,3.39319655E-06,3.802296145644,0.03031381062,3.036333196656,0.019962402012,65.3091738816304,1.47034276870482,2.408518770588,0.03031381062,0.749728260036,0.019962402012,69.8236510113011,1.47034276870482,2543.39087633,29.46021045,11.32948728,-0.23789561,19.92998659,18.08944762,6.36410121803877,212.46202722192,0.863201412711937,M
19,19,176.665353454507,4.444888375E-05,47.5491215335198,8.18022668E-05,64.40786586,19.11528493,62.4898354,10.64442227,176.665353454507,4.444888375E-05,47.5491215335198,8.18022668E-05,3.497792149944,0.696419566092,2.548019313324,0.37132242516,173.855957925427,25.2573561175524,0,0.696419566092,0,0.37132242516,0,25.2573561175524,44.10856779,9.41922098,10.76593344,-0.23789561,1.17054731,-0.23648397,6.29353165019246,148.746706736585,0.866060049110416,S
20,20,176.660372499076,6.781729649E-05,47.4516328552387,6.27705643E-05,56.98263296,18.70326757,57.77771526,10.88602478,176.660372499076,6.781729649E-05,47.4516328552387,6.27705643E-05,3.042422695836,0.59737380408,2.80304242758,0.506781739296,59.2247916648039,97.0039083045973,0,0.59737380408,0,0.506781739296,0,97.0039083045973,42.03670835,10.03680973,10.93795345,-0.23789561,0.59723277,-0.23589898,5.79620773425515,206.479822179808,0.885484495463724,S
21,21,176.65771499028,9.354188572E-05,47.4855003678542,0.00010169766155,89.68241298,27.35241679,59.23237321,11.63692508,176.65771499028,9.354188572E-05,47.4855003678542,0.00010169766155,4.547544058044,1.07240511942,2.878976853756,0.471209914296,41.5506442811279,22.2252059704238,3.421113595164,1.07240511942,0,0.471209914296,42.7894273382188,22.2252059704238,55.24392748,11.35871939,11.24337541,-0.23789559,1.74625961,-0.22858698,5.10702057928916,186.211285143078,0.910211457712846,S
22,22,176.6537052529,4.2659995E-07,47.3870424392616,4.0634273E-07,13373.47933166,40.85881119,12862.30644065,14.55255097,176.653895439869,4.2659995E-07,47.3869114230113,4.0634273E-07,3.0695087466,0.003657015864,2.959049207664,0.003401600904,156.222790660905,1.31787358985039,0.986783917644,0.003657015864,0,0.003401600904,131.473193507894,1.31787358985039,13339.99353055,29.31165453,14.55255097,-0.23789559,19.54229629,-1.31269917,8.12266913462893,232.687376007926,0.784576474117251,M
23,23,176.653746058959,5.323987381E-05,47.4603209562286,5.544543789E-05,73.04688178,19.53709989,71.80674758,11.15068314,176.653746058959,5.323987381E-05,47.4603209562286,5.544543789E-05,2.998211718816,0.470618305452,2.933871637788,0.450720205704,10.0898836981999,0.08933530647781,0.6276186549,0.470618305452,0,0.450720205704,121.810487483101,0.08933530647781,55.27928122,10.49400434,11.104642,-0.23789561,0.53779672,-0.23971464,5.33382487162849,202.760773968273,0.902364832936794,S
24,24,176.652584123354,3.970185291E-05,47.5159347302167,5.077722428E-05,101.50118337,20.7581377,93.62301188,11.26616258,176.652584123354,3.970185291E-05,47.5159347302167,5.077722428E-05,3.42809144136,0.459777444048,2.734658010432,0.29525317056,27.37234456974,24.1462080742822,1.640092221576,0.459777444048,0,0.29525317056,28.519911543761,24.1462080742822,77.6627987,12.22166602,11.16037583,-0.23789558,2.48955075,-0.22482406,5.02997894068757,165.337918472806,0.912810269243899,S
25,25,176.65013721913,2.69099227E-06,47.3888226127213,2.70079862E-06,1925.87951679,25.1190036,1856.8311103,14.14929969,176.65013721913,2.69099227E-06,47.3888226127213,2.70079862E-06,3.053337403572,0.023713497972,2.937308294736,0.021961085004,43.7263062806356,8.21261206425456,0.774445302072,0.023713497972,0.192731903676,0.021961085004,84.3291023663554,8.21261206425456,1904.60944413,22.63102432,14.02818452,-0.23789561,13.16650378,-0.20591338,7.95010116200506,233.05347159947,0.79286767758938,S
26,26,176.647232567346,2.067502269E-05,47.415400972094,1.799818889E-05,217.65900215,20.61651121,213.26038661,11.73120051,176.647232567346,2.067502269E-05,47.415400972094,1.799818889E-05,3.083549603544,0.17599601304,2.862086633712,0.151738370532,100.404634448275,31.1050210491615,0,0.17599601304,0,0.151738370532,0,31.1050210491615,198.55063647,14.81442841,11.68454946,-0.23789559,3.40341444,-0.24220537,6.65948439382122,225.614165214125,0.850969847291378,S
27,27,176.647144788663,2.875182418E-05,47.5237745630586,3.695738749E-05,115.05122269,19.17413329,118.06593189,11.23062745,176.647144788663,2.875182418E-05,47.5237745630586,3.695738749E-05,3.094524720828,0.314057725632,2.72294953794,0.242763232356,6.36315504764713,32.0871346158228,0,0.314057725632,0,0.242763232356,0,32.0871346158228,95.78406631,13.06178402,11.33961177,-0.23789556,1.72709827,-0.26043921,4.96140260549344,159.429537390086,0.915094800910634,S
28,28,176.642866796085,1.49246733E-05,47.3997996742236,2.16158833E-05,249.68936208,21.71242434,238.98997304,12.10695089,176.642866796085,1.49246733E-05,47.3997996742236,2.16158833E-05,3.300692134896,0.183245640948,2.737050209964,0.126521499744,0.05057992898531,12.0721616606877,0,0.183245640948,0,0.126521499744,0,12.0721616606877,226.81010525,15.76614727,12.05828448,-0.23789555,3.6643803,-0.33473378,7.24774123199855,231.7976712554,0.825385435320509,S
29,29,176.641426489269,6.637980952E-05,47.364893158349,8.377396581E-05,74.49807479,23.33447761,66.38164451,12.25029438,176.641426489269,6.637980952E-05,47.364893158349,8.377396581E-05,3.713329018404,0.808708419396,2.613373867872,0.408667448916,33.7452959186403,25.1864776999841,2.18055344994,0.808708419396,0,0.408667448916,35.1996049793259,25.1864776999841,52.10041475,12.17880613,12.20870945,-0.23789561,0.57321262,-0.234284,8.95989433428714,240.392161981583,0.742844643798913,S
30,30,176.639214080549,8.043935846E-05,47.3617535675905,5.863922344E-05,84.69115152,24.81576131,70.4098922,12.57950536,176.639214080549,8.043935846E-05,47.3617535675905,5.863922344E-05,3.56127144444,0.696230520588,2.920567542264,0.476846988768,106.152519440618,40.4802098662876,0,0.696230520588,0,0.476846988768,0,40.4802098662876,60.34158551,12.60620378,12.17746831,-0.23789559,1.95189182,-0.21925455,9.08109885354741,241.471611627308,0.736613293186261,S
31,31,176.639123542163,3.220269635E-05,47.5213480956717,2.784347094E-05,169.85372791,22.36914224,147.63462031,11.71554622,176.639123542163,3.220269635E-05,47.5213480956717,2.784347094E-05,3.391428376404,0.287913197268,2.933398528956,0.217590939756,61.0533548388343,23.9418957622006,1.676580086124,0.287913197268,0,0.217590939756,69.3061342499928,23.9418957622006,141.74764517,13.98534035,11.39841243,-0.23789559,4.80708422,-0.12033614,4.60605356817257,159.710891115736,0.926492973285487,S
32,32,176.638445222181,2.300029926E-05,47.5455515361306,1.945976534E-05,190.71301406,19.24325761,180.23427736,10.68540151,176.638445222181,2.300029926E-05,47.5455515361306,1.945976534E-05,3.156660653832,0.195065695836,2.898558102708,0.164867828724,93.2284226353349,29.463269549584,0,0.195065695836,0,0.164867828724,0,29.463269549584,170.65356881,13.38381505,10.55618486,-0.23789559,3.87154705,-0.24802893,5.26398608327387,144.599695080621,0.904811944133657,S
33,33,176.633223990307,0.00016405319769,47.6012222016878,6.208557352E-05,166.4885765,40.0319456,63.52837224,11.3474425,176.633223990307,0.00016405319769,47.6012222016878,6.208557352E-05,6.52868809362,1.393550500212,3.471029500572,0.518826368268,86.151285495307,16.9584164448051,5.849791879284,1.393550500212,1.771445066004,0.518826368268,86.7561971066839,16.9584164448051,89.62855252,15.38001251,11.19278568,-0.23789556,5.4927018,-0.14887009,7.57819045989699,122.529165165541,0.810340120450603,S
34,34,176.629070387128,3.81461577E-05,47.6140602802039,7.712039891E-05,109.25031775,23.8911324,83.11634238,11.25237698,176.629070387128,3.81461577E-05,47.6140602802039,7.712039891E-05,4.097594659824,0.656816578416,2.773798892532,0.317157919128,6.37174367362666,17.1726984060879,0,0.656816578416,0,0.317157919128,0,17.1726984060879,85.26976454,12.62200675,10.95781772,-0.23789558,2.39075985,-0.20595994,8.155587977372,118.615978079558,0.78298210250345,S
35,35,176.625663502951,5.124119315E-05,47.6220674929068,6.335465326E-05,86.80935394,21.38529477,72.92949175,10.9524535,176.625663502951,5.124119315E-05,47.6220674929068,6.335465326E-05,3.411382623372,0.541860797124,3.017176354116,0.428410255968,167.565172499271,52.9045606058804,1.704005670492,0.541860797124,0.723537438732,0.428410255968,158.071554897535,52.9045606058804,68.63871868,10.94735566,10.57503778,-0.23789559,1.37829306,-0.22747027,8.51816931134465,116.251083586787,0.765161090543917,S
36,36,176.622728681617,6.837520229E-05,47.4211309893818,8.013847307E-05,72.32390593,23.24262676,62.15694822,12.06976404,176.622728681617,6.837520229E-05,47.4211309893818,8.013847307E-05,3.445382139732,0.722181619404,2.9202622488,0.525328562772,150.43991118132,51.8293793048633,1.832777114508,0.722181619404,0,0.525328562772,144.082543866988,51.8293793048633,46.00223569,10.9262556,11.73084365,-0.23789561,1.54788631,-0.22660129,5.73796701938189,230.329594844,0.887674556819274,S
37,37,176.622479174521,5.111080321E-05,47.4701291124418,7.038506207E-05,129.44711845,27.68273757,85.245947,11.93962956,176.622479174521,5.111080321E-05,47.4701291124418,7.038506207E-05,3.974387459436,0.599067917388,3.303810937512,0.429975345312,172.705485077831,34.1960683560201,2.637890014428,0.599067917388,1.561652117568,0.429975345312,168.177995718419,34.1960683560201,97.00260902,13.59940379,11.17900683,-0.23789555,3.40703241,-0.20467033,3.93690291514057,202.031676760314,0.945893808432428,S
38,38,176.617098256581,1.912807621E-05,47.3937510968031,2.051671691E-05,197.33681629,19.70936631,200.14072567,11.47878693,176.617098256581,1.912807621E-05,47.3937510968031,2.051671691E-05,3.013928394804,0.178464966264,2.828831417964,0.157147715196,28.2755993384959,37.8717111455188,0,0.178464966264,0,0.157147715196,0,37.8717111455188,168.14585909,12.89055918,11.5284538,-0.23789555,3.4456732,-0.38878372,6.96617150062715,240.444671862363,0.837829133026833,S
39,39,176.609722927761,5.346468684E-05,47.6119157613119,5.533056955E-05,83.49784491,20.4731154,75.72538416,11.02481017,176.609722927761,5.346468684E-05,47.6119157613119,5.533056955E-05,3.354093972432,0.52829942832,2.842667736624,0.382543172964,41.9028142720393,38.7641695812916,1.515895120008,0.52829942832,0,0.382543172964,47.6828771389548,38.7641695812916,62.55628275,11.6083269,10.8332988,-0.23789559,1.29344494,-0.22896718,7.69255006486376,113.957156958105,0.805026707273409,S
40,40,176.603902052161,4.387483732E-05,47.543502096753,4.821691493E-05,177.74463667,25.89889069,121.22782452,11.24195672,176.603902052161,4.387483732E-05,47.543502096753,4.821691493E-05,4.522459310316,0.50954366124,2.80340790858,0.213972890544,41.1913419917735,10.0967846594757,3.387248330724,0.50954366124,0,0.213972890544,42.392343492278,10.0967846594757,143.85294839,16.10884858,10.93836454,-0.23789558,2.02936008,-0.2617067,4.1130940464662,134.676174103477,0.94105256926143,S
41,41,176.603834777207,6.260413224E-05,47.4967136278041,9.919923015E-05,70.9901652,23.1606759,57.78573366,11.49257128,176.603834777207,6.260413224E-05,47.4967136278041,9.919923015E-05,3.803306408496,0.868913718552,2.793076636104,0.483571461384,17.6849433596772,30.5043056429711,2.3243448492,0.868913718552,0,0.483571461384,17.0102704302003,30.5043056429711,47.66171698,10.88101708,11.19865738,-0.23789561,0.58388321,-0.23948738,2.89415050014723,177.673634845784,0.970485052829388,S
42,42,176.600090490757,3.609624755E-05,47.4522691398687,5.525949466E-05,103.83410864,20.9437535,91.39258536,11.0173432,176.600090490757,3.609624755E-05,47.4522691398687,5.525949466E-05,3.507677511912,0.469846388772,2.80076153436,0.303858737568,5.83773681330778,24.3037754595254,0,0.469846388772,0,0.303858737568,0,24.3037754595254,90.01291086,12.20484388,10.80549282,-0.23789558,1.83844725,-0.21383401,3.74423062418871,222.911493709103,0.95096485245172,S
43,43,176.598847924723,6.963926288E-05,47.6213847902558,8.223857499E-05,117.35349538,29.27179785,70.18692666,11.8011976,176.598847924723,6.963926288E-05,47.6213847902558,8.223857499E-05,4.03081575138,0.708002990064,3.586860674568,0.57731398092,17.5737494324495,62.7048167915373,2.68072086474,0.708002990064,2.147799567924,0.57731398092,16.0046537816986,62.7048167915373,81.57031703,11.17460196,10.92540333,-0.23789558,1.40494296,-0.2361144,8.05746128640703,109.451596039217,0.787722736108086,S
44,44,176.595585624037,1.603095666E-05,47.4547334713366,2.009040334E-05,187.76372643,17.69780951,199.10440485,10.59789026,176.595585624037,1.603095666E-05,47.4547334713366,2.009040334E-05,3.024953933868,0.17084802978,2.695744617696,0.13522738122,7.47757075121982,19.7952572260015,0,0.17084802978,0,0.13522738122,0,19.7952572260015,166.56666187,13.01027101,10.78813239,-0.23789561,4.74413173,-0.20676929,3.50974864051697,223.178316803834,0.956817803053613,S
45,45,176.592156043681,1.708952801E-05,47.5494583999756,2.127625828E-05,243.89608659,20.88893284,219.71336407,11.17745599,176.592156043681,1.708952801E-05,47.5494583999756,2.127625828E-05,3.424802212368,0.1915963119,2.802719441268,0.129658491864,27.3137667706892,11.3932341039669,1.63324775898,0.1915963119,0,0.129658491864,28.6071890185155,11.3932341039669,222.09082315,14.04894429,10.99388101,-0.23789559,5.58213742,0.13142804,4.0751159837264,126.359009368376,0.942112450769649,S
46,46,176.591865635642,4.151951611E-05,47.6184141740468,2.236758672E-05,223.36319015,29.70444252,157.92215476,10.83557891,176.592320229186,4.151951611E-05,47.6184362356219,2.236758672E-05,4.027831912152,0.385590561408,2.113487103492,0.105648782328,25.169609357213,5.58938411787915,0,0.385590561408,0,0.105648782328,0,5.58938411787915,181.77169422,21.26881288,10.83557891,-0.23789559,3.60155036,-0.22794157,7.79793356783876,107.932687739241,0.800083345954326,M
47,47,176.589989881431,2.085769336E-05,47.3880836799781,2.538381404E-05,189.58096805,21.47337297,187.56221987,12.27265407,176.589989881431,2.085769336E-05,47.3880836799781,2.538381404E-05,3.162837949668,0.221325548364,2.763374478984,0.1690718841,21.2905592217681,20.9918445203367,0,0.221325548364,0,0.1690718841,0,20.9918445203367,168.2866681,13.73312579,12.28198926,-0.23789555,2.56664839,-0.2719982,6.81350368943567,249.955385452784,0.844425529376308,S
48,48,176.589831045175,3.353365791E-05,47.3842257078584,5.244777208E-05,113.5008388,23.0906029,108.61981813,12.84080948,176.589831045175,3.353365791E-05,47.3842257078584,5.244777208E-05,3.367600484688,0.444903628392,2.683099648836,0.283829858136,177.377442840973,23.5127161615494,0,0.444903628392,0,0.283829858136,0,23.5127161615494,93.42616592,13.89799562,12.82834364,-0.23789561,2.01693456,-0.24157342,7.02932870988081,250.650209622377,0.835068958190188,S
49,49,176.588083677241,6.138764484E-05,47.3985347904584,8.352065228E-05,62.52269996,20.75050948,60.74183284,11.57343978,176.588083677241,6.138764484E-05,47.3985347904584,8.352065228E-05,3.482613168984,0.772883163216,2.55571109406,0.418073150844,151.568943658043,28.7644872657319,0,0.772883163216,0,0.418073150844,0,28.7644872657319,43.03589566,10.57148375,11.69925781,-0.23789561,0.6647025,-0.23560629,6.1994006771803,248.645242180655,0.869834175095853,S
50,50,176.586786774498,2.242488988E-05,47.4971531878476,2.304635393E-05,166.58408284,19.46147037,172.87735556,11.51067647,176.586786774498,2.242488988E-05,47.4971531878476,2.304635393E-05,2.96482520844,0.202859480844,2.810365751124,0.18209251854,142.398296897168,51.7749727186883,0,0.202859480844,0,0.18209251854,0,51.7749727186883,144.331219,13.3929511,11.62711487,-0.23789555,2.79924893,-0.32097165,2.20531618590965,176.274509970678,0.982783637993376,S
51,51,176.583587781019,6.031582511E-05,47.5453738536348,4.366021155E-05,85.13394302,20.57018545,79.79878958,11.30514064,176.583587781019,6.031582511E-05,47.5453738536348,4.366021155E-05,3.351445636464,0.522250724088,2.7525864744,0.354530359368,106.130560944803,32.1057780984303,0,0.522250724088,0,0.354530359368,0,32.1057780984303,65.799203,10.89534375,11.21340301,-0.23789559,0.74303404,-0.23940177,3.67437943771445,124.271040177067,0.952745192047617,S
52,52,176.580647357425,1.4530973E-07,47.3663522201286,1.5599301E-07,39821.07710725,29.57425683,39302.58336252,16.91758074,176.580647357425,1.4530973E-07,47.3663522201286,1.5599301E-07,3.042663949152,0.001346066028,2.879423440524,0.001205944884,24.8813183485482,0.36042209953563,0.444805721532,0.001346066028,0.193113286812,0.001205944884,37.6271453877668,0.36042209953563,39708.6176644,33.1182947,16.87239819,-0.23789559,41.24533007,-12.98302777,7.94948690558747,255.751152991179,0.792896986851914,S
53,53,176.56861387041,8.82534953E-06,47.4452541114095,9.23928874E-06,463.9269901,20.25138217,446.77431187,11.3977184,176.56861387041,8.82534953E-06,47.4452541114095,9.23928874E-06,3.063385958724,0.07986168378,2.93107132764,0.073172703096,29.1933835018744,23.9603323769332,0.653379673392,0.07986168378,0.484674389208,0.073172703096,75.520725831296,23.9603323769332,444.11106952,15.09918452,11.29800603,-0.23789559,3.47004539,-0.50452348,3.31281748408283,243.746242544299,0.961459807267286,S
54,54,176.568048763616,3.241787796E-05,47.4782689644926,3.561343697E-05,122.34060694,20.25763234,119.30828806,11.48852714,176.568048763616,3.241787796E-05,47.4782689644926,3.561343697E-05,3.103880693364,0.311382710568,2.856679454628,0.264033794268,27.5311307254332,48.9937435896012,0.76103336664,0.311382710568,0,0.264033794268,33.7102524478356,48.9937435896012,105.85608094,14.14586606,11.43276495,-0.23789555,2.79983237,-0.17200259,1.74889894189178,214.484572203331,0.989146852196421,S
55,55,176.563819235959,2.193033398E-05,47.5193716995975,2.450867067E-05,213.01560769,22.49044096,192.18756839,12.09485199,176.563819235959,2.193033398E-05,47.5193716995975,2.450867067E-05,3.274114486896,0.217289145888,2.92724315856,0.17468883972,29.5140146673133,24.1208267604302,1.292476202964,0.217289145888,0.551716204176,0.17468883972,33.7413025348547,24.1208267604302,188.3239767,13.89659149,11.83882887,-0.23789559,2.06293839,-0.29200632,1.94648199923393,130.691142426019,0.986568893117326,S
56,56,176.561460965013,6.717088381E-05,47.5550894733641,9.215910494E-05,75.17966462,24.15279819,58.61011609,11.73022907,176.561460965013,6.717088381E-05,47.5550894733641,9.215910494E-05,3.627413215164,0.782432066484,3.057718461948,0.567826567488,175.469342501213,52.0088388803949,2.071711803672,0.782432066484,0.949778062272,0.567826567488,169.794990366963,52.0088388803949,54.13362033,11.74313082,11.21106834,-0.23789559,1.38225994,-0.23292937,3.80418700677801,107.954936697574,0.949411974102723,S
57,57,176.560699911028,7.778987306E-05,47.4276000093919,7.187943097E-05,67.97429505,22.22317698,59.54476411,11.68277309,176.560699911028,7.778987306E-05,47.4276000093919,7.187943097E-05,3.436663201272,0.733203517536,2.872307558736,0.518260487328,128.185483944359,48.5179448206073,1.8752077899,0.733203517536,0,0.518260487328,125.304981460159,48.5179448206073,47.70380166,11.23303259,11.40781751,-0.23789561,0.53238591,-0.23890726,4.18985283085014,254.145184458262,0.93888313464071,S
58,58,176.557964631942,1.137718736E-05,47.4252708990153,1.154178891E-05,336.6708285,19.47341148,341.36651409,11.34532951,176.557964631942,1.137718736E-05,47.4252708990153,1.154178891E-05,2.965619113884,0.100103079852,2.875649796468,0.094101451056,38.2937619161837,44.39331503772,0,0.100103079852,0,0.094101451056,0,44.39331503772,305.91311599,14.20631528,11.38711923,-0.23789559,6.8009158,-0.23628373,4.29644517414187,256.078549702081,0.935810317673428,S
59,59,176.558296715988,4.296108861E-05,47.435862167349,3.798792518E-05,97.70759014,19.36901483,98.24062786,11.16412091,176.558296715988,4.296108861E-05,47.435862167349,3.798792518E-05,3.205126163016,0.398177528472,2.683235252268,0.2789291718,124.520809124915,28.1761147224469,0,0.398177528472,0,0.2789291718,0,28.1761147224469,78.66391975,12.44542393,11.24569826,-0.23789558,1.68963754,-0.23959959,3.68655243793547,253.501296673664,0.952437168261897,S
60,60,176.556967421041,9.607839034E-05,47.3598712882337,3.195826618E-05,93.91103208,24.31504275,84.1786647,12.4019252,176.556967421041,9.607839034E-05,47.3598712882337,3.195826618E-05,4.189503893976,0.819453219156,2.3026061628,0.255524322636,83.3779790577408,12.9017217547618,0,0.819453219156,0,0.255524322636,0,12.9017217547618,70.47245572,12.55316906,12.91962326,-0.23789555,2.2403749,-0.24484243,8.15509178863629,262.995849252755,0.783006164524665,S
61,61,176.556907496968,5.598030705E-05,47.582830482643,9.056378432E-05,64.73858126,20.76630289,57.24666458,10.92064239,176.556907496968,5.598030705E-05,47.582830482643,9.056378432E-05,3.58645680882,0.778136253048,2.7265556952,0.457320136752,11.6344088681978,32.2205865175786,0,0.778136253048,0,0.457320136752,0,32.2205865175786,43.65426833,10.60467805,10.76968601,-0.23789561,1.18993751,-0.23130637,5.3748679070445,100.590154980937,0.900913976856076,S
62,62,176.556490793891,8.716344946E-05,47.6215827470131,5.657137158E-05,88.12813173,23.88572086,65.64572505,11.16875928,176.556490793891,8.716344946E-05,47.6215827470131,5.657137158E-05,3.950812122624,0.762869878668,2.938253588964,0.440475896556,72.2891435281238,27.1984445761395,2.654127462672,0.762869878668,0,0.440475896556,75.5487997644415,27.1984445761395,61.14294692,11.73494123,10.71591669,-0.23789559,1.43044213,-0.22927995,7.67005959601403,97.2670914594707,0.806075892499091,S
63,63,176.553688456201,9.499581085E-05,47.5153309229947,0.00010099774965,145.97724866,42.50314279,79.94308355,16.01644762,176.553688456201,9.499581085E-05,47.5153309229947,0.00010099774965,4.494511052532,0.982652767776,3.513082307544,0.644972651784,139.439611706671,38.2535945704803,3.435063295608,0.982652767776,1.851762796632,0.644972651784,137.154970976242,38.2535945704803,104.01212571,18.1095172,14.88641828,-0.23789556,2.31312379,-0.21207799,1.50276146258697,124.845776900894,0.991978391315942,S
64,64,176.552892721932,6.85061043E-06,47.4920968405548,7.08968206E-06,587.92448914,20.4927531,589.84243233,11.85395185,176.552892721932,6.85061043E-06,47.4920968405548,7.08968206E-06,2.995856515836,0.061440887376,2.876941297404,0.05665638042,32.4751143776763,20.5226393143141,0,0.061440887376,0,0.05665638042,0,20.5226393143141,549.13237201,16.95504174,11.86728059,-0.23789556,5.28864803,-1.2269287,0.842234173118976,191.002904812096,0.997475197050928,S
65,65,176.549037457586,5.927007986E-05,47.5114731461293,7.303232036E-05,116.8085161,32.46669887,99.62174138,16.69543773,176.549037457586,5.927007986E-05,47.5114731461293,7.303232036E-05,3.605821388856,0.677628260424,2.811788511372,0.420225802776,31.2204208538408,30.9104719108418,1.9888453224,0.677628260424,0,0.420225802776,32.8699343829322,30.9104719108418,1204.18249055,72.09226198,16.30690713,-0.23789558,9.98114228,60.35636761,1.20530757178181,123.782774347983,0.994834230181932,S
66,66,176.551247422992,4.607888988E-05,47.609806732423,5.428454618E-05,81.43586924,19.34729098,77.9228536,10.8033954,176.551247422992,4.607888988E-05,47.609806732423,5.428454618E-05,3.252151308744,0.486940212936,2.778737285592,0.35672490954,151.31249139491,38.5479911999291,1.435272857784,0.486940212936,0,0.35672490954,143.867930419309,38.5479911999291,61.54113546,11.63388393,10.73848853,-0.23789559,1.52172117,-0.22801342,6.94336566520883,96.2702696456919,0.838821348014848,S
67,67,176.550328311243,2.34932786E-05,47.5035253064789,2.601359615E-05,260.96585733,29.82506931,239.96768394,16.24605129,176.550328311243,2.34932786E-05,47.5035253064789,2.601359615E-05,3.243753485928,0.231750327636,2.89900899144,0.185980395852,31.0287330057272,25.8410836386649,1.217420573328,0.231750327636,0.36109059552,0.185980395852,36.2093833378923,25.8410836386649,240.03405666,18.56860409,15.96756374,-0.23789559,3.21190396,-0.20236791,0.893168304162142,144.004483872773,0.997160916613179,S
68,68,176.542228197687,0.00016491278049,47.4992081454776,8.182634102E-05,220.42198847,60.93553203,84.50042125,17.45006033,176.542228197687,0.00016491278049,47.4992081454776,8.182634102E-05,5.970565039392,1.401674105844,3.77787053196,0.686264559408,94.7518651639706,24.5542582736079,5.227762836492,1.401674105844,2.297119551048,0.686264559408,95.3724162242817,24.5542582736079,139.24304843,19.99713754,16.72904546,-0.23789556,3.53888981,-5.68539781,0.47558433420544,146.014043134032,0.999194452051738,S
69,69,176.538876609203,0.00013002976332,47.4966578194502,0.00021659688941,1846.6471307,204.59900633,90.15058797,9.53313516,176.538876609203,0.00013002976332,47.4966578194502,0.00021659688941,17.139035099952,1.85719996548,10.334642155884,1.06649179398,169.442329315581,13.1438205888248,16.879656289104,1.85719996548,9.915385325796,1.06649179398,169.326665620661,13.1438205888248,774.90152905,48.39249849,16.52744686,-0.23789559,13.99290613,-0.23885733,0.282039761917639,156.422444245796,0.999716638852107,S
70,70,176.538966881634,9.252836413E-05,47.6090286768735,9.832340846E-05,98.09133798,26.73150347,63.58598224,11.09128561,176.538966881634,9.252836413E-05,47.6090286768735,9.832340846E-05,4.906278411336,1.081270010916,2.71884473928,0.375356073852,42.7881814292268,16.1490918548644,3.88671054228,1.081270010916,0,0.375356073852,43.7470692155351,16.1490918548644,62.32628441,13.78628735,10.96096548,-0.23789556,2.11156407,-0.23126627,6.8600542872222,92.185378046889,0.842425635271947,S
71,71,176.536226475225,1.407215014E-05,47.5792311367531,1.186090784E-05,311.9998415,19.34556568,297.0601357,10.79561727,176.536226475225,1.407215014E-05,47.5792311367531,1.186090784E-05,3.147043616892,0.119305263492,2.885852742624,0.100536446808,88.5856871997093,17.7448126483434,0,0.119305263492,0,0.100536446808,0,17.7448126483434,288.21839832,13.96904857,10.68382517,-0.23789558,5.61897696,-0.01344644,5.06944934107634,91.704914562311,0.911483083117584,S
72,72,176.533960063075,6.68071938E-05,47.491492313335,9.52732393E-05,248.66570963,54.16354536,115.38383596,18.05721377,176.533960063075,6.68071938E-05,47.491492313335,9.52732393E-05,4.821286707216,0.809382017268,3.86522187426,0.563891267304,5.20820538217412,33.0876574400235,3.775601858652,0.809382017268,2.572136512956,0.563891267304,3.45679967460011,33.0876574400235,185.37970082,18.90106685,16.73395673,-0.23789561,4.51127062,-0.14301212,0.205822956901589,253.285916322167,0.999849086401292,S
73,73,176.532190121533,9.74169613E-06,47.4945288471624,7.29761219E-06,2367.01416981,62.48944867,1203.03100303,17.30151234,176.532342310003,9.74169613E-06,47.4943225091384,7.29761219E-06,5.052976871112,0.093170551716,3.25913188266,0.044345664576,31.7640386821442,1.88792768722472,4.060328896152,0.093170551716,1.534455982692,0.044345664576,32.2984867370271,1.88792768722472,3096.78741709,42.36631124,17.30151234,-0.23789559,13.1398765,55.48957779,0.019516391592243,310.0669680768,0.999998643050618,M
74,74,176.532387397926,1.692853351E-05,47.5630409904553,1.502388362E-05,260.54354513,19.73489155,245.24222855,10.93417701,176.532387397926,1.692853351E-05,47.5630409904553,1.502388362E-05,3.129966950364,0.14397016644,2.935026850356,0.12684139704,99.7306549293996,29.0154473692476,0,0.14397016644,0,0.12684139704,0,29.0154473692476,236.67041922,14.41455178,10.78572768,-0.23789558,5.13914438,-0.02509849,4.09579530109956,89.9362260205127,0.941536448151511,S
75,75,176.531455316712,5.501878036E-05,47.5228559518533,6.406903769E-05,78.34112266,22.35367074,75.22453844,12.53517473,176.531455316712,5.501878036E-05,47.5228559518533,6.406903769E-05,3.174298319412,0.558886014432,2.836932680556,0.447419850336,23.1636549901599,63.4936156998822,0,0.558886014432,0,0.447419850336,0,63.4936156998822,55.13093927,10.70251351,12.44182658,-0.23789561,0.83793299,-0.24183058,1.6852223981901,88.5607335354639,0.989919894373517,S
76,76,176.531180257507,3.566694627E-05,47.5907567377589,3.374279435E-05,129.68184501,20.53149425,117.69587824,11.08470014,176.531180257507,3.566694627E-05,47.5907567377589,3.374279435E-05,3.268297512828,0.325021369932,2.915166809952,0.260015039064,127.68985119353,35.3537472258244,1.547659354068,0.325021369932,0,0.260015039064,123.57582278474,35.3537472258244,106.89325081,12.0238864,10.86479642,-0.23789556,3.20515346,-0.17798696,5.75898566791312,89.4686815141007,0.886886269713706,S
77,77,176.525924711853,0.00019278343469,47.4827353526014,8.507818772E-05,1350.34737717,169.85470488,361.464502,16.00036921,176.525789238482,0.00019278343469,47.4819341614643,8.507818772E-05,9.39058575588,1.759205674872,2.978680392252,0.310311337896,22.0805515580834,9.38567908356323,8.89460300718,1.759205674872,0.792454821192,0.310311337896,22.0767991196365,9.38567908356323,865.72083318,51.87776813,16.00036921,-0.23789559,10.48927425,3.82522148,0.770156970521006,290.254376292779,0.997888523214129,M
78,78,176.523661748534,7.397280858E-05,47.4897725915222,7.274854786E-05,206.2456539,47.67087942,119.44059569,18.74570828,176.523661748534,7.397280858E-05,47.4897725915222,7.274854786E-05,4.237698258036,0.711714431736,3.52345944528,0.516765274236,133.44858095211,38.4926926834383,3.10159484532,0.711714431736,1.854527505876,0.516765274236,130.886268745508,38.4926926834383,176.21885748,22.04156344,17.38479114,-0.23789559,2.39853011,-0.20064549,0.467521502871904,320.036181879294,0.999221526531362,S
79,79,176.522563919729,5.729738595E-05,47.6158697514923,6.30301463E-05,106.90323484,24.72279396,77.81554665,11.47721807,176.522563919729,5.729738595E-05,47.6158697514923,6.30301463E-05,3.573521445096,0.543368694204,3.324264046524,0.475595584272,22.0552644648826,86.0967944312463,1.923777164988,0.543368694204,1.675153180512,0.475595584272,21.7050979019788,86.0967944312463,81.63967596,12.57447378,10.81307528,-0.23789556,2.51674396,-0.18850498,7.27664991287567,86.8340666846265,0.824087934577456,S
80,80,176.519996286253,3.846346027E-05,47.491371880135,7.134466631E-05,133.61863374,32.50067176,121.16270438,17.29442715,176.519996286253,3.846346027E-05,47.491371880135,7.134466631E-05,3.642519347028,0.608392526328,2.617957939212,0.319341313512,7.30099605450722,20.4358411214809,0,0.608392526328,0,0.319341313512,0,20.4358411214809,105.74949098,18.28150851,17.25373113,-0.23789559,3.15919601,-0.17958337,0.5465512727695,338.048453890663,0.998936207506779,S
81,81,176.518632014349,2.992584262E-05,47.4447764187142,3.137381156E-05,130.97763757,19.52429178,127.60126625,11.06678287,176.518632014349,2.992584262E-05,47.4447764187142,3.137381156E-05,3.096335003292,0.278958260592,2.866558806252,0.23933288808,144.037163613512,47.3282458701835,1.091269625076,0.278958260592,0,0.23933288808,132.582120908712,47.3282458701835,108.29441392,14.39346542,11.00842837,-0.23789559,2.92520508,-0.19188026,3.05235310460945,280.623893739014,0.967210608562918,S
82,82,176.517834680671,5.319442524E-05,47.4526240866234,5.683457124E-05,58.77030048,17.45463671,66.05961879,10.8349673,176.517834680671,5.319442524E-05,47.4526240866234,5.683457124E-05,2.998955643264,0.534274395012,2.565183204972,0.387353203956,141.125736061883,45.5831147125734,0,0.534274395012,0,0.387353203956,0,45.5831147125734,44.33314812,11.35131622,11.23604761,-0.23789561,0.4074808,-0.23995173,2.59821161112533,283.238444410391,0.976161743342586,S
83,83,176.516681854642,9.338487999E-05,47.4738492788173,7.100610553E-05,90.33938147,29.11580778,70.43257928,14.08357513,176.516681854642,9.338487999E-05,47.4738492788173,7.100610553E-05,3.780023639004,0.844632387684,2.93410396854,0.525026142216,63.5653168768868,36.4648519798322,2.367716973984,0.844632387684,0,0.525026142216,67.7393541437682,36.4648519798322,59.23636965,13.16302175,13.5472792,-0.23789561,2.79909864,-0.24462713,1.41002985638646,297.06268818629,0.992935335389473,S
84,84,176.515803528485,4.53711975E-06,47.5246891110412,5.20037995E-06,809.58320948,19.86255324,822.73145589,11.57564983,176.515803528485,4.53711975E-06,47.5246891110412,5.20037995E-06,3.04994698452,0.044884116756,2.789829264168,0.037527686316,20.0080043967948,6.66237237882393,0,0.044884116756,0,0.037527686316,0,6.66237237882393,768.82845583,15.66730656,11.64025525,-0.23789556,7.34049445,-1.50016922,1.91801001613218,69.3475179016923,0.986957064450818,S
85,85,176.516173126703,5.591137708E-05,47.5738350700726,9.72924227E-05,82.849833,24.15733442,62.43427197,11.36191936,176.516173126703,5.591137708E-05,47.5738350700726,9.72924227E-05,3.988732367484,0.835495786044,2.876739705288,0.454829371812,169.017659851741,26.6862573986681,2.666545773912,0.835495786044,0,0.454829371812,166.057127407077,26.6862573986681,56.02634959,10.93089843,10.95773769,-0.23789555,1.24283474,-0.23396559,4.78932439007867,82.0683675054605,0.920707102804029,S
86,86,176.514036084718,9.564589992E-05,47.4738503666118,0.00014014299937,161.43784333,42.00108546,74.10650971,13.63878989,176.514036084718,9.564589992E-05,47.4738503666118,0.00014014299937,6.002815127904,1.359654665328,3.138054752844,0.469273280796,31.1952089720424,16.6602868859345,5.19464920266,1.359654665328,1.258215096168,0.469273280796,31.4753891608184,16.6602868859345,103.82507346,18.05864008,13.41693223,-0.23789561,2.92015466,-0.25778405,1.46189749740652,300.811907278153,0.992407512357897,S
87,87,176.510249054224,1.642074454E-05,47.499111273538,1.710150081E-05,240.49723953,21.56287069,261.2836501,13.14943864,176.510249054224,1.642074454E-05,47.499111273538,1.710150081E-05,2.864804796324,0.146497054788,2.77823706156,0.137602206612,155.216296708355,67.4075153406375,0,0.146497054788,0,0.137602206612,0,67.4075153406375,208.57139976,16.63496877,13.44447082,-0.23789559,3.25527253,-0.41490824,0.938730970179753,16.0882486709637,0.996864214096697,S
88,88,176.505118231886,1.568056289E-05,47.5557107655023,2.15265292E-05,190.88548436,18.10783338,197.78338193,10.65719133,176.505118231886,1.568056289E-05,47.5557107655023,2.15265292E-05,3.127722381576,0.182723916312,2.668219992792,0.132605141976,4.21430103404524,14.7716351708541,0,0.182723916312,0,0.132605141976,0,14.7716351708541,169.23496349,12.91663276,10.80569382,-0.23789561,3.79067706,-0.29346344,3.82059505630703,73.129811767845,0.948983033823812,S
89,89,176.504428279669,4.616367912E-05,47.4275885584709,8.288100541E-05,68.59972545,20.38334247,66.03153852,11.2642448,176.504428279669,4.616367912E-05,47.4275885584709,8.288100541E-05,3.554542004292,0.716802487524,2.52728425098,0.364703193216,166.682610059775,23.6264060062829,0,0.716802487524,0,0.364703193216,0,23.6264060062829,47.35454458,11.08168186,11.40518089,-0.23789561,0.75205458,-0.23645879,4.18909726785926,285.783782833202,0.938904666462505,S
90,90,176.502779287968,3.318757199E-05,47.4975977370312,3.728020883E-05,191.39929621,26.93896056,146.01961949,12.92481306,176.502779287968,3.318757199E-05,47.4975977370312,3.728020883E-05,3.48303433446,0.317502005544,3.25415214234,0.279688913928,168.283084117398,54.7678762471634,1.85231760876,0.317502005544,1.405796136732,0.279688913928,152.395769035214,54.7678762471634,167.6489581,15.66208131,12.25622782,-0.23789559,3.06409629,-0.20716004,1.21665123186845,8.00488844307716,0.994736727381973,S
91,91,176.50251161653,4.073868326E-05,47.4215349773274,4.327622445E-05,93.9097944,19.79229042,94.4882529,11.47207557,176.50251161653,4.073868326E-05,47.4215349773274,4.327622445E-05,2.977476495948,0.367182057348,2.886367122756,0.345022025796,173.03417314847,160.707391984073,0,0.367182057348,0,0.345022025796,0,160.707391984073,74.07894148,11.01398188,11.49186301,-0.23789559,1.16555555,-0.23570131,4.55985146730225,285.484875698606,0.92792005000111,S
92,92,176.499731020987,1.79139327E-06,47.5269941523254,1.96355225E-06,2655.50852888,24.84530005,2654.8468374,14.33391573,176.499731020987,1.79139327E-06,47.5269941523254,1.96355225E-06,3.028073337108,0.016833294324,2.856330120348,0.014978089584,19.0139923068654,3.83094862622797,0,0.016833294324,0,0.014978089584,0,3.83094862622797,2621.53995979,25.40800524,14.34218666,-0.23789558,20.15676182,0.55618568,2.34522516403077,55.5216125468374,0.980546110496274,S
93,93,176.499443019928,4.50387496E-06,47.6258007186436,4.78678349E-06,905.96612233,20.20453737,865.98805123,11.31315821,176.499443019928,4.50387496E-06,47.6258007186436,4.78678349E-06,3.087835083612,0.041389384356,2.929635485784,0.03730118598,152.953213767807,10.3089488284806,1.038391300188,0.041389384356,0,0.03730118598,134.438772861925,10.3089488284806,890.75567939,17.24721142,11.19630633,-0.23789561,6.94643995,-0.34738616,7.97450027675401,80.3499493129415,0.791702295355332,S
94,94,176.493631899232,4.36795829E-06,47.4491329217937,4.62787819E-06,852.08675226,19.24456076,858.29892088,11.16275482,176.493631899232,4.36795829E-06,47.4491329217937,4.62787819E-06,2.97813945132,0.039372470748,2.882483689176,0.036879485904,13.9098644738192,16.3731459968076,0,0.039372470748,0,0.036879485904,0,16.3731459968076,817.96482371,17.1375097,11.18539058,-0.23789559,6.18396052,-1.44119485,3.15996688172989,299.938820905051,0.964888620543815,S
95,95,176.489149294745,3.056334502E-05,47.4076371095641,3.431025179E-05,123.34249484,19.45385011,122.52438757,11.1307109,176.489149294745,3.056334502E-05,47.4076371095641,3.431025179E-05,3.207180785652,0.316626944184,2.714149489824,0.2268872343,145.461331519562,23.8335134073878,0,0.316626944184,0,0.2268872343,0,23.8335134073878,105.63107882,12.61704292,11.17043121,-0.23789556,1.67882888,-0.26294001,5.51635847171325,288.609145669384,0.895840691647123,S
96,96,176.486572742698,5.117176702E-05,47.6268819825831,4.41682014E-05,61.38042595,16.63971729,71.81315121,10.64058302,176.486572742698,5.117176702E-05,47.6268819825831,4.41682014E-05,2.82123709326,0.43506505062,2.619714743568,0.37296001404,81.4592225994868,83.7027732917758,0,0.43506505062,0,0.37296001404,0,83.7027732917758,45.99462552,10.05623792,11.12904465,-0.23789561,0.61602316,-0.23719421,8.14145511191362,76.8139521641344,0.783667099385977,S
97,97,176.482561598647,1.479969896E-05,47.3870330465926,1.565281439E-05,280.85948809,20.64721855,272.55414238,11.66322355,176.482561598647,1.479969896E-05,47.3870330465926,1.565281439E-05,3.146365107072,0.141804478224,2.832008139396,0.1150655436,37.0769153096012,17.3052198902894,0.957862575036,0.141804478224,0,0.1150655436,46.6763014827125,17.3052198902894,256.8130108,15.94237649,11.60204465,-0.23789558,2.555435,-0.38579182,6.77488311210277,287.423575940743,0.846077046317182,S
98,98,176.480533652852,6.387221622E-05,47.5643966929837,5.386543876E-05,89.07112882,21.34817067,76.80288666,10.97804913,176.480533652852,6.387221622E-05,47.5643966929837,5.386543876E-05,3.756275551404,0.628952606136,2.669739145056,0.325764387108,53.4658880344218,19.9419402080397,2.297832560784,0.628952606136,0,0.325764387108,56.6188700740334,19.9419402080397,65.95582049,11.63128747,10.8547265,-0.23789559,1.84389364,-0.21901236,4.67768095729624,63.2709062134067,0.924255393919349,S
99,99,176.474410741269,2.505959089E-05,47.6126460918399,2.901884636E-05,178.67288313,21.26301386,153.82088997,11.08543901,176.474410741269,2.505959089E-05,47.6126460918399,2.901884636E-05,3.302567909316,0.247257054648,3.041298500004,0.2109780468,168.835153985468,36.946962928206,1.479945307536,0.247257054648,0.807762750228,0.2109780468,154.029639199659,36.946962928206,157.5946649,13.28449371,10.7365986,-0.23789559,3.74675824,-0.20405524,7.45303359531051,71.6237043093486,0.816093099807287,S
100,100,176.469766108393,2.91309274E-06,47.5956740605684,3.04290596E-06,1287.62301052,19.17859577,1293.2066271,11.09983901,176.469766108393,2.91309274E-06,47.5956740605684,3.04290596E-06,3.0105277695,0.026513295192,2.859864258492,0.02392334298,32.3671395179446,6.89972757555808,0,0.026513295192,0,0.02392334298,0,6.89972757555808,1253.82729646,18.54037461,11.11738402,-0.23789561,7.7866971,-2.13522685,6.5653356817956,67.2554848817761,0.854914558747105,S
101,101,176.466387769621,3.145687892E-05,47.4734777242619,3.78127634E-05,143.97937255,21.87100958,124.11851222,11.40071619,176.466387769621,3.145687892E-05,47.4734777242619,3.78127634E-05,3.36445475616,0.326826668736,2.981368393884,0.258942892716,161.311793143166,32.7208366748417,1.635955802568,0.326826668736,0.466975143108,0.258942892716,151.606802036856,32.7208366748417,119.93076781,12.98347306,11.06092259,-0.23789555,1.77115294,-0.25438894,2.96975178411351,334.535225004078,0.968940994990627,S
102,102,176.466362022146,8.709120733E-05,47.5133484609785,7.3547076E-05,122.71436729,30.99415887,70.5072183,12.11877079,176.466362022146,8.709120733E-05,47.5133484609785,7.3547076E-05,4.249574506152,0.780700637988,3.541465346508,0.569500213428,118.325582256856,42.603650092084,3.131563540968,0.780700637988,1.865602829916,0.569500213428,117.557765583437,42.603650092084,87.13529678,14.12825934,11.23285529,-0.23789555,3.18709749,-0.19748627,2.90306848174558,22.5945678698267,0.970304892740197,S
103,103,176.462172323225,5.927806272E-05,47.5729709938316,6.275690603E-05,117.94034219,26.39599256,80.77286336,11.74074819,176.462172323225,5.927806272E-05,47.5729709938316,6.275690603E-05,3.640006411056,0.539565979644,3.468660285132,0.4944016908,155.344366095936,125.578115131987,2.17789313814,0.539565979644,1.79563896,0.4944016908,138.950104679575,125.578115131987,85.51041475,12.51890051,10.97434051,-0.23789556,2.96938606,-0.21730064,5.48884252878961,58.758148082085,0.896835957503864,S
104,104,176.458583248403,3.43697696E-06,47.4096953563485,3.77901794E-06,1066.83985166,19.08080795,1058.75548204,10.95607667,176.458583248403,3.43697696E-06,47.4096953563485,3.77901794E-06,3.026135550348,0.032100342732,2.879269274916,0.029065632228,8.51644415045642,8.58217873002662,0,0.032100342732,0,0.029065632228,0,8.58217873002662,1024.63257501,17.47583969,10.94045547,-0.23789561,6.93510856,-1.30262117,5.9206658407016,300.459929352641,0.880744040974838,S
105,105,176.454251921472,3.560105765E-05,47.542411246463,5.494889666E-05,102.94411815,20.63897165,96.37921778,11.20141919,176.454251921472,3.560105765E-05,47.542411246463,5.494889666E-05,3.605424281064,0.494355608496,2.56170168612,0.252362472552,157.026051147528,16.0627652870393,0,0.494355608496,0,0.252362472552,0,16.0627652870393,81.29355859,12.3418157,11.27009273,-0.23789558,2.63631705,-0.20529109,4.26866621409165,42.0597890973469,0.936617840195954,S
106,106,176.454409069897,5.330761025E-05,47.4443791206588,9.625832514E-05,70.10315992,21.97219495,59.07393019,11.15166635,176.454409069897,5.330761025E-05,47.4443791206588,9.625832514E-05,3.753022316148,0.818988414372,2.734181827488,0.446497040124,174.114493090414,28.1410605023546,0,0.818988414372,0,0.446497040124,0,28.1410605023546,49.51348734,10.6345073,10.94495201,-0.23789561,1.15288867,-0.23485941,4.37901345724652,316.355272613946,0.933382267906311,S
107,107,176.452597238567,3.360459154E-05,47.5750307964963,3.462258338E-05,130.18764789,20.46744607,121.10991135,11.21448118,176.452597238567,3.360459154E-05,47.5750307964963,3.462258338E-05,3.30220307142,0.330238913004,2.814837926256,0.24133923126,42.1224093299023,25.3523260173422,1.399415749056,0.330238913004,0,0.24133923126,48.4247011073674,25.3523260173422,109.46399249,14.59101666,11.07716071,-0.23789559,1.53795725,-0.27870323,5.80193331584401,56.1206942043779,0.885268216050602,S
108,108,176.442901367297,5.460078023E-05,47.4919474351623,7.614628528E-05,50.95080539,16.7105271,59.78748063,10.32114825,176.442901367297,5.460078023E-05,47.4919474351623,7.614628528E-05,3.37346886132,0.736177523832,2.184393096756,0.298304959284,148.207402871808,18.988699230974,0,0.736177523832,0,0.298304959284,0,18.988699230974,34.01392462,9.77919063,11.17736974,-0.23789561,0.75510133,-0.238936,3.63634401046383,357.356288338461,0.953701537079394,S
109,109,176.440901760254,4.020339938E-05,47.493865830531,5.226329256E-05,85.016073,19.41927083,84.51974156,11.13621648,176.440901760254,4.020339938E-05,47.493865830531,5.226329256E-05,3.14949587004,0.443071294776,2.761649435628,0.34079639022,0.71128948240375,43.1951259613921,0,0.443071294776,0,0.34079639022,0,43.1951259613921,66.27168727,10.98511097,11.15603845,-0.23789559,1.25336737,-0.2492252,3.71377686786449,359.189567077319,0.951744866069138,S
110,110,176.425549920198,4.80552534E-06,47.5005221608995,5.2887438E-06,749.56199732,18.73189254,742.73336567,10.7448783,176.425549920198,4.80552534E-06,47.5005221608995,5.2887438E-06,3.026492130348,0.044851712328,2.883380003892,0.040719228228,176.138732775282,12.3134800764348,0,0.044851712328,0,0.040719228228,0,12.3134800764348,716.79791685,16.3428987,10.72520809,-0.23789559,6.28258522,-0.67623267,4.34913782936629,4.58479806736989,0.934265605415529,S
111,111,176.426010587265,5.861621074E-05,47.4952321826491,9.249205566E-05,67.87125932,21.38988399,57.17674037,10.8755017,176.426010587265,5.861621074E-05,47.4952321826491,9.249205566E-05,3.707020866528,0.805810141872,2.768906460276,0.460850860044,16.2495892304424,30.4272206162259,0,0.805810141872,0,0.460850860044,0,30.4272206162259,44.97371564,9.31204565,10.64343542,-0.23789561,0.58615529,-0.23696799,4.31708868678866,0.401103075195522,0.935207162065995,S
112,112,176.421599450415,3.364787634E-05,47.4032295976334,4.877023817E-05,180.71276388,26.78485698,123.87632558,11.86243705,176.421599450415,3.364787634E-05,47.4032295976334,4.877023817E-05,3.990195648648,0.420093952632,3.161358203292,0.275354817876,13.4917988740653,18.8755655195558,2.622050236872,0.420093952632,1.314143683236,0.275354817876,12.0931458404507,18.8755655195558,158.0143354,14.07888625,11.19360059,-0.23789559,3.29684963,-0.13244673,7.10068337714496,309.365120378402,0.831928797552225,S
113,113,176.421014832975,9.098931454E-05,47.5677683324297,8.290942854E-05,111.6242332,30.41857096,62.55563824,11.70097557,176.421014832975,9.098931454E-05,47.5677683324297,8.290942854E-05,4.080766319496,0.784504018476,3.781094121576,0.68813756748,67.5978184377692,104.152586746594,2.840612965272,0.784504018476,2.359348336764,0.68813756748,77.2174508805755,104.152586746594,72.9577983,10.47663594,10.78247169,-0.23789559,1.80738289,-0.22301933,6.29105169182669,44.1589795435673,0.866160054185358,S
114,114,176.411901632661,5.730092574E-05,47.6105404341674,4.50930686E-05,71.68031529,18.33139807,73.0037547,10.66464962,176.411901632661,5.730092574E-05,47.6105404341674,4.50930686E-05,3.161977466904,0.501628056696,2.685120137856,0.361196440704,68.836520680793,38.9958376173114,0,0.501628056696,0,0.361196440704,0,38.9958376173114,53.2509471,9.10154812,10.76796434,-0.23789561,0.61530523,-0.2363691,8.49076404593405,54.9332291200554,0.766524286874816,S
115,115,176.41055389188,9.499399239E-05,47.5728119048064,8.129649561E-05,67.23010062,22.36079283,54.28242165,10.95788721,176.41055389188,9.499399239E-05,47.5728119048064,8.129649561E-05,3.979046229984,0.956769316992,2.691490624452,0.456141766968,127.809099507328,25.2248242048796,2.744911838592,0.956769316992,0,0.456141766968,126.504439065952,25.2248242048796,42.3186739,9.73704691,10.77580237,-0.23789561,1.17511843,-0.23420694,6.80622393194821,43.5095925867514,0.844737365607985,S
116,116,176.409159604466,1.41009047E-06,47.4770931915571,1.54976766E-06,2560.28719622,19.07787932,2589.48212733,11.09305814,176.409159604466,1.41009047E-06,47.4770931915571,1.54976766E-06,3.000831661944,0.013195152576,2.849056561944,0.011890634616,12.3002234973336,3.33889081350558,0,0.013195152576,0,0.011890634616,0,3.33889081350558,2496.52142538,17.86798115,11.13043527,-0.23789559,14.64620527,-3.15901434,5.11231897166732,348.066496087885,0.910031480312738,S
117,118,176.408638978559,4.438311718E-05,47.4646795603226,7.727110819E-05,66.84126496,19.27179046,66.65284575,10.90534064,176.408638978559,4.438311718E-05,47.4646795603226,7.727110819E-05,3.477499856316,0.671749819056,2.493594461412,0.345562387452,14.8818538486177,23.0221480916048,0,0.671749819056,0,0.345562387452,0,23.0221480916048,49.910158,10.51323343,11.12499012,-0.23789561,0.88273163,-0.24100257,5.33748208989491,340.269778487952,0.902235933207377,S
118,119,176.396586697725,4.943140174E-05,47.500635220554,0.00010026490178,66.41619904,21.14041841,58.27480694,10.94940453,176.396586697725,4.943140174E-05,47.500635220554,0.00010026490178,3.805554253536,0.856099497024,2.58965717202,0.406401465888,172.107427611447,23.5826392795091,0,0.856099497024,0,0.406401465888,0,23.5826392795091,43.31304025,10.02733384,10.92762705,-0.23789561,1.05659808,-0.23628391,5.52073950027274,3.69997776561837,0.895681843885202,S
119,120,176.387822952481,6.9639885E-07,47.4255191867071,7.5267138E-07,6362.31792084,22.9047063,6334.3581966,13.17997985,176.387822952481,6.9639885E-07,47.4255191867071,7.5267138E-07,3.020369772348,0.006440497236,2.87554415958,0.005838281244,18.6833435758752,1.65102365424489,0,0.006440497236,0,0.005838281244,0,1.65102365424489,6307.5105791,22.56245369,13.17148508,-0.23789559,14.65757578,-3.73835064,7.19120077054598,324.753080277549,0.827912535817926,S
120,121,176.379724141824,6.999326704E-05,47.5545040134425,6.539349942E-05,59.54441086,19.21075931,57.89091098,10.83345327,176.379724141824,6.999326704E-05,47.5545040134425,6.539349942E-05,3.249214663752,0.66167167716,2.737282446144,0.470726375184,128.914615783114,47.8888366138597,0,0.66167167716,0,0.470726375184,0,47.8888366138597,42.97211218,9.92712986,10.81842584,-0.23789561,0.79484488,-0.23506314,7.15242275094653,30.1244448160087,0.829637580257892,S
121,122,176.371076690958,7.94019665E-06,47.4893229287411,9.83615645E-06,403.38822576,18.43571305,420.10207305,10.91136767,176.371076690958,7.94019665E-06,47.4893229287411,9.83615645E-06,3.045497858784,0.083697209496,2.726323214328,0.06692269032,8.14728330066194,9.89489588086933,0,0.083697209496,0,0.06692269032,0,9.89489588086933,380.97737596,14.12248541,11.05143019,-0.23789558,6.15039244,-0.61791337,6.55252893250594,357.196455089778,0.85544784094809,S
122,123,176.35767751294,6.160505963E-05,47.4311064478918,6.461576083E-05,52.66124637,17.34808607,55.65698601,10.38570358,176.35767751294,6.160505963E-05,47.4311064478918,6.461576083E-05,2.933906571396,0.561944963304,2.788642357416,0.506964785832,148.717400890857,152.40912308211,0,0.561944963304,0,0.506964785832,0,152.40912308211,35.67266925,9.06783746,10.54149197,-0.23789561,0.61339119,-0.23433222,8.05505396881911,331.752532638064,0.787838581841744,S
123,124,176.351657260919,4.997658011E-05,47.4452796370232,3.152461365E-05,114.64230679,20.38777462,103.9684454,10.85603308,176.351657260919,4.997658011E-05,47.4452796370232,3.152461365E-05,3.63110831442,0.442369323288,2.625861227832,0.234998552772,70.0170865888605,15.0677884822202,0,0.442369323288,0,0.234998552772,0,15.0677884822202,96.12458744,13.61237933,10.82269773,-0.23789556,2.62450999,-0.21652281,7.91317235529914,338.023217528561,0.794627138380181,S
124,125,176.350861167224,5.812128573E-05,47.4930726323216,6.882479763E-05,77.75081899,21.1942781,66.30777964,10.94498365,176.350861167224,5.812128573E-05,47.4930726323216,6.882479763E-05,3.471392825172,0.620416373292,2.92081587174,0.445272581736,29.093194317151,42.1617300215209,1.730993012964,0.620416373292,0.521218150164,0.445272581736,31.1291876666972,42.1617300215209,56.05223963,10.60075726,10.62678621,-0.23789559,0.92336256,-0.24233231,7.36436589960562,359.270951851845,0.820128786108071,S
125,126,176.343274666203,4.271209931E-05,47.4094362270073,4.455527043E-05,143.50532865,24.54446452,108.44915904,11.68111581,176.343274666203,4.271209931E-05,47.4094362270073,4.455527043E-05,3.61670500368,0.41266046862,3.163710783168,0.321686826516,39.8785285206388,34.9472960291264,2.027278103868,0.41266046862,1.290741987348,0.321686826516,45.4796514147497,34.9472960291264,116.03206564,12.89469257,11.08843844,-0.23789555,2.95278687,-0.14970595,9.22825183406357,326.367888702698,0.728989152668197,S
126,127,176.342334909635,5.818086775E-05,47.358980931784,6.379936139E-05,124.58735154,26.8975738,83.19203134,11.72529249,176.342334909635,5.818086775E-05,47.358980931784,6.379936139E-05,3.89671690176,0.585378749304,3.3232433346,0.439448470992,35.2460970596454,39.1536794487796,2.483165294424,0.585378749304,1.657847904552,0.439448470992,38.2696506436061,39.1536794487796,88.21895346,14.56380221,10.97608765,-0.23789559,3.80014899,-0.18038523,11.2237220640238,313.522529869777,0.62058119570388,S
127,128,176.332104688121,1.828846959E-05,47.4993562813583,2.903940063E-05,156.14446704,18.10670791,158.158832,10.42204405,176.332104688121,1.828846959E-05,47.4993562813583,2.903940063E-05,3.331140252912,0.25047150912,2.5627598073,0.147999892752,166.641735476255,11.3177983529718,0,0.25047150912,0,0.147999892752,0,11.3177983529718,143.00178519,12.99481491,10.59110855,-0.23789561,4.24981909,-0.17055079,8.12820168053267,2.01067156265776,0.784308796313754,S


==> anc/N3877_C_C.csv <==
Source,list,for,N3877_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999160000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,176.5325,DEC=,47.4947777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,176.676334918262,1.792780459E-05,47.5178112096416,2.257461887E-05,63.89065248,6.68802956,57.78050252,3.58343389,176.676334918262,1.792780459E-05,47.5178112096416,2.257461887E-05,2.974952180988,0.204978790152,2.38366163466,0.133061322276,152.00839394727,12.7403671494673,0,0.204978790152,0,0.133061322276,0,12.7403671494673,59.54893319,4.39639088,3.53336191,-0.01380336,1.28323074,0.03427543,5.99127965919496,166.610485197965,0.085833683352274,S
1,1,176.664700083298,1.855966836E-05,47.4377618125204,1.337755601E-05,130.90560414,8.26715943,84.61165128,3.50984596,176.664700083298,1.855966836E-05,47.4377618125204,1.337755601E-05,3.569824787148,0.163394022096,2.779392227724,0.10449038952,69.5561722529014,7.83262623910431,2.505545549784,0.163394022096,1.16642732544,0.10449038952,67.7697809586568,7.83262623910431,126.00652956,5.53804248,3.29721638,-0.01380336,4.32370234,0.49306072,6.36053544525345,212.488071070739,0.051105554548951,S
2,2,176.646910532089,2.93229686E-05,47.5238300954286,5.361669118E-05,15.3647394,4.50915402,20.24435198,3.05165332,176.646910532089,2.93229686E-05,47.5238300954286,5.361669118E-05,2.564019876708,0.45846772614,1.898315132544,0.241236799128,171.235116748605,22.8726440420067,0,0.45846772614,0,0.241236799128,0,22.8726440420067,11.77170861,3.24962369,3.37170263,-0.01380335,0.1132513,-0.01396413,4.95368178024458,159.35501562283,0.220334191334916,S
3,3,176.638494789509,4.982302314E-05,47.5454551870985,8.678725739E-05,20.17015148,6.30920576,18.29537733,3.27633272,176.638494789509,4.982302314E-05,47.5454551870985,8.678725739E-05,3.46737969072,0.799539872904,2.039082625728,0.28358898318,155.32561672873,17.3049677154299,0,0.799539872904,0,0.28358898318,0,17.3049677154299,14.75612916,3.75542096,3.37446909,-0.01380336,0.30357481,-0.01243591,5.26228491994169,144.663688588616,0.173760808385793,S
4,4,176.59561625385,1.714988854E-05,47.4547351426525,1.743600411E-05,56.91252412,5.76110807,59.37106029,3.40216567,176.59561625385,1.714988854E-05,47.4547351426525,1.743600411E-05,2.70889864362,0.16991295534,2.269386362412,0.11880535266,136.427723283445,14.2730321282401,0,0.16991295534,0,0.11880535266,0,14.2730321282401,51.25584913,4.71562502,3.45971603,-0.01380336,0.57742335,-0.0464644,3.51058557815767,223.163234311204,0.499459516115708,S
5,5,176.592232299696,1.644801933E-05,47.5494315286408,1.569273393E-05,60.26344276,5.79901362,63.09659158,3.44709216,176.592232299696,1.644801933E-05,47.5494315286408,1.569273393E-05,2.585866327452,0.14775352038,2.368700767944,0.123729262668,127.286791550971,26.3478316636459,0,0.14775352038,0,0.123729262668,0,26.3478316636459,56.94041984,4.58168985,3.49332322,-0.01380336,0.47157877,-0.03313713,4.07565247613503,126.407402403299,0.380940084115457,S
6,6,176.586805614195,2.853068222E-05,47.4971728221577,2.602355568E-05,39.96429999,6.04666491,38.49621522,3.39530763,176.586805614195,2.853068222E-05,47.4971728221577,2.602355568E-05,2.756930270148,0.259486088436,2.414884765824,0.19958610672,55.5119102368397,28.8137765594733,1.105709990544,0.259486088436,0,0.19958610672,50.4708802997032,28.8137765594733,35.84833558,4.05773366,3.37564666,-0.01380336,0.57325229,-0.00629049,2.20615433481204,176.245252954621,0.770943553763747,S
7,7,176.568656134479,5.66784927E-06,47.4452390601016,5.13200163E-06,207.71765173,6.52500108,208.94492042,3.77986124,176.568656134479,5.66784927E-06,47.4452390601016,5.13200163E-06,2.599798698972,0.048429084276,2.452279648428,0.043081571556,105.927173365101,12.9363760118064,0,0.048429084276,0,0.043081571556,0,12.9363760118064,200.23766367,5.96162,3.78787922,-0.01380336,1.77706738,-0.08577341,3.31438568678701,243.726547099949,0.541770040146796,S
8,8,176.56799218939,2.974296126E-05,47.4782302722813,2.470198163E-05,39.38348167,5.78186259,38.75262839,3.25929511,176.56799218939,2.974296126E-05,47.4782302722813,2.470198163E-05,2.943383886864,0.285088796676,2.214287553852,0.161713329012,55.5089509241137,13.659577429338,0,0.285088796676,0,0.161713329012,0,13.659577429338,35.60303888,4.36569193,3.29583963,-0.01380336,0.55566386,-0.01221107,1.74832670935847,214.589861390065,0.850996164178791,S
9,9,176.563809613756,1.845898194E-05,47.5193814702842,2.087303489E-05,57.3871482,6.43054645,56.29989471,3.66311566,176.563809613756,1.845898194E-05,47.5193814702842,2.087303489E-05,2.640009265884,0.177310044,2.476108134252,0.156073014612,7.75757390863756,42.4737210898608,0,0.177310044,0,0.156073014612,0,42.4737210898608,50.1862496,4.9269477,3.64869948,-0.01380336,1.17273464,0.0078709,1.94667214826606,130.671189185647,0.817876732565176,S
10,10,176.558321778262,4.942585839E-05,47.435872355518,3.370965601E-05,18.72014845,5.15031565,22.24698618,3.30613203,176.558321778262,4.942585839E-05,47.435872355518,3.370965601E-05,2.553896520576,0.4206635163,2.113016965992,0.283314921588,83.117137560136,34.4588026521674,0,0.4206635163,0,0.283314921588,0,34.4588026521674,14.76605582,3.60881689,3.49447623,-0.01380336,0.09927663,-0.01477566,3.6862549787308,253.483441180079,0.461893907600676,S
11,11,176.557942842707,1.770636908E-05,47.4252289949955,2.731040675E-05,52.9282074,6.31737147,48.46107913,3.41272425,176.557942842707,1.770636908E-05,47.4252289949955,2.731040675E-05,2.957407416432,0.231596940024,2.36837906766,0.14998429656,1.95777913047287,14.3253117595987,0,0.231596940024,0,0.14998429656,0,14.3253117595987,49.30255106,4.7662584,3.37412894,-0.01380336,1.08432425,-0.00166476,4.298673489649,256.098045446326,0.336755844093629,S
12,12,176.553403570405,5.064375227E-05,47.5151985994071,6.785436879E-05,103.63987202,19.16939753,36.41411683,4.97348856,176.553723702611,5.064375227E-05,47.5151153423925,6.785436879E-05,3.84250759956,0.671736342636,2.26720187082,0.252931637196,56.1348738177722,13.8673874607181,2.893375431036,0.671736342636,0,0.252931637196,55.1758105173809,13.8673874607181,90.7761858,10.23094137,4.97348856,-0.01380336,1.69350301,0.03872986,1.48965624214408,124.655976605587,0.890060120951665,M
13,13,176.552876207136,6.54871492E-06,47.4920772278064,6.3130404E-06,172.38344355,6.37469509,170.76450898,3.65691158,176.552876207136,6.54871492E-06,47.4920772278064,6.3130404E-06,2.578333220244,0.055948034628,2.510885071728,0.053065802448,113.068990834705,33.1802257467633,0.333873482184,0.055948034628,0.102650422788,0.053065802448,148.897000916035,33.1802257467633,172.08843493,5.90015136,3.64883681,-0.01380336,1.39091605,0.04336589,0.841802854964969,191.090231784957,0.963857472299479,S
14,14,176.548969315483,3.28558715E-05,47.5114231983101,3.679346916E-05,128.07531919,15.84638809,69.91014429,5.97580153,176.548969315483,3.28558715E-05,47.5114231983101,3.679346916E-05,3.626247026844,0.322548377112,3.239931414456,0.2661400746,26.8083147289146,33.0087606846239,2.623782664188,0.322548377112,1.982990110536,0.2661400746,25.4922661100684,33.0087606846239,747.6994098,23.71950501,5.50819504,-0.01380336,5.34679339,24.30380482,1.20128119420303,123.752820119169,0.927428876147772,S
15,15,176.550369928749,1.192487795E-05,47.5034827746436,1.222136947E-05,145.77248736,9.6925394,137.08523932,5.36972202,176.550369928749,1.192487795E-05,47.5034827746436,1.222136947E-05,2.645014121316,0.104898725064,2.578248756756,0.099748143396,30.4048345779697,62.9029405671006,0.854991340488,0.104898725064,0.286563578652,0.099748143396,22.7379459810025,62.9029405671006,145.78672943,7.14629614,5.29225963,-0.01380336,2.24477913,0.15313508,0.893039208533161,144.200557718031,0.959393197925906,S
16,16,176.54651301996,8.579143925E-05,47.5089038415685,0.00012977738953,103.29430351,26.04711757,29.98325894,6.13127622,176.546272383971,8.579143925E-05,47.5085631756811,0.00012977738953,4.022870094252,1.283879712204,1.890862230924,0.30160616256,57.984097615517,16.5897375103807,3.127158772236,1.283879712204,0,0.30160616256,57.2458544618505,16.5897375103807,101.87543916,11.81856321,6.13127622,-0.01380336,0.5900917,-0.00755656,1.02029042629794,123.823257957478,0.947243389937893,M
17,17,176.5467567139,3.233019291E-05,47.5560456693627,5.810140838E-05,22.40579343,5.74969249,22.84425265,3.30712022,176.5467567139,3.233019291E-05,47.5560456693627,5.810140838E-05,2.933568432612,0.497500746912,2.144150825004,0.26497437264,170.435627350857,21.5087969950148,0,0.497500746912,0,0.26497437264,0,21.5087969950148,17.77337356,3.6067181,3.38495829,-0.01380335,0.37845726,-0.00747395,3.72117768739158,98.924622762381,0.454484432143139,S
18,18,176.545124064394,0.0001546926829,47.504214310004,0.00013339268751,222.13843452,41.74238289,30.06618265,5.00920252,176.545124064394,0.0001546926829,47.504214310004,0.00013339268751,8.49508501086,1.489604699484,5.577577642116,0.88292317842,53.9296712924386,22.5549253078113,8.110702246716,1.489604699484,4.966086326472,0.88292317842,53.7069327345987,22.5549253078113,115.4818006,10.44960062,5.90577747,-0.01380336,1.59772492,-0.00266796,0.763175854476511,132.102749435306,0.970221894965451,S
19,19,176.539861876156,0.0007190205341,47.4973365274239,0.00055681345588,217.0328998,28.45458013,48.33116205,6.35957167,176.542579388371,0.0007190205341,47.4991884605561,0.00055681345588,14.05706293656,7.328179820304,5.419722067344,2.394333040608,35.974553044211,42.0471944726675,13.831313625684,7.328179820304,4.778999055612,2.394333040608,35.9368097563878,42.0471944726675,949.23376649,34.89263763,6.35957167,-0.01380336,6.43917429,24.36185059,0.335612594955703,152.774795841041,0.994189302241047,M
20,21,176.539663937161,0.00014360864911,47.5066285144212,0.00015349021863,246.33712261,43.95641876,34.32655419,5.40769276,176.539663937161,0.00014360864911,47.5066285144212,0.00015349021863,9.538363780308,1.640213625888,4.82495993172,0.696355125084,42.2604290468997,15.7209508416899,9.200966125644,1.640213625888,4.095425124036,0.696355125084,42.1470900892927,15.7209508416899,150.61023845,15.96414642,6.46929766,-0.01380336,3.59105184,0.05013236,0.76805583898865,112.212381259516,0.969844173035254,S
21,22,176.536272689377,7.489295222E-05,47.5792828543362,3.393840378E-05,22.29318609,6.31515461,20.84488034,3.40154429,176.536272689377,7.489295222E-05,47.5792828543362,3.393840378E-05,3.20278463208,0.63491652234,2.141476925796,0.287658991008,90.5377335434749,19.6874614471263,0,0.63491652234,0,0.287658991008,0,19.6874614471263,17.33163443,3.56307012,3.45017884,-0.01380335,0.55265417,-0.00752419,5.07260707061916,91.7249880284032,0.201715039536399,S
22,23,176.534044486947,7.666594539E-05,47.4911967303636,3.167360183E-05,241.09749382,31.12404205,85.61047369,6.42923169,176.534165651559,7.666594539E-05,47.4913418622534,3.167360183E-05,5.073479555292,0.656462377476,2.818737383004,0.25210182618,8.77157876706015,10.4827428985364,4.414156299252,0.656462377476,1.170624761964,0.25210182618,8.87407521993103,10.4827428985364,230.4122263,15.36438014,6.42923169,-0.01380336,1.15067735,-0.5185467,0.22380047332479,253.752387584881,0.997413020868886,M
23,24,176.532200367931,6.97911036E-06,47.4945470409079,5.40914903E-06,2092.52770399,78.04902033,681.84374987,6.9811108,176.532331498026,6.97911036E-06,47.4943052642288,5.40914903E-06,5.139334465812,0.064429944336,3.633545026296,0.038103945696,29.4071674556123,1.69896482540247,4.48770220164,0.064429944336,2.577906150948,0.038103945696,29.0632804087389,1.69896482540247,1867.91492041,18.53972951,6.9811108,-0.01380336,3.58319357,-0.01651234,0.018417660822507,311.263918091591,0.999982463107192,M
24,25,176.532391939506,2.267326525E-05,47.5630322640446,2.069775952E-05,47.6141115,5.96637939,47.50016675,3.43750713,176.532391939506,2.267326525E-05,47.5630322640446,2.069775952E-05,2.60524332648,0.1937210184,2.46751893558,0.173791683576,73.6064232398805,55.4424331900237,0,0.1937210184,0,0.173791683576,0,55.4424331900237,45.55593086,4.64156024,3.43735292,-0.01380336,0.73339965,-0.01425957,4.09527151597142,89.9387903798417,0.376978879898088,S
25,26,176.531624313455,1.808512238E-05,47.5228197914805,1.778516894E-05,55.14254118,6.11442166,59.53723328,3.71405889,176.531624313455,1.808512238E-05,47.5228197914805,1.778516894E-05,2.44823484474,0.153447140844,2.426124212784,0.15063558516,102.625802710418,179.99935413895,0,0.153447140844,0,0.15063558516,0,179.99935413895,50.31607511,4.33364515,3.7901782,-0.01380336,0.85156279,-0.02081987,1.68289509008563,88.7919296685042,0.861339286861617,S
26,27,176.529630506287,9.064305056E-05,47.4989410995792,0.00010857881322,64.07793205,19.22912653,28.3334249,6.18565762,176.529630506287,9.064305056E-05,47.4989410995792,0.00010857881322,4.155431618952,0.957108132828,3.490287500484,0.722253976488,24.6863257450135,56.9309490388964,3.317499181188,0.957108132828,2.369299660632,0.722253976488,24.0837459231307,56.9309490388964,41.55038457,6.71441663,5.72369345,-0.01380336,0.57330959,-0.03769862,0.275555349038045,65.0312585257845,0.996080107692606,S
27,28,176.525848773839,0.00010499923191,47.4825138922302,6.669959736E-05,286.94796004,20.94823865,179.35122842,6.26734573,176.525782985204,0.00010499923191,47.4819152566354,6.669959736E-05,7.21575036882,1.017496772892,2.997339785748,0.276990436908,30.2257857984639,9.04947573717952,6.766909236504,1.017496772892,1.558749881232,0.276990436908,30.1134475085062,9.04947573717952,791.21209592,30.84408549,6.26734573,-0.01380336,6.30771228,18.41631092,0.78369094338236,290.129352112674,0.968618516986367,M
28,29,176.527184694254,0.00014848314462,47.4951384671362,0.0001207001918,187.78511978,37.4381843,31.27169595,6.73235172,176.527101031158,0.00014848314462,47.4948511939317,0.0001207001918,4.850896208292,1.517734642176,2.7017656263,0.572619350412,37.1030544632731,24.8964313188491,4.151102326128,1.517734642176,0.876780439524,0.572619350412,36.7006269013429,24.8964313188491,166.98823718,15.3953835,6.73235172,-0.01380336,4.28308113,-4.37941526,0.216562834400735,5.73715658669414,0.997577491963687,M
29,30,176.525419916572,8.051109413E-05,47.493626329553,0.00016662849103,188.71102021,36.15830862,37.08878074,5.9981875,176.525419916572,8.051109413E-05,47.493626329553,0.00016662849103,8.012716530084,1.455042344112,4.0723289946,0.58654584846,15.1889932073388,15.7298646257744,7.612578880488,1.455042344112,3.163193850384,0.58654584846,15.1843146190267,15.7298646257744,114.65851908,12.53738096,6.56526072,-0.01380336,4.27444502,-0.70206943,0.295223313636853,346.469000928053,0.995501532657646,S
30,31,176.52380263943,4.181781695E-05,47.489690703549,5.911948239E-05,228.83586961,24.77955513,64.98651571,5.60842146,176.52380263943,4.181781695E-05,47.489690703549,5.911948239E-05,5.621214375324,0.522850178124,4.017340389276,0.321681657564,158.805134734929,13.2554179715484,5.02358623128,0.522850178124,3.109713664788,0.321681657564,159.373580169972,13.2554179715484,242.90237279,12.80699408,5.49309016,-0.01380336,5.95206029,1.04298522,0.466359318675005,319.122711922675,0.988802463113975,S
31,32,176.520073181722,3.698896928E-05,47.4913968367207,4.13418722E-05,51.61722721,10.54314583,45.57481034,5.5928125,176.520073181722,3.698896928E-05,47.4913968367207,4.13418722E-05,2.799712511928,0.356069951568,2.594324494728,0.307194324732,20.4396417471094,67.8743526208974,1.25835735978,0.356069951568,0.393839165916,0.307194324732,19.0929045265415,67.8743526208974,45.40515465,6.2235569,5.44308296,-0.01380336,0.31148377,-0.01478889,0.543100040289859,338.07196805062,0.984836572215613,S
32,33,176.518665850347,3.967911487E-05,47.4447251726977,4.735762302E-05,33.58896181,6.92371508,28.0452035,3.50276159,176.518665850347,3.967911487E-05,47.4447251726977,4.735762302E-05,3.185266772664,0.451584013716,2.411350117992,0.265320917892,34.4496766320189,20.8741485758739,1.964212223688,0.451584013716,0,0.265320917892,33.1431655897748,20.8741485758739,27.94019025,4.29923548,3.41751479,-0.01380336,0.66172259,-0.00270891,3.05512297355091,280.587964122925,0.597672739536288,S
33,34,176.517829642678,6.456876096E-05,47.4794285130066,8.049996325E-05,149.45968581,22.37295556,38.06717949,4.63659559,176.517829642678,6.456876096E-05,47.4794285130066,8.049996325E-05,5.427014258592,0.682427179332,4.639597996536,0.547371316152,0.1223457521431,35.5092362790803,4.814657639568,0.682427179332,3.868732021824,0.547371316152,0.66900629560491,35.5092362790803,127.76782286,9.06774875,4.57873102,-0.01380336,4.53491566,0.19166052,1.09634149553502,302.8624917058,0.9392734481545,S
34,35,176.517957377157,2.765392277E-05,47.4528240072947,3.039858712E-05,23.43480832,4.75936484,29.30477302,3.17905685,176.517957377157,2.765392277E-05,47.4528240072947,3.039858712E-05,2.321294901084,0.258832845324,2.20933095048,0.233180147772,167.552160037052,90.8330031801458,0,0.258832845324,0,0.233180147772,0,90.8330031801458,19.40027754,3.6172885,3.3948786,-0.01380336,0.45807042,-0.01407787,2.58539639847519,283.191879285937,0.696416749069999,S
35,36,176.516450293269,3.334045566E-05,47.4737726515361,6.491465433E-05,29.87640446,8.05049866,29.22715803,4.49777676,176.516450293269,3.334045566E-05,47.4737726515361,6.491465433E-05,3.02962632462,0.550667233944,2.163817561032,0.281931166512,2.40990793398205,21.538843779469,0,0.550667233944,0,0.281931166512,0,21.538843779469,24.28356477,4.86844723,4.56910948,-0.01380336,0.40556714,-0.04010149,1.41840930930856,297.316076073066,0.89992591755167,S
36,37,176.515808114463,6.1708993E-06,47.5246657008437,5.73140682E-06,173.92007421,5.90208818,170.75102037,3.36464626,176.515808114463,6.1708993E-06,47.5246657008437,5.73140682E-06,2.619885670668,0.05290719768,2.493285779196,0.047939317812,69.29868214341,16.507241262027,0.659286597744,0.05290719768,0,0.047939317812,54.4427298449303,16.507241262027,167.75742575,5.7639636,3.35096638,-0.01380336,2.15218347,0.04109877,1.91663023041515,69.3378969514398,0.823056262040173,S
37,38,176.51392083246,4.963416945E-05,47.4737874199867,4.692215429E-05,88.93734618,13.52071629,44.24872972,4.73764872,176.51392083246,4.963416945E-05,47.4737874199867,4.692215429E-05,4.187449159848,0.49678622208,3.078235047996,0.297444457548,48.399567426834,17.0215711164462,3.344229643932,0.49678622208,1.730910558096,0.297444457548,47.3434959886676,17.0215711164462,77.86334847,7.1011649,4.42076089,-0.01380336,2.45739125,0.11336754,1.46753638024135,300.893160953726,0.893166139604521,S
38,39,176.510684599542,4.323272897E-05,47.4768148755853,5.075780232E-05,44.90984604,9.73068462,34.19477113,4.65800117,176.510684599542,4.323272897E-05,47.4768148755853,5.075780232E-05,3.069994525812,0.439022464848,2.743545879684,0.355994156664,160.162619348975,52.1980579024358,1.75509755226,0.439022464848,1.02039446502,0.355994156664,164.442867443896,52.1980579024358,39.33943004,5.56322483,4.4222752,-0.01380336,0.55598667,-0.00359234,1.39427401508423,309.383964737704,0.903176010663399,S
39,40,176.510259139722,1.897532208E-05,47.4990709857163,1.943652017E-05,77.61902,7.62298565,66.66791789,3.97138993,176.510259139722,1.897532208E-05,47.4990709857163,1.943652017E-05,2.758247089524,0.165738428676,2.70698617926,0.159862745196,155.842841507414,129.93153434676,1.135683582444,0.165738428676,0.903098257596,0.159862745196,176.892902653259,129.93153434676,73.64104586,5.51718449,3.84007717,-0.01380336,0.88483307,-0.01617775,0.937671522281013,15.9532317333858,0.95530296798259,S
40,41,176.505090924839,7.46575206E-06,47.5557022981354,8.15738769E-06,121.42074718,5.63766532,125.23846334,3.3212298,176.505090924839,7.46575206E-06,47.5557022981354,8.15738769E-06,2.55516928218,0.069462896184,2.433345006384,0.062949584952,12.8743997854454,22.4996648406201,0,0.069462896184,0,0.062949584952,0,22.4996648406201,116.00585266,4.85175945,3.34913329,-0.01380336,1.30197145,-0.1227245,3.82043038024201,73.1117305878232,0.433562620594931,S
41,42,176.50282178704,2.808337083E-05,47.4975769746159,2.369545261E-05,70.18809693,8.03602051,51.85300782,3.7565548,176.50282178704,2.808337083E-05,47.4975769746159,2.369545261E-05,3.245762003292,0.255313586448,2.674488880476,0.178449399972,120.316781385388,16.8188678839085,1.995863019948,0.255313586448,0.934908930576,0.178449399972,121.893794967684,16.8188678839085,61.89431909,4.77128848,3.56723808,-0.01380336,2.41617568,0.11304494,1.21477252938629,7.95798614925627,0.925836162691419,S
42,43,176.499727692192,1.37967569E-06,47.5269721074748,1.28724433E-06,770.77087348,5.8846066,759.71822742,3.36409836,176.499727692192,1.37967569E-06,47.5269721074748,1.28724433E-06,2.59938809424,0.011728132992,2.503050730056,0.010877877792,101.389708059282,4.81621459797734,0.4259933127,0.011728132992,0.101346722964,0.010877877792,95.4733688696042,4.81621459797734,772.43276396,6.34237909,3.35300047,-0.01380336,3.54120357,0.3669598,2.34421168436602,55.5005838860883,0.744532239177899,S
43,44,176.493628122156,5.31291143E-06,47.4491092558996,5.34557493E-06,179.93701357,5.62615353,182.50912023,3.27909868,176.493628122156,5.31291143E-06,47.4491092558996,5.34557493E-06,2.519110035504,0.04534377678,2.50990283844,0.045011779992,163.229407229884,179.971363940215,0,0.04534377678,0,0.045011779992,0,179.971363940215,180.10213883,5.17942054,3.29088721,-0.01380336,1.54325858,0.00553489,3.16127417984201,299.928395709203,0.574830151351161,S
44,45,176.471951406946,4.578956664E-05,47.5287656726792,0.00011426641633,22.83426031,7.39799578,16.94781038,3.36669264,176.471951406946,4.578956664E-05,47.5287656726792,0.00011426641633,3.894853605804,0.984396092724,2.218453486524,0.346378823208,10.9170736383253,18.6822894120792,0,0.984396092724,0,0.346378823208,0,18.6822894120792,14.38010581,3.3025793,3.3649012,-0.01380336,0.52964174,-0.01027395,3.19058436851617,39.7510584915077,0.568507785079038,S
45,46,176.458651753341,2.444744877E-05,47.4096557804855,2.356444681E-05,54.67328233,6.66866174,47.29684378,3.48376886,176.458651753341,2.444744877E-05,47.4096557804855,2.356444681E-05,2.901034398456,0.2266347303,2.555398766844,0.177467749344,130.535172088845,25.0575536045997,1.382258237328,0.2266347303,0.452846040984,0.177467749344,134.875098202618,25.0575536045997,49.91516402,4.3475825,3.38318137,-0.01380336,0.63986369,0.00075163,5.9213070643672,300.425086523147,0.093036705257891,S
46,47,176.454439691135,6.805699859E-05,47.4444850199032,6.254566057E-05,19.41795662,6.39146511,17.48064312,3.40361689,176.454439691135,6.805699859E-05,47.4444850199032,6.254566057E-05,3.047969104524,0.673034417964,2.337242843844,0.40127643216,129.839696103028,33.7096218043821,1.666225501056,0.673034417964,0,0.40127643216,131.833849189019,33.7096218043821,13.36720356,3.53193686,3.36616972,-0.01380336,0.4753486,-0.00976467,4.3737267405177,316.40420149823,0.322340310587777,S
47,48,176.425557489578,1.35350194E-05,47.5004804502903,9.87593869E-06,112.67955624,6.77914269,98.40629217,3.5592291,176.425557489578,1.35350194E-05,47.5004804502903,9.87593869E-06,2.940092941392,0.114741350676,2.497637895696,0.08372144736,90.0993664736647,9.67961998878725,0,0.114741350676,0,0.08372144736,0,9.67961998878725,107.75544702,4.90131683,3.46973934,-0.01380336,1.99216242,0.07530952,4.34863604073784,4.55224387661221,0.32713211916866,S
48,49,176.40916361556,5.19542201E-06,47.4770822758101,4.89930101E-06,188.54468204,5.58201783,191.35377707,3.25388218,176.40916361556,5.19542201E-06,47.4770822758101,4.89930101E-06,2.5616883609,0.04439708946,2.466717194988,0.041154821712,109.531453082443,18.4863256214307,0,0.04439708946,0,0.041154821712,0,18.4863256214307,188.08519566,4.99686813,3.26694271,-0.01380336,2.31060585,0.29289365,5.11229636645361,348.058937096557,0.195687475886705,S
49,50,176.387871702249,1.226820199E-05,47.425494791542,1.3138316E-05,89.337026,6.18979618,83.29505034,3.40741649,176.387871702249,1.226820199E-05,47.425494791542,1.3138316E-05,2.712160413576,0.114600559032,2.536096651704,0.100439950356,29.1695335125575,25.4387994281514,1.0429435701,0.114600559032,0,0.100439950356,25.3799988033268,25.4387994281514,85.31953364,4.73809364,3.35419054,-0.01380336,1.18734488,-0.01356621,7.19043410067304,324.734443724353,-0.021842861430923,S


==> anc/N4013_B_L.csv <==
Source,list,for,N4013_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,179.63075,DEC=,43.9465833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,179.809070038073,3.275576515E-05,43.8721469284078,3.595733047E-05,147.73720307,24.76486157,146.82219233,14.20438171,179.809070038073,3.275576515E-05,43.8721469284078,3.595733047E-05,3.155951240784,0.324338025924,2.795710648104,0.25461612018,33.5942398551275,34.4056829177889,0,0.324338025924,0,0.25461612018,0,34.4056829177889,124.52641881,16.11038493,14.22153218,-0.18421204,2.30298042,-0.1737104,8.90851825795308,210.026734814515,0.745469526612543,S
1,1,179.809013145293,3.892336531E-05,44.0000246372217,2.720159729E-05,194.4740149,28.091388,169.92907703,14.72749727,179.809013145293,3.892336531E-05,44.0000246372217,2.720159729E-05,3.499357744908,0.33279356646,2.867673446028,0.226498651632,100.349436789942,19.60956337387,0,0.33279356646,0,0.226498651632,0,19.60956337387,181.74961257,18.5487794,14.39358311,-0.18421201,3.76782987,-0.04895593,8.33852086743074,157.323075301231,0.774046944054031,S
2,2,179.808715410822,7.577528078E-05,43.9075393370365,7.152553916E-05,92.3941926,28.7678402,76.73332778,14.62897943,179.808715410822,7.577528078E-05,43.9075393370365,7.152553916E-05,3.408483063168,0.678637530756,3.097587390516,0.565466428692,54.4401646101792,85.0842451574709,1.69130000862,0.678637530756,0.896637006216,0.565466428692,45.5338399807496,85.0842451574709,64.36032473,13.58523894,14.07965374,-0.18421201,0.9938359,-0.18199599,8.03937845545598,196.879780557853,0.7885899336768,S
3,3,179.808349939812,5.475540444E-05,43.9807296779895,5.637488035E-05,55.0458221,18.66432088,71.68205892,12.74771489,179.808349939812,5.475540444E-05,43.9807296779895,5.637488035E-05,2.777191261308,0.533309058324,2.424555546048,0.39930312528,138.093703409665,56.2341969075855,0,0.533309058324,0,0.39930312528,0,56.2341969075855,38.83752619,12.61455616,13.84332973,-0.18421201,0.55026214,-0.18406334,7.9388920464911,164.982865185734,0.793399887959772,S
4,4,179.805265667545,9.787985708E-05,44.0024055813073,6.609232195E-05,131.92100101,36.34577911,84.4678842,15.31843082,179.805265667545,9.787985708E-05,44.0024055813073,6.609232195E-05,4.22311288248,0.849189312792,3.242752183476,0.530380145664,74.3181927053852,32.4143843591136,2.973475419948,0.849189312792,1.400076597456,0.530380145664,72.475917937268,32.4143843591136,92.87221521,15.98562372,14.39650623,-0.18421203,2.31937929,-0.17210164,8.24622798519013,155.975242054027,0.778568848795256,S
5,5,179.799879365982,5.63399184E-06,43.8258386964784,5.77722012E-06,947.32458366,25.95294494,912.07530535,14.60666923,179.799879365982,5.63399184E-06,43.8258386964784,5.77722012E-06,3.06321492816,0.049780017972,2.973140731404,0.046922255784,32.5400484204373,22.1889073094963,0,0.049780017972,0,0.046922255784,0,22.1889073094963,929.47307566,22.96139043,14.47517207,-0.18421201,9.35614753,0.53423065,10.2944209048896,224.669812301361,0.672058851794957,S
6,6,179.793110822465,4.680070223E-05,43.9251396374242,5.52356988E-05,150.15101794,30.83683676,116.83869874,14.99319803,179.793110822465,4.680070223E-05,43.9251396374242,5.52356988E-05,3.515080131972,0.46962629712,3.205753705836,0.395119175292,8.2391165565372,59.4678915088897,1.974182037444,0.46962629712,1.0894539546,0.395119175292,7.83185913225039,59.4678915088897,119.02585201,14.31706127,14.2708368,-0.18421203,2.10962935,-0.18255795,7.1321374389429,190.336594168193,0.830535308057089,S
7,7,179.783687221522,2.15799642E-06,43.9615844833917,2.01585161E-06,2528.29851855,25.75047454,2481.75620914,14.68079115,179.783687221522,2.15799642E-06,43.9615844833917,2.01585161E-06,3.041820677484,0.0183100248,2.936698226352,0.0170720109,96.7374914899161,7.04142465265712,0.409480013124,0.0183100248,0.401073332616,0.0170720109,159.485127966054,7.04142465265712,2534.45098476,29.96357616,14.61709144,-0.18421201,17.19497232,2.65539961,6.6669709400812,172.188068169133,0.850652559728878,S
8,8,179.782022895314,5.696756032E-05,43.945447794374,3.812122975E-05,135.5709256,27.91747987,118.61134328,14.61233126,179.782022895314,5.696756032E-05,43.945447794374,3.812122975E-05,3.570037939152,0.49202856918,2.807315148096,0.309143592756,75.8639528798075,23.4851046469045,0,0.49202856918,0,0.309143592756,0,23.4851046469045,108.91832076,14.01524999,14.332918,-0.18421201,2.08622555,-0.16784981,6.53528879477973,180.544845691624,0.856162752716395,S
9,9,179.773273812965,7.010706864E-05,44.01829771618,5.990890466E-05,77.61807092,24.75182772,76.9174111,14.18647954,179.773273812965,7.010706864E-05,44.01829771618,5.990890466E-05,3.107321961336,0.598557406896,2.847579428736,0.502870602096,77.4525442940409,89.4238482166999,0,0.598557406896,0,0.502870602096,0,89.4238482166999,52.03663272,11.89790608,14.17480416,-0.18421201,1.04513856,-0.18499425,7.50842943704265,144.985885700355,0.813552667726768,S
10,10,179.76415293854,4.648183868E-05,43.8872680874484,4.312991165E-05,172.35262673,29.8552114,131.3936394,14.26378471,179.76415293854,4.648183868E-05,43.8872680874484,4.312991165E-05,3.735996339564,0.441002594628,3.078653732892,0.307359760068,128.860240124404,25.2981981078494,2.2512446343,0.441002594628,0.905173492716,0.307359760068,132.729580088036,25.2981981078494,138.66930896,17.13111652,13.60632814,-0.18421201,3.56155988,-0.10119098,6.77569594632699,211.638595496342,0.846040523452914,S
11,11,179.764041368117,4.528431792E-05,44.030488664389,3.977101485E-05,153.75249864,27.49377794,136.532643,14.46571538,179.764041368117,4.528431792E-05,44.030488664389,3.977101485E-05,3.655632641292,0.446584724748,2.701139981868,0.2482061913,128.016399256168,16.4917674312031,2.111882714748,0.446584724748,0,0.2482061913,130.802074503642,16.4917674312031,132.50052938,17.30142912,14.32166573,-0.18421206,1.49649793,-0.17741932,7.64546121403365,138.770321598629,0.807218795245337,S
12,12,179.745215691422,0.00010166428832,43.9176149342922,5.731418798E-05,105.20928123,30.78656554,79.03167878,14.38427285,179.745215691422,0.00010166428832,43.9176149342922,5.731418798E-05,4.13935474842,0.888509234484,2.8199641203,0.435198805524,73.8851304860566,23.4143800139921,2.853562696956,0.888509234484,0,0.435198805524,72.4161530296831,23.4143800139921,69.59856977,12.72873969,13.96863536,-0.18421198,2.03434047,-0.16430504,5.242542600585,199.322457137052,0.905556655778307,S
13,13,179.744837427563,2.631074583E-05,43.9554198915853,3.082404912E-05,151.05340157,22.7699629,164.04241771,13.85377524,179.744837427563,2.631074583E-05,43.9554198915853,3.082404912E-05,3.000513906936,0.268181305956,2.690927732376,0.21473020044,22.1364142289133,33.1171365034226,0,0.268181305956,0,0.21473020044,0,33.1171365034226,129.90729573,16.23372487,14.19194996,-0.18421204,2.87214243,-0.14489616,4.95656037785753,173.819846710917,0.915254044808065,S
14,14,179.738723425928,0.00010608206342,44.0677386121389,5.667841513E-05,86.61838233,28.81571882,71.63570682,14.42244687,179.738723425928,0.00010608206342,44.0677386121389,5.667841513E-05,3.847804174404,0.90122015016,2.755445373864,0.476861948136,85.6600445425265,28.858345109398,0,0.90122015016,0,0.476861948136,0,28.858345109398,56.07664917,14.00285074,14.13545215,-0.18421198,1.74260333,-0.16732504,8.63451910642539,122.622267550955,0.759342362928883,S
15,15,179.737920355333,4.201839278E-05,43.8805398404802,4.346224863E-05,153.01305622,27.85498794,127.55861148,14.2126607,179.737920355333,4.201839278E-05,43.8805398404802,4.346224863E-05,3.33468234666,0.3810719646,3.154189616892,0.342662421348,35.7706136965543,83.6550698636127,1.599260079384,0.3810719646,0.981354445884,0.342662421348,25.8734527494185,83.6550698636127,134.62743536,17.6201329,13.67296682,-0.18421201,2.30743194,-0.15102698,6.09589868454848,220.507825564157,0.873930553192605,S
16,16,179.733796880122,7.233612537E-05,44.0401145915464,9.177964993E-05,99.83443214,31.7622183,75.20559942,15.06387927,179.733796880122,7.233612537E-05,44.0401145915464,9.177964993E-05,3.715455830508,0.800820431748,3.132866532312,0.583165938276,20.2831056072086,52.2587174458418,2.305482688872,0.800820431748,0.86941050768,0.583165938276,18.436961207039,52.2587174458418,66.66628512,13.6313014,14.32226236,-0.18421201,1.77724326,-0.17685677,7.16088009628212,128.365002265732,0.829259902237995,S
17,17,179.728524646997,9.688371729E-05,43.8632648004964,6.087727494E-05,107.70434784,32.08057984,79.95428047,14.98372641,179.728524646997,9.688371729E-05,43.8632648004964,6.087727494E-05,3.946218114996,0.832073681952,2.993188697388,0.49855104108,78.5206818615017,31.8472816299783,2.55886537158,0.832073681952,0.6600689325,0.49855104108,76.7834015820239,31.8472816299783,77.78676879,15.59425682,14.33974103,-0.18421201,1.21494872,-0.18065784,6.5464881478733,229.751575768883,0.855697379040606,S
18,18,179.724832972803,3.235765972E-05,44.01429174704,3.30065876E-05,262.45199452,32.59971143,189.48088229,15.05384621,179.724832972803,3.235765972E-05,44.01429174704,3.30065876E-05,3.535685686224,0.28432423008,3.435059897208,0.269623812888,34.0735647970643,113.410257003641,1.99180903032,0.28432423008,1.668855967308,0.269623812888,21.0354329711381,113.410257003641,233.50597298,20.82430908,14.15620773,-0.18421201,5.86538727,0.14768099,5.74488901186068,134.963755203083,0.887413846958653,S
19,19,179.719385072472,8.002587509E-05,43.9791269344749,7.06985214E-05,81.87655288,27.24105856,71.70931494,14.36118985,179.719385072472,8.002587509E-05,43.9791269344749,7.06985214E-05,3.333268097136,0.700819274412,3.003564404916,0.572968645812,64.233734863149,82.262207022467,1.497899262636,0.700819274412,0.583144443576,0.572968645812,55.5156491569562,82.262207022467,54.96390832,12.72727664,13.9670301,-0.18421201,1.4485272,-0.17277189,4.2971694396491,152.943171836798,0.935788404777957,S
20,20,179.714533226806,4.842682643E-05,43.9814444968338,4.244357599E-05,157.01966613,29.58909719,126.6961016,14.75671566,179.714533226806,4.842682643E-05,43.9814444968338,4.244357599E-05,3.426195787848,0.413050910544,3.171770975736,0.356913789696,102.71517503992,63.8194382440114,1.631084217804,0.413050910544,1.261030558716,0.356913789696,106.404959257108,63.8194382440114,130.65293492,15.68143816,14.12255915,-0.18421204,3.24185157,-0.13076058,4.17938283958483,149.939603097887,0.939180437299992,S
21,21,179.712675800366,1.658641181E-05,43.8466011252339,1.898933974E-05,293.59422511,25.04593555,284.51263157,14.1334443,179.712675800366,1.658641181E-05,43.8466011252339,1.898933974E-05,3.174824117484,0.166315488768,2.850034099752,0.134254839024,25.2529310734785,19.7181602870272,0,0.166315488768,0,0.134254839024,0,19.7181602870272,275.75130646,18.25057107,14.05609237,-0.18421201,4.64317509,-0.15066666,6.96661288014869,239.411604579338,0.837807979421997,S
22,22,179.708200825883,7.988248625E-05,43.8915188319179,5.113471133E-05,79.57656089,24.97753128,78.53276907,14.15756642,179.708200825883,7.988248625E-05,43.8915188319179,5.113471133E-05,3.365549079696,0.684501537096,2.63998592982,0.42185044008,79.3884863597647,33.7110573137423,0,0.684501537096,0,0.42185044008,0,33.7110573137423,53.85752399,12.3963404,14.26784638,-0.18421201,2.78550033,-0.15498273,4.70323364128447,224.598458775009,0.923448828080309,S
23,23,179.706739186421,5.196088585E-05,43.8618865215795,4.28334745E-05,120.34901539,26.17950215,110.17687448,14.22127267,179.706739186421,5.196088585E-05,43.8618865215795,4.28334745E-05,3.261338869284,0.442587817224,2.936836159416,0.360555579684,99.7031694718836,52.6587832589053,1.24457238522,0.442587817224,0.40502988738,0.360555579684,101.194086284738,52.6587832589053,98.03182113,15.96811661,13.95974778,-0.18421203,3.16231512,-0.12020814,6.05112176308438,237.093979317616,0.875686372527379,S
24,24,179.706921020765,5.085680756E-05,43.9915306883593,4.79071987E-05,78.20776333,21.28225586,94.21957467,13.70658847,179.706921020765,5.085680756E-05,43.9915306883593,4.79071987E-05,3.0554562096,0.509236015392,2.382077427336,0.302474867148,48.6358298327502,26.2866819926512,0,0.509236015392,0,0.302474867148,0,26.2866819926512,57.95930697,12.91276815,14.62056207,-0.18421201,0.65097908,-0.18793949,4.25350975313521,140.625688602636,0.937055658133615,S
25,25,179.70426823446,6.87131651E-05,43.9499464179202,5.852832676E-05,263.01234385,45.60820784,123.83271963,15.40129954,179.70426823446,6.87131651E-05,43.9499464179202,5.852832676E-05,4.55862036474,0.587220085296,4.085360252136,0.490576563576,76.7485058212758,49.4784981249922,3.431257053804,0.587220085296,2.854707277716,0.490576563576,73.5712680629774,49.4784981249922,215.50977203,21.6965897,14.18324337,-0.18421203,6.83342978,0.12640903,3.18224494774889,176.338944448249,0.964397954236529,S
26,26,179.701490689286,4.251310005E-05,43.9926976994558,3.962776354E-05,208.40567116,33.07018088,154.15123484,15.52573738,179.701490689286,4.251310005E-05,43.9926976994558,3.962776354E-05,3.572160332436,0.371221302816,3.318598957536,0.323939032452,60.6546762900899,57.8127924579771,1.985502163464,0.371221302816,1.51092530118,0.323939032452,50.0572809888214,57.8127924579771,182.36429006,17.08800103,14.65952664,-0.18421201,4.66032589,-0.03020281,4.12153683064425,137.806579028811,0.940814999941674,S
27,27,179.699141522184,5.058267781E-05,43.8708860156092,0.00011201913184,98.39925944,30.06028497,75.21184243,14.15402364,179.699141522184,5.058267781E-05,43.8708860156092,0.00011201913184,4.19392320048,0.950182632108,2.735322561,0.42757205328,2.24331927644,22.0897266714898,0,0.950182632108,0,0.42757205328,0,22.0897266714898,65.20803717,12.63869462,13.86981967,-0.18421198,1.45465856,-0.1719289,5.41924823568581,236.915659404686,0.899333368450104,S
28,28,179.696995331576,8.305886915E-05,44.0673743192815,8.471056505E-05,93.16283057,30.21143325,75.12694233,14.88889701,179.696995331576,8.305886915E-05,44.0673743192815,8.471056505E-05,3.861515687832,0.881265660624,2.815873576668,0.484615982988,136.099229336956,29.8277638922525,2.468338370964,0.881265660624,0,0.484615982988,138.685740445012,29.8277638922525,63.32437757,13.79698745,14.49634692,-0.18421201,0.79436961,-0.17997478,7.79093103219297,111.504280255542,0.800410873582467,S
29,29,179.69462245548,5.378575136E-05,43.8629375205968,3.60711092E-05,120.00650142,24.95749924,113.79948335,13.78663832,179.69462245548,5.378575136E-05,43.8629375205968,3.60711092E-05,3.421697166288,0.46500094584,2.702379863736,0.2918571345,104.643090824908,23.3027937659958,0,0.46500094584,0,0.2918571345,0,23.3027937659958,95.95559147,14.95778069,13.75446755,-0.18421203,3.19045967,-0.17461622,5.72817213510904,241.159434378178,0.888039737415982,S
30,30,179.685120951716,2.190804941E-05,43.8824030229727,2.526158999E-05,242.72551501,26.41549593,223.01667642,14.39662545,179.685120951716,2.190804941E-05,43.8824030229727,2.526158999E-05,3.2041681362,0.2142063243,2.97842074092,0.18565890696,177.436904954041,37.1917886523988,0,0.2142063243,0,0.18565890696,0,37.1917886523988,223.6024242,17.50342837,14.12809979,-0.18421201,3.59779165,-0.15030705,4.51126811663519,238.586550947581,0.929406007842173,S
31,32,179.67947774792,6.39171188E-05,44.0015389876398,6.535525233E-05,113.27709866,29.37787727,93.99417326,14.79826705,179.67947774792,6.39171188E-05,44.0015389876398,6.535525233E-05,3.739849926408,0.668666701908,2.82559666716,0.39171887982,43.7300803786183,26.2083819067602,2.304594585144,0.668666701908,0,0.39171887982,40.907876621923,26.2083819067602,84.83918535,15.51882468,14.424656,-0.18421201,2.44686453,-0.15830894,3.91144186884823,122.524978534132,0.946576688539031,S
32,33,179.660711073384,3.34246306E-06,43.918315001288,3.16121854E-06,1637.06267562,25.64082896,1581.92948361,14.4658158,179.660711073384,3.34246306E-06,43.918315001288,3.16121854E-06,3.064415041728,0.028498562928,2.961103336524,0.026625011868,107.466168526739,11.0114312923837,0.652503575412,0.028498562928,0.429775126596,0.026625011868,148.090068333387,11.0114312923837,1617.51583016,23.76306102,14.34877049,-0.18421201,8.7098806,0.31736701,2.13371777237858,232.635754861638,0.983876628855202,S
33,34,179.631823153441,1.641810097E-05,43.9478745995525,3.488532102E-05,10108.84550996,156.02116988,3965.65212542,19.74504448,179.630922988479,1.641810097E-05,43.9473464923623,3.488532102E-05,33.843178034784,0.325747817496,4.163745117852,0.026819303076,65.122578598791,0.52993786034275,33.71113596798,0.325747817496,2.951013890016,0.026819303076,65.1083262127069,0.52993786034275,18465.75737493,360.76046643,19.74504448,-0.18421201,36.46917321,88.03792298,0.090286617589875,120.894445476023,0.999970958939773,M
34,35,179.657392613768,3.313208647E-05,44.0780658518015,2.904339672E-05,145.80418979,23.72289322,156.66970973,14.33871655,179.657392613768,3.313208647E-05,44.0780658518015,2.904339672E-05,3.002029920684,0.289251138564,2.71827878364,0.236311260228,114.49662463092,39.1293422185232,0,0.289251138564,0,0.236311260228,0,39.1293422185232,124.33686005,17.22232778,14.63983062,-0.18421204,3.96119412,-0.15633013,7.97228203185296,98.282163519605,0.791805921044555,S
35,36,179.653177991165,8.857174546E-05,43.9097476878156,5.169628899E-05,93.90774158,28.5223807,83.40082873,15.002467,179.653177991165,8.857174546E-05,43.9097476878156,5.169628899E-05,3.663523561644,0.76145324004,2.694976776,0.419561283096,101.508283530906,27.5071884984572,0,0.76145324004,0,0.419561283096,0,27.5071884984572,65.23438301,14.3390709,14.8609206,-0.18421198,0.54610291,-0.1829232,2.41329805551117,246.31419908744,0.979408860100803,S
36,37,179.64626743194,1.86651523E-05,43.8115675122452,2.086564021E-05,329.67768786,29.14681014,300.02976782,15.71762827,179.64626743194,1.86651523E-05,43.8115675122452,2.086564021E-05,3.402682645068,0.194566529124,2.831573614248,0.135902205828,144.416337451442,12.6574323755364,1.692472933404,0.194566529124,0,0.135902205828,149.334680332502,12.6574323755364,303.45116297,21.39925843,15.4745303,-0.18421201,4.33086325,-0.11890945,8.1286995247233,265.258916158776,0.784282205925293,S
37,38,179.637828901701,4.035472867E-05,44.0818924756401,2.393761893E-05,159.93459557,24.57906748,159.10525369,13.95352542,179.637828901701,4.035472867E-05,44.0818924756401,2.393761893E-05,3.424183734924,0.3462296247,2.5740971145,0.195801771888,79.2466126260853,14.1775903774079,0,0.3462296247,0,0.195801771888,0,14.1775903774079,134.12037916,16.02839332,14.14915369,-0.18421203,3.07037999,-0.17754537,8.1242927596507,92.1522391996238,0.784495435411628,S
38,39,179.63031834933,5.534742702E-05,44.0427277834331,5.816476575E-05,117.2913558,26.69397977,104.43367297,13.93157476,179.63031834933,5.534742702E-05,44.0427277834331,5.816476575E-05,3.83785848756,0.618958247076,2.566019705544,0.283143701232,137.175131747693,16.1688667599659,2.433286894932,0.618958247076,0,0.283143701232,139.396494845167,16.1688667599659,93.78777534,15.52487696,13.98156201,-0.18421203,4.23205074,-0.05619582,5.76869709475112,89.8150941623913,0.886519874855016,S
39,40,179.629073843741,6.236585018E-05,44.000670233187,6.076450537E-05,74.40689238,22.96947864,79.94628409,13.75598498,179.629073843741,6.236585018E-05,44.000670233187,6.076450537E-05,3.22990598052,0.6311146824,2.526667394004,0.382839282432,133.385412040046,31.6375674852424,0,0.6311146824,0,0.382839282432,0,31.6375674852424,51.74917199,14.57465174,14.17748172,-0.18421201,2.28797808,-0.16998889,3.24602096254188,88.7229665515587,0.962976566047626,S
40,41,179.628787621099,7.504316324E-05,43.9144026363207,4.690895199E-05,70.17002942,22.39580506,77.43663936,13.62856059,179.628787621099,7.504316324E-05,43.9144026363207,4.690895199E-05,3.20756622318,0.646454400264,2.47715098236,0.3807125541,77.2979136356677,30.8557154597316,0,0.646454400264,0,0.3807125541,0,30.8557154597316,45.80702983,10.77920224,14.16929535,-0.184212,0.45787149,-0.18228381,1.93270290827685,272.515306355065,0.986757282521089,S
41,43,179.623090710843,8.688447761E-05,43.828550556394,8.41859069E-05,130.6481452,38.61134848,101.8116258,18.30251632,179.623090710843,8.688447761E-05,43.828550556394,8.41859069E-05,4.276992693312,0.951773976936,2.63082021318,0.382052206512,46.2458990853779,18.9238205734593,3.095679960504,0.951773976936,0,0.382052206512,44.695001749137,18.9238205734593,87.0579473,20.17051192,18.1653777,-0.18421201,3.65201663,-0.14295233,7.08970710954325,272.680267144185,0.832411343603934,S
42,44,179.620151193012,8.578810357E-05,43.8284986752405,7.114764716E-05,104.07805699,33.80902466,98.25715542,18.24476372,179.620151193012,8.578810357E-05,43.8284986752405,7.114764716E-05,3.790934774748,0.870208875,2.450036090664,0.367996254588,52.6920474944282,20.8929842728575,2.365251474672,0.870208875,0,0.367996254588,50.5259586532567,20.8929842728575,69.90323116,16.98917833,18.64407932,-0.18421201,0.74275215,-0.18407421,7.09988756904115,273.704828196216,0.831961954512144,S
43,45,179.618543326725,3.076590044E-05,44.0250607941232,2.755244069E-05,179.2924031,25.50774532,176.75738233,14.570741,179.618543326725,3.076590044E-05,44.0250607941232,2.755244069E-05,3.110399459028,0.267333299532,2.85950888694,0.226080296496,114.278134114784,41.371071015055,0,0.267333299532,0,0.226080296496,0,41.371071015055,162.336232,16.7895954,14.53877576,-0.18421206,4.30598539,-0.0438652,4.73804395832669,83.6185246307842,0.922345099342065,S
44,46,179.6145624488,7.070259734E-05,43.9684656237875,7.071876637E-05,77.55772639,25.40683164,74.23682483,14.15715696,179.6145624488,7.070259734E-05,43.9684656237875,7.071876637E-05,3.343477768272,0.702823930416,2.739871283364,0.474018593436,135.006241041257,42.6666565186985,1.5368047443,0.702823930416,0,0.474018593436,139.958950310772,42.6666565186985,54.86589503,12.66342348,14.11242647,-0.18421201,1.1037738,-0.17974718,1.48749142108729,61.9695757105043,0.992140014012164,S
45,47,179.608977664897,4.412463273E-05,43.9778595581227,4.336359623E-05,100.45167947,22.45741896,108.63982742,13.54919492,179.608977664897,4.412463273E-05,43.9778595581227,4.336359623E-05,3.158165217888,0.43863594624,2.567179575756,0.287498592648,133.735428361173,26.7339114838436,0,0.43863594624,0,0.287498592648,0,26.7339114838436,78.91879593,15.00232452,13.94457195,-0.18421201,1.43020225,-0.18505534,2.09897430437073,63.3933372769429,0.984394423606495,S
46,48,179.599982022799,5.132196E-07,43.808295757033,5.9644992E-07,24397.44427699,86.66847193,23956.31175401,37.29340824,179.600074167225,5.132196E-07,43.8079169444752,5.9644992E-07,3.068195595876,0.005123702952,2.80258045542,0.004271178636,72.9614423404474,0.74547608463343,0,0.005123702952,0,0.004271178636,0,0.74547608463343,23721.45681139,92.21672108,37.29340824,-0.18421201,122.41197692,33.72185165,8.40328431536479,279.12206390133,0.770855658386393,M
47,49,179.59990252001,3.070146994E-05,44.034006257836,3.545433085E-05,153.45698028,25.18220262,154.18998857,14.56734477,179.59990252001,3.070146994E-05,44.034006257836,3.545433085E-05,3.083096298276,0.304029346248,2.830523721732,0.256204544292,163.727512196872,46.6547070250911,0,0.304029346248,0,0.256204544292,0,46.6547070250911,135.57575643,17.94503921,14.60475687,-0.18421206,3.62035257,-0.13929456,5.41175938289661,75.7663411202657,0.899600647137115,S
48,50,179.594416156032,6.684857773E-05,43.8944147486705,4.998812269E-05,95.47101309,25.53196736,90.24884249,14.07536952,179.594416156032,6.684857773E-05,43.8944147486705,4.998812269E-05,3.425939888076,0.59906051208,2.70752986908,0.376633227096,114.616025744911,29.9984916830853,0,0.59906051208,0,0.376633227096,0,29.9984916830853,71.57987358,12.97836354,14.03156239,-0.18421201,1.21054029,-0.1756141,3.50191477421433,296.654117365766,0.957006717443869,S
49,51,179.593338327919,1.550945374E-05,43.8153324063767,1.413964133E-05,1080.7766342,59.96481957,765.65154494,27.31801827,179.593338327919,1.550945374E-05,43.8153324063767,1.413964133E-05,3.61039799628,0.131612379732,3.428260152048,0.119720401344,96.1876138312598,28.7437768187819,1.986106069224,0.131612379732,1.81520683038,0.119720401344,96.0255407611734,28.7437768187819,1062.33555705,41.07122774,25.63676026,-0.18421201,17.23268906,2.01559351,8.03954113470022,281.622894587349,0.788582115453155,S
50,52,179.593766964593,6.057872656E-05,43.9615181823921,9.192461723E-05,116.0329169,31.88192364,85.19834878,14.6994885,179.593766964593,6.057872656E-05,43.9615181823921,9.192461723E-05,4.130065108656,0.828908294436,2.891452581612,0.428853123252,23.4448182849984,23.5452996523183,2.92374731682,0.828908294436,0,0.428853123252,22.3414076061866,23.5452996523183,84.8439249,14.91636806,14.17628118,-0.18421201,1.3993498,-0.1772548,1.83160762157607,29.3033034179867,0.988100512781234,S
51,53,179.589502609396,4.843783762E-05,43.961210642367,7.399564189E-05,97.39927724,26.71239054,88.76221271,14.36448405,179.589502609396,4.843783762E-05,43.961210642367,7.399564189E-05,3.5035326414,0.63680664096,2.746277365428,0.395700687108,12.6721288821382,30.2518798648843,0,0.63680664096,0,0.395700687108,0,30.2518798648843,68.74811553,13.5282843,14.21402339,-0.18421201,1.80676307,-0.17161673,1.9860706429371,26.2392891273837,0.986019672829237,S
52,54,179.587379103657,2.392464885E-05,43.8103181167855,2.187567792E-05,362.69589706,41.72303838,368.7857041,24.34783211,179.587379103657,2.392464885E-05,43.8103181167855,2.187567792E-05,3.007688286708,0.203419387368,2.867212706904,0.184787605224,100.562630503327,57.2096575738373,0,0.203419387368,0,0.184787605224,0,57.2096575738373,333.01215888,29.55054294,24.46115832,-0.18421201,3.17190188,-0.26402941,8.38832105407903,282.936348906904,0.771594307483498,S
53,55,179.58649137988,0.00010361435573,43.8492978114373,5.166822107E-05,114.77780794,32.90798195,87.18004152,15.43295572,179.58649137988,0.00010361435573,43.8492978114373,5.166822107E-05,4.202732166336,0.894288666816,2.746835888292,0.404530039764,77.8130000317739,20.8013059186356,0,0.894288666816,0,0.404530039764,0,20.8013059186356,79.38750217,14.9619073,15.10359107,-0.184212,1.76739297,-0.16809967,6.14276718544113,288.165291961246,0.872081675072937,S
54,56,179.583374900542,5.516345855E-05,43.9488200560408,8.832950261E-05,160.7814472,36.12350396,106.24456483,15.33439799,179.583374900542,5.516345855E-05,43.9488200560408,8.832950261E-05,4.647750965676,0.815095950264,2.855021071392,0.339127844436,154.21857196525,15.4246751818771,3.601484033328,0.815095950264,0,0.339127844436,155.406909660601,15.4246751818771,114.67355808,17.35825226,14.89137048,-0.18421203,5.97010421,-0.02953178,2.05092468388128,3.76830012697701,0.985096837530167,S
55,57,179.579654861815,1.414060735E-05,43.9059437946992,1.200445981E-05,410.43549961,25.72593362,395.62572865,14.47441005,179.579654861815,1.414060735E-05,43.9059437946992,1.200445981E-05,3.152198401596,0.120434169456,2.885824545624,0.101103556824,79.7606238062947,17.5023202902928,0,0.120434169456,0,0.101103556824,0,17.5023202902928,385.44834369,20.2555053,14.3666357,-0.184212,5.43132546,-0.34610397,3.28953377093214,312.179582463292,0.961991508023389,S
56,58,179.579985724212,8.814545242E-05,43.8462923721251,8.900488829E-05,124.16417638,38.49136326,81.13870442,16.55161801,179.579985724212,8.814545242E-05,43.8462923721251,8.900488829E-05,3.80904178086,0.80138944908,3.52270389528,0.696743663256,42.9640992640675,110.722731062384,2.421844212168,0.80138944908,1.872052674876,0.696743663256,35.532592049229,110.722731062384,79.5371643,16.93355378,15.40824087,-0.18421201,3.5356054,-0.1457218,6.40523660343646,290.056698518102,0.861521994884345,S
57,59,179.556898667339,6.178731879E-05,43.9301410959396,8.694766025E-05,110.61337707,30.482922,86.63812364,14.64233714,179.556898667339,6.178731879E-05,43.9301410959396,8.694766025E-05,4.06292204178,0.814597168248,2.755390827312,0.392537841408,29.0181565754613,21.3226553985205,2.82147224976,0.814597168248,0,0.392537841408,27.6414055987549,21.3226553985205,82.71487469,16.99923188,14.32058798,-0.18421203,1.32785078,-0.17939591,3.33979175485759,342.84482312029,0.960838369630148,S
58,60,179.555637894765,0.0001327499041,43.999857542891,4.840505548E-05,144.83114003,36.70481588,80.62021151,13.71979488,179.555637894765,0.0001327499041,43.999857542891,4.840505548E-05,5.343682177656,1.127436491772,2.947817928924,0.4046285835,86.2287840867169,15.935286613408,4.41414002376,1.127436491772,0.46002251016,0.4046285835,85.9042089746416,15.935286613408,101.42749246,14.89208841,13.41167808,-0.18421201,2.90891421,-0.16184136,4.55373452103379,44.6089979556739,0.928107142547381,S
59,61,179.554091198859,0.00011961185403,43.8811394696651,4.46977283E-05,126.97720052,33.97911671,84.47944909,14.40938884,179.554091198859,0.00011961185403,43.8811394696651,4.46977283E-05,4.772870411148,1.014329117988,2.761330538052,0.378014206392,88.3550396260131,16.6201274319901,0,1.014329117988,0,0.378014206392,0,16.6201274319901,82.46948996,12.90062783,14.15726729,-0.184212,2.05575407,-0.17261694,5.13782119794981,310.185383510199,0.909161858168758,S
60,62,179.550503515763,5.043749975E-05,43.9537794096113,3.67494919E-05,141.14606001,27.13368764,124.99760548,14.3591726,179.550503515763,5.043749975E-05,43.9537794096113,3.67494919E-05,3.465704295,0.435941408196,2.856923850492,0.299721219408,74.3705779283201,26.4709211135786,0,0.435941408196,0,0.299721219408,0,26.4709211135786,121.626526,15.93386935,14.06571209,-0.18421203,1.7192308,-0.18959072,3.49316245038768,7.12792046268891,0.957217915137258,S
61,63,179.549224216745,4.071116071E-05,44.023212876249,4.572759772E-05,106.52518098,23.78977008,112.19448429,14.20454536,179.549224216745,4.071116071E-05,44.023212876249,4.572759772E-05,2.984090016564,0.391071053952,2.789923848768,0.341240256684,15.6215569934021,78.6631512050358,0,0.391071053952,0,0.341240256684,0,78.6631512050358,86.11037613,15.1616029,14.4093483,-0.18421201,1.22831977,-0.1861585,5.79024590202319,52.5943633444387,0.885708126472708,S
62,64,179.532830858323,2.722521112E-05,43.9970366540855,4.193376568E-05,1225.62671594,107.92515492,354.78956114,13.97963297,179.533470618499,2.722521112E-05,43.9969091528679,4.193376568E-05,6.56273899332,0.384912979884,3.9360116457,0.177428287512,64.3298595737687,5.70456199221276,5.844615834528,0.384912979884,2.617990592616,0.177428287512,63.7336375900015,5.70456199221276,1009.13630978,33.99414587,13.97963297,-0.184212,5.9520421,-0.14512658,5.20018320448597,35.6347007203909,0.907022430836199,M
63,65,179.530293366694,0.00012223098328,43.9744265275861,5.405716767E-05,103.20298785,31.38977584,71.9472934,13.84897567,179.530293366694,0.00012223098328,43.9744265275861,5.405716767E-05,4.46870943486,1.04077312038,2.814614815176,0.447766297128,83.9730927634909,21.2972990400402,0,1.04077312038,0,0.447766297128,0,21.2972990400402,70.26610296,12.64477387,13.47418765,-0.184212,1.40135228,-0.18552795,4.64915088309444,21.0940763628128,0.925149384481795,S
64,66,179.530504746563,6.95253246E-05,43.8107269581661,5.15848524E-05,118.59461616,30.49803232,100.6995567,15.68070627,179.530504746563,6.95253246E-05,43.8107269581661,5.15848524E-05,3.553758842148,0.60698472822,2.905854782328,0.412534446768,108.947421608802,34.6428347365532,1.89053188362,0.60698472822,0,0.412534446768,111.084192676336,34.6428347365532,90.25530136,14.50707304,15.24242634,-0.18421201,0.81192837,-0.18544389,9.23261836761548,298.041855589123,0.728758908029905,S
65,67,179.528388233895,0.00011139660168,43.8489122434356,6.588767842E-05,116.48860814,35.82710381,77.43275064,15.48314791,179.528388233895,0.00011139660168,43.8489122434356,6.588767842E-05,4.202624881836,0.944400108816,3.138788202444,0.558464744844,89.1839307902069,32.5320485760464,2.929547822148,0.944400108816,1.176203746692,0.558464744844,88.5643612426811,32.5320485760464,72.99956651,13.34361013,14.64340039,-0.18421198,1.76742492,-0.1733623,7.34359942221931,307.095028111297,0.821066995786773,S
66,68,179.519837498577,9.562595262E-05,43.8142756535505,8.269548265E-05,175.49631372,42.48934222,94.1059742,15.64791273,179.519837498577,9.562595262E-05,43.8142756535505,8.269548265E-05,4.995586422324,0.963561795084,3.273322432212,0.46921742514,128.158145804247,20.2771772526248,4.005917732088,0.963561795084,1.44041024484,0.46921742514,129.321002410256,20.2771772526248,122.51377769,19.10829525,14.82775951,-0.18421201,1.8792731,-0.16501552,9.27507939358237,301.180122610067,0.726546776700791,S
67,69,179.500066055046,4.670767189E-05,43.9122751287781,6.105807874E-05,109.77351329,25.86495612,101.08114804,13.94829827,179.500066055046,4.670767189E-05,43.9122751287781,6.105807874E-05,3.575438591832,0.5682195801,2.663309372796,0.319107393036,150.001855883547,21.7194608956636,0,0.5682195801,0,0.319107393036,0,21.7194608956636,86.42630349,15.75085152,13.90415218,-0.18421203,1.67047369,-0.17450886,6.01055975878893,340.017345318348,0.877267967860394,S
68,70,179.499721922159,5.33685761E-05,44.002836457535,0.00010815860166,142.68385717,35.61742327,87.42411718,14.38284074,179.499721922159,5.33685761E-05,44.002836457535,0.00010815860166,4.764010650768,0.934698848508,3.00396271752,0.414402519276,167.394768001739,18.4647138129959,3.764862247824,0.934698848508,0,0.414402519276,168.177923294286,18.4647138129959,100.71040777,15.94848991,13.81042966,-0.18421203,2.59597277,-0.15608853,6.58791934710084,30.8646126422994,0.853970476665945,S
69,71,179.497152479068,5.689779204E-05,43.9172860366491,5.427716018E-05,81.88460769,23.45774244,85.77049095,13.96545262,179.497152479068,5.689779204E-05,43.9172860366491,5.427716018E-05,2.92759781328,0.482462777772,2.85941051982,0.4600005507,85.6536741857025,179.907334113254,0,0.482462777772,0,0.4600005507,0,179.907334113254,64.19023389,13.63906041,14.13543396,-0.18421201,0.98056842,-0.1873115,6.03443575020983,343.110487692643,0.876338026373495,S
70,72,179.488439493538,2.32598222E-06,43.8162260893758,2.1265299E-06,2584.21765228,28.49528785,2582.80332773,16.44025001,179.488439493538,2.32598222E-06,43.8162260893758,2.1265299E-06,3.029151166992,0.019718577972,2.896286389884,0.01802689884,89.0102872178582,5.77932532549734,0,0.019718577972,0,0.01802689884,0,5.77932532549734,2537.19334156,28.81158845,16.44420263,-0.18421201,14.02574708,-1.35755306,9.95248265314878,308.247436921302,0.690609522923989,S
71,73,179.481439019509,3.446751525E-05,43.8807362085286,4.518744088E-05,146.05253394,26.06388305,135.94073184,14.20038681,179.481439019509,3.446751525E-05,43.8807362085286,4.518744088E-05,3.488243118768,0.412230108168,2.700702070452,0.249370374024,152.25529983527,18.574497367908,0,0.412230108168,0,0.249370374024,0,18.574497367908,124.69462906,16.01030084,14.13318205,-0.18421203,1.79779317,-0.15323921,7.56697622359256,328.577613182813,0.810856043282646,S
72,74,179.480332957477,9.98651273E-06,43.8423609845252,7.59840027E-06,581.92969466,24.69613751,567.87579586,13.98370486,179.480332957477,9.98651273E-06,43.8423609845252,7.59840027E-06,3.213510434964,0.084759502392,2.796158724156,0.064282227552,94.1752239533763,7.5654460593064,0,0.084759502392,0,0.064282227552,0,7.5654460593064,567.43276634,19.03624958,13.95054187,-0.18421203,6.17206706,0.06745364,9.02224744158699,316.175992299807,0.73964156799684,S
73,75,179.478926627223,7.387379401E-05,43.9537759996638,5.2722247E-05,112.19439347,29.50724189,92.30031723,14.85035443,179.478926627223,7.387379401E-05,43.9537759996638,5.2722247E-05,3.606715750824,0.634914863388,2.955151276236,0.434553638292,76.8461717063963,36.1475386924812,1.99958791122,0.634914863388,0.44117001792,0.434553638292,73.8524400508886,36.1475386924812,85.50426967,13.46627952,14.34957903,-0.18421201,0.79414087,-0.1842601,6.57243844062773,3.81755124461995,0.854616711767036,S
74,76,179.46953897947,3.40565696E-05,43.83329434839,3.023480095E-05,252.74883026,32.39322133,194.39822858,15.62629695,179.46953897947,3.40565696E-05,43.83329434839,3.023480095E-05,3.517271822088,0.292953426876,3.24127245942,0.251449299036,109.190243194329,41.5785883235032,1.823980304988,0.292953426876,1.414839724704,0.251449299036,115.194200401589,41.5785883235032,228.43515316,20.79253508,14.84177028,-0.18421201,4.56572252,-0.05510876,9.73633078647607,315.777821069313,0.702201838789319,S
75,77,179.453208966332,8.198971238E-05,44.0308146667204,4.980083271E-05,86.23583463,25.65503043,79.03564882,13.83558049,179.453208966332,8.198971238E-05,44.0308146667204,4.980083271E-05,3.515067625608,0.695409162516,2.721795495516,0.421596980856,87.5833709867482,31.2210670215615,0,0.695409162516,0,0.421596980856,0,31.2210670215615,60.86096905,13.41895248,13.72310453,-0.18421201,1.41220676,-0.17605437,9.18050058829444,33.4630448009666,0.731467084784891,S
76,78,179.444142506075,7.409196381E-05,43.8720695665176,7.505370585E-05,96.53787503,28.13227199,81.2703822,14.20690286,179.444142506075,7.409196381E-05,43.8720695665176,7.505370585E-05,3.875173324308,0.800862316524,2.687811096924,0.397435112208,44.2596571752727,22.9594097384236,2.516157118512,0.800862316524,0,0.397435112208,42.0513656206663,22.9594097384236,68.59257143,12.97458727,14.02747966,-0.18421201,1.18633614,-0.18228791,9.22248509588018,331.067040579415,0.729286071098689,S
77,79,179.439810447444,4.838204734E-05,43.8652337809912,5.51728794E-05,81.55882775,22.44358459,89.12370669,13.71971467,179.439810447444,4.838204734E-05,43.8652337809912,5.51728794E-05,2.96536535442,0.478836071676,2.705976954504,0.39711758724,157.324030741902,70.9492499836058,0,0.478836071676,0,0.39711758724,0,70.9492499836058,59.98020862,12.22452272,14.07008858,-0.18421201,0.80792705,-0.18757478,9.58924992520827,329.468689906821,0.710025118328591,S


==> anc/N4013_C_C.csv <==
Source,list,for,N4013_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,179.63075,DEC=,43.9465833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,179.744754114455,3.557609031E-05,43.9554028047708,2.980540637E-05,27.71518884,5.01672651,26.89870735,2.834339,179.744754114455,3.557609031E-05,43.9554028047708,2.980540637E-05,2.750631743016,0.304831566396,2.482863696684,0.248751756828,104.651224529901,43.9088538299378,0.781390112436,0.304831566396,0,0.248751756828,117.31003325626,43.9088538299378,24.78164086,3.45044002,2.8192369,-0.00400917,0.31972291,-0.00515993,4.95287331227543,173.827215052809,0.220483430791603,S
1,1,179.704831388425,5.785979371E-05,43.9521341173009,6.603336407E-05,16.5984312,5.45672641,15.52301847,3.00147589,179.704831388425,5.785979371E-05,43.9521341173009,6.603336407E-05,2.873098486152,0.598010574204,2.466828694512,0.443096185824,31.6402098920685,55.4306855564946,0,0.598010574204,0,0.443096185824,0,55.4306855564946,11.67426122,2.91508936,2.96699091,-0.00400917,0.41662736,-0.00208957,3.21739320553262,174.032703297452,0.562738553939308,S
2,2,179.704230903261,0.00011275292788,43.9498708146069,4.309658321E-05,55.26923774,10.59145393,21.44563211,3.0412249,179.704230903261,0.00011275292788,43.9498708146069,4.309658321E-05,5.653083599604,0.95846607882,3.021745245588,0.358414755372,85.4815658319621,13.5064667514793,4.993916638428,0.95846607882,1.694038281516,0.358414755372,85.2497306640323,13.5064667514793,40.15214766,4.05087003,2.99385192,-0.00400917,1.35052142,0.01347028,3.18035301416843,176.418675125767,0.570732447610031,S
3,3,179.701394316666,5.328166623E-05,43.9927492950525,3.126420601E-05,26.97177049,5.66840981,24.25146915,2.9991225,179.701394316666,5.328166623E-05,43.9927492950525,3.126420601E-05,3.20533619166,0.463900208256,2.299834439748,0.243028885716,74.5270764499613,17.6966704066056,0,0.463900208256,0,0.243028885716,0,17.6966704066056,22.17693678,3.44704291,2.98730811,-0.00400917,0.68224568,0.00485913,4.12053275791222,137.735848580432,0.371919029102947,S
4,4,179.685036008323,5.113187364E-05,43.8823936628227,4.95185445E-05,24.94379886,6.01841816,20.19881618,3.01095537,179.685036008323,5.113187364E-05,43.8823936628227,4.95185445E-05,2.894031726372,0.435856607496,2.828343877164,0.417300272676,111.293626093973,0.03763007019467,1.347737602032,0.435856607496,1.131025018716,0.417300272676,169.221634242927,0.03763007019467,20.72709146,3.32370859,2.88042315,-0.00400917,0.2256705,-0.00285562,4.50983632969682,238.630111126784,0.296870543578995,S
5,5,179.666873106279,6.141034958E-05,43.959271279336,5.13904418E-05,41.85282811,8.23990975,25.73365239,3.34933936,179.666873106279,6.141034958E-05,43.959271279336,5.13904418E-05,4.013388295308,0.609020472852,2.686029025572,0.299850953616,53.4260997818326,16.4094219482939,3.065730506172,0.609020472852,0.80250160878,0.299850953616,50.9377520623976,16.4094219482939,37.13001146,4.50564211,3.18819161,-0.00400917,0.36778511,-0.09677433,1.73613142204312,153.979870348508,0.852953625989744,S
6,6,179.660696778884,6.8578818E-07,43.9182934782248,6.2513725E-07,1688.6395782,6.24873191,1669.65709446,3.57930308,179.660696778884,6.8578818E-07,43.9182934782248,6.2513725E-07,2.650522269276,0.005815974996,2.529162590184,0.005296976532,93.9314027380771,1.9173620468064,0,0.005815974996,0,0.005296976532,0,1.9173620468064,1679.02678939,7.48486426,3.57075714,-0.00400917,5.00777924,-0.55302792,2.1343700652442,232.669968154735,0.784310857070544,S
7,7,179.661665701385,4.671383109E-05,44.0010290511175,7.502770231E-05,16.62523484,5.23181378,15.67497865,2.86002819,179.661665701385,4.671383109E-05,44.0010290511175,7.502770231E-05,3.104107617852,0.66002383818,2.264762869488,0.354590091324,18.487144889499,27.1478516763757,0,0.66002383818,0,0.354590091324,0,27.1478516763757,11.50889112,2.62072643,2.87286366,-0.00400917,0.18355463,-0.00277458,3.52896983769424,112.216168090542,0.495528313003681,S
8,8,179.63045046262,3.39266224E-06,43.9474131569005,7.30074733E-06,8092.07676337,88.83406465,1907.78628263,3.8137739,179.63093627135,3.39266224E-06,43.9473438160514,7.30074733E-06,75.471821434872,0.068218423236,3.426140997252,0.001981558224,65.1163085918932,0.04696076470456,75.42630050364,0.068218423236,2.308276761156,0.001981558224,65.1131387008606,0.04696076470456,11164.30996524,142.43076522,3.8137739,-0.00400917,6.1898877,9.4956722,0.051443364311187,75.4318706133904,0.999863195125261,M
9,9,179.653424888771,5.131678401E-05,43.9098179991306,4.000449029E-05,14.13258179,4.27071618,16.95694037,2.77080183,179.653424888771,5.131678401E-05,43.9098179991306,4.000449029E-05,2.495160175788,0.435185508024,2.213982265824,0.338933181492,92.4542024394107,58.3402082381368,0,0.435185508024,0,0.338933181492,0,58.3402082381368,10.86308647,2.7218448,2.92576897,-0.00400917,0.09814887,-0.00426264,2.41374618131352,246.041973764757,0.730911487899538,S
10,10,179.651915230915,4.277878288E-05,43.9032415020644,9.022202599E-05,15.81522484,5.28172222,14.35900836,2.79773401,179.651915230915,4.277878288E-05,43.9032415020644,9.022202599E-05,3.272015042136,0.765021384,2.231177987124,0.362276264592,1.41587326159444,24.6056998386237,0,0.765021384,0,0.362276264592,0,24.6056998386237,10.81228385,2.56461811,2.81135726,-0.00400917,0.13926594,-0.00392349,2.75667281579986,250.614795396564,0.661031990057974,S
11,11,179.637604248933,5.651927101E-05,43.9690944133338,3.62713638E-05,18.8730839,5.06552052,19.57043303,2.97082314,179.637604248933,5.651927101E-05,43.9690944133338,3.62713638E-05,2.822275093428,0.479201131404,2.26486110402,0.307380142188,88.7525789054398,30.8948520646382,0,0.479201131404,0,0.307380142188,0,30.8948520646382,15.50708487,3.07378855,3.0259132,-0.00400917,0.23460404,-0.00412657,1.38272787291167,102.360359004346,0.904718726260462,S
12,12,179.626498643018,5.380379661E-05,43.9771920028905,0.00012965831399,25.14224468,7.76850333,15.17991813,3.0743638,179.626498643018,5.380379661E-05,43.9771920028905,0.00012965831399,4.433373081324,1.120072494528,2.476274858136,0.402030177588,11.8892179805312,19.117471428867,0,1.120072494528,0,0.402030177588,0,19.117471428867,15.78494055,3.47771408,3.01388877,-0.00400917,0.60577156,-0.00062489,1.84567555672675,84.2922407124635,0.835070487544545,S
13,13,179.618627053735,4.514293094E-05,44.0249364385748,4.907447258E-05,26.40275453,5.99246454,21.52137497,3.01104514,179.618627053735,4.514293094E-05,44.0249364385748,4.907447258E-05,2.916973560168,0.416505084372,2.78769713292,0.382166202348,173.03116421514,128.155811366624,1.499638925844,0.416505084372,0.867028199508,0.382166202348,177.665451812732,128.155811366624,21.29747203,3.72140214,2.88459569,-0.00400917,0.81160033,0.01002812,4.73022777058068,83.6519474773142,0.257541944460542,S
14,14,179.614707463639,5.143271128E-05,43.9686662509138,8.522867536E-05,23.6774955,6.8453026,16.90336195,3.11197497,179.614707463639,5.143271128E-05,43.9686662509138,8.522867536E-05,3.499008534612,0.722948920956,2.65348206828,0.435290865696,177.497878438973,31.2721889630021,2.447111472048,0.722948920956,0.127861794252,0.435290865696,178.088930432352,31.2721889630021,15.99137611,2.96064973,2.96271401,-0.00400917,0.45551633,-0.00127163,1.49521380743615,62.398225356883,0.889279014263224,S
15,15,179.609118753014,7.008795057E-05,43.9778248549966,6.220536682E-05,30.13954608,7.43514204,19.34801529,3.13059366,179.609118753014,7.008795057E-05,43.9778248549966,6.220536682E-05,3.77077383666,0.69162786972,2.738219930028,0.390847093416,128.331269010824,24.453656365365,2.735627857992,0.69162786972,0.976523506848,0.390847093416,131.596627564663,24.453656365365,22.26660089,3.62264238,2.95993755,-0.00400917,0.47081656,-0.00341022,2.0943880462212,63.516794622794,0.791630995025451,S
16,17,179.594464451229,3.931919597E-05,43.8944480030422,4.271318603E-05,19.569588,4.77120785,20.57655357,2.84710793,179.594464451229,3.931919597E-05,43.8944480030422,4.271318603E-05,2.562900795432,0.362172003012,2.459664781236,0.333238701672,176.952048239083,139.042927675964,0,0.362172003012,0,0.333238701672,0,139.042927675964,16.29437444,3.28748039,2.88532146,-0.00400917,0.26936519,-0.00124123,3.49919535980727,296.638196059381,0.501927428658945,S
17,18,179.593611398174,4.970821546E-05,43.9614872581433,0.00012646969075,32.24575509,8.24505307,16.84453312,2.92907455,179.593611398174,4.970821546E-05,43.9614872581433,0.00012646969075,4.990807422972,1.097660752128,2.542384715148,0.349531917948,13.0480266166686,15.0180826738882,4.316298522084,1.097660752128,0,0.349531917948,12.6117420708894,15.0180826738882,23.1857564,3.85666054,2.90360026,-0.00400917,0.54132317,0.0037161,1.8365671987596,29.1503075499564,0.836588084926448,S
18,19,179.589537057625,6.08941603E-05,43.9611762408997,3.249087004E-05,23.26258387,5.43793986,21.03773747,2.88270459,179.589537057625,6.08941603E-05,43.9611762408997,3.249087004E-05,3.226937354424,0.522470980836,2.271260273796,0.263388907476,79.6855368593866,18.5930277650332,0,0.522470980836,0,0.263388907476,0,18.5930277650332,18.59832969,3.06585587,2.88187812,-0.00400917,0.3385347,-0.00129809,1.98382455846843,26.2047832242683,0.811403260529837,S
19,20,179.58330920629,3.930694446E-05,43.948891250902,4.91172875E-05,38.4972855,6.99992917,26.28629791,3.09781662,179.58330920629,3.930694446E-05,43.948891250902,4.91172875E-05,3.41223563898,0.432943428312,2.844855365076,0.311401438596,156.74613340736,29.0560970687151,2.2963326093,0.432943428312,1.08815657814,0.311401438596,160.973779269902,29.0560970687151,33.76144475,4.18157587,2.91076731,-0.00400917,0.73545732,0.01675459,2.05403883020871,3.88204512923761,0.798928342304403,S
20,21,179.579684768805,1.279902923E-05,43.9059280998166,1.184177739E-05,81.54230266,5.38949928,75.81961494,2.96251639,179.579684768805,1.279902923E-05,43.9059280998166,1.184177739E-05,2.730201733692,0.108997403904,2.61099057276,0.099848664792,76.2251890140556,36.2395159755003,0.836876247804,0.108997403904,0.539983284228,0.099848664792,29.3825892014963,36.2395159755003,78.2869157,5.2074586,2.91308766,-0.00400917,1.77047195,0.24867171,3.28936488801795,312.151878973608,0.547193435380466,S
21,22,179.550370491632,4.01668659E-05,43.953790677373,3.285171074E-05,20.13066592,4.57018605,22.40138138,2.82649174,179.550370491632,4.01668659E-05,43.953790677373,3.285171074E-05,2.563151111568,0.340537971996,2.323848449808,0.27845967276,91.2497163722574,54.4889246097647,0,0.340537971996,0,0.27845967276,0,54.4889246097647,17.21869546,2.91245101,2.91448168,-0.00400917,0.41694511,-0.00412573,3.49894781539185,7.1273226783255,0.50198066787476,S
22,23,179.533260999407,8.293200177E-05,43.9970305871208,9.698644833E-05,72.55628236,13.6899394,19.56562561,2.97406848,179.533260999407,8.293200177E-05,43.9970305871208,9.698644833E-05,5.403598649856,0.852039103356,4.548803105736,0.666553706892,24.8436983294357,40.6846641698458,4.77908134632,0.852039103356,3.711001322664,0.666553706892,23.0825340911583,40.6846641698458,44.06171002,5.56387215,2.90766343,-0.00400917,2.12622035,0.06967512,5.18487984632336,35.750763100212,0.184926843618048,S
23,24,179.531025019569,8.013297719E-05,43.9965838077097,5.694181887E-05,19.83113144,6.26889291,15.50434539,3.04916646,179.531025019569,8.013297719E-05,43.9965838077097,5.694181887E-05,3.189081728124,0.679339091088,2.658443051124,0.48268277658,89.2587996649063,48.1514167793255,1.773049623804,0.679339091088,0.90250630074,0.48268277658,88.3462478612958,48.1514167793255,14.46632469,3.05791288,2.91763854,-0.00400917,0.45137196,-0.40049366,5.24821673738002,34.8984474300182,0.175778659338853,S


==> anc/N4096_B_L.csv <==
Source,list,for,N4096_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,181.504708333333,DEC=,47.4784444444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,181.704327173473,9.443558548E-05,47.5529271160049,8.677363301E-05,136.07862276,35.90444692,87.24012326,14.89783066,181.704327173473,9.443558548E-05,47.5529271160049,8.677363301E-05,4.832968953456,1.009116175176,2.896989874632,0.40460695218,131.794936702848,17.8106998214854,3.778755822468,1.009116175176,0,0.40460695218,133.110477806085,17.8106998214854,96.43570035,18.58956903,14.48568128,-0.08922854,1.98378575,-0.07608585,9.24158614673982,151.00756397563,0.728292132525948,S
1,1,181.696403215527,6.337179297E-05,47.5185058903177,8.858052349E-05,97.44261103,29.59529946,77.17655885,14.52120969,181.696403215527,6.337179297E-05,47.5185058903177,8.858052349E-05,3.69549230922,0.755093716344,3.066748727688,0.531354561264,8.62961064026198,45.2354356423427,2.241868237668,0.755093716344,0.26357476176,0.531354561264,8.14832282409873,45.2354356423427,66.7586749,12.73288392,13.9281783,-0.08922855,1.55398277,-0.08027435,8.13392741092596,162.741014657718,0.784029151025939,S
2,2,181.689309968912,3.685493993E-05,47.350028566926,3.508928671E-05,173.79730225,26.50639019,149.05442195,13.75152588,181.689309968912,3.685493993E-05,47.350028566926,3.508928671E-05,3.495050927568,0.346302748368,2.994556830588,0.257242180212,130.246530582744,26.3132158740616,1.774118905884,0.346302748368,0.262778164236,0.257242180212,136.495089743914,26.3132158740616,149.213599,17.63799213,13.35140496,-0.08922854,7.28772102,0.28983848,10.7490913517493,225.722918201777,0.647041036233497,S
3,3,181.671553632679,5.893956722E-05,47.4508258711031,8.319806683E-05,225.81071772,44.21840458,115.23346224,15.79078153,181.671553632679,5.893956722E-05,47.4508258711031,8.319806683E-05,4.87700766144,0.74029171968,3.606609923784,0.446169365784,22.5015080693501,22.2448755156632,3.885578966016,0.74029171968,1.931052225456,0.446169365784,21.4887790409081,22.2448755156632,172.12689984,19.45724583,14.72852273,-0.08922854,2.48753349,-0.10078767,6.96762037613987,193.697061480097,0.837764088788796,S
4,4,181.660751931086,2.120988863E-05,47.3597980705055,1.919693481E-05,260.14780611,25.00199526,251.89867348,14.11562653,181.660751931086,2.120988863E-05,47.3597980705055,1.919693481E-05,3.156281498268,0.183246293412,2.937013920252,0.158852880108,112.8816840383,32.7913228730054,0.861163658244,0.183246293412,0,0.158852880108,127.084439117345,32.7913228730054,247.63996426,19.78078959,14.01871214,-0.08922853,5.46125693,0.23504961,9.5294061454282,228.276531056462,0.713192497444157,S
5,5,181.652928729369,2.998141325E-05,47.4664074071177,2.684515854E-05,172.87008261,24.91586247,182.61770349,14.87729549,181.652928729369,2.998141325E-05,47.4664074071177,2.684515854E-05,3.101952738852,0.269375874012,2.739228351948,0.209347096608,58.3430610573484,28.2328912497599,0,0.269375874012,0,0.209347096608,0,28.2328912497599,146.05083437,16.43977384,15.13499319,-0.08922854,4.80162498,-0.05300775,6.05455845616173,186.796259515587,0.875551977412036,S
6,6,181.651275906029,6.78223866E-05,47.5517282368117,4.271969078E-05,103.64057191,26.01175851,96.99579593,14.23625546,181.651275906029,6.78223866E-05,47.5517282368117,4.271969078E-05,3.498735800376,0.577812395556,2.741274479484,0.357571207116,82.8425651138683,27.4812396897592,0,0.577812395556,0,0.357571207116,0,27.4812396897592,82.40789223,14.73697269,14.17062322,-0.08922853,2.37611289,-0.07588551,7.38993356370298,143.433189107244,0.818966391165298,S
7,7,181.64528146733,1.796139171E-05,47.393203761527,2.398373713E-05,2172.98572837,82.53513641,988.41958342,14.7720084,181.6449130276,1.796139171E-05,47.3927896766283,2.398373713E-05,7.349816960388,0.240450810228,3.618254742228,0.081893213712,55.506015044587,2.42057848587699,6.706313387748,0.240450810228,2.04224845518,0.081893213712,55.0166999376013,2.42057848587699,2066.91848522,43.8201683,14.7720084,-0.08922853,9.98767246,0.35266797,7.66199875907985,221.823175809573,0.806449165342876,M
8,8,181.6387623135,3.519047979E-05,47.5495891771187,3.014136593E-05,125.0075226,21.82145673,139.0043667,13.4973637,181.6387623135,3.519047979E-05,47.5495891771187,3.014136593E-05,2.957423770656,0.29955253392,2.729485562184,0.254075259168,80.2558917483393,50.9911419471285,0,0.29955253392,0,0.254075259168,0,50.9911419471285,104.64949804,15.10513656,13.90628222,-0.08922854,2.35769926,-0.10924337,6.90894376618885,141.791371285953,0.840312521844585,S
9,9,181.634004079218,7.785824254E-05,47.4377414418447,5.095783936E-05,118.74816664,29.38367855,95.41461104,14.41203802,181.634004079218,7.785824254E-05,47.4377414418447,5.095783936E-05,3.971592438228,0.699692041188,2.812766931612,0.3642608682,67.2202266795726,21.1485135421391,2.569765726872,0.699692041188,0,0.3642608682,64.9698947216396,21.1485135421391,87.07801748,15.75693191,14.07322361,-0.08922854,2.09326709,-0.07502994,5.7859103152967,204.919020128191,0.885871647983401,S
10,10,181.619865862344,7.249652871E-05,47.5945462405759,5.244497984E-05,103.19350959,27.93688859,90.84696209,14.72133826,181.619865862344,7.249652871E-05,47.5945462405759,5.244497984E-05,3.525645077748,0.626861168388,2.89194782706,0.427101839028,74.4733095002118,36.6611446330505,1.788001731792,0.626861168388,0,0.427101839028,70.6923857360914,36.6611446330505,75.33006476,13.92504739,14.40827145,-0.08922853,1.75169157,-0.09087938,8.38368409749581,123.764973877143,0.771823046696276,S
11,11,181.618191785541,4.498321699E-05,47.4455532448325,3.916003061E-05,179.80931187,29.98217076,142.33132013,14.71251692,181.618191785541,4.498321699E-05,47.4455532448325,3.916003061E-05,3.675467576088,0.41048897094,3.085214367996,0.295168116492,122.263709166441,26.3268327721642,2.08355965632,0.41048897094,0.848678418252,0.295168116492,126.828110670707,26.3268327721642,153.01585516,15.63092006,14.09959168,-0.08922854,4.40895383,0.03578248,5.00860522933222,203.162816615805,0.913524155562278,S
12,12,181.612404771724,4.403886852E-05,47.5687514688637,3.934833333E-05,146.57642352,26.9648435,134.60567097,14.60288824,181.612404771724,4.403886852E-05,47.5687514688637,3.934833333E-05,3.480238657332,0.418384409868,2.8085257152,0.2749557123,53.2889566812906,22.8245908222763,1.766501106084,0.418384409868,0,0.2749557123,48.4671075311431,22.8245908222763,127.14644835,17.23920375,14.43810561,-0.08922854,2.09933182,-0.07758074,6.95700365898762,128.805444010164,0.83822636290071,S
13,13,181.605187560474,5.28250495E-05,47.3893076924166,6.208840392E-05,106.98063852,27.29490133,96.8685093,14.68796925,181.605187560474,5.28250495E-05,47.3893076924166,6.208840392E-05,3.406945234968,0.556811850708,2.909671943724,0.409316248908,28.8394007500999,42.1958056837983,0,0.556811850708,0,0.409316248908,0,42.1958056837983,84.63539906,16.46017617,14.42127177,-0.08922854,1.9722479,-0.07709854,6.72563235242934,232.63687536913,0.848171142686429,S
14,14,181.603924935393,3.043874871E-05,47.5372661859774,9.050180058E-05,141.51658476,30.73787364,110.48500426,14.40483463,181.603924935393,3.043874871E-05,47.5372661859774,9.050180058E-05,4.549900055112,0.76845653946,2.526902296596,0.254320211664,176.622486417704,11.8655656783755,0,0.76845653946,0,0.254320211664,0,11.8655656783755,109.30014782,16.00900115,14.58724273,-0.08922853,2.36397204,-0.09134592,5.35031804243339,138.690718466072,0.901781734814001,S
15,15,181.602160719465,6.58563981E-05,47.5441123721455,5.595265386E-05,80.4898414,24.59990514,83.0173633,14.48134669,181.602160719465,6.58563981E-05,47.5441123721455,5.595265386E-05,3.071771023392,0.558289880064,2.833150511808,0.474327998496,89.7907801899261,90.9172023175197,0,0.558289880064,0,0.474327998496,0,90.9172023175197,59.26406768,12.54959126,14.61423108,-0.08922853,0.39959156,-0.09160575,5.5787217416075,135.031967486081,0.893568324434017,S
16,16,181.598234833677,3.623239133E-05,47.4688542064861,3.73482495E-05,109.21679614,21.42539464,123.60177061,13.36177659,181.598234833677,3.623239133E-05,47.4688542064861,3.73482495E-05,3.039067350288,0.356191638336,2.609819456796,0.26022325014,42.2066101981569,30.8428616024816,0,0.356191638336,0,0.26022325014,0,30.8428616024816,86.96758015,14.27085901,13.8810683,-0.08922854,1.43848672,-0.11615958,3.83643508981144,188.591690974198,0.948566687043829,S
17,17,181.593986767817,7.362838494E-05,47.4948435823317,5.48028267E-05,68.16090287,22.03486088,75.12713053,13.36276268,181.593986767817,7.362838494E-05,47.4948435823317,5.48028267E-05,3.290317217028,0.679435528896,2.475066091824,0.37920602178,61.6357328066447,28.660278403402,0,0.679435528896,0,0.37920602178,0,28.660278403402,46.33631203,11.55228446,13.92502145,-0.08922853,0.99696229,-0.0925389,3.75120371278584,164.760400327753,0.950784807296541,S
18,18,181.559880351408,6.702969729E-05,47.5831334169489,9.78659125E-05,145.78598289,38.08493127,93.40501248,15.95789571,181.559880351408,6.702969729E-05,47.5831334169489,9.78659125E-05,4.522420041804,0.89606923938,3.09785641704,0.456353612136,26.0837976126123,22.5295722166615,3.426097992048,0.89606923938,0.587113981344,0.456353612136,24.8940387008127,22.5295722166615,1033.43726617,68.1329572,15.19454145,-0.08922853,20.65211811,61.73602742,6.6671519908221,109.566902005988,0.850644926373395,S
19,19,181.560515063577,6.746050322E-05,47.3853371179958,5.113868101E-05,108.95146809,27.59420194,94.45045154,14.3937705,181.560515063577,6.746050322E-05,47.3853371179958,5.113868101E-05,3.54550829238,0.591257408436,2.920364019396,0.406705429044,69.5685472255756,35.1348642234748,1.840219722288,0.591257408436,0,0.406705429044,65.2044885251419,35.1348642234748,75.63161701,13.74662082,14.04011437,-0.08922853,2.21734354,-0.05566047,6.02817531937168,247.908824391383,0.876582148684833,S
20,20,181.556192124638,1.350749143E-05,47.5894285918311,1.66736252E-05,549.76800797,33.03512143,439.85594455,16.31149271,181.556192124638,1.350749143E-05,47.5894285918311,1.66736252E-05,3.702186327744,0.150074939628,3.030382147428,0.10280493792,152.570022517341,8.36811840966754,2.21208755796,0.150074939628,0.172968218136,0.10280493792,156.371085251716,8.36811840966754,544.02284965,24.96032836,15.68695552,-0.08922852,17.15922735,2.78556149,6.97800232604179,107.37120464187,0.837311538511946,S
21,22,181.546729003879,3.175754721E-05,47.4149066414147,3.773540811E-05,127.14283377,22.89469222,137.26233068,13.86991558,181.546729003879,3.175754721E-05,47.4149066414147,3.773540811E-05,3.060380513592,0.328964067324,2.716759466748,0.258061401756,22.1158211219248,36.3446022445401,0,0.328964067324,0,0.258061401756,0,36.3446022445401,103.368283,15.5743479,14.19119053,-0.08922854,2.18310538,-0.11293735,4.17619420750944,245.887720314893,0.939271077314506,S
22,23,181.538700992967,6.871803917E-05,47.3562018461894,4.92409835E-05,96.60200572,26.03428196,90.13036551,14.27719808,181.538700992967,6.871803917E-05,47.3562018461894,4.92409835E-05,3.395150752068,0.58685826366,2.833627448988,0.411350751108,80.2593654168046,38.7910736170343,0,0.58685826366,0,0.411350751108,0,38.7910736170343,70.76003532,14.01146342,14.13059726,-0.08922853,2.65956578,-0.06516541,7.46326426970376,259.331264860852,0.815623135459933,S
23,24,181.537105009163,5.715835357E-05,47.5946470693188,6.952964252E-05,88.3525916,26.84017607,87.15163112,15.30922975,181.537105009163,5.715835357E-05,47.5946470693188,6.952964252E-05,3.228160015584,0.60655589064,2.818872434556,0.46292996556,21.4438478186323,56.0536882532426,0,0.60655589064,0,0.46292996556,0,56.0536882532426,64.06906189,14.40198661,15.31010457,-0.08922853,0.67146453,-0.09213268,7.09458272544754,100.647544559536,0.832196180607775,S
24,25,181.527266136753,9.015235219E-05,47.563632485101,5.790012697E-05,87.32425606,27.00363011,78.88488067,14.28194719,181.527266136753,9.015235219E-05,47.563632485101,5.790012697E-05,3.786336355608,0.815870346408,2.624268116772,0.399202770528,113.680444717574,23.7375165594271,0,0.815870346408,0,0.399202770528,0,23.7375165594271,63.38221228,14.87536656,14.30369866,-0.08922853,1.05643915,-0.08669866,5.19236422299877,100.13041484299,0.907291883682618,S
25,26,181.526363588982,5.274707886E-05,47.3668820994303,8.251866076E-05,105.46480769,28.90459007,89.26377482,14.70613605,181.526363588982,5.274707886E-05,47.3668820994303,8.251866076E-05,3.826324909188,0.730888410636,2.77164170586,0.393835190472,20.1324785293137,24.2400654523421,0,0.730888410636,0,0.393835190472,0,24.2400654523421,82.42513572,15.20286588,14.4552705,-0.08922853,3.22104324,-0.06412402,6.75122025236942,262.510122181049,0.847083644169915,S
26,27,181.519683357064,4.490508934E-05,47.5916548403084,8.673248198E-05,128.30074347,31.36268235,101.92818143,15.11873778,181.519683357064,4.490508934E-05,47.5916548403084,8.673248198E-05,4.204830438468,0.760762014264,2.687033265984,0.32674972356,16.5279893741062,16.6653893864437,0,0.760762014264,0,0.32674972356,0,16.6653893864437,96.86487048,16.07542251,14.95617289,-0.08922853,1.41085377,-0.0892052,6.81965664229964,95.0977233833505,0.844159910810033,S
27,28,181.51602717462,0.00013177631749,47.4826786618981,7.235674994E-05,212.64400886,58.02166621,110.91984946,20.8936745,181.51602717462,0.00013177631749,47.4826786618981,7.235674994E-05,5.242510565784,1.16083598166,3.282391271124,0.525980820888,107.764380505458,21.3645403617966,4.264007830668,1.16083598166,1.452629434968,0.525980820888,108.304077912274,21.3645403617966,136.00397261,20.71365587,19.91761928,-0.08922853,4.3129503,-0.02908184,0.524603685111655,151.030771655448,0.999019885879957,S
28,29,181.511128826442,4.545756681E-05,47.4995335415499,8.967250836E-05,306.345054,52.936662,156.8420376,18.71854636,181.511128826442,4.545756681E-05,47.4995335415499,8.967250836E-05,5.502893543424,0.79177787316,3.185980367652,0.315391607712,17.7563853035398,12.070465091217,4.649777173476,0.79177787316,0.919654851204,0.315391607712,17.3390115005359,12.070465091217,1425.29102894,47.49726862,18.07267654,-0.08922852,10.18080184,71.00727817,1.29184455310403,101.622559429735,0.994067435466527,S
29,30,181.513828465891,3.576232434E-05,47.5270411721471,2.810227485E-05,184.36154821,26.73616284,169.54479451,14.55426948,181.513828465891,3.576232434E-05,47.5270411721471,2.810227485E-05,3.33695012202,0.305121930768,2.924974662804,0.235727528616,79.7610719960922,28.1934845540555,1.365270680484,0.305121930768,0,0.235727528616,74.5531056591685,28.1934845540555,151.2680986,16.34205747,14.31778401,-0.08922854,5.11096596,0.03098505,2.93914377707949,97.2221161552969,0.969570319804896,S
30,31,181.512077184911,0.00010381597614,47.4908053333747,0.00010066607936,233.35445293,64.48355857,113.81854361,22.324699,181.512077184911,0.00010381597614,47.4908053333747,0.00010066607936,4.765471318008,1.00154154996,3.861739717596,0.706911527016,47.643578039053,43.2091867796106,3.711215000736,1.00154154996,2.425596638832,0.706911527016,45.0755199472914,43.2091867796106,167.58886787,24.87859946,20.65888657,-0.08922854,3.14578392,-0.05515751,0.799576938619914,111.940113039953,0.99772423403318,S
31,32,181.507902339066,0.00010750748814,47.4788625102212,0.00010042369963,182.69224877,56.17173643,102.55019024,21.54139168,181.507902339066,0.00010750748814,47.4788625102212,0.00010042369963,4.555334027196,1.051058923452,3.510340158204,0.671300453772,49.6590865551251,38.1520786608855,3.433445468352,1.051058923452,1.82178322236,0.671300453772,47.2586456764366,38.1520786608855,129.49743531,22.90206226,20.06520845,-0.08922854,2.82159931,-0.05987839,0.13192954169551,169.038376171969,0.999937992453013,S
32,33,181.50511538569,0.0001363032395,47.4802048396654,6.6192671E-05,96.83341892,37.0850816,89.06511453,19.14857679,181.50511538569,0.0001363032395,47.4802048396654,6.6192671E-05,4.256149448232,1.231176258432,2.292907552884,0.366387730884,68.8023068133741,18.2423298681246,0,1.231176258432,0,0.366387730884,0,18.2423298681246,3845.51449405,142.57204046,20.14864549,-0.08922853,19.9812439,88.98054512,0.106905719097507,98.8820065668766,0.999959283942668,S
33,34,181.505164800909,7.931995499E-05,47.4731495807457,5.262805546E-05,171.41436761,42.33652984,125.84647816,19.6750222,181.505164800909,7.931995499E-05,47.4731495807457,5.262805546E-05,3.917646487476,0.674436249144,3.120805413396,0.443097562068,84.1224776035222,31.4830330612041,2.457592655328,0.674436249144,1.039954074696,0.443097562068,82.5881511457309,31.4830330612041,147.16130849,20.95515172,18.71598579,-0.08922853,3.05588037,-0.04295354,0.318230693192394,266.665026734025,0.999639257819344,S
34,35,181.499935615007,8.780842538E-05,47.4366464902835,9.397705242E-05,93.38374578,31.17554649,72.42484838,14.93977633,181.499935615007,8.780842538E-05,47.4366464902835,9.397705242E-05,4.027414557528,0.962931969108,2.8737120888,0.511430926536,138.473147669544,29.3743534517376,2.689333962156,0.962931969108,0,0.511430926536,141.026110281179,29.3743534517376,59.66093129,13.81897242,14.49045067,-0.08922853,1.31521608,-0.08210726,2.51534037223417,274.416517451306,0.977645461891936,S
35,36,181.499725515099,5.156579231E-05,47.4517589658994,3.570442664E-05,180.76111534,31.988391,146.26501298,15.91329058,181.499725515099,5.156579231E-05,47.4517589658994,3.570442664E-05,3.690382581396,0.440103166164,3.005930901996,0.298356133104,80.9316974611386,23.8941150709205,2.08112670324,0.440103166164,0.59777897472,0.298356133104,78.5009600658356,23.8941150709205,158.39307812,17.341679,15.33897921,-0.08922853,7.39101642,0.31502915,1.61383504359934,277.196384005007,0.990752840833824,S
36,37,181.495856186289,6.426856178E-05,47.4493063226291,0.00011950030761,112.82496071,35.95670048,77.53345795,15.8450337,181.495856186289,6.426856178E-05,47.4493063226291,0.00011950030761,4.311729020988,1.0177383528,3.029356713528,0.536011072056,173.514927578158,28.3067177951481,0,1.0177383528,0,0.536011072056,0,28.3067177951481,74.43277356,13.22155721,15.14637734,-0.08922855,0.61484309,-0.08543351,1.78478048598279,281.609563721674,0.988698676903736,S
37,38,181.489569900661,5.635231048E-05,47.417274521918,5.809315377E-05,124.42737453,29.44292666,101.43908593,14.79451734,181.489569900661,5.635231048E-05,47.417274521918,5.809315377E-05,3.406785145704,0.508770268128,3.23185522986,0.460326384108,143.867176323874,115.334306393813,1.661715849096,0.508770268128,1.150499592216,0.460326384108,158.500683175627,115.334306393813,94.88321362,15.5571398,14.17551084,-0.08922854,3.67352254,-0.03811232,3.72124159385283,279.506665439624,0.951553613487534,S
38,40,181.466306236941,8.39452936E-06,47.5363552916655,7.8084128E-06,1594.84675469,78.81137618,964.48050882,15.54046685,181.466448726062,8.39452936E-06,47.5361094367218,7.8084128E-06,3.961133204364,0.075548294928,3.51811433844,0.061142585112,34.8320303890656,6.66856062005441,2.629199509524,0.075548294928,1.7857462887,0.061142585112,30.1118582735403,6.66856062005441,1467.29423359,33.76040788,15.54046685,-0.08922852,10.0066145,0.00699812,3.80731630573946,65.8847731464441,0.94932966801365,M
39,41,181.465583553499,4.553101797E-05,47.5560042381685,5.569161619E-05,163.06111823,31.55155215,127.32092785,15.26825453,181.465583553499,4.553101797E-05,47.5560042381685,5.569161619E-05,3.867676242012,0.520623268452,2.972259551772,0.317535629292,147.838872152828,21.1141171247134,2.467596498048,0.520623268452,0,0.317535629292,150.9263861018,21.1141171247134,135.47315,18.87013376,14.70430743,-0.08922852,2.10317353,-0.05919433,4.91624129413632,71.2010945368706,0.916583405350793,S
40,42,181.462209309969,4.273489911E-05,47.5296315497902,2.753670569E-05,268.81623592,34.13119353,189.18017386,15.38964824,181.462209309969,4.273489911E-05,47.5296315497902,2.753670569E-05,4.032982367496,0.362774618352,3.162565715904,0.232667184312,86.0632395430116,15.4494956215583,2.63571641442,0.362774618352,1.163462191308,0.232667184312,84.9383465603528,15.4494956215583,223.91477129,18.42852006,14.57943836,-0.08922854,4.84217162,-0.07067934,3.52132391614711,60.7285625769282,0.956536603393507,S
41,43,181.459880326465,3.51127436E-05,47.4958401663835,2.790338436E-05,205.70416801,28.43941468,180.94359638,15.03039736,181.459880326465,3.51127436E-05,47.4958401663835,2.790338436E-05,3.38977892034,0.297665295048,3.010331743992,0.236544044652,89.6053947600637,30.0928175042841,1.470423086172,0.297665295048,0.651488053356,0.236544044652,87.3821466715254,30.0928175042841,178.29931512,19.06530635,14.63950048,-0.08922854,4.71582871,-0.00489707,2.09593622648946,29.8832509639161,0.984439306480125,S
42,44,181.455032630462,5.680135746E-05,47.6033363532633,6.188103674E-05,167.00541477,34.4902181,114.55052853,15.28353274,181.455032630462,5.680135746E-05,47.6033363532633,6.188103674E-05,4.058291334024,0.594619871472,3.224609426052,0.391772753928,38.7106910806888,26.6674860935766,2.764133919576,0.594619871472,1.123049375136,0.391772753928,35.7691729233306,26.6674860935766,131.20922834,16.76560233,14.41932091,-0.08922854,1.22464985,-0.09540493,7.75893827129511,74.9885399020641,0.801915432125536,S
43,45,181.452561401179,9.215319168E-05,47.3852316444941,5.331457832E-05,120.70764069,32.19330873,90.59922826,15.06270085,181.452561401179,9.215319168E-05,47.3852316444941,5.331457832E-05,4.139692784496,0.803252307456,2.888873908308,0.411529926204,74.2450143877289,22.4617321530118,2.809965670704,0.803252307456,0,0.411529926204,72.6126141269397,22.4617321530118,85.03594831,14.98758645,14.57821963,-0.08922853,1.12862392,-0.08209373,5.97986551792863,290.747970291219,0.878459120348982,S
44,46,181.442856498329,7.171317577E-05,47.3586735393108,4.350774258E-05,154.66026176,31.81000405,113.6022849,14.65473879,181.442856498329,7.171317577E-05,47.3586735393108,4.350774258E-05,4.206144757608,0.634832073792,2.905322199984,0.320333005224,109.439256263509,17.0403296421358,2.898470984652,0.634832073792,0,0.320333005224,110.570304368787,17.0403296421358,127.85758079,16.16074388,14.15892984,-0.08922853,1.41316218,-0.08350191,7.61234157126161,289.283604984988,0.808756760630511,S
45,47,181.431703263163,5.943876763E-05,47.6086683100176,4.601384826E-05,96.69110195,25.09905561,98.13763531,14.58715022,181.431703263163,5.943876763E-05,47.6086683100176,4.601384826E-05,3.18760095186,0.508122224208,2.774431673172,0.384538230468,78.5746925544641,46.2700577397752,0,0.508122224208,0,0.384538230468,0,46.2700577397752,75.16967108,14.57107704,14.69496874,-0.08922853,0.96752569,-0.09595855,8.35419488410464,69.2987935310503,0.77327595601575,S
46,48,181.431955607627,8.784821182E-05,47.4254672598416,6.426509053E-05,87.97850728,28.88715378,76.36977244,15.10112909,181.431955607627,8.784821182E-05,47.4254672598416,6.426509053E-05,3.497209107624,0.747638349012,2.956784114268,0.540786067812,97.2907111660361,51.9128562372136,1.70125803162,0.747638349012,0.335613422988,0.540786067812,97.8581550352202,51.9128562372136,59.48181758,12.63016152,14.70805637,-0.08922853,1.42799036,-0.08770371,4.33780767770689,312.907385421333,0.934598374439864,S
47,49,181.430072441124,4.031279105E-05,47.4992854199565,4.590941007E-05,142.35001482,27.79083505,130.15673746,15.08911342,181.430072441124,4.031279105E-05,47.4992854199565,4.590941007E-05,3.282471022068,0.397838653632,2.990721257604,0.331637780808,157.894450816719,52.8414371013211,0,0.397838653632,0,0.331637780808,0,52.8414371013211,115.44288346,15.03887343,14.80122501,-0.08922854,3.3180736,-0.03832088,3.27422555477373,22.4795292306519,0.962339471534664,S
48,50,181.429615692856,3.329427191E-05,47.5757144180712,2.435972483E-05,196.59234098,26.11951486,184.91193243,14.41156102,181.429615692856,3.329427191E-05,47.5757144180712,2.435972483E-05,3.35924073972,0.283970406888,2.840842148904,0.204130229148,80.8416505733644,20.3863222517523,0,0.283970406888,0,0.204130229148,0,20.3863222517523,179.6926329,16.60058462,14.27739699,-0.08922851,3.68146584,0.01994204,6.58156810884996,62.495192492533,0.854235742920013,S
49,51,181.424931762739,7.269760174E-05,47.4630565102937,4.017527408E-05,106.10763382,26.33369818,97.27583249,14.13016724,181.424931762739,7.269760174E-05,47.4630565102937,4.017527408E-05,3.6683005599,0.620418254472,2.669087112696,0.332987388048,82.0896928939155,21.4226918431204,0,0.620418254472,0,0.332987388048,0,21.4226918431204,82.51877596,14.67338776,14.10948153,-0.08922853,1.62724211,-0.09316006,3.36472855639982,344.103233872766,0.960260103743375,S
50,52,181.421300224705,3.872867042E-05,47.4373293551949,5.766631969E-05,117.39210231,25.81002134,111.68745639,14.27257804,181.421300224705,3.872867042E-05,47.4373293551949,5.766631969E-05,3.482186979924,0.502911731232,2.709371096496,0.306354924936,162.720099917682,23.1564315083791,0,0.502911731232,0,0.306354924936,0,23.1564315083791,93.48298814,15.81922489,14.26944891,-0.08922854,2.14821398,-0.07646128,4.18748110156797,323.936548665707,0.93894995428767,S
51,53,181.4205833538,4.268986434E-05,47.3501397887254,4.435672412E-05,117.64564026,25.10905847,117.81628462,14.50839996,181.4205833538,4.268986434E-05,47.3501397887254,4.435672412E-05,3.040673951556,0.380303956764,2.947730281776,0.357400491696,25.8842062471313,163.133417960658,0,0.380303956764,0,0.357400491696,0,163.133417960658,93.86754724,14.74935974,14.51628668,-0.08922854,2.02681827,-0.0719795,8.42198493817592,293.957074921158,0.769931410011867,S
52,54,181.40427292103,4.767658066E-05,47.4860395212254,3.766114869E-05,162.14559401,28.94670475,137.18501089,14.85654058,181.40427292103,4.767658066E-05,47.4860395212254,3.766114869E-05,3.579249887712,0.42261778674,2.964097992312,0.294414278616,65.889285253956,25.5416844315642,1.914799608324,0.42261778674,0,0.294414278616,61.2006260013481,25.5416844315642,135.35088316,16.91607004,14.41824679,-0.08922854,3.40960378,-0.04689396,4.09798387688889,6.42163051228053,0.941474605269599,S
53,55,181.401467799036,1.836809329E-05,47.4147547205451,1.746543187E-05,268.89899756,23.9847149,274.06798328,14.02268592,181.401467799036,1.836809329E-05,47.4147547205451,1.746543187E-05,3.005092722924,0.155715480396,2.930619072996,0.148057790472,91.0123612491672,83.5521879020175,0,0.155715480396,0,0.148057790472,0,83.5521879020175,250.79793299,17.11385729,14.09221568,-0.08922854,3.72240333,-0.14562386,5.67026964558889,317.666675781679,0.890196037130774,S
54,56,181.382397301676,2.687173404E-05,47.4766192609118,2.447499587E-05,259.10083421,28.60162082,222.44047784,14.8809833,181.382397301676,2.687173404E-05,47.4766192609118,2.447499587E-05,3.379650182604,0.235520912304,3.093637851108,0.198676896732,118.12900548534,32.0133166813333,1.496719543176,0.235520912304,0.886751070336,0.198676896732,128.433723998124,32.0133166813333,240.40944059,19.82131214,14.40767937,-0.08922853,3.83188899,-0.01413517,4.96125774196728,358.780267060576,0.915098554884012,S
55,57,181.378136667306,1.901681389E-05,47.5864257511162,3.608723782E-05,7705.61390269,106.16732048,1684.86950512,17.06410512,181.380587017802,1.901681389E-05,47.5870513824425,3.608723782E-05,14.807213187408,0.342057063672,3.584872940616,0.05075409654,63.0124414277814,1.21861780850569,14.495367373092,0.342057063672,2.005750682388,0.05075409654,62.9238529191028,1.21861780850569,7682.08677441,73.75361315,17.06410512,-0.08922854,17.25902803,-0.9033572,8.26236728484923,51.6881419504779,0.777780321437551,M
56,58,181.377407944669,3.302481629E-05,47.3547802182862,3.508889346E-05,169.02846368,26.68869681,158.81450765,14.76649563,181.377407944669,3.302481629E-05,47.3547802182862,3.508889346E-05,3.204788128524,0.30861401544,2.98097016516,0.267618322836,147.566857709427,53.8728702216845,0,0.30861401544,0,0.267618322836,0,53.8728702216845,148.8384314,16.93272783,14.56305836,-0.08922854,2.75180719,-0.02765335,9.04246433049769,304.906360246128,0.738601434730764,S
57,59,181.373776219898,5.210579582E-05,47.4165373648672,9.290343481E-05,126.19588742,33.2517095,93.4608106,15.41127635,181.373776219898,5.210579582E-05,47.4165373648672,9.290343481E-05,4.1778868932,0.804811111056,2.900985319692,0.409474041804,13.7374648076594,21.9891958689875,0,0.804811111056,0,0.409474041804,0,21.9891958689875,91.54581069,15.13585718,14.89667648,-0.08922853,2.09023688,-0.07468708,6.48241006555484,325.088516259443,0.858351802431704,S
58,60,181.368723613722,1.759670684E-05,47.4170935720488,1.668840208E-05,311.12664862,25.90800375,308.93797484,14.87778981,181.368723613722,1.759670684E-05,47.4170935720488,1.668840208E-05,3.103717652964,0.154278963396,2.912529254292,0.135887665644,57.2970038638874,31.5602752702566,0,0.154278963396,0,0.135887665644,0,31.5602752702566,288.25542536,20.44765292,14.86295332,-0.08922853,8.13191309,0.39650479,6.63286496201111,326.341344593493,0.852087719439048,S
59,61,181.360993434252,5.73540993E-06,47.5434898448088,5.54504352E-06,1007.25186549,27.00929203,971.22107658,15.21782696,181.360993434252,5.73540993E-06,47.5434898448088,5.54504352E-06,3.077910628956,0.048643429356,3.024479591424,0.046984170564,96.6105377698679,36.4673407917791,0.720657039096,0.048643429356,0.36811979586,0.046984170564,3.65006609905438,36.4673407917791,1010.17044223,24.23362076,15.08449077,-0.08922851,11.62372155,1.32166622,7.01099125322293,33.8779489629654,0.835870285486225,S
60,62,181.35870407558,7.82879761E-06,47.4560268529408,6.26179264E-06,1077.27135599,30.26193274,845.23772882,14.78163125,181.35870407558,7.82879761E-06,47.4560268529408,6.26179264E-06,3.617674155144,0.067121976348,3.162301303032,0.052126064676,76.1633045282155,5.55423715741093,1.960213218156,0.067121976348,1.13098923324,0.052126064676,71.2957295204281,5.55423715741093,1043.5177679,25.42123391,14.11291305,-0.08922853,12.0751838,1.1770378,6.0728628619766,347.257462238046,0.874835138753401,S
61,63,181.349116477957,3.946622056E-05,47.5575338291559,2.895227608E-05,157.28217959,25.85849317,155.5517072,14.7539867,181.349116477957,3.946622056E-05,47.5575338291559,2.895227608E-05,3.270990432456,0.336705711588,2.774676691764,0.242499243312,99.214744605079,25.1370603705524,0,0.336705711588,0,0.242499243312,0,25.1370603705524,133.53676233,16.39452056,14.78838385,-0.08922853,2.42844976,-0.10652362,7.89108152300857,37.0245418174285,0.795674733798805,S
62,64,181.347792488086,1.109101569E-05,47.4815126860678,9.26882773E-06,501.81050113,24.84159672,499.32982532,14.27309481,181.347792488086,1.109101569E-05,47.4815126860678,9.26882773E-06,3.151484607168,0.094512423816,2.862355495464,0.077985012384,100.255498583662,12.4944172843089,0,0.094512423816,0,0.077985012384,0,12.4944172843089,469.02147003,20.51957982,14.28025007,-0.08922854,6.21927165,-0.50510607,6.36573517487682,1.7150272739226,0.863133285254024,S
63,65,181.347398370702,8.190372848E-05,47.4469854515349,8.91084507E-05,149.28711404,39.70907151,85.0511878,15.45851712,181.347398370702,8.190372848E-05,47.4469854515349,8.91084507E-05,4.145830406172,0.77771451654,3.800292277968,0.669242052216,27.7119641892883,89.2081860658987,2.910872203884,0.77771451654,2.278333834884,0.669242052216,23.2869056986942,89.2081860658987,99.53580923,16.57943919,14.25921073,-0.08922854,4.31010812,-0.01682979,6.65446311564457,343.579790031727,0.851179528134068,S
64,66,181.340400406822,4.851126167E-05,47.5277932847342,2.583585872E-05,181.43026662,28.29111155,156.69424192,14.58221571,181.340400406822,4.851126167E-05,47.5277932847342,2.583585872E-05,3.797434089036,0.411359480532,2.73686396328,0.218807853804,91.4592274292678,13.3588205085509,0,0.411359480532,0,0.218807853804,0,13.3588205085509,151.6997983,17.77443947,14.39816242,-0.08922851,6.29881652,0.19098474,7.28843376429601,24.0300695515923,0.823555915009379,S
65,67,181.338404145176,2.677972737E-05,47.5259827493313,4.10740268E-05,185.99278387,27.51839122,165.13862567,14.55786002,181.338404145176,2.677972737E-05,47.5259827493313,4.10740268E-05,3.563660027196,0.34974035676,2.836860147072,0.224639534016,6.90400296325025,17.3938141535995,0,0.34974035676,0,0.224639534016,0,17.3938141535995,166.42234238,17.08268449,14.30701832,-0.08922851,2.51457482,-0.055902,7.31953831668959,22.9960513489607,0.822154184826785,S
66,68,181.335461601898,7.405829313E-05,47.5269342312054,4.315230073E-05,115.11833035,28.13560621,99.74951649,14.54052519,181.335461601898,7.405829313E-05,47.5269342312054,4.315230073E-05,3.780916556004,0.640093119408,2.739828563712,0.343887120648,103.235600859099,21.2912542874337,0,0.640093119408,0,0.343887120648,0,21.2912542874337,89.14895935,16.38669077,14.35688864,-0.08922854,1.39892143,-0.08734875,7.45157364126103,23.0442078940015,0.816157657766547,S
67,69,181.33483023199,7.97758968E-06,47.5214010209676,7.41642123E-06,613.61132514,24.02726825,642.15846243,14.29347458,181.33483023199,7.97758968E-06,47.5214010209676,7.41642123E-06,2.987647602444,0.067870617984,2.870837152776,0.062610523056,102.495461387173,22.9250584415656,0,0.067870617984,0,0.062610523056,0,22.9250584415656,576.50022877,19.24562799,14.46681199,-0.08922854,8.52581979,-0.53401993,7.35262919635923,20.5829839673127,0.82065834556654,S
68,70,181.316342232175,6.140596245E-05,47.4322682114664,4.999174721E-05,120.90377207,28.79437718,105.78402235,15.10768676,181.316342232175,6.140596245E-05,47.4322682114664,4.999174721E-05,3.54207532986,0.555690736188,2.896336207584,0.376555850928,118.274429810282,31.6520651668668,1.826908565976,0.555690736188,0,0.376555850928,122.268515274096,31.6520651668668,96.77432067,16.37576725,14.77146816,-0.08922854,1.80518839,-0.07175397,8.12871557105304,340.141484316595,0.784281429361503,S
69,71,181.313887499142,1.094595715E-05,47.4397216379724,9.59086695E-06,496.08192954,25.04059193,500.32910013,14.52108083,181.313887499142,1.094595715E-05,47.4397216379724,9.59086695E-06,3.115630015992,0.094454358048,2.856529702224,0.079368647868,69.7097499152351,13.9829722211564,0,0.094454358048,0,0.079368647868,0,13.9829722211564,481.28707094,19.38667557,14.57283633,-0.08922854,5.93140521,-0.18592148,8.08217212927218,343.363869965683,0.78652985192195,S


==> anc/N4096_C_C.csv <==
Source,list,for,N4096_C_C_1441x1441_rob0.image.tt0.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,181.504708333333,DEC=,47.4784444444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,181.598162722073,4.184069529E-05,47.4688126932787,4.11111602E-05,43.08659666,7.75813408,33.06103409,3.69416277,181.598162722073,4.184069529E-05,47.4688126932787,4.11111602E-05,3.393201930552,0.436907232324,2.448844527636,0.237454755732,134.142432718091,16.4662714981689,2.249023253688,0.436907232324,0,0.237454755732,135.61764943772,16.4662714981689,35.13935073,4.2548804,3.57216891,-0.01780735,0.68261789,-0.01427005,3.83391979547242,188.635071870296,0.430756413469472,S
1,1,181.59760745055,4.189422094E-05,47.5227003616331,5.390929727E-05,14.21030593,4.79760429,18.00196972,3.22043792,181.59760745055,4.189422094E-05,47.5227003616331,5.390929727E-05,2.39761478502,0.461989684836,2.099178037908,0.348647225508,12.9666208519051,57.7154743318059,0,0.461989684836,0,0.348647225508,0,57.7154743318059,9.90530528,3.15664415,3.4638299,-0.01780734,0.10611745,-0.01832171,4.60772428541825,144.776205405622,0.279092981893761,S
2,2,181.593679602329,4.334875815E-05,47.4945575896692,2.528728804E-05,30.32488263,5.84550698,29.96507628,3.3079453,181.593679602329,4.334875815E-05,47.4945575896692,2.528728804E-05,2.910420554616,0.367823211264,2.217038012676,0.213784207164,93.0961935914835,18.6811870108382,0,0.367823211264,0,0.213784207164,0,18.6811870108382,25.24749742,3.62733968,3.34414676,-0.01780734,0.35604586,-0.01895339,3.73471769723334,164.964470678629,0.451637745898348,S
3,3,181.585802438828,3.718517192E-05,47.468412686233,4.829917463E-05,21.56854343,5.71357449,23.50722566,3.47923018,181.585802438828,3.718517192E-05,47.468412686233,4.829917463E-05,2.595432082788,0.413460601164,2.254004965764,0.309951667692,12.1797357318128,45.3918711293362,0,0.413460601164,0,0.309951667692,0,45.3918711293362,16.73563296,3.64058402,3.57311501,-0.01780735,0.32325732,-0.018338,3.34347113259555,190.341281541732,0.535505072517017,S
4,4,181.566797605072,6.160546507E-05,47.4856741605529,4.177104919E-05,24.32067515,6.32010807,22.7669136,3.41401545,181.566797605072,6.160546507E-05,47.4856741605529,4.177104919E-05,3.162763076364,0.57117043764,2.153524507272,0.268147284084,117.342475393556,18.8559180601286,0,0.57117043764,0,0.268147284084,0,18.8559180601286,19.06169515,3.96141409,3.45457806,-0.01780734,0.65729148,-0.01177409,2.55477012854997,170.201315316463,0.70266187079263,S
5,5,181.532859437699,3.605366873E-05,47.5059181956071,8.160411811E-05,18.39920553,6.18966922,19.34734001,3.5851837,181.532859437699,3.605366873E-05,47.5059181956071,8.160411811E-05,3.029664674268,0.694300533624,2.001373793136,0.29988557136,174.611859276177,21.5624843820177,0,0.694300533624,0,0.29988557136,0,21.5624843820177,12.82106478,3.19695414,3.75027685,-0.01780735,0.09027875,-0.01772101,2.00495388439595,124.686403887845,0.807679743408999,S
6,6,181.513583302015,0.00071103388507,47.4901937882807,0.00129937528907,107.36153373,20.97980917,44.00167847,6.77518892,181.517173011362,0.00071103388507,47.4888247419159,0.00129937528907,15.301231605864,12.501663228216,2.6592021504,1.173624201396,118.367252444079,36.8752094994325,15.086697178608,12.501663228216,0.913614114996,1.173624201396,118.386290702604,36.8752094994325,769.7754787,32.13227874,6.77518892,-0.01780735,8.45843533,25.07400677,0.791496830452036,117.039464369948,0.967999378887835,M
7,7,181.516055980078,0.00012383706665,47.4826528442175,6.010579519E-05,128.93729169,28.0222772,43.07779915,7.20538137,181.516055980078,0.00012383706665,47.4826528442175,6.010579519E-05,5.557235845932,1.050412059324,3.434085504324,0.508296551904,92.2245277307119,19.410836636616,4.935492302436,1.050412059324,2.35813638222,0.508296551904,92.0242515071048,19.410836636616,88.03718986,9.32043772,7.01597082,-0.01780735,2.18286687,0.00842221,0.5248790961898,151.240459206053,0.985832398672348,S
8,8,181.511449086154,7.516106285E-05,47.5000364987734,5.90125434E-05,466.34770183,38.85033764,80.2793001,5.14559997,181.511369430014,7.516106285E-05,47.4995590784432,5.90125434E-05,6.727675708512,0.643593834972,5.4687586986,0.491974278012,12.6348909541934,21.4877759098963,6.24848286888,0.643593834972,4.834199123388,0.491974278012,12.6695599181326,21.4877759098963,1023.19581528,23.3680561,5.14559997,-0.01780735,11.04194962,19.75666055,1.32403579009174,101.909609626473,0.912368055139715,M
9,9,181.51382355623,1.688443425E-05,47.5270320596988,1.770172656E-05,53.73610477,5.67178193,57.36828118,3.41491323,181.51382355623,1.688443425E-05,47.5270320596988,1.770172656E-05,2.554089340896,0.159124298904,2.33831657952,0.132989869764,37.2908019477325,28.4844948353451,0,0.159124298904,0,0.132989869764,0,28.4844948353451,47.42929878,4.79962911,3.4790678,-0.01780735,0.9846201,-0.00649405,2.93857634918469,97.2196100439414,0.622616829347815,S
10,10,181.511397995818,5.834434385E-05,47.4859680985113,7.430076585E-05,126.62851333,24.40372619,53.48439701,7.57484403,181.511397995818,5.834434385E-05,47.4859680985113,7.430076585E-05,4.325142369636,0.652932993096,3.490188576156,0.463739264244,158.030955423751,30.869031233925,3.518565973668,0.652932993096,2.398341984192,0.463739264244,159.352498122608,30.869031233925,107.0939401,9.62468695,7.0408696,-0.01780735,1.12889791,0.00192081,0.526651103756781,120.99940644044,0.985737085035458,S
11,11,181.511704004541,6.611492978E-05,47.4949488689733,8.738329668E-05,55.52649878,16.1005916,33.05217852,6.45792418,181.511704004541,6.611492978E-05,47.4949488689733,8.738329668E-05,3.597487021224,0.754354855152,2.977459582752,0.542069691084,164.247107073605,46.8371117417845,2.578403914236,0.754354855152,1.550190066408,0.542069691084,166.123671907521,46.8371117417845,37.36232511,6.01072489,6.00018166,-0.01780735,0.71847433,-0.02209601,1.03008726322156,105.980857999796,0.946248750586737,S
12,12,181.507991715482,3.771650991E-05,47.4669623298501,3.388791984E-05,61.54273327,10.83242489,50.61312975,5.47024458,181.507991715482,3.771650991E-05,47.4669623298501,3.388791984E-05,2.934695076768,0.332596102572,2.641773038508,0.272287957032,61.3466698586813,44.0361261165445,1.496295056808,0.332596102572,0.77238522972,0.272287957032,55.7374027917125,44.0361261165445,55.6250414,6.10764142,5.25748192,-0.01780735,0.77631859,0.00481909,0.701678326054275,259.059017648438,0.974785424335296,S
13,13,181.504174117765,0.00066428706688,47.4781594364855,0.00019841014308,609.94820604,59.47786754,59.8821952,6.77848084,181.505232896202,0.00066428706688,47.4800649288518,0.00019841014308,26.356588367112,5.830611901308,4.3990357392,0.73870043346,15.145148666036,13.9964663664012,26.2383665436,5.830611901308,3.579590061504,0.73870043346,15.1447608540605,13.9964663664012,3173.98208062,63.74941829,6.77848084,-0.01780735,6.73191971,24.60269752,0.027599585055393,321.71391221866,0.999960621099316,M
14,14,181.507670494039,3.454623335E-05,47.4731785935951,3.555787502E-05,75.69018316,12.89035407,60.83751582,6.41577429,181.507670494039,3.454623335E-05,47.4731785935951,3.555787502E-05,2.851327977912,0.304007633172,2.782055576376,0.290190838608,25.8148910697478,176.086384440769,1.380297262752,0.304007633172,1.099437125508,0.290190838608,20.6450201962196,176.086384440769,76.50001646,8.45674841,6.12997383,-0.01780735,1.53855149,-0.62913517,0.338017360422971,249.181609875163,0.994106209703448,S
15,15,181.505331241164,6.5237201E-05,47.4730973963829,5.171371978E-05,119.58430291,20.91798232,52.14212767,6.65623412,181.505331241164,6.5237201E-05,47.4730973963829,5.171371978E-05,4.196453371416,0.566858361708,3.48455977272,0.420373609272,109.095637419721,31.4820271819496,3.327830324028,0.566858361708,2.433516201936,0.420373609272,109.39067143429,31.4820271819496,112.13706498,9.8010773,6.16664511,-0.01780735,3.71381611,0.08679552,0.321815884931096,265.497610806241,0.994656567167914,S
16,16,181.503740628221,6.86766843E-05,47.4829943403626,8.052328458E-05,107.82142099,23.58385015,47.61812779,7.56312758,181.503740628221,6.86766843E-05,47.4829943403626,8.052328458E-05,4.3737571755,0.757462006332,3.300828492024,0.480811663728,34.1169276530472,27.4196503441097,3.588377715432,0.757462006332,2.095911261036,0.480811663728,33.4276836098236,27.4196503441097,149.65671683,15.90751794,7.05310458,-0.01780735,8.32941714,5.7674506,0.275799613494355,81.8205634508223,0.996073361268256,S
17,17,181.503281085979,4.66076398E-05,47.457107098929,8.489814313E-05,100.09338646,16.62079664,36.17399461,4.55320974,181.503281085979,4.66076398E-05,47.457107098929,8.489814313E-05,5.158207997532,0.724843799028,3.420227417724,0.385613100612,171.93432182279,16.3023852848616,4.510394804448,0.724843799028,2.281552386552,0.385613100612,172.361340694802,16.3023852848616,83.2076771,6.97642461,4.35966967,-0.01780735,2.99983662,0.13296517,1.28154887939963,272.589546520381,0.917726719097735,S
18,18,181.502739642926,0.00010904346956,47.4870217630426,5.758566481E-05,165.43226029,29.95422579,49.58499057,7.06471162,181.502739642926,0.00010904346956,47.4870217630426,5.758566481E-05,5.879958459984,0.938737258668,3.617767113876,0.46000146744,101.519649374159,16.5774522515723,5.29495752384,0.938737258668,2.621002322808,0.46000146744,101.47725065671,16.5774522515723,136.49831341,11.89273603,6.97555379,-0.01780735,3.18601633,0.06514638,0.520793542546302,81.1835937541682,0.98605095607103,S
19,19,181.502262333901,0.00011474333213,47.4709979762237,0.00012668024649,158.80044455,32.32469451,32.2686949,5.53166764,181.502262333901,0.00011474333213,47.4709979762237,0.00012668024649,6.799494578688,1.24557783192,4.614647967216,0.74027604078,140.953712831164,24.0962402025811,6.309514462788,1.24557783192,3.868101296064,0.74027604078,141.307361080808,24.0962402025811,110.81468083,11.85470519,5.81750419,-0.01780735,2.66640427,0.61777394,0.457667685500747,282.518842399745,0.989214836111899,S
20,20,181.499471053362,2.035213635E-05,47.4517500187843,2.108755748E-05,120.64983447,11.88511458,71.88053327,4.05457649,181.499743906751,2.035213635E-05,47.4516549574968,2.108755748E-05,3.12295420962,0.20885421366,2.478919871736,0.134554086972,47.4582102093551,11.8894257304543,1.856092042692,0.20885421366,0,0.134554086972,45.2147518440938,11.8894257304543,111.62723352,7.72864884,4.05457649,-0.01780735,2.02329352,-0.00613576,1.61569233336247,277.557238762162,0.871649510561251,M
21,21,181.499597132044,6.558519457E-05,47.436554723071,3.614277151E-05,18.70263115,5.73827114,20.40817315,3.44796483,181.499597132044,6.558519457E-05,47.436554723071,3.614277151E-05,2.823270352092,0.56086601832,2.0696224122,0.297373217328,98.9246234318057,25.1625096496543,0,0.56086601832,0,0.297373217328,0,25.1625096496543,14.03260133,3.34193352,3.59305909,-0.01780735,0.1700827,-0.01830513,2.52192198412762,274.718063289344,0.70930919707032,S
22,22,181.49899612736,5.756204632E-05,47.4501204880902,6.334718385E-05,21.79352462,7.30358869,20.6014228,4.05906336,181.49899612736,5.756204632E-05,47.4501204880902,6.334718385E-05,2.66642567766,0.538986999276,2.52956428272,0.485796234744,168.620739422989,155.576848075444,0,0.538986999276,0,0.485796234744,0,155.576848075444,16.46190038,4.21638462,4.00683803,-0.01780735,0.49214714,-0.67523456,1.71516010864269,277.766034134071,0.856283419522855,S
23,23,181.498272527647,0.000120067706,47.4589856430689,0.00012603963711,103.6812328,21.51215582,25.56769815,4.31440908,181.498272527647,0.000120067706,47.4589856430689,0.00012603963711,7.10545869612,1.375156813428,3.638826259092,0.535378091976,43.1079346751138,16.1550526784053,6.648003850644,1.375156813428,2.603213779896,0.535378091976,42.9009487862392,16.1550526784053,60.52400852,7.91422882,4.50972584,-0.01780735,3.09739266,-0.27956008,1.19635290878445,282.60517595964,0.928010250061184,S
24,24,181.495990663677,9.569818247E-05,47.4492429790547,0.00011487575897,175.01258561,26.93815764,26.25652014,3.54384367,181.495990663677,9.569818247E-05,47.4492429790547,0.00011487575897,7.264102749948,1.008653162868,5.850528306984,0.767555849484,23.6618188539783,30.2516875816437,6.822102538692,1.008653162868,5.262970986396,0.767555849484,23.5058265949703,30.2516875816437,105.34297816,7.95528703,4.00534555,-0.01780735,2.6462958,-0.02375721,1.78741643133336,281.413729946338,0.84468235818625,S
25,25,181.496911486787,6.541126363E-05,47.4509536263155,5.780765403E-05,35.32225056,9.3632668,25.27113348,4.27796571,181.496911486787,6.541126363E-05,47.4509536263155,5.780765403E-05,3.308953312548,0.610406463096,2.69325793836,0.418383567648,125.030519989585,37.2882087171099,2.110534254468,0.610406463096,0.996259067208,0.418383567648,126.785159229596,37.2882087171099,29.32818743,4.93876343,4.04874618,-0.01780735,1.52298219,-3.39095754,1.67949492370697,280.856878169382,0.861875013657631,S
26,26,181.495274700921,0.00013423397439,47.4604396376888,0.00014928657178,136.1797034,28.52177707,23.31266373,4.20890926,181.495274700921,0.00013423397439,47.4604396376888,0.00014928657178,7.72317152838,1.496002908564,4.822472050884,0.81149955966,140.591383894868,22.3417300714404,7.295341808376,1.496002908564,4.11408318492,0.81149955966,140.832554481221,22.3417300714404,72.94013943,8.12245541,4.65460198,-0.01780735,5.93627692,-6.72477836,1.14604541675594,289.506704509154,0.933787586715672,S
27,27,181.495538268558,6.253525129E-05,47.4666705509229,8.544119571E-05,54.18713079,13.83036138,31.78536635,5.43477245,181.495538268558,6.253525129E-05,47.4666705509229,8.544119571E-05,4.049030740536,0.80648378532,2.68449601176,0.394027456608,149.727511221474,21.2147549762107,3.165715072548,0.80648378532,0.907466048856,0.394027456608,150.725213465107,21.2147549762107,42.84889273,6.44294855,5.16315276,-0.01780735,1.111507,-0.00475013,0.798350155152243,297.768235164596,0.967449608144771,S
28,28,181.494455873696,4.822384626E-05,47.4620006295795,0.00011656599567,210.7288937,26.96065995,40.251061,4.36430452,181.494455873696,4.822384626E-05,47.4620006295795,0.00011656599567,8.163287905212,0.993822206364,4.089088904148,0.394873871184,6.65630409363395,10.4381354924396,7.772760266256,0.993822206364,3.191894866044,0.394873871184,6.70459500407902,10.4381354924396,138.44330924,11.08501131,4.81755842,-0.01780735,7.34038986,-4.66905158,1.07067530369831,292.857191645961,0.942024411862645,S
29,29,181.494382796459,7.973907882E-05,47.4827131176476,5.968337269E-05,47.45414298,14.28993114,33.29435355,6.45015429,181.494382796459,7.973907882E-05,47.4827131176476,5.968337269E-05,3.272204485296,0.678303659628,2.777205439692,0.502832471112,82.9085816970223,52.4509594709202,2.053334194128,0.678303659628,1.203365665368,0.502832471112,80.6529602716978,52.4509594709202,36.5197122,7.14466545,6.07279298,-0.01780734,0.75679077,-0.01120798,0.490827139524428,31.4578040937824,0.987602840494921,S
30,30,181.493023990937,5.194293084E-05,47.4449860963352,7.419765355E-05,75.37792837,12.9668398,32.26018418,4.04030087,181.493023990937,5.194293084E-05,47.4449860963352,7.419765355E-05,4.812711814368,0.688800895884,3.095511824232,0.33925194756,27.9149889444153,15.1377237546257,4.114252441404,0.688800895884,1.749683161656,0.33925194756,27.6125580174554,15.1377237546257,63.1414398,6.10552479,3.84147597,-0.01780735,1.13393526,0.00534971,2.06269532165796,283.288675075308,0.797370530567518,S
31,31,181.491435537704,4.277710328E-05,47.4732510022688,5.947991932E-05,124.20562397,18.04122604,55.97567173,5.84716595,181.491435537704,4.277710328E-05,47.4732510022688,5.947991932E-05,4.653674214408,0.555433312392,3.040120992744,0.277937491428,28.9613789517874,12.9131761226219,3.926689372368,0.555433312392,1.65051744048,0.277937491428,28.6077634652806,12.9131761226219,104.01569543,8.74266381,5.53877953,-0.01780735,1.60755417,-0.01543979,0.621955459009448,329.937980815509,0.980149506013328,S
32,32,181.481299126813,0.00012546211139,47.4544093068097,4.919932053E-05,51.96641602,13.96053829,17.75054168,3.851987,181.481264714146,0.00012546211139,47.4539502958212,4.919932053E-05,3.517795889604,1.131649032384,1.386839030328,0.156660177852,20.1580346129617,10.8375259423981,0,1.131649032384,0,0.156660177852,0,10.8375259423981,37.8079553,6.75994624,3.851987,-0.01780735,0.37753276,-0.01508294,1.72662749072574,303.370208580567,0.854466460135226,M
33,33,181.466171338951,7.17853658E-06,47.5361768789123,6.31748355E-06,202.55135591,7.00441483,174.16529217,3.64962284,181.466171338951,7.17853658E-06,47.5361768789123,6.31748355E-06,2.820256890048,0.061046040672,2.629238781024,0.053337658032,80.6187817650187,12.5314900080316,1.218159996516,0.061046040672,0.791771574996,0.053337658032,72.6394816631716,12.5314900080316,268.10542251,7.43491254,3.53270548,-0.01780735,8.56260249,11.7076379,3.79979456137687,65.7435632510659,0.437914527799804,S
34,34,181.467157525165,8.175416089E-05,47.4517100906031,4.64773409E-05,21.63114629,6.71013951,19.51408602,3.51782894,181.467157525165,8.175416089E-05,47.4517100906031,4.64773409E-05,3.306203549604,0.733079275668,2.137699778868,0.313312962708,68.8431921366222,20.3797439857123,0,0.733079275668,0,0.313312962708,0,20.3797439857123,15.63236882,3.5648516,3.55859879,-0.01780735,0.36696417,-0.01447345,2.21201202221088,313.531731100856,0.769852211462854,S
35,35,181.465610011937,4.819647184E-05,47.5560445871512,2.721606845E-05,23.61532142,5.51210416,26.45127607,3.37356178,181.465610011937,4.819647184E-05,47.5560445871512,2.721606845E-05,2.764245786588,0.411855735852,2.059282419444,0.224818232688,98.6128398316945,19.8492344363455,0,0.411855735852,0,0.224818232688,0,19.8492344363455,18.98293107,4.10728562,3.53556766,-0.01780734,0.43584265,-0.01819823,4.91818727040949,71.222009725456,0.226071502231372,S
36,36,181.463750074139,2.607582797E-05,47.5410782550583,5.693944154E-05,31.91643911,6.49219396,29.72961889,3.44019921,181.463750074139,2.607582797E-05,47.5410782550583,5.693944154E-05,3.370243733208,0.497979812016,2.030995592352,0.184054759956,164.627482816403,11.500173415583,0,0.497979812016,0,0.184054759956,0,11.500173415583,29.5744964,4.32740283,3.54755934,-0.01780735,0.49269028,-0.00688309,4.10831059958684,66.1836692246939,0.374374299025712,S
37,37,181.462175401131,3.848971528E-05,47.5295699508359,3.796221751E-05,37.40557561,7.09433259,31.07438224,3.60888563,181.462175401131,3.848971528E-05,47.5295699508359,3.796221751E-05,2.896535878632,0.350269564896,2.649720371364,0.295541031384,132.616824412802,55.3595884528374,1.39237631532,0.350269564896,0.846343855584,0.295541031384,138.937866716763,55.3595884528374,31.27674038,4.65844577,3.47276932,-0.01780735,1.28565375,0.03426835,3.5187745152495,60.6796025270174,0.497718459759817,S
38,38,181.459952262056,3.048955793E-05,47.4958375370818,3.512522361E-05,43.8836465,7.1706463,37.60091656,3.71026865,181.459952262056,3.048955793E-05,47.4958375370818,3.512522361E-05,3.010813819308,0.325428976692,2.471526932148,0.222641888976,146.382833947188,22.347041344403,1.636901290908,0.325428976692,0,0.222641888976,149.492538234853,22.347041344403,40.31321464,4.60608769,3.61176785,-0.01780735,0.75941381,-0.00110446,2.09332883715221,29.9192337832271,0.791823725689483,S
39,39,181.434643102731,4.947084933E-05,47.4786056965074,3.20049842E-05,23.74512519,5.66994262,25.00771826,3.34505175,181.434643102731,4.947084933E-05,47.4786056965074,3.20049842E-05,2.8140975207,0.43200167508,2.151326324304,0.250736494932,107.084892369929,22.6735465804712,0,0.43200167508,0,0.250736494932,0,22.6735465804712,18.4743867,3.67213131,3.43635315,-0.01780735,0.5844937,-0.01141616,2.8413008977221,0.220921235011645,0.643248410346257,S
40,40,181.43230937904,1.259559925E-05,47.4255423263517,1.11743331E-05,90.05182898,6.1640436,89.14761141,3.5328328,181.43230937904,1.259559925E-05,47.4255423263517,1.11743331E-05,2.615224710456,0.106782832908,2.462742754596,0.094722547032,91.208940039418,27.4751062913514,0,0.106782832908,0,0.094722547032,0,27.4751062913514,86.52050594,4.99582178,3.52638313,-0.01780735,1.26704424,-0.01689838,4.32474518816769,312.808495448378,0.331741331758724,S
41,41,181.430060302431,7.153301585E-05,47.4992959618784,6.306282083E-05,34.33158746,8.71915496,22.16383777,3.67972248,181.430060302431,7.153301585E-05,47.4992959618784,6.306282083E-05,3.741106592412,0.71240050476,2.639939220756,0.38212900002,51.4947858376117,23.3069050275344,2.7684301779,0.71240050476,0.738257587308,0.38212900002,50.252666814073,23.3069050275344,23.24532996,3.84386478,3.49277525,-0.01780735,0.54591607,-0.01350042,3.27492170844472,22.4864746344332,0.550313701243452,S
42,43,181.403971320314,8.189522285E-05,47.486005142851,5.02729258E-05,29.76291234,8.23958675,20.58276609,3.66231974,181.403971320314,8.189522285E-05,47.486005142851,5.02729258E-05,3.500306937972,0.699712470288,2.633969605176,0.417159667728,98.8581014460288,29.5121081337474,2.391032348856,0.699712470288,0.846745344648,0.417159667728,98.5145186795395,29.5121081337474,20.52926632,3.60012686,3.47595005,-0.01780735,0.62037975,-0.0129156,4.10991103327401,6.37420291000967,0.374052490040304,S
43,44,181.401654144692,3.429780832E-05,47.4147703417469,3.782323135E-05,29.63504502,6.13556114,29.27205003,3.51079965,181.401654144692,3.429780832E-05,47.4147703417469,3.782323135E-05,2.626696931184,0.325637433108,2.457468537732,0.285147407196,158.740992862395,75.3205592178781,0,0.325637433108,0,0.285147407196,0,75.3205592178781,24.43980505,4.22308124,3.50300979,-0.01780735,0.61399317,-0.00961302,5.66405302969748,317.622060027762,0.121653424720115,S
44,45,181.382198149505,4.616438776E-05,47.4766544038742,7.363808877E-05,20.96215198,6.45493462,19.1522279,3.45738537,181.382198149505,4.616438776E-05,47.4766544038742,7.363808877E-05,3.089628710856,0.647762625756,2.25868473612,0.351077502456,161.389217292692,26.9622612049858,0,0.647762625756,0,0.351077502456,0,26.9622612049858,15.5829469,3.51296933,3.44786531,-0.01780735,0.14655342,-0.01741869,4.9692842626579,358.806701604244,0.217863901742635,S
45,46,181.360889161855,6.203746312E-05,47.5434990008945,5.477944587E-05,18.08766298,5.92177375,18.91322167,3.46268377,181.360889161855,6.203746312E-05,47.5434990008945,5.477944587E-05,2.88459450054,0.619056945144,2.113868507148,0.33016176378,128.474831887247,27.2288480484854,0,0.619056945144,0,0.33016176378,0,27.2288480484854,13.96675344,3.75312568,3.56660235,-0.01780735,0.37588001,-0.01834442,7.0148074759531,33.8625037665618,-0.005121551342647,S
46,47,181.358617929169,9.336798063E-05,47.4560410661053,6.903306535E-05,49.80589479,12.12534058,21.99103611,3.89216635,181.358617929169,9.336798063E-05,47.4560410661053,6.903306535E-05,4.26784833774,0.811174725648,3.383542582776,0.55764474912,72.3546212960096,35.8424119152778,3.430565668692,0.811174725648,2.266752463452,0.55764474912,71.1132454481623,35.8424119152778,35.0655658,4.61041955,3.61516459,-0.01780735,1.21316168,0.00494106,6.07608078656293,347.272631894927,0.077415527428933,S


==> anc/N4157_B_L.csv <==
Source,list,for,N4157_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,182.768208333333,DEC=,50.4846666666667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,182.985343432958,1.522731084E-05,50.4932811962207,1.228407304E-05,773.27598993,32.36055355,509.81710385,13.67610668,182.985343432958,1.522731084E-05,50.4932811962207,1.228407304E-05,4.6764517068,0.154365283008,2.78236301526,0.060656419188,53.5605510770888,2.90193580781123,3.598402246992,0.154365283008,0,0.060656419188,55.1502296862841,2.90193580781123,696.24811534,21.8391832,13.35328943,-2.44969783,8.45609793,-10.18546027,8.30492571068815,176.348034963984,0.775696495686788,S
1,1,182.981044084974,5.821222097E-05,50.4893452991161,7.137444626E-05,4541.34735075,180.6028578,280.58240967,13.22425851,182.98098554421,5.821222097E-05,50.4883853176894,7.137444626E-05,11.852167700628,0.633024682812,8.93235930696,0.457069944456,65.0252652873061,9.59748186601178,11.476883616804,0.633024682812,8.447222478816,0.457069944456,65.4768339434595,9.59748186601178,4681.594325,61.79546991,13.22425851,-2.50582571,21.00846905,9.93392132,8.12989079998279,177.939137635384,0.784224551424499,M
2,2,182.974642903146,3.989532908E-05,50.5811480605079,6.065884933E-05,126.82279632,25.17137638,101.46370999,12.3288315,182.974642903146,3.989532908E-05,50.5811480605079,6.065884933E-05,3.855060219384,0.541648891548,2.781416514492,0.292281746868,158.250190502234,17.9192930708496,2.532167451504,0.541648891548,0,0.292281746868,154.441230713512,17.9192930708496,102.27076541,13.61113067,12.00266706,-0.5560949,2.44343892,-0.52852477,9.77218102590163,143.594009585604,0.700286842229248,S
3,3,182.97443477096,7.833758672E-05,50.5640581711037,7.921961985E-05,77.1049839,24.35130844,63.73643676,12.21547801,182.97443477096,7.833758672E-05,50.5640581711037,7.921961985E-05,3.746208157128,0.823146854364,2.770213067496,0.463098237012,135.777226247221,30.0493125695591,2.424139882596,0.823146854364,0,0.463098237012,133.640906886673,30.0493125695591,55.44458841,11.63431932,11.92638047,-0.06648185,0.87246457,-0.06156788,9.19634156971019,148.723828709534,0.730644773980965,S
4,4,182.973071354248,5.815630762E-05,50.4335765045459,8.754994189E-05,93.59671942,26.5986994,71.37481267,12.66714265,182.973071354248,5.815630762E-05,50.4335765045459,8.754994189E-05,3.820261531356,0.758900337552,2.944643355972,0.466883376624,15.5061498548271,31.811470211845,2.359770860232,0.758900337552,0.714354111432,0.466883376624,12.8052115611192,31.811470211845,59.72405625,11.36289966,12.15117481,-0.25734468,2.26004863,-0.24111006,8.40428373573832,201.312788514455,0.770806294718666,S
5,5,182.969151775401,3.840014584E-05,50.521904424385,6.682455649E-05,161.72938064,29.06668868,111.09769898,12.74684575,182.969151775401,3.840014584E-05,50.521904424385,6.682455649E-05,4.34923278678,0.591250904748,2.871317595852,0.278046479268,19.0867379636748,14.0635118161227,3.139404167556,0.591250904748,0.343420588224,0.278046479268,18.022377169684,14.0635118161227,122.91136999,15.76662922,12.2890242,-0.78148383,4.47091315,-0.72014797,7.98726657843758,163.678495386596,0.791089193986898,S
6,6,182.964842674061,4.745538702E-05,50.5403160417728,3.264869637E-05,109.93862901,21.69116751,110.1887709,12.4488852,182.964842674061,4.745538702E-05,50.5403160417728,3.264869637E-05,3.252667478436,0.408612132468,2.63137899654,0.267361002108,103.543659869559,23.9785984609648,0,0.408612132468,0,0.267361002108,0,23.9785984609648,90.2185649,14.10129161,12.56114956,-0.85787406,1.85608314,-0.8634749,8.21195382245725,155.932861401827,0.780240252581312,S
7,7,182.953254390489,8.940963147E-05,50.3609345939096,8.126590084E-05,85.50941701,25.95042636,62.61278655,11.93734022,182.953254390489,8.940963147E-05,50.3609345939096,8.126590084E-05,4.101648521148,0.911508870888,2.856296301336,0.467186063256,49.8348863000852,25.8743705610714,2.803675943196,0.911508870888,0,0.467186063256,52.2013525746153,25.8743705610714,56.66096645,11.96903156,11.51603283,-0.1581366,0.9966592,-0.1545183,10.2543962801876,226.312247365468,0.674242815653968,S
8,8,182.951753012455,7.312724234E-05,50.506922806404,4.82878637E-05,88.2960857,23.43234589,79.25284421,12.41899211,182.951753012455,7.312724234E-05,50.506922806404,4.82878637E-05,3.59242028532,0.648907508124,2.66041411092,0.361656747396,69.2916488379601,24.5345686202031,0,0.648907508124,0,0.361656747396,0,24.5345686202031,65.52308941,12.65101411,12.31975148,0.33814689,0.76103544,0.34123977,7.13168365785418,169.137184007334,0.830555414317666,S
9,9,182.947481244447,1.302445992E-05,50.5017396858223,1.444140008E-05,306.57784465,21.29457111,310.6898673,12.39497179,182.947481244447,1.302445992E-05,50.5017396858223,1.444140008E-05,3.006319663224,0.123957337464,2.81571214104,0.108689621868,19.1662347030274,25.6114150847506,0,0.123957337464,0,0.108689621868,0,25.6114150847506,289.94232824,16.58104488,12.44674786,0.37687721,2.69646011,0.26559107,6.91912866674582,171.416877296842,0.839871308064138,S
10,10,182.944566404955,1.839128777E-05,50.4496681707812,3.245994559E-05,221.76542167,23.68009328,185.17378807,11.9630645,182.944566404955,1.839128777E-05,50.4496681707812,3.245994559E-05,3.720015546228,0.275243391576,2.761718019048,0.155787660072,1.68553271679137,10.319262597447,0,0.275243391576,0,0.155787660072,0,10.319262597447,209.71994327,14.88850593,11.69632378,1.494137,7.94873631,2.1636049,7.05508711330265,197.248169812949,0.833936065573143,S
11,11,182.935975003479,3.241821598E-05,50.4269834887562,3.239473317E-05,205.46653418,26.37476816,157.20171722,12.65427767,182.935975003479,3.241821598E-05,50.4269834887562,3.239473317E-05,3.606938230572,0.309685091652,3.108529072044,0.234602960148,45.2058641691374,23.8996769960084,2.003318440704,0.309685091652,1.213746957108,0.234602960148,51.1418690785381,23.8996769960084,188.19025681,15.92722688,12.04354248,0.33756118,2.59098761,0.28258538,7.28357726014147,208.306181524928,0.823774394720128,S
12,12,182.931635009875,6.81177692E-05,50.5803599262772,7.376207981E-05,98.53807304,28.05428613,76.12795717,13.56073426,182.931635009875,6.81177692E-05,50.5803599262772,7.376207981E-05,3.5495831637,0.66810243006,3.128187001536,0.527357431764,35.1254458826245,61.2871578971591,1.875410158968,0.66810243006,1.29670020324,0.527357431764,38.155698701468,61.2871578971591,70.24236744,12.93054625,12.91079843,0.58330289,1.42662043,0.59708458,8.47431883529907,137.286124991082,0.767338392314811,S
13,13,182.926580082477,3.306046819E-05,50.4400287029357,2.644856969E-05,169.01488241,23.14787726,153.24623309,12.48914057,182.926580082477,3.306046819E-05,50.4400287029357,2.644856969E-05,3.25692474732,0.280266690816,2.904939378252,0.224211974688,89.8289599879729,30.7094724507135,0,0.280266690816,0,0.224211974688,0,30.7094724507135,158.21336424,14.94813622,12.23887739,1.87501792,3.06861079,1.93340497,6.61542649947041,203.820850309824,0.852819365052366,S
14,14,182.920838882176,3.803971253E-05,50.5850811786888,2.268193422E-05,424.9485431,37.85969502,224.39591153,13.86229613,182.920838882176,3.803971253E-05,50.5850811786888,2.268193422E-05,4.69584790956,0.322502831208,3.45953338578,0.192237664464,89.2034374471042,9.96512387334354,3.704348776032,0.322502831208,1.763706342456,0.192237664464,91.578671061839,9.96512387334354,398.43767289,18.56493633,12.94246522,1.03376408,5.81241056,1.24108806,8.37739060484708,133.95412155963,0.772133380580596,S
15,15,182.916603753899,5.92970965E-05,50.3615895217216,6.035953476E-05,58.64561138,18.66448204,64.25384805,11.40334147,182.916603753899,5.92970965E-05,50.3615895217216,6.035953476E-05,3.005759573712,0.574891869204,2.604909170016,0.428969714508,136.902103781044,53.7156007117714,0,0.574891869204,0,0.428969714508,0,53.7156007117714,42.60926587,11.12899458,11.72979592,-0.0961427,0.55291224,-0.09414037,9.31192476124403,232.412263985396,0.7246230816928,S
16,16,182.909583748153,6.361896807E-05,50.5720931024506,6.163222567E-05,85.83779198,24.68025824,77.31054529,13.27735427,182.909583748153,6.361896807E-05,50.5720931024506,6.163222567E-05,3.15365337234,0.552820982292,3.02020024338,0.508172069016,124.019429555191,164.689109736993,1.361328908832,0.552820982292,0.165629884644,0.508172069016,121.566992719851,164.689109736993,64.93800921,12.47605054,12.9656537,0.14831451,1.36651431,-0.11889595,7.5228389185697,135.735638275658,0.812890304184534,S
17,17,182.908178437762,5.741719009E-05,50.5730482547884,5.831162409E-05,67.07419268,20.81220904,73.12823453,12.70899917,182.908178437762,5.741719009E-05,50.5730482547884,5.831162409E-05,2.91603280518,0.527712390684,2.69828521974,0.450334784268,137.928671105997,94.1738864510419,0,0.527712390684,0,0.450334784268,0,94.1738864510419,47.77337827,10.84936686,13.0194021,-0.05921375,1.02781587,-0.55543723,7.52474983363905,135.13850931674,0.812802399526329,S
18,18,182.903089705632,3.25819238E-06,50.4417842791847,7.30232168E-06,3424.25363579,45.49571284,1583.26835816,13.58154714,182.903123651095,3.25819238E-06,50.4416302133804,7.30232168E-06,5.3163059067,0.06307903206,3.067715065752,0.02482127316,78.0434874874653,0.98288875892427,4.44344182524,0.06307903206,0.86216815854,0.02482127316,79.5518007513213,0.98288875892427,3362.94917489,27.89347596,13.58154714,-1.94094514,10.62225238,-2.30122464,5.75848693362314,206.487101767382,0.886903628414112,M
19,19,182.892591282813,5.922221396E-05,50.3775177484164,5.921570017E-05,77.98044678,21.3951354,75.00239307,11.92359515,182.892591282813,5.922221396E-05,50.3775177484164,5.921570017E-05,3.372242972004,0.603933582528,2.644854401484,0.373246419672,135.08871072592,29.8065332709281,1.795286521296,0.603933582528,0,0.373246419672,132.254593834862,29.8065332709281,53.27559868,12.84795867,11.94253218,-0.99809222,1.49046537,-0.98488874,7.9957048100804,233.470490818522,0.790685204835128,S
20,20,182.891899126266,0.0001278032876,50.5248347894179,6.387521854E-05,129.12291017,36.69976954,75.70340532,14.33360754,182.891899126266,0.0001278032876,50.5248347894179,6.387521854E-05,4.90224551364,1.116364252608,2.984710425876,0.469863302004,105.508848700703,20.365040978376,3.985810226208,1.116364252608,0,0.469863302004,106.356938188905,20.365040978376,82.28441779,14.17050628,13.79945661,-0.38286188,1.21982407,-0.38231093,5.29983889877782,152.903614583264,0.903557919903829,S
21,21,182.890710654775,0.00010398241337,50.5296924981808,7.205992914E-05,126.81362644,37.27655695,77.90418936,15.28506427,182.890710654775,0.00010398241337,50.5296924981808,7.205992914E-05,4.152445805304,0.882883372212,3.362873461776,0.608869296216,94.5338078847093,42.7250861563423,2.999285095644,0.882883372212,1.539331885764,0.608869296216,97.8791523397578,42.7250861563423,80.22592405,13.71519802,14.25342998,-1.05726963,1.64473784,-1.04943581,5.39905589686641,149.927968807399,0.900053325661376,S
22,22,182.887343701406,3.603477002E-05,50.4537811511863,6.050729453E-05,182.45612977,30.55794369,119.99819393,13.10379075,182.887343701406,3.603477002E-05,50.4537811511863,6.050729453E-05,4.190367489912,0.514982385504,3.112726297356,0.302026570452,6.39498372492157,17.6332763665876,2.938773899736,0.514982385504,1.193894674272,0.302026570452,3.49665472481071,17.6332763665876,151.89830189,14.46216141,12.38693403,-1.14193222,4.33335026,-1.00592592,4.91264707502442,202.115410403597,0.916701452045813,S
23,23,182.883606642673,5.094686431E-05,50.452031409822,6.70932321E-05,118.96133963,26.88532159,89.42987964,12.68524236,182.883606642673,5.094686431E-05,50.452031409822,6.70932321E-05,3.829471588548,0.60498914292,2.979844693056,0.379504689084,26.0395951941632,26.2471501663061,2.3606086887,0.60498914292,0.886220104212,0.379504689084,25.3043342216005,26.2471501663061,85.59517142,12.90602699,12.13206633,-2.59501303,1.41784221,-2.60687148,4.82251666086994,203.911552026785,0.919637022914406,S
24,24,182.881798207405,6.677422059E-05,50.4695608541108,5.846206867E-05,77.35079568,23.25510653,73.72778574,12.98826697,182.881798207405,6.677422059E-05,50.4695608541108,5.846206867E-05,3.1263542415,0.573383965536,2.878754460336,0.487121499072,107.656544940723,90.219340665751,0,0.573383965536,0,0.487121499072,0,90.219340665751,58.56083629,12.54054423,12.85535473,0.10826308,0.64604313,0.10557666,4.43091039808036,191.759422397548,0.931834089754604,S
25,25,182.87694518808,3.819546801E-05,50.4149448263212,3.897208976E-05,126.14972612,22.21880229,113.02641725,11.90797207,182.87694518808,3.819546801E-05,50.4149448263212,3.897208976E-05,3.188364281784,0.345558614436,3.002948665848,0.307545807852,40.0886083025417,73.5717438998267,1.098880413336,0.345558614436,0.88845505326,0.307545807852,70.1654228235484,73.5717438998267,108.99838523,13.30764549,11.619426,1.75795401,2.6795451,1.79556457,5.89562756716295,225.157305887449,0.881702855453554,S
26,26,182.868597084096,5.377509549E-05,50.4168240818815,6.236048697E-05,70.50135414,20.45446726,70.75410938,11.81589341,182.868597084096,5.377509549E-05,50.4168240818815,6.236048697E-05,3.080824107948,0.54220349574,2.774522907756,0.439665813108,157.765063930129,68.0292699359943,0,0.54220349574,0,0.439665813108,0,68.0292699359943,52.35569505,11.868955,11.85082874,0.30313686,1.38406915,0.30164665,5.59275716147134,226.665739436582,0.893054265595108,S
27,27,182.861406307537,3.536163168E-05,50.5647196698555,5.431822569E-05,159.88548088,28.85277488,134.21788335,14.54024029,182.861406307537,3.536163168E-05,50.5647196698555,5.431822569E-05,3.84283553562,0.492560861976,2.659232770632,0.243484123176,155.967116710319,14.3083340694128,2.5201709964,0.492560861976,0,0.243484123176,152.532681595887,14.3083340694128,125.73783239,16.43890153,14.35344802,0.42355234,4.88588557,0.48969719,5.97567056284975,126.470557522732,0.878621532995328,S
28,28,182.85855048443,5.870994536E-05,50.4514575397541,4.697261186E-05,96.89625575,23.2540456,86.55877896,12.4181519,182.85855048443,5.870994536E-05,50.4514575397541,4.697261186E-05,3.292068230424,0.500037573744,2.916998408376,0.395270199612,81.0070185793568,51.1667720656375,0,0.500037573744,0,0.395270199612,0,51.1667720656375,72.58261038,12.7613464,12.13474934,-1.39130009,0.89617407,-1.40261102,3.98424416909335,209.972218311024,0.944611355506569,S
29,29,182.835228413347,4.927415421E-05,50.4828233460538,5.06695335E-05,89.5973007,22.75195888,92.19254844,13.3588457,182.835228413347,4.927415421E-05,50.4828233460538,5.06695335E-05,3.05323423164,0.46820416482,2.730536318988,0.373868636832,41.4276026877558,55.4659861317013,0,0.46820416482,0,0.373868636832,0,55.4659861317013,65.10495085,13.3344199,13.48810292,-1.25631414,1.242694,-1.24462542,2.56107011045353,182.449223767671,0.976832298248878,S
30,30,182.830405418307,2.205055363E-05,50.3862134035361,2.658165736E-05,169.70119959,20.87581477,172.1574873,12.15062884,182.830405418307,2.205055363E-05,50.3862134035361,2.658165736E-05,3.046582198512,0.225350957772,2.775592440396,0.186919610184,179.140294718682,32.1497350372628,0,0.225350957772,0,0.186919610184,0,32.1497350372628,142.28131864,13.14074179,12.2146821,-1.313182,2.56121962,-1.36753783,6.36749308991088,248.056833150222,0.863061743349363,S
31,31,182.830110546575,9.520551587E-05,50.5880141359818,7.299762208E-05,323.83600943,56.1172583,103.25914665,13.96776805,182.830110546575,9.520551587E-05,50.5880141359818,7.299762208E-05,5.770593777348,0.82201883868,4.662144901368,0.598854704112,106.125287535611,30.0187076081063,5.016016623672,0.82201883868,3.562084052064,0.598854704112,107.167049191413,30.0187076081063,247.4517234,20.16608784,13.3289268,1.27343128,7.51868947,1.53608687,6.63500027345533,110.817921364438,0.851998030279515,S
32,32,182.82959222033,7.949039612E-05,50.6036502573028,6.251914485E-05,105.01818487,26.62021946,83.00983899,12.74637367,182.82959222033,7.949039612E-05,50.6036502573028,6.251914485E-05,4.18586398542,0.794521980684,2.59274446092,0.322072066584,54.6310401545509,16.3784007741479,2.936149869024,0.794521980684,0,0.322072066584,56.8121079272111,16.3784007741479,74.99329959,14.50519464,12.66505296,0.95081145,3.4050679,0.99244062,7.51288891245222,108.127892667751,0.813347771006653,S
33,33,182.828635584621,2.053131613E-05,50.6145123192666,2.447437983E-05,706.14211887,42.71758367,322.75278556,14.10053172,182.828635584621,2.053131613E-05,50.6145123192666,2.447437983E-05,4.630981596948,0.21096925416,4.052836922148,0.169802467884,17.8224403280193,14.5485844325277,3.521366389656,0.21096925416,2.878360318404,0.169802467884,15.0379218307595,14.5485844325277,671.49988897,21.27230041,13.00667645,-1.15467742,9.98033738,-0.1108386,8.12421925544804,106.449918659662,0.784498991433908,S
34,34,182.82600596092,6.403922765E-05,50.4477703325325,9.814351115E-05,87.6345111,27.3049579,69.35417609,13.23041436,182.82600596092,6.403922765E-05,50.4477703325325,9.814351115E-05,3.958318338156,0.888798256452,2.738425099464,0.443823249816,156.091053110583,25.2319249613764,2.692236504024,0.888798256452,0,0.443823249816,152.839894253615,25.2319249613764,66.50304963,12.0874775,12.92601792,3.24563689,0.89666901,3.24597227,3.12625372729942,225.060311955769,0.965623828928902,S
35,35,182.825305175266,1.832219091E-05,50.4254062924158,1.724630489E-05,222.52584162,20.42618552,231.38029602,12.09295514,182.825305175266,1.832219091E-05,50.4254062924158,1.724630489E-05,2.972034718236,0.16083153036,2.775935528892,0.140121313128,58.135505270454,32.0958223103916,0,0.16083153036,0,0.140121313128,0,32.0958223103916,199.42410316,14.54068536,12.22565334,-0.93578137,4.88270052,-0.81893933,4.17131819540869,238.451408653353,0.939409561438499,S
36,36,182.823651373922,5.602264332E-05,50.5743391246579,0.00010882639063,94.76470945,30.59683247,74.14928334,14.71530287,182.823651373922,5.602264332E-05,50.5743391246579,0.00010882639063,3.977072212212,0.927270476172,2.75667564402,0.465658149852,6.72836876665059,26.387252100826,0,0.927270476172,0,0.465658149852,0,26.387252100826,63.19303256,14.18289159,14.34635305,-0.00588268,0.8192946,-0.00713979,5.78099089109356,111.434980733652,0.886057068235439,S
37,37,182.816924763976,8.04990882E-06,50.5242018570347,8.01497947E-06,1293.29181045,51.62853753,1283.73799662,29.64587934,182.816924763976,8.04990882E-06,50.5242018570347,8.01497947E-06,3.021749635788,0.071720975196,2.860030564056,0.064262682252,46.177010931891,17.5147280154415,0,0.071720975196,0,0.064262682252,0,17.5147280154415,1295.15034536,41.93617902,29.60807069,3.8543285,13.03172485,3.93033451,3.01381227230428,128.067743127181,0.968023209604128,S
38,38,182.812614957753,3.981206945E-05,50.5973363780197,5.32344701E-05,67.83810212,18.6390507,84.45109146,12.32233182,182.812614957753,3.981206945E-05,50.5973363780197,5.32344701E-05,2.888273059668,0.468530220852,2.385832331808,0.313123617108,158.851663406752,33.512323544756,0,0.468530220852,0,0.313123617108,0,33.512323544756,51.88884173,11.99543484,13.22237767,0.19611788,0.78386273,0.19127454,6.96902487829896,104.045008557288,0.837702895203371,S
39,39,182.810141324588,4.87968366E-06,50.5805474078994,5.63600036E-06,940.69488276,24.5425502,934.67344285,14.08798599,182.810141324588,4.87968366E-06,50.5805474078994,5.63600036E-06,3.081565636848,0.048704193972,2.801734417008,0.0402726348,20.2181310570014,6.7505257218159,0,0.048704193972,0,0.0402726348,0,6.7505257218159,910.99884766,21.7904242,14.08940807,0.51042161,5.59302225,-0.30961854,5.97099921673107,105.519413227315,0.878802281664501,S
40,40,182.803893347212,3.548506749E-05,50.3757772463724,3.844450598E-05,160.57412302,24.75895698,131.27033468,12.43007435,182.803893347212,3.548506749E-05,50.3757772463724,3.844450598E-05,3.505514274684,0.3563813412,2.993414782464,0.2640085236,37.0653297596677,26.4150271955913,1.793485061784,0.3563813412,0.919831175352,0.2640085236,40.2577589388143,26.4150271955913,138.72826071,13.56818666,11.96479752,-0.42251449,1.64568235,-0.43903759,6.67421396806951,258.194415787112,0.85034706132631,S
41,41,182.802083843152,4.4358409E-07,50.5270098159563,4.212765E-07,57832.43748563,165.82171553,57383.08156626,69.73757991,182.802306118063,4.4358409E-07,50.526863555662,4.212765E-07,3.007605978936,0.003765845448,2.926030779756,0.003565586268,9.62752128008561,1.84524508311457,0.75071943774,0.003765845448,0,0.003565586268,132.461009478278,1.84524508311457,57554.22643821,195.96003063,69.73757991,6.44430247,158.35219529,28.36519707,2.85055006747512,116.954584684134,0.971357873050132,M
42,42,182.802300249323,5.781109754E-05,50.3548567589058,7.852250386E-05,162.42099205,32.0728212,95.60856319,12.58737015,182.802300249323,5.781109754E-05,50.3548567589058,7.852250386E-05,4.823854090596,0.75609459612,3.02107289292,0.33408398466,31.9400807383746,14.7693810533354,3.7649183517,0.75609459612,1.017517440168,0.33408398466,32.1285288962394,14.7693810533354,126.99773334,16.1882723,12.06479737,0.24053591,2.01971875,0.23860326,7.89688761602149,260.487196860588,0.795398952462524,S
43,44,182.786529004844,6.338269385E-05,50.3460737013535,6.149489218E-05,88.09505673,23.17726885,76.98930924,12.07988126,182.786529004844,6.338269385E-05,50.3460737013535,6.149489218E-05,3.61930315482,0.6497263413,2.712103685352,0.371933468784,46.7254148398587,25.356303646333,2.026721670624,0.6497263413,0,0.371933468784,50.0385713322942,25.356303646333,59.93318541,10.79798928,11.90245257,-0.26469027,0.65750385,-0.26486782,8.34502677602015,265.178049239148,0.773727031688432,S
44,45,182.78130951927,6.8383791E-07,50.6029148887634,6.4497532E-07,11382.02201996,43.83855736,11233.88837654,20.73313408,182.781536854499,6.8383791E-07,50.6027715268276,6.4497532E-07,2.9983162536,0.005797530288,2.911282841736,0.005467263624,177.998224525612,2.65989598896756,0.767378894076,0.005797530288,0,0.005467263624,134.779585812161,2.65989598896756,11366.9393786,60.49373412,20.73313408,0.69772165,37.39328531,8.58018211,7.1124573845205,94.0223920844041,0.831406453061905,M
45,46,182.774868581712,0.00018314542509,50.4863346733243,0.00014588851476,4669.49962096,707.82400238,408.38300642,57.10872893,182.774868581712,0.00018314542509,50.4863346733243,0.00014588851476,10.944346955472,1.555388013888,8.962345573956,1.23322538124,84.3571605097237,33.8532966309928,10.552807806336,1.555388013888,8.45896952502,1.23322538124,85.0393445330061,33.8532966309928,2850.11922158,177.74081599,77.59623259,22.33375017,36.16782487,22.89263102,0.2732516287117,158.512450630323,0.999734017275612,S
46,47,182.776472108034,8.721761333E-05,50.4780072021458,6.601525486E-05,109.88814077,36.67434228,93.93576414,18.97725774,182.776472108034,8.721761333E-05,50.4780072021458,6.601525486E-05,3.437490853764,0.748773927072,2.919356688672,0.546994507356,76.6328269909813,54.4732570837455,0,0.748773927072,0,0.546994507356,0,54.4732570837455,59.39687388,16.71356822,18.42310121,-10.32481214,1.29597527,-10.32735327,0.509117308991568,231.70128675812,0.999076878656325,S
47,48,182.773899800913,0.00010373905963,50.4326466382818,0.00014670770367,171.89975477,48.67103643,62.71142563,13.47764564,182.773899800913,0.00010373905963,50.4326466382818,0.00014670770367,5.464439801172,1.252090750788,4.303204362036,0.867434177448,170.777845835168,43.0039297477191,4.601990524644,1.252090750788,3.164315970024,0.867434177448,168.252516412908,43.0039297477191,106.11123747,17.61746614,12.68473352,2.34689128,4.53124312,2.41325688,3.12876400542388,266.013378617688,0.9655693103617,S
48,49,182.773844573157,3.436288374E-05,50.473418287314,4.490754882E-05,39.48064667,8.30019803,44.00940941,5.0972162,182.773844573157,3.436288374E-05,50.473418287314,4.490754882E-05,3.111076581768,0.406606199256,2.47364218494,0.253891763676,153.280011521038,22.6160867166469,0,0.406606199256,0,0.253891763676,0,22.6160867166469,2.90007705,5.30891453,5.30080661,-14.42338635,0.8755145,-14.42047324,0.708382043454455,252.312323688554,0.998213428882849,S
49,50,182.772887567756,3.529632577E-05,50.5513986862448,3.839844522E-05,177.16292132,31.09003561,166.96602243,17.24124064,182.772887567756,3.529632577E-05,50.5513986862448,3.839844522E-05,3.109509201168,0.330642232884,2.927264964084,0.293546144376,157.601656417159,71.4170994058567,1.164029280156,0.330642232884,0,0.293546144376,139.519122268898,71.4170994058567,155.88743931,19.09609813,17.01042493,-0.51036051,2.60377237,-0.49792089,4.00789867264326,92.5510150681883,0.943965647238147,S
50,51,182.766044324059,3.7145356E-05,50.3722437387748,3.215543622E-05,179.94676633,25.00724078,142.41737223,12.24817871,182.766044324059,3.7145356E-05,50.3722437387748,3.215543622E-05,3.662869531176,0.346165312248,2.959165936692,0.231592405572,56.0238625423443,18.256345664842,2.135633607936,0.346165312248,0.652580181252,0.231592405572,61.6442982574129,18.256345664842,150.19521934,15.45038486,11.76983642,-1.46509137,4.09258155,-1.44370983,6.74588278415141,270.703376723367,0.847310744649674,S
51,52,182.763184228139,6.3257837E-05,50.3669082798482,6.495803836E-05,91.68448497,24.43694299,73.03810907,12.0873414,182.763184228139,6.3257837E-05,50.3669082798482,6.495803836E-05,3.331367505216,0.558737150076,3.232462949028,0.527850683496,148.908832494194,179.996130699438,1.704907622304,0.558737150076,1.205665150176,0.527850683496,130.697040010833,179.996130699438,66.58942477,12.26805556,11.53235371,-1.6451736,1.18086234,-1.64537062,7.06811266466249,271.558886371984,0.833363031765561,S
52,53,182.754137726512,4.789614821E-05,50.3989669518675,6.126235923E-05,63.99671255,18.90889226,70.87225756,11.63656423,182.754137726512,4.789614821E-05,50.3989669518675,6.126235923E-05,2.982540884256,0.52662855654,2.597193683496,0.39653666244,165.398428672648,51.1722259613457,0,0.52662855654,0,0.39653666244,0,51.1722259613457,44.917696,11.38861026,12.00342649,-1.44202806,0.9902534,-1.4426156,5.17001622509607,275.974756571084,0.908060115076675,S
53,54,182.751568741276,4.231805175E-05,50.4671031601563,4.846352357E-05,37.69384206,10.46237365,47.7960213,7.04692519,182.751568741276,4.231805175E-05,50.4671031601563,4.846352357E-05,2.6954613747,0.413580394224,2.50988850522,0.355584998232,12.9871945913042,86.3304282345993,0,0.413580394224,0,0.355584998232,0,86.3304282345993,15.26008125,6.96878734,7.56430063,-9.65042364,0.87837196,-9.64797528,1.23053249695015,301.0932625227,0.994616111761946,S
54,55,182.74754476767,0.00011719076784,50.6107850393394,8.362426693E-05,199.8295325,47.08967385,76.92528001,13.59974358,182.74754476767,0.00011719076784,50.6107850393394,8.362426693E-05,5.316239623176,1.004247317736,4.191755629572,0.693558489204,78.3279204049826,35.4236845411481,4.445258830632,1.004247317736,2.981006332596,0.693558489204,80.9611740650268,35.4236845411481,130.50951996,15.15079654,12.73862836,-0.20733901,2.12681493,-0.19104702,7.60800233107433,84.0642469815927,0.808957926503668,S
55,56,182.738103509401,0.00045326432079,50.4751061920285,0.00062960908785,650.04382223,84.69330098,399.54761141,24.34793169,182.739929813169,0.00045326432079,50.475640600433,0.00062960908785,16.157161508508,6.542358133824,3.067289340804,0.67100138676,54.4301752865654,18.3885340882526,15.87883736052,6.542358133824,1.066866654168,0.67100138676,54.5182548897573,18.3885340882526,3215.74064073,137.888094,24.34793169,-1.68985298,14.54733228,70.53871377,1.28461677542176,333.489916737839,0.994133491318381,M
56,57,182.726674964887,3.789725976E-05,50.3794504497985,5.022059995E-05,111.60056059,22.96462142,103.6625454,12.57249085,182.726674964887,3.789725976E-05,50.3794504497985,5.022059995E-05,3.284795272752,0.42938341236,2.811550142448,0.316379107404,11.0575807703561,34.0686775035001,0,0.42938341236,0,0.316379107404,0,34.0686775035001,98.6563155,13.79023188,12.41136306,2.04804564,1.88606089,2.04039316,6.50948714264078,284.13033634825,0.857232582298703,S
57,58,182.711656742134,1.198119061E-05,50.6184703394236,1.11614857E-05,374.45801213,21.13682441,368.02429534,12.03059703,182.711656742134,1.198119061E-05,50.6184703394236,1.11614857E-05,3.150503900388,0.10976431158,2.770490975616,0.084976137036,53.1589542578773,10.919742555748,0,0.10976431158,0,0.084976137036,0,10.919742555748,343.53807905,16.23809034,12.01639861,-0.23478039,4.31364242,-0.47957423,8.31265827974282,74.990128531805,0.775317178233288,S
58,59,182.710587753618,5.002334262E-05,50.4624659858132,4.433695464E-05,79.08997765,20.30536738,87.35351581,12.51075674,182.710587753618,5.002334262E-05,50.4624659858132,4.433695464E-05,2.872861347096,0.424778132412,2.703556021644,0.375054403608,82.8714533180349,98.2209193183519,0,0.424778132412,0,0.375054403608,0,98.2209193183519,61.83120487,13.52204897,12.85810049,-1.24010751,1.36151243,-1.2419373,2.57209298258343,328.831933847903,0.976634174253213,S
59,60,182.706322432436,3.31671534E-05,50.528005469197,5.32352139E-05,111.53820169,23.72591645,112.07506226,13.60396076,182.706322432436,3.31671534E-05,50.528005469197,5.32352139E-05,3.304333146564,0.453721952988,2.583687019752,0.277234134012,7.45158083532314,22.3250637549966,0,0.453721952988,0,0.277234134012,0,22.3250637549966,99.61920309,14.48673019,13.77541503,3.75835816,2.31478771,3.778787,3.51263061568699,47.7790937931654,0.956747466403152,S
60,61,182.704411389324,3.790779344E-05,50.3663339714237,3.156416585E-05,110.90359806,20.17303071,117.75562503,12.09163467,182.704411389324,3.790779344E-05,50.3663339714237,3.156416585E-05,3.007467608256,0.3273046758,2.686413773484,0.260272548612,108.188009969513,38.7933026107493,0,0.3273046758,0,0.260272548612,0,38.7933026107493,90.46467178,12.48775645,12.31183978,-0.31058619,2.05463084,-0.32932363,7.50708713108215,288.980690273375,0.813614325499785,S
61,62,182.69560292023,6.130611591E-05,50.3668786150212,6.5839877E-05,66.17203183,21.05395171,68.10621919,12.32210058,182.69560292023,6.130611591E-05,50.3668786150212,6.5839877E-05,3.157751292444,0.625697562924,2.63948798862,0.436042783656,39.008105266861,44.3692008527914,0,0.625697562924,0,0.436042783656,0,44.3692008527914,47.3747855,11.67789249,12.48801891,-0.11208676,1.31213085,-0.1114952,7.59268416740926,291.467880101306,0.809667451443755,S
62,63,182.69474031117,1.390977485E-05,50.4173865928519,1.905878431E-05,293.27023889,22.77678264,274.92544327,12.54380205,182.69474031117,1.390977485E-05,50.4173865928519,1.905878431E-05,3.277345195548,0.161587005336,2.792159158428,0.117892028628,1.22745490194481,12.4219638735242,0,0.161587005336,0,0.117892028628,0,12.4219638735242,274.56261886,17.12335413,12.41199334,-0.13162479,3.81185646,-0.15567358,4.91669189548114,304.839226051553,0.916568600731983,S
63,64,182.692685066809,3.22721042E-06,50.5750090900271,3.50999069E-06,1487.44661982,24.77405044,1467.15803484,14.16359077,182.692685066809,3.22721042E-06,50.5750090900271,3.50999069E-06,3.043489171104,0.03031507224,2.8576055349,0.026736735528,23.8828663559337,6.34377871762622,0.48121446114,0.03031507224,0.103387505796,0.026736735528,173.532678103155,6.34377871762622,1468.43296191,19.61927733,14.12605616,-0.79186395,8.28744942,-1.48201764,6.13837018499049,62.0427766023745,0.872255607251926,S
64,65,182.692095156819,4.452129597E-05,50.4910218832,3.925574938E-05,100.29560513,21.62333917,104.43003047,12.79856999,182.692095156819,4.452129597E-05,50.4910218832,3.925574938E-05,3.026592270036,0.391539433716,2.722147110828,0.316054579752,63.1453433674856,49.1809638296777,0,0.391539433716,0,0.316054579752,0,49.1809638296777,72.92396105,13.78644863,12.95969014,-2.52770997,1.96613269,-2.5408242,2.93049735250755,7.50582002438171,0.969747079584926,S
65,66,182.68349808982,8.0543989E-07,50.3815804367376,7.1396405E-07,11846.62160278,80.71792608,10787.01420907,20.18022133,182.683713437696,8.0543989E-07,50.3814452240096,7.1396405E-07,3.387182872464,0.006838498116,3.171769670052,0.006040658052,173.147849506897,1.25314219001515,1.705038879744,0.006838498116,1.199786685696,0.006040658052,152.705224576608,1.25314219001515,11624.96142151,74.64714292,20.18022133,-1.98392058,29.07320959,9.22457184,6.98125116314909,297.66164321866,0.837169820241495,M
66,67,182.663936230701,4.085778312E-05,50.4664436914574,5.674735314E-05,70.75450547,18.98824392,80.2979523,11.84339353,182.663936230701,4.085778312E-05,50.4664436914574,5.674735314E-05,3.005813715084,0.48742443342,2.5147611081,0.33736100418,12.8066083150533,36.1477301837501,0,0.48742443342,0,0.33736100418,0,36.1477301837501,54.61206595,11.01300697,12.33370676,0.22105721,0.44452401,0.21827074,4.12896953944217,344.68475785472,0.940606131735817,S
67,68,182.658357450769,0.00010792207924,50.5146701022077,5.80157995E-05,92.80150296,28.52802788,67.17547859,13.03663662,182.658357450769,0.00010792207924,50.5146701022077,5.80157995E-05,4.090615056216,0.917846089776,2.897109196776,0.486287601804,84.4931698299345,27.2039518969761,0,0.917846089776,0,0.486287601804,0,27.2039518969761,64.58168182,12.86676565,12.52985385,0.0307037,0.91818578,0.03227387,4.56261031445533,23.2806693517266,0.927834302833117,S
68,69,182.657397487518,4.00921967E-05,50.3874048534226,0.00010150418842,110.50570874,26.36763888,83.48479825,12.00208574,182.657397487518,4.00921967E-05,50.3874048534226,0.00010150418842,4.658916380976,0.886491856512,2.437261936452,0.264734789832,14.5063511184727,12.0321931408933,0,0.886491856512,0,0.264734789832,0,12.0321931408933,77.44181685,13.61217686,12.25111191,-1.26871782,1.47300989,-1.27915223,7.21033207248508,306.009912601883,0.827056983821203,S
69,70,182.654633068149,2.212486058E-05,50.4614021743334,2.119734758E-05,197.84687133,21.27727493,195.86622162,12.19851305,182.654633068149,2.212486058E-05,50.4614021743334,2.119734758E-05,3.007871603388,0.191394301284,2.88084295008,0.175608111996,119.964510335751,59.6525899009226,0,0.191394301284,0,0.175608111996,0,59.6525899009226,182.273907,14.60830344,12.17234694,0.41236532,4.15287423,0.45266253,4.55613405296947,342.203115011939,0.928033428092092,S
70,71,182.6452557625,8.6901229E-07,50.5408981783012,9.4980744E-07,5375.08789985,24.50611175,5387.8226958,14.16260844,182.6452557625,8.6901229E-07,50.5408981783012,9.4980744E-07,3.01352701068,0.008160263532,2.839923585792,0.007246653048,20.5978577207521,1.75285813287092,0,0.008160263532,0,0.007246653048,0,1.75285813287092,5335.3243133,30.25557143,14.18036027,-0.9992209,25.90175609,-0.104992,5.77843112451299,35.771091116783,0.886153498513346,S
71,72,182.646065837797,6.617217523E-05,50.3458578403289,6.581898148E-05,63.5991183,20.77492445,63.49479451,11.95379086,182.646065837797,6.617217523E-05,50.3458578403289,6.581898148E-05,3.108842705232,0.620701771932,2.76391544778,0.490654266984,45.5703364646637,68.5345866768653,0,0.620701771932,0,0.490654266984,0,68.5345866768653,35.41079255,8.15118898,11.9799015,1.09320979,0.65512643,1.09455038,9.54841382845811,299.326863283665,0.712187475353147,S
72,73,182.644550073002,1.274831651E-05,50.5896784393934,1.273080525E-05,299.77830655,20.01900422,316.66149594,11.98288462,182.644550073002,1.274831651E-05,50.5896784393934,1.273080525E-05,2.904303335976,0.112064942844,2.796230454192,0.103771333656,134.390983738587,41.0731469508553,0,0.112064942844,0,0.103771333656,0,41.0731469508553,263.33593451,16.07894283,12.15826433,-2.06756249,3.59297815,-2.4328674,7.86996512457872,53.2352814909999,0.79667662087159,S
73,74,182.629769464318,8.437618894E-05,50.5188793808618,6.832541402E-05,102.23151147,26.39464781,79.97352141,12.43897245,182.629769464318,8.437618894E-05,50.5188793808618,6.832541402E-05,4.371029610588,0.868191470496,2.508789702024,0.305568839484,52.6278942418954,14.6107625422666,3.190198879368,0.868191470496,0,0.305568839484,54.3549485531708,14.6107625422666,67.41095273,14.61233733,12.51556023,-1.54300005,1.33385151,-1.54067914,5.66805573064482,21.286521741419,0.890278125228874,S
74,75,182.624643912983,2.157301852E-05,50.5359874837176,2.101509454E-05,257.6334408,23.90267306,222.91675829,12.47020338,182.624643912983,2.157301852E-05,50.5359874837176,2.101509454E-05,3.417972445476,0.2063308428,2.900684788164,0.150371862192,47.3428575822684,14.9028354974245,1.648337870916,0.2063308428,0.43932932262,0.150371862192,54.1270753371663,14.9028354974245,226.71397673,17.29764733,12.13506312,-0.86770712,5.17401804,-0.75721363,6.2840334673467,29.3967164794981,0.866441291475399,S
75,76,182.62235750131,0.0001467471518,50.6129912433621,0.00010104217224,112.33855975,34.09789242,60.77204749,12.42050912,182.62235750131,0.0001467471518,50.6129912433621,0.00010104217224,5.554196524404,1.43850486294,2.855053510272,0.460463509764,121.891903270787,17.6487172287584,4.770498156264,1.43850486294,0,0.460463509764,121.783590341897,17.6487172287584,67.04781664,13.6733378,12.30615726,0.12328994,1.45587035,0.12977239,9.49747608556564,54.2193028709588,0.714878654908952,S
76,77,182.618834560534,5.299344099E-05,50.48605016069,4.563304688E-05,81.08926222,20.21095088,82.3328475,11.77004645,182.618834560534,5.299344099E-05,50.48605016069,4.563304688E-05,3.046218841512,0.456543268344,2.773566384444,0.378205467876,71.3446346812914,64.5003618844827,0,0.456543268344,0,0.378205467876,0,64.5003618844827,61.74702145,10.90318921,11.8349144,-0.39289748,0.76085814,-0.39816925,5.7031744462055,0.891586360747453,0.888972868990302,S
77,78,182.618076925019,6.613022513E-05,50.4358705542546,7.507041637E-05,75.26054586,23.42115464,64.64781362,12.19205295,182.618076925019,6.613022513E-05,50.4358705542546,7.507041637E-05,3.292668678708,0.6449948676,3.033018823644,0.550697209812,18.0971482830249,96.9952040737669,1.35344070558,0.6449948676,1.011231769644,0.550697209812,3.88497436411539,96.9952040737669,48.40307424,10.70793267,11.80318395,-0.44837043,1.14737611,-0.44019362,6.43868920190334,333.011330958635,0.860151402660068,S
78,79,182.606560842042,3.337573198E-05,50.5236745664356,4.143689562E-05,112.88260406,21.05925556,112.96965881,12.13637024,182.606560842042,3.337573198E-05,50.5236745664356,4.143689562E-05,3.106527363468,0.354120285024,2.7593047782,0.279368895708,167.996379762283,38.746042937353,0,0.354120285024,0,0.279368895708,0,38.746042937353,91.78309632,13.52284215,12.17070985,0.05547031,2.46530658,0.07113388,6.59775983430175,20.8397186123432,0.853559093647624,S
79,80,182.602503371902,2.525814735E-05,50.500414496212,2.534838851E-05,188.66770587,22.36158151,173.9946419,12.22580221,182.602503371902,2.525814735E-05,50.500414496212,2.534838851E-05,3.098136992796,0.220994760096,3.002414731776,0.207812805336,136.537251090139,92.0551291474898,1.214847296532,0.220994760096,0,0.207812805336,125.575169936546,92.0551291474898,164.64536597,14.65365909,11.99777307,0.24054285,4.60510319,0.36453727,6.39526149170805,8.56020185965235,0.861929616568075,S
80,81,182.601319896236,3.797326233E-05,50.4590782186894,4.826119148E-05,67.70038254,17.19654581,83.17005895,11.30776312,182.601319896236,3.797326233E-05,50.4590782186894,4.826119148E-05,2.847608433756,0.420412861296,2.45218644036,0.307027410156,160.183394308525,39.1267583504378,0,0.420412861296,0,0.307027410156,0,39.1267583504378,51.68446727,10.75907316,12.0493205,-0.27310824,0.65155359,-0.28012764,6.55536146644227,346.519533399111,0.855328228116617,S
81,82,182.598396136139,4.348324411E-05,50.4815889716582,3.3940811E-05,168.71210742,26.12760872,132.48151036,12.72555091,182.598396136139,4.348324411E-05,50.4815889716582,3.3940811E-05,3.684773377188,0.389479660596,2.964761920728,0.258796541412,115.464618991975,19.9275040670742,2.341842804432,0.389479660596,0,0.258796541412,116.134054063277,19.9275040670742,141.04274799,16.15654394,12.21694311,-1.11010854,4.39292489,-1.04706157,6.48577319920739,358.433966261167,0.85821298365245,S
82,83,182.588945637137,3.230887512E-05,50.5306930813599,3.647069507E-05,118.21743495,20.51637773,119.56189914,11.9234478,182.588945637137,3.230887512E-05,50.5306930813599,3.647069507E-05,3.023148319956,0.313019744724,2.805686395632,0.2694914235,161.975268476395,55.9775317017543,0,0.313019744724,0,0.2694914235,0,55.9775317017543,103.84765068,14.10659247,11.96998983,1.25011206,1.64858068,1.21595576,7.37680792602026,22.0539330767942,0.819562390174566,S
83,84,182.588382391107,3.394616287E-05,50.3617646526683,8.194338767E-05,89.20805151,22.34665478,81.00057333,11.73202669,182.588382391107,3.394616287E-05,50.3617646526683,8.194338767E-05,3.86376988932,0.695880864648,2.44520586378,0.284814231552,3.57641427472059,15.604901055486,0,0.695880864648,0,0.284814231552,0,15.604901055486,68.82928595,11.47611795,11.92648051,-0.40034081,1.1390249,-0.38952555,10.0812458464235,313.059663721045,0.683653140810306,S
84,85,182.586384030802,9.211311228E-05,50.4399413669536,7.420401621E-05,105.58268402,29.6939613,65.83209495,12.32380926,182.586384030802,9.211311228E-05,50.4399413669536,7.420401621E-05,4.02752964654,0.803206248588,3.416065183872,0.60027796494,110.49568605149,50.6046603432228,2.848153080924,0.803206248588,1.609978877424,0.60027796494,112.0803197862,50.6046603432228,72.45016131,11.77799449,11.46959221,-0.60694549,1.28917702,-0.59768416,7.44523714447439,338.943272915722,0.816447135263479,S
85,86,182.584923118434,2.31642877E-05,50.5111730924861,4.168228773E-05,124.72140089,20.26263388,130.04404392,11.83038221,182.584923118434,2.31642877E-05,50.5111730924861,4.168228773E-05,3.345946190316,0.356207446584,2.458902800772,0.19114984026,8.46471168692377,13.5538249071347,0,0.356207446584,0,0.19114984026,0,13.5538249071347,104.01448452,14.21152432,12.17226145,-0.58852942,3.5424257,-0.56527301,7.17383909148048,12.8791519782271,0.828683668872909,S
86,87,182.582882822715,2.544241838E-05,50.5281320616618,2.749043843E-05,146.78584615,19.90842836,151.45317414,11.72393036,182.582882822715,2.544241838E-05,50.5281320616618,2.749043843E-05,2.995985923092,0.241117089012,2.77508270376,0.20662240302,150.004516862563,42.3334906531044,0,0.241117089012,0,0.20662240302,0,42.3334906531044,132.24935866,14.19889502,11.8312073,0.95147027,1.67667542,0.90269822,7.53747053305607,20.3140019707192,0.812216841576332,S
87,88,182.568587024384,0.00010513122803,50.4748902143869,5.85682437E-05,115.32484424,29.7652514,72.67854225,12.26413171,182.568587024384,0.00010513122803,50.4748902143869,5.85682437E-05,4.628560627044,0.931482995328,2.94090259104,0.416114511516,70.8799374591308,19.0730613788705,3.576321683928,0.931482995328,0.309698969472,0.416114511516,73.1395546412387,19.0730613788705,76.36536127,12.96188233,11.78929142,-1.13632768,1.43501995,-1.12720568,7.64428421388025,355.676059477934,0.807273528264339,S
88,89,182.568195659977,3.026615823E-05,50.5632693114338,3.543888617E-05,149.18298249,22.74352591,136.78927193,12.36869732,182.568195659977,3.026615823E-05,50.5632693114338,3.543888617E-05,3.219966509472,0.305823989412,2.905535761812,0.250120839816,160.8802997116,37.3935257138008,1.396642902192,0.305823989412,0,0.250120839816,147.854125485308,37.3935257138008,120.45763094,14.44408865,12.14443546,-2.97810993,1.96847895,-3.00092029,8.96950780435011,31.7991978414522,0.742349110968099,S
89,90,182.563449157751,2.381185039E-05,50.6051952958606,2.720043478E-05,150.33906627,20.18589329,160.14000433,12.13671542,182.563449157751,2.381185039E-05,50.6051952958606,2.720043478E-05,2.961989540784,0.234619005924,2.71893876768,0.197161640352,19.7488180645351,37.1774976164689,0,0.234619005924,0,0.197161640352,0,37.1774976164689,131.96862748,14.01185058,12.35603213,1.25239717,2.92895947,1.23396387,10.6418481976783,42.8878304047331,0.652974470244398,S
90,91,182.555532510926,6.348235613E-05,50.5665244660461,6.292873389E-05,90.33662227,24.33713643,76.96771461,12.54383459,182.555532510926,6.348235613E-05,50.5665244660461,6.292873389E-05,3.504250571688,0.62574492204,2.87323144308,0.427377725784,134.146089081776,36.6124424861691,2.033885841804,0.62574492204,0,0.427377725784,131.236291676038,36.6124424861691,61.56380962,11.06671482,12.19866408,-1.94192398,0.34567256,-1.9473257,9.48324597082365,31.2741943764368,0.715629250757399,S
91,92,182.550575800326,7.13504496E-05,50.615411658062,4.478953696E-05,74.1255642,21.27328681,75.83734023,12.31344306,182.550575800326,7.13504496E-05,50.615411658062,4.478953696E-05,3.317838564312,0.618203401128,2.527207594596,0.357567143868,104.502623102425,27.1405257065523,0,0.618203401128,0,0.357567143868,0,27.1405257065523,53.71569631,10.84539326,12.55783718,0.12881166,1.0050577,0.12442446,11.4184310732806,43.4786797064543,0.609639182106923,S


==> anc/N4157_C_C.csv <==
Source,list,for,N4157_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,182.768208333333,DEC=,50.4846666666667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,182.903005798262,2.344556405E-05,50.4417853808123,8.30755553E-06,262.22827592,10.63179862,113.47063121,3.29196495,182.903005798262,2.344556405E-05,50.4417853808123,8.30755553E-06,5.552620940952,0.201357837252,2.697162997824,0.062600837868,80.3987807493481,2.56535993626473,4.9115954601,0.201357837252,1.005280087248,0.062600837868,80.0386577001794,2.56535993626473,249.16245515,7.46376346,3.29183285,0.07896946,3.50180221,0.25483899,5.7555904112341,206.500800313363,0.111075509915819,S
1,1,182.900103095973,6.761257858E-05,50.5831599279381,4.298480739E-05,13.19672755,4.64580527,17.01638966,3.04144634,182.900103095973,6.761257858E-05,50.5831599279381,4.298480739E-05,2.772928133928,0.629491231512,1.812466061604,0.255061133496,63.2164292944688,20.0100542952517,0,0.629491231512,0,0.255061133496,0,20.0100542952517,8.0234624,3.19030421,3.39089092,-0.27432844,0.21375713,-0.27286083,7.76049393560965,130.352746503481,-0.094410858787349,S
2,2,182.883572180787,5.420338405E-05,50.4518993818408,8.578936383E-05,23.29335126,7.26366842,17.66647012,3.44181636,182.883572180787,5.420338405E-05,50.4518993818408,8.578936383E-05,3.365199992808,0.740398851972,2.539102909068,0.43802738946,13.5371388613038,32.5438712649154,0,0.740398851972,0,0.43802738946,0,32.5438712649154,16.25422015,3.4506326,3.30591843,-0.10614402,0.23409346,-0.1061375,4.82454229046494,204.003855024701,0.241502822782877,S
3,3,182.858590306645,3.79952149E-05,50.4513936880678,2.779808344E-05,37.70099737,6.26020625,32.83840206,3.27465726,182.858590306645,3.79952149E-05,50.4513936880678,2.779808344E-05,3.016294925436,0.330323994072,2.46664059372,0.223978962708,72.5088039320399,22.2815442916707,1.5658612641,0.330323994072,0,0.223978962708,68.2349012276684,22.2815442916707,31.54414091,4.13169906,3.19888795,-0.25839131,0.38840253,-0.26487533,3.98747994859207,210.008927788697,0.398921581255133,S
4,4,182.834956289954,2.525737982E-05,50.4827869221066,3.763605235E-05,22.90381353,4.7457237,27.71267731,3.06906543,182.834956289954,2.525737982E-05,50.4827869221066,3.763605235E-05,2.60306225406,0.327874267332,2.057564420136,0.200348449848,163.131066812996,21.0796675305469,0,0.327874267332,0,0.200348449848,0,21.0796675305469,18.38504799,3.41752321,3.27419752,0.00815663,0.29271044,0.0039498,2.55078744061369,182.508448955711,0.703469884207564,S
5,5,182.825452002009,3.586825133E-05,50.4253668138676,2.69836119E-05,35.33826702,5.92809406,32.60756309,3.23019605,182.825452002009,3.586825133E-05,50.4253668138676,2.69836119E-05,2.872630059516,0.307466741592,2.44487177442,0.22416031044,77.5326951782393,26.996290704022,0,0.307466741592,0,0.22416031044,0,26.996290704022,29.10595151,4.1971222,3.18518687,-0.41335403,0.82199102,-0.40520479,4.17627213516028,238.402741159591,0.360790820745338,S
6,6,182.825775796297,5.800647364E-05,50.4476857916719,5.143688753E-05,13.96743872,4.79161316,16.69571434,3.05706997,182.825775796297,5.800647364E-05,50.4476857916719,5.143688753E-05,2.690844431292,0.576725800536,2.014799899248,0.315175084056,128.64577494842,28.8940060047438,0,0.576725800536,0,0.315175084056,0,28.8940060047438,9.64201783,2.89002706,3.26592635,0.11810489,0.19872346,0.11799818,3.12365562225068,225.240248453675,0.582953277305297,S
7,7,182.816954948809,2.8235905E-06,50.524213955536,2.6506175E-06,468.95019183,7.11548522,447.26249414,3.97933543,182.816954948809,2.8235905E-06,50.524213955536,2.6506175E-06,2.648700268992,0.02393662014,2.565311748156,0.022470165612,90.3709750007717,11.4898540206202,0.620730728136,0.02393662014,0.489095897076,0.022470165612,27.9623587488385,11.4898540206202,470.08866055,7.00177944,3.93491473,0.01217106,2.3287987,0.30732468,3.01509405167891,128.076447410764,0.606272179513409,S
8,8,182.815430176998,9.222385006E-05,50.5221867740447,7.609997638E-05,93.7523569,17.07673819,29.03730215,4.13946626,182.815430176998,9.222385006E-05,50.5221867740447,7.609997638E-05,5.66872774038,0.895523278788,3.691042507728,0.474825388212,54.9238857730951,18.1319737495026,5.062030718904,0.895523278788,2.676228384276,0.474825388212,54.1030461947507,18.1319737495026,69.12801634,6.28282098,4.04104685,0.13915242,0.86977798,0.14493838,2.88364511141062,128.658832227111,0.634290108100436,S
9,9,182.811456676286,4.532242598E-05,50.558150108743,6.089316277E-05,14.56653023,4.94913575,16.83289176,3.12182796,182.811456676286,4.532242598E-05,50.558150108743,6.089316277E-05,2.596078806336,0.531318808152,2.160172739592,0.36303762204,161.112825399214,44.3004202674451,0,0.531318808152,0,0.36303762204,0,44.3004202674451,10.63107391,3.24918746,3.26997292,0.04606753,0.16419216,0.04559708,4.70756989807801,110.49871853582,0.261467750865776,S
10,10,182.810088820555,2.699110849E-05,50.5805635039094,3.082571943E-05,47.26506927,6.67365866,41.45080834,3.48811035,182.810088820555,2.699110849E-05,50.5805635039094,3.082571943E-05,3.130253011728,0.3005515071,2.360679722676,0.174105313704,37.3350615456195,13.8895429930102,1.858452622776,0.3005515071,0,0.174105313704,34.3763067684592,13.8895429930102,40.28849387,4.70313812,3.43696252,-0.10231665,0.6124522,-0.10457565,5.97139369953709,105.498437752484,0.087872780262561,S
11,11,182.809784458755,0.00010039716204,50.5000474489176,7.492436119E-05,35.54762088,11.13032478,19.73990771,4.24582351,182.809784458755,0.00010039716204,50.5000474489176,7.492436119E-05,3.72532812714,0.852462079272,3.132632970108,0.633333725784,94.8710981739986,55.9644932969734,2.669628195684,0.852462079272,1.895423783076,0.633333725784,94.5688155101815,55.9644932969734,24.26004569,4.9150529,3.92751326,-0.26438641,0.65886383,-0.25818701,1.83581187568668,149.80573774589,0.8367136888144,S
12,12,182.780313136596,0.00041651402005,50.48847671086,0.00072543597077,1551.68762641,134.00646607,169.58772736,10.62389674,182.775476723192,0.00041651402005,50.4860794790075,0.00072543597077,54.42559672644,7.05980768958,6.049458818784,0.668110675464,60.4499567224095,9.06083974544616,54.365256162756,7.05980768958,5.494410077616,0.668110675464,60.4449803867118,9.06083974544616,16449.39732535,277.23762571,10.62389674,1.1126964,21.62416422,46.51651398,0.515560331080519,153.673916937346,0.98632846439057,M
13,14,182.801500093349,7.72339625E-06,50.5269944624163,0.00010606601592,45.3676547,4.54558688,46.02777043,4.00700947,182.802670417446,7.72339625E-06,50.5267213336595,0.00010606601592,4.182926064768,0.900054867852,1.105489506852,0.051719679936,92.5865669644359,4.0755350102804,0,0.900054867852,0,0.051719679936,0,4.0755350102804,-8.27681799,5.86843426,4.00700947,0.24849922,1.71468048,0.2366565,2.83969380409655,116.562657323659,0.643587661601156,M
14,16,182.791790818091,0.00014656480576,50.4879481856408,9.212180566E-05,115.57652525,29.74965564,32.7625053,6.72352705,182.791790818091,0.00014656480576,50.4879481856408,9.212180566E-05,5.648916539448,1.248615956844,4.047025574124,0.771102890568,82.7867913974216,31.7373317003804,5.019051661344,1.248615956844,3.18211925364,0.771102890568,82.3094007598852,31.7373317003804,61.41252736,7.68546474,6.58579984,-1.43652335,1.28189447,-1.42131012,0.921557777995831,167.654544979904,0.956803302337753,S
15,17,182.774067505103,7.275870465E-05,50.4327537432996,7.795295961E-05,20.75339584,6.6518912,16.98398343,3.26793462,182.774067505103,7.275870465E-05,50.4327537432996,7.795295961E-05,3.528411676704,0.832552995564,2.24429066478,0.352138952844,42.1681034046973,21.3568869306279,2.461753032408,0.832552995564,0,0.352138952844,40.2767042188922,21.3568869306279,14.31785698,3.54986451,3.2519672,0.16235182,0.24617495,0.16239446,3.12280582503251,265.887875859555,0.583136267989741,S
16,18,182.772929334461,5.625119515E-05,50.5514597234207,9.103606832E-05,25.40446852,7.69996773,17.53140827,3.41378765,182.772929334461,5.625119515E-05,50.5514597234207,9.103606832E-05,3.56579228106,0.785963644056,2.633577646788,0.453042669636,166.605080572778,30.6712465430809,2.536922300688,0.785963644056,0.492657594876,0.453042669636,168.203661355319,30.6712465430809,17.06638053,3.44028185,3.24567804,-0.35307227,0.17301097,-0.35315065,4.01162848900324,92.5714026790075,0.393977551711138,S
17,19,182.764336507621,7.858936978E-05,50.4798820259573,7.620241514E-05,400.13309973,66.42457761,117.07850447,15.40314829,182.764336507621,7.858936978E-05,50.4798820259573,7.620241514E-05,5.571129427956,0.791615654208,3.975507967968,0.484268435784,46.9383332714117,20.1081844474277,4.959974509056,0.791615654208,3.0444849252,0.484268435784,45.958861446861,20.1081844474277,388.04372995,24.15762497,15.01812949,5.4162856,5.75907688,5.52815527,0.322901723382069,297.246346807154,0.994620519774032,S
18,20,182.764038351594,2.895041287E-05,50.5188257775523,3.505176293E-05,27.55642946,5.41500486,29.81110832,3.28795184,182.764038351594,2.895041287E-05,50.5188257775523,3.505176293E-05,2.567576771892,0.297635088168,2.333082110184,0.244829634228,5.77983585596287,48.7756507953873,0,0.297635088168,0,0.244829634228,0,48.7756507953873,22.07826968,4.02132789,3.3628944,-0.23992817,0.44358561,-0.24475779,2.05571570929815,85.5616986407521,0.798626907166223,S
19,21,182.76356433854,8.287212226E-05,50.4741345088056,4.058418614E-05,13.16145609,4.37274157,13.34786763,2.47049547,182.76356433854,8.287212226E-05,50.4741345088056,4.058418614E-05,3.135518056512,0.720922185972,2.037939616512,0.303638311584,75.6716337711188,20.8992448218147,0,0.720922185972,0,0.303638311584,0,20.8992448218147,6.69931547,2.4605989,2.56641761,-1.69687496,0.08522333,-1.6969941,0.656334584839491,285.675449907581,0.977912932535918,S
20,24,182.750693811915,3.532228282E-05,50.524579355815,3.400274868E-05,27.33607119,5.55164902,28.40131762,3.27635394,182.750693811915,3.532228282E-05,50.524579355815,3.400274868E-05,2.679473981196,0.332071209972,2.327859366156,0.249965289324,131.032983654657,35.4666676307463,0,0.332071209972,0,0.249965289324,0,35.4666676307463,23.63855696,3.62522944,3.32100763,0.45282576,0.40228008,0.45611051,2.48628266497033,74.4124944290991,0.716476512900916,S
21,26,182.739546091615,2.423417087E-05,50.4757414359982,2.222641177E-05,202.30947354,23.5727872,170.89381506,12.13870751,182.739546091615,2.423417087E-05,50.4757414359982,2.222641177E-05,2.8335683115,0.205509693924,2.707477007256,0.1883468475,86.2888288563227,64.7550691701247,1.15457435748,0.205509693924,1.026930998124,0.1883468475,64.5950030078061,64.7550691701247,237.35094702,14.48677236,11.70398536,13.64764194,2.08776578,13.63775846,1.21834478089999,333.936386013121,0.925415430252042,S
22,27,182.733977555031,0.00014136731606,50.4733196851334,0.0001153623773,182.46358715,40.20393426,36.4005183,6.77722904,182.733977555031,0.00014136731606,50.4733196851334,0.0001153623773,6.501394417104,1.264995044064,4.9965556536,0.890179543116,116.754569118438,35.2388678848214,5.964876859968,1.264995044064,4.322271338604,0.890179543116,117.332608265685,35.2388678848214,134.58330995,13.03231032,7.09859205,3.30827856,2.47274784,3.35013283,1.47367982634349,332.497893275477,0.892312506846785,S
23,28,182.710864207595,3.50462584E-05,50.4625514587257,4.864183155E-05,13.96080467,4.23270927,18.49591022,2.91703695,182.710864207595,3.50462584E-05,50.4625514587257,4.864183155E-05,2.399617304208,0.41530475826,2.038456460124,0.292960427544,170.291063089264,41.7902010734854,0,0.41530475826,0,0.292960427544,0,41.7902010734854,10.33187111,3.11629237,3.19174046,0.18575776,0.12959863,0.18431147,2.56040488780375,328.807635580218,0.701517729959029,S
24,29,182.694831555507,4.495934394E-05,50.4173818643855,3.891653465E-05,26.6361426,5.95435829,24.57824999,3.24814496,182.694831555507,4.495934394E-05,50.4173818643855,3.891653465E-05,2.8368263124,0.40021975386,2.475692114904,0.306478314684,118.26564771646,42.0198428080803,1.17818483562,0.40021975386,0,0.306478314684,124.931761610116,42.0198428080803,22.00295621,3.49143103,3.1984373,0.12303786,0.71941167,0.13196805,4.91493583595101,304.803939464089,0.226598888488166,S
25,30,182.692690929117,7.76188912E-06,50.5750322758904,7.44780019E-06,131.15099145,5.72673522,130.48110095,3.29474043,182.692690929117,7.76188912E-06,50.5750322758904,7.44780019E-06,2.583241446204,0.06601975092,2.521553692932,0.062908093728,74.3663658657084,42.779503812676,0,0.06601975092,0,0.062908093728,0,42.779503812676,123.2376974,4.3364226,3.29090176,0.20173835,1.55694181,0.10230519,6.13949345821372,62.0507150716655,0.071306027200602,S
26,31,182.692132170869,3.144144619E-05,50.491060902286,2.348745284E-05,33.60576077,5.37867056,34.47731608,3.14460407,182.692132170869,3.144144619E-05,50.491060902286,2.348745284E-05,2.724513298308,0.269658041472,2.31846246216,0.194868063216,102.612899270014,24.6295003306985,0,0.269658041472,0,0.194868063216,0,24.6295003306985,28.13273238,3.93690898,3.18066191,-0.11453135,0.55999152,-0.11528744,2.92940088095487,7.55480564496767,0.624570478697231,S
27,32,182.66391997998,5.753176657E-05,50.4664586010394,3.874696303E-05,23.23696397,5.9656739,21.55252324,3.25314801,182.66391997998,5.753176657E-05,50.4664586010394,3.874696303E-05,2.93576202162,0.49022352108,2.37995798364,0.324718771068,97.6671998609275,32.1699234241323,0,0.49022352108,0,0.324718771068,0,32.1699234241323,18.15328329,3.71307661,3.22232995,-0.07896781,0.31281681,-0.07989329,4.12933054508919,344.699011199305,0.370154989119423,S
28,33,182.654775075719,4.003854267E-05,50.4612689742131,7.195510653E-05,20.32391325,5.9774969,18.81543987,3.23325428,182.654775075719,4.003854267E-05,50.4612689742131,7.195510653E-05,3.074532841116,0.610432558776,2.276788889196,0.338622007752,2.53742555371128,26.5972576161994,0,0.610432558776,0,0.338622007752,0,26.5972576161994,14.58360727,3.52473027,3.22894221,-0.13171953,0.27196236,-0.12983453,4.55343581590766,342.086451192381,0.288893052845955,S
29,34,182.645266376191,2.39904873E-06,50.5409042009203,2.32073602E-06,435.55068244,5.94872296,437.66080335,3.44504512,182.645266376191,2.39904873E-06,50.5409042009203,2.32073602E-06,2.578324762008,0.020605999824,2.50133927004,0.01939237722,118.317524432168,10.5837070947693,0,0.020605999824,0,0.01939237722,0,10.5837070947693,433.76748073,6.10550933,3.44981959,0.62595132,2.48569086,0.18691019,5.77831313155118,35.7763421825241,0.108520104468455,S


==> anc/N4192_B_L.csv <==
Source,list,for,N4192_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,183.451208333333,DEC=,14.9003333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,183.571062535251,5.397989116E-05,14.7938225619614,5.713078466E-05,129.05162598,28.85265186,111.5808283,15.01662406,183.571062535251,5.397989116E-05,14.7938225619614,5.713078466E-05,3.732539936256,0.551766500244,3.0486411531,0.373526050788,40.6430531026014,29.8549070602445,2.04166970694,0.551766500244,0,0.373526050788,45.7573225760427,29.8549070602445,98.26766746,16.2690545,14.64915931,0.02106495,4.15240038,0.06445572,9.44240189389637,222.578947835206,0.717780661471067,S
1,1,183.565986321747,9.094889537E-05,14.7647417963571,5.163998658E-05,3884.63052428,176.39045928,263.49245523,15.34382318,183.566639559255,9.094889537E-05,14.7634735036452,5.163998658E-05,14.585571360792,0.806581464624,7.481210172624,0.368129309292,160.754364799125,5.41065511182785,14.230163098548,0.806581464624,6.820099188804,0.368129309292,160.691323028722,5.41065511182785,7446.80646585,89.84742101,15.34382318,0.51592173,67.88239989,81.40606224,10.5121145938558,230.692128467612,0.660126386849751,M
2,2,183.565004151665,5.50241517E-05,14.8334976566657,3.802836385E-05,3511.18103959,103.77735912,1314.11677733,14.31368855,183.564666789308,5.50241517E-05,14.8338335058514,3.802836385E-05,13.174563413232,0.555410834388,4.078376369784,0.114156313992,146.341267552764,2.50842490519621,12.785142131784,0.555410834388,2.654497392192,0.114156313992,146.21668931659,2.50842490519621,3502.58451472,72.37228108,14.31368855,1.03977254,18.2813219,9.47601438,7.72207727862114,211.271270086111,0.803643846588732,M
3,3,183.566346554674,8.093658379E-05,14.7900430099883,9.545697283E-05,102.19045197,33.0810709,76.22217671,15.61486612,183.566346554674,8.093658379E-05,14.7900430099883,9.545697283E-05,3.814882554132,0.815046145596,3.45767888376,0.6791996727,167.562827221565,89.1962467872032,2.070165093912,0.815046145596,1.589718493152,0.6791996727,165.143443598352,89.1962467872032,70.83096223,15.79807321,14.77239039,-0.25041984,2.37550739,-0.23826279,9.40116879597167,224.725432413549,0.719948017465563,S
4,4,183.555717454841,1.270659235E-05,14.9139794626498,1.459419288E-05,464.18521568,28.65527014,447.68078265,16.12717131,183.555717454841,1.270659235E-05,14.9139794626498,1.459419288E-05,3.342840271632,0.125931332916,3.051709195716,0.105124626612,160.219442881129,16.7812540109852,0.982425040272,0.125931332916,0,0.105124626612,151.063242551597,16.7812540109852,429.90969799,20.34437527,16.01068288,-1.00996783,9.66762218,-1.30214448,6.11457163666565,172.291290828853,0.873195288879749,S
5,5,183.550472842867,7.869326071E-05,14.8169783104697,8.53258555E-05,82.01598291,26.5200894,72.01123401,13.85884785,183.550472842867,7.869326071E-05,14.8169783104697,8.53258555E-05,3.87779451138,0.856370494692,2.889679990068,0.484648188768,139.537067339627,30.5850450680349,2.244723660252,0.856370494692,0,0.484648188768,136.009689815639,30.5850450680349,55.18539216,12.62494928,13.67633013,0.93193307,2.53383269,0.93853464,7.62579627844629,220.970625042057,0.808132512031149,S
6,6,183.548635603658,5.138599857E-05,14.8420867864364,5.786798369E-05,89.8331904,24.32258467,96.39876681,14.70311984,183.548635603658,5.138599857E-05,14.8420867864364,5.786798369E-05,3.129249862476,0.49382396154,2.929956331356,0.43192194282,166.344201106056,96.8849469497072,0,0.49382396154,0,0.43192194282,0,96.8849469497072,67.91747962,14.01928849,14.99082009,-0.80342869,3.25459746,-0.80086107,6.64336041602096,211.72698278196,0.851646670113337,S
7,7,183.543302828074,9.855139596E-05,14.9616082816092,9.523677481E-05,151.40328574,42.20008631,95.12342656,17.39487592,183.543302828074,9.855139596E-05,14.9616082816092,9.523677481E-05,4.878375635628,1.049125287168,3.210026230152,0.499142054304,46.5775374247061,22.2442332168808,3.754458434268,1.049125287168,0.55750629942,0.499142054304,48.2746375118886,22.2442332168808,99.22404864,18.79910925,16.62767681,-0.34263414,5.50665754,-0.25676329,6.48249032420076,145.436929359401,0.858348490271324,S
8,8,183.535838451049,3.351859528E-05,14.9796807898141,3.716079958E-05,270.1416166,38.17908782,223.9173904,19.39763591,183.535838451049,3.351859528E-05,14.9796807898141,3.716079958E-05,3.577071064356,0.32060495034,3.31827361488,0.277837905996,158.166462857624,48.6695990117509,1.615756080348,0.32060495034,1.224605718864,0.277837905996,147.264571624842,48.6695990117509,233.96434641,19.55050822,18.65055492,-0.52967482,5.80149526,-0.41924648,6.83637719003918,135.850283345567,0.843442241753214,S
9,9,183.533851489561,5.532408052E-05,14.9053205087223,5.622998306E-05,118.04890934,28.54103856,107.71874225,15.4918777,183.533851489561,5.532408052E-05,14.9053205087223,5.622998306E-05,3.34475987742,0.489579186384,3.223602000252,0.455521612752,38.5009862704676,160.982931792018,1.239625349172,0.489579186384,0.588496461768,0.455521612752,61.5653161296289,160.982931792018,91.45086311,14.54503725,15.16891916,0.11304496,3.49681886,0.12312053,4.80113305560716,176.416099351862,0.920326517409882,S
10,10,183.531423152012,3.868388232E-05,14.9296243823929,3.811881688E-05,219.76679743,33.48864059,181.94815242,16.98521012,183.531423152012,3.868388232E-05,14.9296243823929,3.811881688E-05,3.648108660048,0.358485034932,3.257484449076,0.288885426516,47.005171428565,35.4737593168235,1.911681914508,0.358485034932,0.75454815546,0.288885426516,54.6354937752372,35.4737593168235,190.99894416,18.15730097,16.34939508,1.70789008,7.4071595,1.90596779,4.97172323654658,159.288647589274,0.914751671682896,S
11,11,183.530329537501,5.733008109E-05,14.838748600115,5.502707898E-05,89.85881842,24.12862528,92.40600024,14.18415122,183.530329537501,5.733008109E-05,14.838748600115,5.502707898E-05,3.182331909636,0.502769356848,3.00642883578,0.4483673316,124.489271512425,112.435650516194,0,0.502769356848,0,0.4483673316,0,112.435650516194,65.15723102,12.48167221,14.29437089,0.51347206,3.35502523,0.51442186,5.89119065100514,218.835298383668,0.88187267447154,S
12,12,183.526114506836,1.903184086E-05,15.0308317417277,2.094250888E-05,707.69638925,62.12348654,656.15339235,34.07872295,183.526114506836,1.903184086E-05,15.0308317417277,2.094250888E-05,3.343790126484,0.17808900948,3.173505796836,0.16073004096,10.5495622989751,41.3656357806278,1.051228442988,0.17808900948,0.671498561772,0.16073004096,35.8310310463163,41.3656357806278,650.24668036,44.86150441,33.493503,3.29270688,20.26012226,3.75454783,8.95319604850937,119.000072923431,0.743184798137107,S
13,13,183.524429302313,4.528898517E-05,14.765186247929,5.581467857E-05,155.81038639,29.05969861,119.79744164,13.96421882,183.524429302313,4.528898517E-05,14.765186247929,5.581467857E-05,3.944963892312,0.500697761364,3.24371434122,0.347254744176,27.0186213158805,26.798881862391,2.365249394268,0.500697761364,0.891031046292,0.347254744176,31.8243134806787,26.798881862391,130.86397004,15.34420425,13.33982436,0.10205579,2.88063939,0.09834599,9.1536263081208,242.348067379574,0.732860471184778,S
14,14,183.522398651715,5.414639869E-05,14.9231527476642,6.169370061E-05,113.90730796,29.19992041,108.94356346,16.29609707,183.522398651715,5.414639869E-05,14.9231527476642,6.169370061E-05,3.478243222224,0.563217605964,2.957506067412,0.408670625376,147.382228927323,40.4375500209617,1.419241115448,0.563217605964,0,0.408670625376,140.752070402839,40.4375500209617,85.17693575,14.95568175,16.201162,1.02140336,3.30509852,1.01953276,4.34873119937593,161.639544410986,0.934276776961717,S
15,15,183.513518356476,4.070923438E-05,14.7742814621487,6.112695862E-05,307.70697409,41.82386137,154.88476837,14.81136929,183.513518356476,4.070923438E-05,14.7742814621487,6.112695862E-05,4.994772542136,0.518392445508,3.913356715884,0.34480971054,2.13380725619925,18.5052975074787,3.833612927064,0.518392445508,2.422695793464,0.34480971054,3.05135624802384,18.5052975074787,289.85439157,21.28516476,13.74095336,0.03587857,9.17939997,0.69188928,8.38219880055593,244.451758085013,0.771896299732827,S
16,16,183.50945465395,0.00020887306235,14.7863048750605,0.00015294290791,271.43077456,72.29932399,63.02377271,13.8433291,183.50945465395,0.00020887306235,14.7863048750605,0.00015294290791,8.0520615666,1.918580611428,5.26240058634,1.065573061596,117.59348130223,28.6550380256676,7.425487875204,1.918580611428,4.206497941008,1.065573061596,116.975571365143,28.6550380256676,105.8501302,17.89821717,14.18444481,0.2703481,5.48309526,0.30819675,7.63026283303588,243.714237205598,0.807925116016686,S
17,17,183.507743228492,5.677934842E-05,14.9169037837337,9.095362759E-05,194.19673444,41.12663023,118.7284464,16.61122064,183.507743228492,5.677934842E-05,14.9169037837337,9.095362759E-05,4.991001216948,0.824833866528,3.224296043496,0.381899971152,23.6392735677378,16.4863194400053,3.856463936496,0.824833866528,0.858978210924,0.381899971152,25.1798910340813,16.4863194400053,150.29343559,19.32786785,15.88706618,0.67007562,4.4841654,0.73409979,3.42537025813007,163.119572532564,0.958837010448786,S
18,18,183.504306252584,6.449570348E-05,14.8493160912514,9.647291342E-05,112.8987989,32.00557474,84.35712351,14.98909468,183.504306252584,6.449570348E-05,14.8493160912514,9.647291342E-05,4.225266290448,0.855298394208,3.116370277404,0.486063223272,159.174256768851,27.7280150377716,2.761585738668,0.855298394208,0.492195738528,0.486063223272,157.677190390915,27.7280150377716,82.40614018,15.40068456,14.40080177,0.40654803,2.89959144,0.41667781,4.34175881416084,224.824484052554,0.934482133682442,S
19,19,183.497617378441,5.358959137E-05,14.9397071412986,6.60144047E-05,132.92269219,33.45493306,117.47583657,17.74245282,183.497617378441,5.358959137E-05,14.9397071412986,6.60144047E-05,3.526146947916,0.560910137436,3.1570804125,0.452713021992,173.437873409662,58.5832833838578,1.468582549056,0.560910137436,0.740346280488,0.452713021992,173.928143386124,58.5832833838578,104.84753028,17.9400174,17.29155156,0.01140759,3.64875905,0.00930724,3.58060703055973,138.710600286951,0.955085675775495,S
20,20,183.495801140029,1.539618349E-05,14.9455096133673,1.737811781E-05,474.1064515,34.27363443,442.79265566,18.88589124,183.495801140029,1.539618349E-05,14.9455096133673,1.737811781E-05,3.368675050992,0.14893548228,3.127172416416,0.128672850312,163.054532420162,24.129157825144,1.057679661348,0.14893548228,0.558990020916,0.128672850312,152.949334629844,24.129157825144,449.81002868,25.68186033,18.60153316,-0.15257542,9.34302261,-0.21384709,3.74581855873301,133.639481393058,0.950923407091292,S
21,21,183.492338868573,6.092091956E-05,14.8593022621384,6.669978562E-05,85.24278733,25.02820429,83.62961178,14.26033571,183.492338868573,6.092091956E-05,14.8593022621384,6.669978562E-05,3.25195042446,0.569286521316,3.083820519168,0.512202207816,164.585177881241,133.6182412925,0.601803717912,0.569286521316,0.164140745184,0.512202207816,142.363851856713,133.6182412925,60.72444577,12.21630181,14.20085573,-0.94376878,2.80464224,-0.9435775,3.42773527186376,225.902341384178,0.958781026880601,S
22,22,183.490551307596,0.00011483080685,14.7963981369813,0.00011675326416,130.16146471,38.88684315,69.93219367,14.35382475,183.490551307596,0.00011483080685,14.7963981369813,0.00011675326416,5.24335651434,1.241383281048,3.49246393848,0.621464609664,44.2162988614085,25.9266911570256,4.213724483448,1.241383281048,1.496184898824,0.621464609664,45.7591029816101,25.9266911570256,79.2595328,15.61035249,13.57120618,-0.08314782,3.17993317,-0.06737353,6.64044301802906,249.89771233503,0.851769320607324,S
23,23,183.490737704548,4.739747129E-05,14.9106714029522,0.00011818065391,103.25906273,32.4339748,87.37335865,16.23303364,183.490737704548,4.739747129E-05,14.9106714029522,0.00011818065391,4.331480256936,1.002429520704,2.684405657448,0.400379611284,2.11886907847553,19.6319480471288,0,1.002429520704,0,0.400379611284,0,19.6319480471288,70.6648421,15.46219522,16.32574094,-0.20356863,3.35935533,-0.20844851,2.37440804804426,164.851419170242,0.980062295675693,S
24,24,183.484548063345,4.093135146E-05,14.9387475534741,5.040063556E-05,182.24774831,35.43828087,163.27436817,18.97028898,183.484548063345,4.093135146E-05,14.9387475534741,5.040063556E-05,3.496217726772,0.427304064168,3.1410951192,0.3469400244,1.35536863921861,46.4213564602919,1.406223632772,0.427304064168,0.64539398214,0.3469400244,6.16339903524721,46.4213564602919,146.07274381,17.77512733,18.53755748,0.07485578,4.47730281,0.08363671,3.00809478802079,129.980331180521,0.968142981471474,S
25,26,183.476255131236,8.720404413E-05,14.9605258502647,7.531035652E-05,228.3451905,51.49569135,124.93971763,19.38190779,183.476255131236,8.720404413E-05,14.9605258502647,7.531035652E-05,4.83553827936,0.823315687488,3.718621998648,0.525596512644,124.888365163194,28.0349780639324,3.686819528196,0.823315687488,1.980383224464,0.525596512644,122.352239308471,28.0349780639324,172.05568385,24.16212539,18.03939085,-1.63153311,5.47786522,-1.52031964,3.89253311276409,111.900024351888,0.947081695885919,S
26,27,183.471488540367,0.00011581940996,14.8757059520916,9.274590985E-05,152.52217468,47.50384023,88.86073659,18.76279307,183.471488540367,0.00011581940996,14.8757059520916,9.274590985E-05,4.50232544484,1.016833932936,3.75077915712,0.740429148348,112.305341117575,52.2809451516926,3.265095853044,1.016833932936,1.995598616076,0.740429148348,109.122540114393,52.2809451516926,109.30355544,18.61238438,17.40398329,3.4163163,3.51590393,3.44834575,1.88847010377105,231.483299658172,0.987353705839278,S
27,28,183.465176632096,4.656631858E-05,14.7641920460827,7.671796252E-05,113.51963592,26.94051527,96.86567798,13.73523435,183.465176632096,4.656631858E-05,14.7641920460827,7.671796252E-05,4.064381408844,0.680175536148,2.836893822912,0.340838646768,160.227140521783,18.987554469362,0,0.680175536148,0,0.340838646768,0,18.987554469362,84.63014281,13.94702747,13.58515055,-2.28470412,2.92910659,-2.27115152,8.20855642797778,264.333983007561,0.780405694770427,S
28,29,183.463815339786,5.628610842E-05,14.9541172911337,0.00011203730091,98.61261527,33.63733165,87.06222257,17.54375795,183.463815339786,5.628610842E-05,14.9541172911337,0.00011203730091,3.989495674728,0.95026554576,2.79331659918,0.476188531308,2.12108397448173,27.1005988174411,0,0.95026554576,0,0.476188531308,0,27.1005988174411,67.07880167,15.90672697,17.462713,-0.38344052,3.41544865,-0.36819773,3.30877271921818,102.760031019844,0.961552027666731,S
29,30,183.463021584245,6.072269366E-05,14.9217395372199,5.291003406E-05,115.16934524,28.02523137,105.68400798,15.21601949,183.463021584245,6.072269366E-05,14.9217395372199,5.291003406E-05,3.545146575396,0.550744226568,3.0243266631,0.403549211232,121.496288068624,39.7181579355835,0,0.550744226568,0,0.403549211232,0,39.7181579355835,88.58434066,15.38287837,14.98374604,-1.52885934,2.99527892,-1.53183089,1.45558842530139,118.068499314581,0.992472627646219,S
30,31,183.45962146365,8.893258482E-05,14.9672807741702,0.00013551254062,150.87240806,48.61175863,84.11769186,18.55226465,183.45962146365,8.893258482E-05,14.9672807741702,0.00013551254062,4.779274274964,1.156291784388,3.692292120828,0.742351747932,8.53410647693743,40.4122583298452,3.55467073464,1.156291784388,2.035380669624,0.742351747932,10.071724442888,40.4122583298452,91.21460036,18.83011667,17.27216659,-1.61722164,3.06105858,-1.60305922,4.04634945651776,96.9220599089334,0.942908584262392,S
31,32,183.45808999688,6.095772036E-05,14.9285064940901,4.126598267E-05,122.52287711,27.82711808,116.8667148,15.47143787,183.45808999688,6.095772036E-05,14.9285064940901,4.126598267E-05,3.544824250008,0.516760130592,2.90982540078,0.3498261921,90.0309187511919,29.8670621030447,0,0.516760130592,0,0.3498261921,0,29.8670621030447,95.62884486,16.47784405,15.40802623,0.0253928,3.71521196,0.03053634,1.73683907857622,103.279807035029,0.989295291368224,S
32,33,183.455692677184,2.240481307E-05,15.0383701967977,2.500931908E-05,310.92414462,32.59378939,292.97341617,18.05169745,183.455692677184,2.240481307E-05,15.0383701967977,2.500931908E-05,3.407582879892,0.221063044824,3.064194295632,0.179318972484,28.9653945476801,24.7774532780865,1.311296047884,0.221063044824,0,0.179318972484,40.2736759131158,24.7774532780865,281.44082696,21.5323687,17.83474363,-0.00518209,9.33649335,0.26679328,8.28628963439902,91.7970081483023,0.776609795313729,S
33,34,183.451223936028,6.55629338E-06,14.9005489024866,3.96731505E-06,13369.9247333,230.53439663,3329.16318268,20.31659096,183.451304733582,6.55629338E-06,14.9005112598472,3.96731505E-06,10.123490697228,0.05990181984,5.256815572044,0.025140458664,155.739351625454,0.5305805467295,9.606246642108,0.05990181984,4.259482168572,0.025140458664,155.556054001176,0.5305805467295,16495.80057542,127.67291703,20.31659096,4.3947116,33.77286339,69.48097143,0.012965749648607,94.001049825375,0.999999401084573,M
34,35,183.4519377438,5.208100868E-05,14.9122623228778,4.40133565E-05,205.14234574,41.04164381,178.75804179,21.56822225,183.4519377438,5.208100868E-05,14.9122623228778,4.40133565E-05,3.521484427464,0.443853183888,3.20626340802,0.370325104596,100.730928401865,54.725496390022,1.709131865292,0.443853183888,0.252654851556,0.370325104596,95.5891846684223,54.725496390022,178.88280544,21.50496411,20.94698539,3.12109569,4.37780591,3.13652595,0.716987762214418,93.3814869082968,0.998169786573447,S
35,36,183.451413207596,1.80783474E-05,14.8456021425202,2.141845884E-05,259.69178584,24.21932446,264.35157072,14.12168641,183.451413207596,1.80783474E-05,14.8456021425202,2.141845884E-05,3.280648114944,0.185022894636,2.946131301996,0.149071840416,18.9383290495776,21.1846603721519,0,0.185022894636,0,0.149071840416,0,21.1846603721519,236.21789103,18.55921689,14.21623438,-1.02907654,6.11199812,-1.12169107,3.28389293982844,269.792685831225,0.96211990503782,S
36,37,183.447323102052,1.610308071E-05,14.9136488622462,1.814870909E-05,764.87264975,48.35270997,572.80892048,22.90138957,183.447323102052,1.610308071E-05,14.9136488622462,1.814870909E-05,3.744315801,0.153926624952,3.508666850232,0.136428461424,176.169683836034,25.8432244566674,1.936382425596,0.153926624952,1.69854509358,0.136428461424,179.807912071141,25.8432244566674,831.37897871,33.38951139,21.6565295,7.37463961,21.20536556,11.5444318,0.830082978055055,74.2540667336071,0.997547427551243,S
37,38,183.446699495854,3.467174777E-05,14.8319775107981,3.989264576E-05,171.78012167,27.08658028,157.57800672,14.66823044,183.446699495854,3.467174777E-05,14.8319775107981,3.989264576E-05,3.625186258152,0.371912037768,2.958574579092,0.249883081956,34.1808007861235,20.4918738072966,1.812793693536,0.371912037768,0,0.249883081956,39.803381006031,20.4918738072966,142.94510532,15.64352986,14.4865453,-0.50084708,5.46385854,-0.48466671,4.10967586024901,273.648443025425,0.941147598788674,S
38,39,183.442218923092,6.217032891E-05,14.801618037734,4.051838453E-05,160.21543168,29.47030549,122.91917834,14.03905046,183.442218923092,6.217032891E-05,14.801618037734,4.051838453E-05,4.199844422268,0.550974478536,3.05342583012,0.303616429128,110.446140224606,17.0885865317234,2.836514114532,0.550974478536,0,0.303616429128,108.136268623936,17.0885865317234,135.47873244,15.06318493,13.56335724,-0.5277746,3.22467486,-0.50608941,5.94581850394451,275.031481583183,0.879774637391954,S
39,41,183.426321377163,6.348748287E-05,14.9759925952621,0.0001109199988,187.62630933,47.17751335,106.69165516,18.21281851,183.426321377163,6.348748287E-05,14.9759925952621,0.0001109199988,4.899145475376,0.942006256056,3.531657647628,0.53522767368,175.810865670356,25.5586185351165,3.705049443924,0.942006256056,1.7466569082,0.53522767368,176.076470303867,25.5586185351165,139.51309776,18.4545649,17.08967829,0.82675746,3.58937791,0.85486948,4.7633080259119,72.3720017323673,0.92153957110594,S
40,42,183.421176511733,3.702150583E-05,14.9248280787705,5.425650063E-05,150.48076265,30.0707861,143.96445936,16.69584097,183.421176511733,3.702150583E-05,14.9248280787705,5.425650063E-05,3.626762799276,0.474388538292,2.835579765096,0.291563295768,161.911042241106,21.4261025070251,0,0.474388538292,0,0.291563295768,0,21.4261025070251,119.08780951,16.59483323,16.7062226,-1.36386723,4.18250875,-1.38216365,2.27855681044222,40.1700513697448,0.981628780623405,S
41,43,183.419227369216,6.37687532E-06,14.8915345361349,7.00735598E-06,877.16336188,26.21225878,830.36897681,14.58039597,183.419227369216,6.37687532E-06,14.8915345361349,7.00735598E-06,3.31924455612,0.059959412784,3.131161132464,0.053442123228,17.4223454282729,12.5508070030808,1.013893510896,0.059959412784,0.312346678068,0.053442123228,39.8504382914737,12.5508070030808,838.34499669,20.79448973,14.39920561,-1.59371939,16.14371104,-2.29863554,1.9280581527078,344.112808067831,0.986820547449977,S
42,44,183.418466842024,2.6835025E-05,14.8266636684619,2.306781891E-05,283.58483274,27.570734,227.51699264,13.6940015,183.418466842024,2.6835025E-05,14.8266636684619,2.306781891E-05,3.653348529672,0.228339255888,3.356709152472,0.194561677728,80.5163943388046,30.1361960413512,1.981798676748,0.228339255888,0.995437019088,0.194561677728,81.0956100235608,30.1361960413512,265.27262279,16.29019202,13.09584059,-0.84094745,7.44537965,-0.41758435,4.81074506206336,293.250895667516,0.920016919135249,S
43,45,183.417834885351,5.31966205E-05,14.8727249179466,5.305253565E-05,163.04323071,31.70140378,120.67528152,14.89742593,183.417834885351,5.31966205E-05,14.8727249179466,5.305253565E-05,3.693841906356,0.46109806362,3.59866565802,0.439351722612,46.6018359900367,179.991439242889,2.01994209378,0.46109806362,1.678892520888,0.439351722612,66.7431521674393,179.991439242889,131.40015335,16.02958669,14.05529838,-1.30431386,3.05866115,-1.28228237,2.54735236372437,319.441198443345,0.977077712247083,S
44,46,183.416610233355,3.563231553E-05,14.9273302678705,4.591951236E-05,164.46069799,28.38179036,147.10230827,15.15616918,183.416610233355,3.563231553E-05,14.9273302678705,4.591951236E-05,3.564637436304,0.393160070772,3.085763463036,0.296994567348,12.3472432035679,31.1072077362398,1.599300085752,0.393160070772,0,0.296994567348,18.4765508642563,31.1072077362398,129.1952397,18.97619412,14.83130654,-2.09037989,4.42338796,-2.01408602,2.5783076081201,38.9254168385102,0.976522111185133,S
45,47,183.410433783889,2.24651253E-06,14.972709424823,2.29342336E-06,6036.80225039,58.67547736,5443.04648506,31.57771549,183.410433783889,2.24651253E-06,14.972709424823,2.29342336E-06,3.414894436872,0.020445488568,3.195385830756,0.017963064288,139.608017841006,3.65024989875686,1.327625068284,0.020445488568,0.6429422223,0.017963064288,121.870459521206,3.65024989875686,6222.39127773,72.47800244,30.85818753,3.11599661,90.71393288,43.21216329,4.94423693726075,61.4442412728015,0.915661361828168,S
46,48,183.409472187004,2.006936066E-05,15.0011631909104,2.594191882E-05,257.9954286,26.92788469,252.39039918,15.25614868,183.409472187004,2.006936066E-05,15.0011631909104,2.594191882E-05,3.437721442908,0.225056828484,2.925529688988,0.1632778083,162.008059002257,16.387209116207,0,0.225056828484,0,0.1632778083,0,16.387209116207,237.37747384,18.55054062,15.2481216,-0.61992853,6.6333937,-0.66521909,6.51563191347558,68.2082086345072,0.856978092179578,S
47,49,183.40798220621,4.799555901E-05,14.8293332124329,5.297718488E-05,126.93711196,26.36864778,108.69219819,13.70381511,183.40798220621,4.799555901E-05,14.8293332124329,5.297718488E-05,3.481999166628,0.450022548024,3.299873257656,0.405861527016,8.47984196352913,97.8152785687032,1.413896765544,0.450022548024,1.148192370036,0.405861527016,29.4266891959134,97.8152785687032,105.06986267,15.23984339,13.2490959,0.39430572,2.67352971,0.39675473,4.94282909623904,300.479924053069,0.915707838057739,S
48,50,183.407853067133,5.007485136E-05,15.0321446882168,6.152727868E-05,128.84010114,28.72044174,106.76639118,14.5777847,183.407853067133,5.007485136E-05,15.0321446882168,6.152727868E-05,3.638462925672,0.521918550756,3.263134970268,0.424096018236,3.48883866560564,53.8096572515523,1.733940867924,0.521918550756,1.088044770924,0.424096018236,8.56759886925052,53.8096572515523,109.94796536,14.85828166,14.03186252,1.55274813,3.58000739,1.59885622,8.2983600875972,72.3773398866283,0.776018400413449,S
49,51,183.40738092545,3.729597717E-05,15.0005232206181,4.562391634E-05,167.68894927,29.04512616,149.91073916,15.47723694,183.40738092545,3.729597717E-05,15.0005232206181,4.562391634E-05,3.634568161704,0.409024015272,3.027993197256,0.286800746076,27.1390880217664,25.0755303988233,1.803567231792,0.409024015272,0,0.286800746076,33.202529939706,25.0755303988233,136.22146943,18.32631801,15.17924829,-0.57146497,4.77965523,-0.50523562,6.52622742712147,67.0949947336385,0.856538839065575,S
50,52,183.400686235318,8.634090616E-05,14.9215803193164,7.853266863E-05,110.08876264,31.91948735,82.05332941,14.96793891,183.400686235318,8.634090616E-05,14.9215803193164,7.853266863E-05,4.128160538664,0.839919314304,3.197610966204,0.522969333336,51.170612140127,33.1160429858348,2.722324924008,0.839919314304,0.399190666644,0.522969333336,54.1888996610273,33.1160429858348,75.1320669,13.71533373,14.30362681,-1.09753944,2.6382088,-1.08928896,3.1946328907545,23.5253189206331,0.964123948897823,S
51,53,183.392537813006,5.763020372E-05,14.854469932629,4.820259547E-05,154.4420639,30.79502375,119.33748871,14.89227668,183.392537813006,5.763020372E-05,14.854469932629,4.820259547E-05,3.777902046108,0.495504948204,3.370339057572,0.40017015414,106.42928738555,47.117177238747,2.177453262564,0.495504948204,1.092885894144,0.40017015414,101.257827950413,47.117177238747,131.14821632,16.70978406,14.17120347,-0.45297796,3.24067423,-0.41721222,4.37579167283762,321.040734880082,0.933476964608972,S
52,54,183.389622840441,0.00010253409708,14.8259406751451,6.941949559E-05,72.87185202,25.28565613,68.66862953,13.69157477,183.389622840441,0.00010253409708,14.8259406751451,6.941949559E-05,3.946859229276,0.955614734028,2.645365121496,0.434354642676,117.790192106993,24.1402927079636,0,0.955614734028,0,0.434354642676,0,24.1402927079636,42.96299002,12.32058901,13.90686339,-0.06744528,3.40017164,-0.06419506,5.71654969501672,308.672781574449,0.888474005666866,S
53,55,183.388106198851,5.51482026E-05,14.9915806764518,9.684750218E-05,123.42498681,32.53123151,88.71135098,14.82862142,183.388106198851,5.51482026E-05,14.9915806764518,9.684750218E-05,4.320530520804,0.822392223768,3.1682748366,0.465076182888,175.955440812337,25.714428399139,2.89709010324,0.822392223768,0.784710817488,0.465076182888,176.336996821914,25.714428399139,93.56733879,15.45927794,14.18022111,-0.61671011,2.49875006,-0.61673188,6.58446230813836,56.2590722241433,0.854114887755712,S
54,56,183.387560117225,3.981399919E-05,14.8533296794574,4.616994997E-05,181.13025046,29.70903795,145.44738114,14.71304893,183.387560117225,3.981399919E-05,14.8533296794574,4.616994997E-05,3.849162975216,0.423764732448,3.18313025838,0.295862176116,32.3542560486401,23.8074908164589,2.220480647244,0.423764732448,0.567283542588,0.295862176116,37.6356812733976,23.8074908164589,152.85767748,16.94929872,14.1479486,0.06684709,3.875944,0.06271275,4.64502498672607,322.624581114665,0.925278404169478,S
55,57,183.377623946599,3.62014946E-05,14.9334343476736,5.435187092E-05,176.62407907,30.14978193,138.18992035,14.64782997,183.377623946599,3.62014946E-05,14.9334343476736,5.435187092E-05,3.953485065744,0.461062252836,3.180746666232,0.306438594912,177.204282890805,22.1136005212156,2.31508011762,0.461062252836,0.831606170508,0.306438594912,178.067930304021,22.1136005212156,154.55207562,16.57190197,14.05426883,1.32901039,4.2096367,1.3707695,4.70590631526458,24.9726490672464,0.923364339815448,S
56,58,183.37491460464,6.308867274E-05,14.7839064168321,8.05011167E-05,148.84939144,35.14161071,96.94692109,15.05738155,183.37491460464,6.308867274E-05,14.7839064168321,8.05011167E-05,4.168271081412,0.684142252812,3.6240449517,0.532640256264,6.43998663968843,48.7721233612525,2.675557044684,0.684142252812,1.911415858272,0.532640256264,9.7314512342195,48.7721233612525,119.14281043,15.60001,14.04673094,0.7069238,2.95810787,0.74070647,8.26912845129964,302.361145543058,0.777449706030701,S
57,59,183.364629706358,3.18688428E-05,15.0036673646379,5.102422455E-05,160.77001142,26.4840089,140.86307018,13.77867536,183.364629706358,3.18688428E-05,15.0036673646379,5.102422455E-05,3.951511231464,0.450901267164,2.84171862474,0.238277741472,19.4053603292925,14.0494095075723,0,0.450901267164,0,0.238277741472,0,14.0494095075723,136.60215269,16.8528484,13.64742093,0.34420552,10.11871245,1.20703703,7.97679324518455,51.0215338132383,0.791590235646065,S
58,60,183.363947587149,5.15782598E-06,14.9585277907507,5.44570739E-06,1202.34810775,26.68809613,1050.7483177,14.06813906,183.363947587149,5.15782598E-06,14.9585277907507,5.44570739E-06,3.406330527192,0.046252738584,3.305069990964,0.043632077544,169.297650699884,18.2403262558133,1.23057969624,0.046252738584,1.147260773232,0.043632077544,93.6778156825966,18.2403262558133,1176.59798797,22.85487487,13.65072058,-1.65458675,19.21794319,-1.4080174,6.14689398875491,34.6247333273759,0.871918341155076,S
59,61,183.36164228237,6.17718899E-06,14.9018615569895,6.41296538E-06,884.77154043,24.83015917,834.63795369,13.78477728,183.36164228237,6.17718899E-06,14.9018615569895,6.41296538E-06,3.272962442184,0.054762114456,3.186601244784,0.051950745396,157.638829304455,25.3427775547933,0.904342286556,0.054762114456,0.594006056028,0.051950745396,100.714184881105,25.3427775547933,833.71877881,19.31484571,13.59570433,-0.42329469,18.31002919,-1.30303783,5.19405226632906,1.02304168436297,0.90723374070833,S
60,62,183.360940230773,4.668773547E-05,14.8785642497709,6.432288573E-05,107.96812882,25.45731519,97.08417211,13.62998627,183.360940230773,4.668773547E-05,14.8785642497709,6.432288573E-05,3.593651012496,0.54572189544,3.044717552484,0.395189598528,176.661992716077,37.2489952042233,0,0.54572189544,0,0.395189598528,0,37.2489952042233,79.135162,13.57855045,13.36922469,-1.39443205,3.83544329,-1.36528945,5.39473851363171,346.00022040857,0.900206968151085,S
61,63,183.356072854831,4.326251148E-05,14.8907392624176,6.268618133E-05,140.09620032,28.31349289,110.83415185,13.87494538,183.356072854831,4.326251148E-05,14.8907392624176,6.268618133E-05,3.891292971768,0.531413018568,3.195910600668,0.366751350756,179.936824547555,28.5450018857666,2.209587089076,0.531413018568,0.881870097672,0.366751350756,1.47928696967685,28.5450018857666,111.15964606,14.65299559,13.31561634,-0.05549547,4.55632198,-0.00996481,5.54626712220111,354.05480048193,0.894752886396907,S
62,64,183.355958003855,9.535021427E-05,14.9633766100722,6.090917335E-05,112.78120001,30.37969631,82.8826749,14.03747827,183.355958003855,9.535021427E-05,14.9633766100722,6.090917335E-05,4.325899797,0.844522643268,3.094799746932,0.454724533872,69.8702665024843,24.3630372578318,3.0425503275,0.844522643268,0,0.454724533872,70.9273290128588,24.3630372578318,76.85528648,13.86244128,13.50275943,-1.67702967,3.23385552,-1.63914012,6.69335226024774,34.4233992887283,0.849538637562981,S
63,65,183.350482449119,3.721222513E-05,14.8372062300436,4.21339248E-05,160.79655875,26.93380213,142.29055713,14.31057141,183.350482449119,3.721222513E-05,14.8372062300436,4.21339248E-05,3.456080988408,0.359484369012,3.217013490852,0.312837331284,166.720003566955,58.9703424888679,1.298248110036,0.359484369012,0.955077163056,0.312837331284,160.312462987913,58.9703424888679,135.58823304,15.04475441,13.93205457,0.35427129,3.67856842,0.37201178,6.96172557228865,327.052190484241,0.83802082459046,S
64,66,183.348418064628,0.00016765851545,14.7910478925512,4.841745791E-05,369.9272285,75.66477659,101.43987028,16.96662548,183.348491716124,0.00016765851545,14.7905770952572,4.841745791E-05,5.273492364324,1.428921198576,2.583590031504,0.383078848248,6.11967886049949,15.8089026711759,0,1.428921198576,0,0.383078848248,0,15.8089026711759,276.0811033,27.36482826,16.96662548,-1.2296216,2.78437324,-1.19895765,8.86204826730963,312.28935634058,0.747839294578307,M
65,67,183.345333792098,7.223428559E-05,14.9543021496754,5.032077309E-05,117.69982272,28.36161973,97.84945221,14.35636147,183.345333792098,7.223428559E-05,14.9543021496754,5.032077309E-05,3.848654772576,0.625256202132,3.074996112516,0.407443590972,105.424214300541,29.6615948016228,0,0.625256202132,0,0.407443590972,0,29.6615948016228,92.58398449,13.98932813,13.92587001,-1.21678579,2.97714541,-1.2106442,6.93986467259971,27.8273371030509,0.838971540620284,S
66,68,183.344043603424,6.141146968E-05,14.8967835449047,4.365181105E-05,123.99875484,25.66044299,107.9360847,13.31401547,183.344043603424,6.141146968E-05,14.8967835449047,4.365181105E-05,3.927982154292,0.560072937456,2.877511715244,0.307062521532,116.134586479065,18.6338214917235,0,0.560072937456,0,0.307062521532,0,18.6338214917235,100.17289029,14.98690285,13.14103702,-0.58477718,4.42226974,-0.54816167,6.21737662719823,358.050624062908,0.869115322253256,S
67,69,183.339209965487,2.63238379E-05,14.7844686840395,2.279105765E-05,19716.64300201,229.51808692,2184.0556533,18.58837095,183.340938556083,2.63238379E-05,14.7861785454979,2.279105765E-05,19.61922147156,0.288167332068,5.583749515524,0.063934730316,40.4278483304888,1.00956590540664,19.3677690024,0.288167332068,4.613626146132,0.063934730316,40.4969987015934,1.00956590540664,18960.12268727,157.21896896,18.58837095,0.15169638,21.37105912,-4.88368551,9.51433362764575,313.071413104882,0.713988778340606,M
68,70,183.339768506315,4.362099044E-05,15.0333221394502,3.877979308E-05,137.39960499,24.9095869,127.88710308,13.69544508,183.339768506315,4.362099044E-05,15.0333221394502,3.877979308E-05,3.368948283288,0.373367473236,3.137628774492,0.3246820092,73.7317448986176,63.2016976230615,0,0.373367473236,0,0.3246820092,0,63.2016976230615,113.28557225,14.96809503,13.47773559,0.49192522,4.47157754,0.49756125,10.2662328893003,51.0229430420363,0.673597277286072,S
69,71,183.339361143475,3.37690857E-05,14.9364922796166,3.497763478E-05,139.18927443,23.35198676,146.35377907,13.93809664,183.339361143475,3.37690857E-05,14.9364922796166,3.497763478E-05,3.089905808904,0.29732496282,3.028256656884,0.285433937928,164.722416905834,179.971176833834,0,0.29732496282,0,0.285433937928,0,179.971176833834,114.30430591,13.37486651,14.12183701,-0.99937199,4.30376713,-1.00080217,6.8379339100049,18.5128756228477,0.843375358806719,S
70,72,183.338694543271,6.818779273E-05,14.9915266750976,5.693636751E-05,75.85057351,22.28954965,76.51956469,12.92351028,183.338694543271,6.818779273E-05,14.9915266750976,5.693636751E-05,3.279525961896,0.58178518344,2.973800766204,0.47816335458,101.422504466936,73.2668028834379,0,0.58178518344,0,0.47816335458,0,73.2668028834379,55.83911683,11.49534326,12.9753671,0.2229512,2.63468201,0.21891252,8.51355875196898,40.0073811215511,0.765387919573421,S
71,73,183.337338109994,4.837234699E-05,14.854904231488,8.550673618E-05,71.08383031,22.40371551,74.37065871,13.12650885,183.337338109994,4.837234699E-05,14.854904231488,8.550673618E-05,3.554603176032,0.72965249622,2.645539429788,0.401499035388,172.103051798899,27.5380183244284,0,0.72965249622,0,0.401499035388,0,27.5380183244284,52.03473307,12.46115655,13.49889681,0.50917151,3.08340759,0.51913298,7.1436395711881,337.584115437567,0.830025361938821,S
72,74,183.33089468268,7.178474674E-05,14.9547891167082,7.917735848E-05,152.35010924,36.29842625,95.45870279,15.11858277,183.33089468268,7.178474674E-05,14.9547891167082,7.917735848E-05,4.299437416896,0.72513704934,3.652177969116,0.543168500292,34.8011924054385,43.2514951192599,2.938179766932,0.72513704934,1.869386811624,0.543168500292,39.5896976526321,43.2514951192599,110.97237977,16.72941652,14.07480067,-1.29187708,3.02791159,-1.27949454,7.70253014217808,25.1149781267793,0.804558190839424,S
73,75,183.329351705757,7.254604269E-05,14.8070270536622,6.470077777E-05,85.67055352,25.70895804,80.65580328,14.20164849,183.329351705757,7.254604269E-05,14.8070270536622,6.470077777E-05,3.49598048022,0.664128631728,2.98925991792,0.487850495472,56.1681759324896,49.149868779015,0,0.664128631728,0,0.487850495472,0,49.149868779015,58.67017116,13.64808719,14.06302908,-1.15147793,2.81368443,-1.14523721,9.01584106846468,321.630173896274,0.739970909755071,S
74,76,183.323106854674,0.00010199225282,14.765602090191,7.618256883E-05,97.85612352,33.31117891,81.7970714,16.83977828,183.323106854674,0.00010199225282,14.765602090191,7.618256883E-05,3.983211994464,0.93954021408,2.95497818568,0.53096947578,118.281727384529,32.3478975702945,2.485082751768,0.93954021408,0,0.53096947578,115.142097153536,32.3478975702945,60.20518984,15.20278476,16.46884266,-1.49178845,3.21102175,-1.47478909,10.9796763448911,312.60280101381,0.634223210930611,S
75,77,183.316274590947,9.717508963E-05,14.944753339986,0.00010692397162,133.19860043,36.73077834,78.81185173,14.47846109,183.316274590947,9.717508963E-05,14.944753339986,0.00010692397162,5.125318303536,1.117081892232,3.244320682452,0.502367283792,139.094573574909,20.9005971099784,4.032560545596,1.117081892232,0.914819259024,0.502367283792,137.628694285881,20.9005971099784,86.05687744,16.85991843,13.85846826,0.22694208,3.89117713,0.25965136,8.26452529416317,18.8307477562952,0.777674814589706,S
76,78,183.314718029248,8.132659424E-05,14.9680294905433,6.151872879E-05,93.45359345,27.93181046,82.44248891,14.77272017,183.314718029248,8.132659424E-05,14.9680294905433,6.151872879E-05,3.602498775372,0.693057661308,3.095834637096,0.516691101204,81.1512193805876,51.679961069425,0,0.693057661308,0,0.516691101204,0,51.679961069425,66.7181159,13.99531515,14.42081339,0.20134419,2.70352029,0.20439705,8.89440091477908,27.1897443403737,0.746190166218495,S
77,79,183.31297410855,0.00013183977468,14.9209915109092,0.00010939880794,157.99017167,40.84343429,79.08772735,14.09345603,183.31297410855,0.00013183977468,14.9209915109092,0.00010939880794,6.182158129164,1.380117731292,3.1791960234,0.452228676984,51.5782830644023,15.6344426413432,5.345933763708,1.380117731292,0.226484690256,0.452228676984,52.3381640387722,15.6344426413432,96.64937464,18.99624712,13.92388731,-0.31955048,5.82012899,-0.23670559,8.110055396485,8.80896608342999,0.785183840683103,S


==> anc/N4192_C_C.csv <==
Source,list,for,N4192_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,183.451208333333,DEC=,14.9003333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,183.531285447385,3.228622109E-05,14.9296429048068,5.708050776E-05,48.19054114,7.83479015,33.13645931,3.42952253,183.531285447385,3.228622109E-05,14.9296429048068,5.708050776E-05,4.09025413782,0.50796199476,2.619228578508,0.225916312572,160.166871878956,11.8674854389663,3.064745298312,0.50796199476,0,0.225916312572,162.126081570878,11.8674854389663,41.87307123,4.52723262,3.32226932,-0.00170117,0.36549716,0.00220367,4.96464895099588,159.244095947833,0.218602203591553,S
1,1,183.522362032075,8.727557689E-05,14.9231374197117,7.5488765E-05,21.32411307,7.11254042,16.96526695,3.46062556,183.522362032075,8.727557689E-05,14.9231374197117,7.5488765E-05,3.645715175028,0.873030475872,2.539776081492,0.441302703048,52.0493702880094,27.3734415290577,2.471577443712,0.873030475872,0,0.441302703048,49.7545906103034,27.3734415290577,14.77971848,3.46146265,3.38083146,-0.00170117,0.16503124,-0.00109895,4.34642658248817,161.642244679341,0.327576239430013,S
2,2,183.513402201731,3.025052418E-05,14.8679616754414,3.562772331E-05,44.38026246,6.89955638,37.73407987,3.5661169,183.513402201731,3.025052418E-05,14.8679616754414,3.562772331E-05,3.076074774432,0.30272355432,2.816612229996,0.2556238419,172.754987660583,45.5268745258387,1.517022732924,0.30272355432,0.587543939892,0.2556238419,1.58358051404004,45.5268745258387,41.58638095,4.50287488,3.44627824,-0.00170117,0.71017615,0.02299458,4.0961970777941,208.297422338242,0.376812974736687,S
3,3,183.507623903287,5.383843877E-05,14.916840877478,5.193468912E-05,28.8915942,7.01459907,23.67461072,3.53803145,183.507623903287,5.383843877E-05,14.916840877478,5.193468912E-05,3.041380542888,0.460391714532,2.955872177748,0.43610051286,65.8369219247134,0.01452774153776,1.435576341888,0.460391714532,1.085045912784,0.43610051286,40.7067803548566,0.01452774153776,23.18518059,3.93765473,3.39179246,-0.00170117,0.58751624,0.00788704,3.41765490451203,163.146476761376,0.519491680814588,S
4,4,183.504322804118,5.708818145E-05,14.8492394584296,6.383331812E-05,26.4834621,7.26119526,21.63984305,3.64848233,183.504322804118,5.708818145E-05,14.8492394584296,6.383331812E-05,3.196091255076,0.570000795804,2.820780980496,0.449603160804,30.7527332589048,58.4356770496257,1.780931581128,0.570000795804,0.5011104735,0.449603160804,28.9706799727872,58.4356770496257,21.69018023,4.02424124,3.50554501,-0.00170117,0.36789703,-0.00101938,4.34568232409851,224.858547339109,0.327718874805047,S
5,5,183.4976204936,8.661416906E-05,14.9398526848017,5.315049032E-05,24.14499271,7.18516036,18.53318341,3.43633389,183.4976204936,8.661416906E-05,14.9398526848017,5.315049032E-05,3.535861716576,0.735454301544,2.714248197252,0.448621208244,85.8870109182215,32.6183864954101,2.223733686192,0.735454301544,0.418923944964,0.448621208244,82.5568130090224,32.6183864954101,17.94428423,3.47488594,3.30093962,-0.00170117,0.4037482,0.00187175,3.58650949272163,138.607660945949,0.483190363215673,S
6,6,183.495774181796,1.271395999E-05,14.9454951885611,1.087633232E-05,90.83210039,5.74448502,90.5808543,3.30404426,183.495774181796,1.271395999E-05,14.9454951885611,1.087633232E-05,2.868910622352,0.110452461192,2.574860603184,0.088984472868,111.667228329712,14.4098364099486,0,0.110452461192,0,0.088984472868,0,14.4098364099486,86.65494844,4.79124755,3.30900548,-0.00170117,1.74792876,0.08518613,3.74411363847175,133.631319662277,0.449650805597582,S
7,7,183.490822125729,4.381589768E-05,14.9107220786975,4.624141612E-05,26.45470005,6.13588687,24.98333636,3.40810067,183.490822125729,4.381589768E-05,14.9107220786975,4.624141612E-05,2.861261951724,0.399592303488,2.726229605688,0.363267792972,27.7568424153273,117.165212224212,0,0.399592303488,0,0.363267792972,0,117.165212224212,21.96809101,4.03254103,3.36322614,-0.00170117,0.57541729,0.00659886,2.37992752510848,164.811533006761,0.737567675068339,S
8,8,183.48446903198,5.943476179E-05,14.9387187255478,5.879312714E-05,37.87129415,8.59741357,25.35911787,3.75538457,183.48446903198,5.943476179E-05,14.9387187255478,5.879312714E-05,3.589882668144,0.566465778504,3.064527014148,0.425902884048,46.1285068318938,41.5213234353192,2.400774571548,0.566465778504,1.328869750428,0.425902884048,42.5944238095253,41.5213234353192,25.10050069,3.99038305,3.51623794,-0.00170117,0.96572035,0.01534096,3.0038261960915,129.934577072459,0.608684504309052,S
9,9,183.482936915495,5.610723489E-05,14.8961652798627,4.733109666E-05,19.53233358,5.50410056,21.00955967,3.29210693,183.482936915495,5.610723489E-05,14.8961652798627,4.733109666E-05,2.990647725696,0.538126839504,2.290021315812,0.312488541756,125.072584788158,26.7374423054976,0,0.538126839504,0,0.312488541756,0,26.7374423054976,13.90733958,3.16957277,3.40094493,-0.00170117,0.33228972,0.00041333,1.85663931250571,187.737003435018,0.833236545136107,S
10,10,183.480823953507,5.759046125E-05,14.8627637745585,6.773178905E-05,18.86904713,6.19222854,18.20135686,3.48610083,183.480823953507,5.759046125E-05,14.8627637745585,6.773178905E-05,2.881756882224,0.575130298104,2.65006515564,0.48710210238,173.823402277839,96.5097720238207,0,0.575130298104,0,0.48710210238,0,96.5097720238207,13.51304804,3.54276155,3.46023648,-0.00170117,0.23744556,-0.00066795,2.833821339784,232.694320296087,0.644826836104869,S
11,11,183.476339492421,2.298195556E-05,14.9604739637042,1.97433919E-05,78.73764995,7.39444211,61.58805369,3.60674395,183.476339492421,2.298195556E-05,14.9604739637042,1.97433919E-05,3.24166517586,0.199192864572,2.905264183824,0.16215026904,68.9966176888937,22.9885218137556,1.782555387516,0.199192864572,1.011175395876,0.16215026904,59.7857368216903,22.9885218137556,73.58655903,4.87020701,3.43801617,-0.00170117,2.06392224,0.15106978,3.89147334343218,111.983926033207,0.41874927185349,S
12,12,183.475035757747,4.209036192E-05,14.9226886223674,4.580561543E-05,24.17308781,5.80447802,24.96383473,3.41091678,183.475035757747,4.209036192E-05,14.9226886223674,4.580561543E-05,2.874325301496,0.423155165148,2.481718509504,0.31470847614,143.533412577396,40.376607899561,0,0.423155165148,0,0.31470847614,0,40.376607899561,18.58127089,3.96399529,3.45306444,-0.00170117,0.32827523,0.00113494,1.92553317655339,135.842457183676,0.821535444051692,S
13,13,183.471397042359,4.08610677E-05,14.8757544236342,5.551039102E-05,139.00126724,16.68121335,51.78004106,4.69801037,183.471397042359,4.08610677E-05,14.8757544236342,5.551039102E-05,4.91786543736,0.471314405736,4.02112275822,0.34539529716,175.304538341154,21.0044409631557,4.124755697832,0.471314405736,2.931254467704,0.34539529716,177.21460548223,21.0044409631557,125.18117281,7.10629484,4.40231861,-0.00170117,4.59042121,0.31828353,1.88289204301944,231.554531129282,0.828813463750687,S
14,14,183.468391250646,6.606735992E-05,14.9326346463149,5.383960026E-05,17.06983917,5.66074721,18.09639214,3.37390044,183.468391250646,6.606735992E-05,14.9326346463149,5.383960026E-05,2.9082418488,0.599916312972,2.389321202688,0.402619600728,61.0988533349811,42.0133622395052,0,0.599916312972,0,0.402619600728,0,42.0133622395052,12.14927742,3.04492873,3.45055014,-0.00170117,0.08386852,-0.00184652,2.17913517739556,117.202375001063,0.776012964564436,S
15,15,183.465616607457,9.747521345E-05,14.8768666406235,0.00011759098383,19.05105322,7.78349361,18.78415359,4.06419462,183.465616607457,9.747521345E-05,14.8768666406235,0.00011759098383,4.002689679876,1.26495267696,1.866564604728,0.276494439276,140.890728500426,15.3419352247441,2.908918933632,1.26495267696,0,0.276494439276,142.217373906577,15.3419352247441,432.50860996,22.39592409,4.50546804,-0.00170117,2.99417616,17.86985558,1.63721817628781,239.314315187591,0.868384954786494,S
16,16,183.46436827537,0.00014927297921,14.8888096629634,0.0001018605491,283.14560589,37.87972172,28.64882407,3.494719,183.46436827537,0.00014927297921,14.8888096629634,0.0001018605491,10.121085117072,1.274540379048,7.1935539777,0.850017577428,80.7911639187361,19.3525075100264,9.742525819272,1.274540379048,6.672166705404,0.850017577428,80.4417071614293,19.3525075100264,153.65910219,10.58566031,4.52158065,-0.00170117,2.97527299,0.03273086,1.02972437561222,222.178269135732,0.946285845101428,S
17,17,183.463331481937,7.316866256E-05,14.8799369480408,7.326881887E-05,90.15186399,18.64780934,28.86315041,4.58143222,183.463511945699,7.316866256E-05,14.8795646151576,7.326881887E-05,3.957687552564,0.843626943,2.085160355892,0.24255623718,134.956868148484,13.0473958747011,2.836968829344,0.843626943,0,0.24255623718,136.206179590795,13.0473958747011,73.50066073,7.96827052,4.58143222,-0.00170117,0.39643265,-0.00039104,1.41131240774105,240.124593386147,0.900891244409789,M
18,18,183.463000496871,1.948491243E-05,14.9217433886357,2.129865431E-05,43.47552599,5.32899209,49.82898111,3.35817931,183.463000496871,1.948491243E-05,14.9217433886357,2.129865431E-05,2.677713628788,0.191315620476,2.400304208688,0.152589178836,146.76553536207,26.2215634198774,0,0.191315620476,0,0.152589178836,0,26.2215634198774,38.3504111,4.10182405,3.4945881,-0.00170117,0.9417285,0.00353182,1.45521749632128,118.021744468738,0.894884262319242,S
19,19,183.459097628647,5.284732042E-05,14.8982732402804,2.738700551E-05,59.52865267,9.53820665,43.3159171,4.36739178,183.459097628647,5.284732042E-05,14.8982732402804,2.738700551E-05,3.82133875968,0.449705635308,2.649296358828,0.228858490836,84.2097295009937,13.479708319878,0,0.449705635308,0,0.228858490836,0,13.479708319878,54.40464508,5.64647322,4.21210825,-0.00170117,2.14939951,0.13069722,0.473848593975264,195.119762534747,0.988442064363954,S
20,20,183.458038832296,4.986333551E-05,14.9285121078444,3.925297386E-05,31.03154733,6.69695625,27.51649001,3.55412309,183.458038832296,4.986333551E-05,14.9285121078444,3.925297386E-05,3.110633967744,0.431632640448,2.670724439352,0.32110167564,107.622017567137,37.0660425853604,1.40322557844,0.431632640448,0.30133799136,0.32110167564,105.675768005421,37.0660425853604,25.62277846,4.03226402,3.47328637,-0.00170117,0.74107135,0.01132583,1.73648796643791,103.181999199337,0.852896748729063,S
21,21,183.455619544109,1.973521294E-05,14.8714520222705,1.926969504E-05,70.9049112,7.32900835,69.18410619,4.16240853,183.455619544109,1.973521294E-05,14.8714520222705,1.926969504E-05,2.765709988164,0.167474259612,2.729800693584,0.163179743868,78.387753250191,0.00113749773635,0.703822992804,0.167474259612,0,0.163179743868,31.4103552721761,0.00113749773635,68.42635708,5.63817045,4.1375215,-0.00170117,1.29589694,0.03125494,1.75165550882323,261.602643105169,0.850468993033878,S
22,22,183.451241964113,4.41560735E-06,14.9005256434388,2.72859216E-06,5434.29622259,41.12315836,1129.4360408,4.85070677,183.451250262424,4.41560735E-06,14.9005414467012,2.72859216E-06,9.780138257688,0.041241839292,4.569671225376,0.01534173138,153.114673601909,0.34801202471817,9.392559051456,0.041241839292,3.682915918416,0.01534173138,153.372341077276,0.34801202471817,6609.85441089,42.52413332,4.85070677,-0.00170117,5.36288371,19.00976713,0.011702293883663,99.5921406234649,0.999992920449778,M
23,23,183.451916215025,1.971820493E-05,14.9122276593746,2.113431693E-05,81.85942968,7.94736869,70.1782695,4.13309043,183.451916215025,1.971820493E-05,14.9122276593746,2.113431693E-05,3.024573567912,0.183353580756,2.84098836546,0.162550652832,27.3531945190971,39.385832861439,1.453228263216,0.183353580756,0.598684572648,0.162550652832,25.6719465462863,39.385832861439,83.16242732,5.78835675,3.9976444,-0.00170117,2.43828094,0.2920946,0.71483882852002,93.2914467048443,0.97384005690057,S
24,24,183.451381033556,7.98354792E-06,14.8456333963836,8.64770431E-06,122.19482316,5.64563046,126.31563208,3.33091065,183.451381033556,7.98354792E-06,14.8456333963836,8.64770431E-06,2.73264742206,0.073792049184,2.607833400444,0.067153034088,164.014906094338,23.3749779011603,0,0.073792049184,0,0.067153034088,0,23.3749779011603,113.77187301,4.76070266,3.36071389,-0.00170117,1.72316527,-0.04514004,3.2820114970077,269.825142995424,0.548782059082211,S
25,25,183.447224039798,4.79508387E-06,14.9136721644503,4.14105712E-06,266.6183677,6.46846356,268.39201753,3.74769025,183.447224039798,4.79508387E-06,14.9136721644503,4.14105712E-06,2.80657887768,0.040663763316,2.607418660068,0.035088810084,92.9907036499161,7.96477682905135,0,0.040663763316,0,0.035088810084,0,7.96477682905135,298.18603936,7.74951475,3.75775289,-0.00170117,4.59742432,5.3561389,0.833003275446954,73.8999376627909,0.964600886427653,S
26,26,183.447581403023,7.205918983E-05,14.8976824631397,6.876664548E-05,46.52924799,11.70334449,27.81977547,4.7210535,183.447581403023,7.205918983E-05,14.8976824631397,6.876664548E-05,3.609128774844,0.625360367016,3.413796074856,0.567388073124,120.593993175618,127.87596146096,2.309425131348,0.625360367016,2.144156109948,0.567388073124,127.601533713149,127.87596146096,34.16580826,4.71492194,4.36254686,-0.00170117,1.16271326,0.01873319,0.263673220716611,322.899806018112,0.996410615539187,S
27,27,183.44357972906,8.948028988E-05,14.9229311857929,0.0001000623673,138.12753525,29.22728987,27.76559191,5.39559869,183.44379158936,8.948028988E-05,14.922860573739,0.0001000623673,4.313751131772,1.051285434804,2.63703551436,0.435611891052,49.5277534710083,21.371657874618,3.383043398604,1.051285434804,0,0.435611891052,48.2357961236798,21.371657874618,107.71399966,11.39816415,5.39559869,-0.00170117,1.1501246,0.00596937,1.42618994039255,71.9340071299915,0.898873018973587,M
28,29,183.43817930152,0.00020268685932,14.9286173179189,0.00015759193899,275.0273868,47.23289024,26.57213915,4.1756311,183.43817930152,0.00020268685932,14.9286173179189,0.00015759193899,11.753615175444,1.950811435944,6.487024810608,0.965145842964,56.9808893816335,17.3330273219178,11.441239592796,1.950811435944,5.880308738868,0.965145842964,56.793061634619,17.3330273219178,124.7184461,10.9550468,5.57336216,-0.00170117,3.19353171,-0.10511056,1.8575735885028,66.0063145255006,0.833079903300065,S
29,30,183.438139173359,3.957152386E-05,14.9221675859522,4.99475467E-05,128.49955626,16.25012428,57.23680945,5.25551941,183.438139173359,3.957152386E-05,14.9221675859522,4.99475467E-05,4.466922048072,0.434620216764,3.702417738696,0.320822134056,160.46637914166,22.4285564559048,3.553353720072,0.434620216764,2.507189945652,0.320822134056,163.539795812074,22.4285564559048,144.91368176,9.81958685,4.86543468,-0.00170117,3.13084661,0.42621531,1.51341342144581,59.9563338043039,0.886687028742805,S
30,31,183.437586150206,6.282727906E-05,14.8934821353101,5.599008199E-05,21.08003035,6.53171768,20.20906119,3.66389884,183.437586150206,6.282727906E-05,14.8934821353101,5.599008199E-05,2.859407039916,0.534402801648,2.687303167056,0.472627068984,79.8942083222353,122.054283287525,0.886413422952,0.534402801648,0,0.472627068984,58.6319080764611,122.054283287525,14.85113652,3.38237595,3.62928245,-0.00170117,0.31751452,0.00017959,0.89042665675524,332.507655497044,0.959628819324722,S
31,32,183.435326405304,0.00012531732768,14.9316839098948,0.00018677790699,623.50118716,49.2830566,51.13904008,5.4959246,183.43467012273,0.00012531732768,14.9320912830374,0.00018677790699,10.876835456784,1.755866847132,5.421551271912,0.74339583462,118.491587088003,14.7835022239537,10.51649339382,1.755866847132,4.727913660612,0.74339583462,118.533668902466,14.7835022239537,601.40045559,22.24521107,5.4959246,-0.00170117,5.6277222,0.00057651,2.0943198393491,63.9193128145872,0.791643407631194,M
32,33,183.436339047732,0.00028874056409,14.920066628062,5.618842524E-05,89.14779683,18.5877792,26.24365783,4.80544759,183.436669101085,0.00028874056409,14.9206471340606,5.618842524E-05,6.536831313276,2.48416806834,1.713278272248,0.217497377304,9.8565341344442,11.0451479738252,0,2.48416806834,0,0.217497377304,0,11.0451479738252,72.78509261,9.97969389,4.80544759,-0.00170117,0.61091379,-0.00367711,1.46461556348,53.941976496313,0.89357849888771,M
33,35,183.433861921681,6.217487215E-05,14.9276014380762,6.182008525E-05,48.40790055,12.67270989,35.91142256,5.96185184,183.433861921681,6.217487215E-05,14.9276014380762,6.182008525E-05,3.269354323824,0.560052531612,3.037310937144,0.488674435464,133.785241065759,95.2142341301151,1.763545107996,0.560052531612,1.433484435888,0.488674435464,146.466549894336,95.2142341301151,37.18049131,5.51319007,5.63152298,-0.00170117,0.35822757,-0.07961257,1.92048415932424,58.4226320418904,0.822403195821722,S
34,36,183.433633069242,7.943602666E-05,14.8961120047991,0.00010166274719,30.53168963,8.90390693,18.99244726,3.62825588,183.433633069242,7.943602666E-05,14.8961120047991,0.00010166274719,4.375039232772,1.00577488968,2.706795942588,0.429705227628,145.233506708268,20.8361461938409,3.409947451764,1.00577488968,0.301671963828,0.429705227628,146.760833581785,20.8361461938409,19.64722605,4.23886903,3.49904758,-0.00170117,0.58035999,0.00269846,1.05007084165483,346.044735568784,0.944187540154807,S
35,37,183.421075376401,2.572974964E-05,14.9248923257923,2.444225526E-05,50.5310494,6.59752304,48.3559052,3.69683979,183.421075376401,2.572974964E-05,14.9248923257923,2.444225526E-05,2.851352719308,0.223889573196,2.699762064804,0.200957764824,59.2205491332775,58.2652954560984,0.975261150936,0.223889573196,0,0.200957764824,43.3136799516258,58.2652954560984,46.02611945,4.43357528,3.65977121,-0.00170117,0.96567976,0.01754091,2.28552408654499,40.1491011654273,0.755881508048832,S
36,38,183.419186275087,1.43669363E-06,14.891551868286,1.3645524E-06,795.77742881,6.03736249,797.83023415,3.49080959,183.419186275087,1.43669363E-06,14.891551868286,1.3645524E-06,2.762988615144,0.012322819692,2.659314112272,0.011414844036,113.810648086791,4.71503789468444,0,0.012322819692,0,0.011414844036,0,4.71503789468444,788.45791583,7.15470353,3.49402103,-0.00170117,4.43744011,-0.02626672,1.93006576745886,344.161872365158,0.820755092853818,S
37,39,183.418429175476,8.01093314E-06,14.826677295223,7.5683574E-06,157.26626202,6.27159296,147.20057369,3.46340339,183.418429175476,8.01093314E-06,14.826677295223,7.5683574E-06,2.846935362096,0.067942434672,2.764498882284,0.064126874088,84.7529108604776,32.9231474974797,0.886932584388,0.067942434672,0.460290017592,0.064126874088,44.082192063186,32.9231474974797,154.95899911,5.00744708,3.40994984,-0.00170117,2.06448476,0.21433806,4.81085652637469,293.278646241678,0.24379961346997,S
38,40,183.417823511047,3.29170529E-05,14.8727670149555,3.551934263E-05,35.16108817,6.22235325,33.38664538,3.46824476,183.417823511047,3.29170529E-05,14.8727670149555,3.551934263E-05,2.867160334032,0.306363493656,2.705859241344,0.273271333212,24.0641501446644,74.8257855938543,0,0.306363493656,0,0.273271333212,0,74.8257855938543,29.83469784,4.55624013,3.42750809,-0.00170117,0.77499908,0.01298727,2.54621185465654,319.494026824923,0.704397492822522,S
39,41,183.41665543275,2.893289455E-05,14.92738328671,2.085427932E-05,39.36615593,5.56959746,42.20933004,3.35157303,183.41665543275,2.893289455E-05,14.92738328671,2.085427932E-05,2.842999778304,0.245544338268,2.41660341162,0.176413875984,93.85581712891,21.3093883702032,0,0.245544338268,0,0.176413875984,0,21.3093883702032,35.27486075,4.07016689,3.43052966,-0.00170117,0.56713219,-0.00820146,2.57827038005574,39.0170015498377,0.697882839445724,S
40,42,183.410408983822,5.35925851E-06,14.9727339107429,4.75576826E-06,258.6105095,6.60900588,240.72144565,3.62940892,183.410408983822,5.35925851E-06,14.9727339107429,4.75576826E-06,2.978978527872,0.04746427344,2.656635686172,0.037903104,118.733505823348,5.63691910576315,1.081619453592,0.04746427344,0.114659400564,0.037903104,122.0949534002,5.63691910576315,253.55515712,5.17950843,3.57715203,-0.00170117,1.52902601,0.06356938,4.94621464497329,61.4377546080395,0.221550762084618,S
41,43,183.40808333632,5.560989204E-05,14.8293738043073,9.486127128E-05,20.81304293,6.91096719,16.8508448,3.42076984,183.40808333632,5.560989204E-05,14.8293738043073,9.486127128E-05,3.49305837822,0.808661778876,2.604809961324,0.463681024992,172.609360633796,32.4812790121427,0,0.808661778876,0,0.463681024992,0,32.4812790121427,14.08240322,3.40381081,3.32452259,-0.00170117,0.32982123,0.00100849,4.93775707342025,300.43559010314,0.222910154366011,S
42,44,183.400787512199,5.64179307E-05,14.9214968220392,5.111070243E-05,25.10376164,6.35031379,23.32928818,3.43544771,183.400787512199,5.64179307E-05,14.9214968220392,5.111070243E-05,3.313220126292,0.570771358308,2.392515439812,0.301166441964,50.0106619720035,21.3006957039724,1.953588370788,0.570771358308,0,0.301166441964,47.2252993019124,21.3006957039724,18.67278278,3.57599726,3.44384671,-0.00170117,0.3258732,-0.0032027,3.18725082736952,23.4848466152974,0.569244281863662,S
43,45,183.392548490393,2.294010726E-05,14.8545385224881,1.67716001E-05,65.36336483,6.45653682,59.67577289,3.49334154,183.392548490393,2.294010726E-05,14.8545385224881,1.67716001E-05,3.077493708528,0.194471379504,2.621845310544,0.14217869916,90.0610527872639,16.0102365376896,0,0.194471379504,0,0.14217869916,0,16.0102365376896,60.8187021,4.45053231,3.43649594,-0.00170117,1.59097351,0.04711626,4.37272269985813,321.077553536831,0.322552348409576,S
44,46,183.363928507799,2.504392573E-05,14.958541852609,2.357091458E-05,58.75568918,6.83363142,50.66139719,3.56915669,183.363928507799,2.504392573E-05,14.958541852609,2.357091458E-05,2.974356301176,0.212957783856,2.872420402608,0.199124353152,77.2406602118038,83.3590618688647,1.244613318444,0.212957783856,0.894172634136,0.199124353152,47.4614933351495,83.3590618688647,54.89814538,4.18464335,3.45428612,-0.00170117,1.23258928,0.06579334,6.14828345079117,34.6253522748307,0.070471620766351,S
45,47,183.361599113339,5.03555798E-06,14.90187601592,4.81093757E-06,226.90974667,5.9628407,223.69475025,3.40878588,183.361599113339,5.03555798E-06,14.90187601592,4.81093757E-06,2.79848667276,0.043650030456,2.670189910056,0.039752889696,59.6143887959718,13.4423103846944,0.813164727024,0.043650030456,0,0.039752889696,41.612948906587,13.4423103846944,217.4124188,5.35781166,3.39817916,-0.00170117,1.93264327,-0.20076507,5.1965701204099,1.03212374228542,0.183220184883563,S


==> anc/N4217_B_L.csv <==
Source,list,for,N4217_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,183.962083333333,DEC=,47.0917777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,184.160462488774,3.648233816E-05,47.144730361976,3.692748408E-05,162.65900564,27.12919446,148.98377702,14.76581944,184.160462488774,3.648233816E-05,47.144730361976,3.692748408E-05,3.152942444844,0.313780847184,3.125861447076,0.308529348624,22.1739258377581,0.14542671253588,1.127332928844,0.313780847184,0.609306183288,0.308529348624,7.7273463319994,0.14542671253588,146.29333795,18.3734985,14.46627175,-0.28950393,4.20449305,-0.1469914,8.70051362301682,158.509382551424,0.75602329594332,S
1,1,184.156901560896,2.454967274E-05,46.9621873769541,2.878160987E-05,296.18246372,30.79194912,229.73057212,14.90397975,184.156901560896,2.454967274E-05,46.9621873769541,2.878160987E-05,3.70982742912,0.25897588902,3.137143322124,0.189145342116,150.752706740888,17.2892459871092,2.213594220744,0.25897588902,0.796575006576,0.189145342116,155.466469580565,17.2892459871092,288.75127208,22.24708337,14.23016147,-0.28950393,13.57513793,1.77574452,11.133047604667,224.228181136825,0.625656161892283,S
2,2,184.153856194772,2.001334794E-05,46.9987622637387,1.509589361E-05,352.00786938,27.40263911,316.37736228,14.67529089,184.153856194772,2.001334794E-05,46.9987622637387,1.509589361E-05,3.421816887204,0.1706769018,2.935196302464,0.126614021004,80.7873714621897,13.3701839224867,1.533577252212,0.1706769018,0,0.126614021004,76.6782842747383,13.3701839224867,326.29119689,18.26715475,14.38254276,-0.2895039,3.31321212,-0.31101794,9.62407844002602,215.37275467963,0.708177493529966,S
3,3,184.153092981805,2.638296914E-05,47.0663306588605,1.857654161E-05,254.19522492,26.25336934,241.7387377,14.55631046,184.153092981805,2.638296914E-05,47.0663306588605,1.857654161E-05,3.421519097184,0.228201319728,2.774269038888,0.150820199712,74.797806421536,12.9992637027289,0,0.228201319728,0,0.150820199712,0,12.9992637027289,233.38737481,18.83047341,14.50018135,-0.28950387,5.09897745,-0.08829623,7.95246870994927,190.999230173031,0.792752286381802,S
4,4,184.150739627181,8.9637082E-05,47.1628000099487,6.777933521E-05,112.57027605,32.84839185,84.41062606,15.45909946,184.150739627181,8.9637082E-05,47.1628000099487,6.777933521E-05,3.961610462592,0.812940070968,3.03879572388,0.496693967688,63.4672646653903,32.3141026913486,2.549875969944,0.812940070968,0.59736604068,0.496693967688,60.3451121819294,32.3141026913486,79.76058606,15.34747536,14.79951061,-0.28950393,1.40263398,-0.28221299,8.80171896595778,150.974244780174,0.750905642347086,S
5,5,184.12784549653,1.305134016E-05,47.1446500504473,7.24204474E-06,755.67326991,37.02521052,627.43109738,14.27413099,184.128068769036,1.305134016E-05,47.1445976536381,7.24204474E-06,3.940471236384,0.1138074993,2.704856680404,0.05530267908,15.668480258262,3.13282188954318,0,0.1138074993,0,0.05530267908,0,3.13282188954318,736.36188638,28.40340828,14.27413099,-0.2895039,7.22858931,0.09956592,7.47454517949825,154.825420571956,0.815106799135817,M
6,6,184.121157377344,4.970742661E-05,47.0762546658378,7.699024741E-05,79.32089192,23.53564508,85.29147704,13.83526136,184.121157377344,4.970742661E-05,47.0762546658378,7.699024741E-05,3.553956133128,0.71230414032,2.362195980036,0.310117293576,153.699360793403,19.1729646329038,0,0.71230414032,0,0.310117293576,0,19.1729646329038,59.94438611,13.6453886,14.5469312,-0.28950379,1.02943488,-0.29241477,6.56545017831312,188.097340254471,0.854908050172172,S
7,7,184.117549299878,7.272197391E-05,47.0616895015531,5.505145629E-05,95.01132608,27.27407801,86.88633801,14.77566316,184.117549299878,7.272197391E-05,47.0616895015531,5.505145629E-05,3.39745244094,0.622590573492,2.905470999612,0.45852008796,78.2003999116581,47.7130130739692,0,0.622590573492,0,0.45852008796,0,47.7130130739692,71.35185232,14.90306679,14.53711229,-0.2895039,1.29972307,-0.28109105,6.60404878978697,195.807495182702,0.853295938368414,S
8,8,184.109414041117,1.62852746E-06,47.0255668647367,3.07715368E-06,13275.49324289,179.07290631,6529.90393801,15.86483813,184.109742213695,1.62852746E-06,47.0253497793663,3.07715368E-06,12.209703227676,0.027762285492,5.426948701908,0.010016762616,111.6338028647,0.1863793310061,11.820733793208,0.027762285492,4.552908420636,0.010016762616,111.735823152684,0.1863793310061,16878.53529144,115.16573055,15.86483813,-0.2895039,23.17384315,66.13197183,7.21443425351397,213.357916547668,0.826873760613973,M
9,9,184.11231982906,5.73480929E-05,47.0938817920202,4.464908599E-05,74.06612215,21.15305509,87.61710121,13.59705793,184.11231982906,5.73480929E-05,47.0938817920202,4.464908599E-05,2.937102058116,0.487118237112,2.59811053956,0.377271855288,95.7976860058837,54.2046574195701,0,0.487118237112,0,0.377271855288,0,54.2046574195701,57.42958617,12.44350708,14.29547865,-0.2895039,1.16026797,-0.28812329,6.13827072653256,178.766540840469,0.872259540387161,S
10,10,184.1085381387,9.612239143E-05,47.0884237271833,7.847127925E-05,111.07295825,34.21140238,74.67236473,15.0031101,184.1085381387,9.612239143E-05,47.0884237271833,7.847127925E-05,3.876517947168,0.814933123092,3.463797838536,0.665143189956,91.40085334461,77.2897265236044,2.37021076764,0.814933123092,1.82688172884,0.665143189956,90.3548207097458,77.2897265236044,68.60301043,12.20564536,14.02221551,-0.2895039,1.46096158,-0.2826078,5.98618537746098,181.872892377228,0.878214266305237,S
11,11,184.10620531446,0.00013919509861,47.1549085055024,8.816390508E-05,252.91642394,55.30584256,95.17807577,15.51075484,184.10620531446,0.00013919509861,47.1549085055024,8.816390508E-05,6.728278864284,1.30930089984,3.565186654752,0.486562703076,117.927722322064,15.4811450466739,5.998191453828,1.30930089984,1.98295005798,0.486562703076,118.419299075808,15.4811450466739,1095.07623786,53.50957316,15.32208807,-0.28950393,22.8015615,60.81185347,6.99765528723944,147.174912311329,0.836453517106532,S
12,12,184.107061685938,5.58927644E-05,47.1075442622875,5.881421099E-05,118.95034014,28.70661639,101.05876633,14.80520173,184.107061685938,5.58927644E-05,47.1075442622875,5.881421099E-05,3.499307622072,0.547184728332,3.036375491724,0.416758346316,140.628149236752,45.1176400439107,1.808359099416,0.547184728332,0.353095299288,0.416758346316,147.569084122178,45.1176400439107,93.71841347,14.35358241,14.33854595,-0.2895039,1.74228842,-0.27603235,5.99651228792355,170.870202971029,0.877813717003442,S
13,13,184.099031404443,1.84546218E-05,47.1093324956798,1.604454481E-05,295.29340968,24.76675178,294.48782043,14.25806406,184.099031404443,1.84546218E-05,47.1093324956798,1.604454481E-05,3.130773189912,0.157727008692,2.891216737224,0.134527984632,76.0001194711938,25.7173757073373,0,0.157727008692,0,0.134527984632,0,25.7173757073373,276.27745736,16.53959997,14.26528343,-0.28950387,4.60548836,-0.16418201,5.69165342687247,169.285361903478,0.889401802806283,S
14,14,184.092892602268,0.00010331819756,47.1564982766109,2.439509735E-05,433.34931466,52.38391059,167.60871092,14.7562252,184.092892602268,0.00010331819756,47.1564982766109,2.439509735E-05,7.629067734768,0.875930054292,3.059257982256,0.206526374784,89.3786699167915,6.61417549153902,6.985439649612,0.875930054292,0.833948698968,0.206526374784,89.2978599854765,6.61417549153902,383.04547187,31.61519134,15.50986781,-0.2895039,14.1808614,1.57962836,6.6028599874787,143.928854592811,0.853345697263171,S
15,15,184.091908245484,7.204330208E-05,47.0983284544178,6.002555419E-05,77.43737964,24.14052372,76.46350414,13.74180089,184.091908245484,7.204330208E-05,47.0983284544178,6.002555419E-05,3.319454517408,0.654554346876,2.754073285128,0.451102686048,60.3292805067359,42.6832995778871,0,0.654554346876,0,0.451102686048,0,42.6832995778871,58.27169215,13.28839097,13.78850993,-0.2895039,1.77370157,-0.28490496,5.31750922163316,175.713605060664,0.902937785009601,S
16,16,184.090224861554,6.863015246E-05,47.2193398385375,6.859424137E-05,75.85493591,25.16123481,75.86715594,14.49630133,184.090224861554,6.863015246E-05,47.2193398385375,6.859424137E-05,3.182495578236,0.644169941388,2.83601847078,0.511544260656,135.027694619886,71.0834497570386,0,0.644169941388,0,0.511544260656,0,71.0834497570386,49.30835293,12.02259436,14.53302139,-0.2895039,0.54921941,-0.28777404,9.26898360267376,124.289993332533,0.726864669198511,S
17,17,184.087905342464,6.550812669E-05,46.9953028295754,6.805101868E-05,92.01533124,27.77563261,83.871789,15.06427584,184.087905342464,6.550812669E-05,46.9953028295754,6.805101868E-05,3.214903840956,0.589311070956,3.08051015634,0.542139109704,148.698491206735,174.288113448667,1.235767474764,0.589311070956,0.477619650828,0.542139109704,165.449570960503,174.288113448667,64.84851147,13.83403471,14.74804139,-0.2895039,0.87814624,-0.28900772,7.7441456825007,228.325399325751,0.802609713907767,S
18,18,184.08574402757,4.477269192E-05,47.2259010207604,4.130287945E-05,141.42124638,27.41220819,129.11515651,14.86824522,184.08574402757,4.477269192E-05,47.2259010207604,4.130287945E-05,3.295613988756,0.396902823444,3.000184740828,0.330343012872,121.929625930512,52.1900388576457,1.293111863856,0.396902823444,0.346570642656,0.330343012872,133.63823226967,52.1900388576457,118.53027389,14.59559103,14.58030147,-0.2895039,3.07193477,-0.21522249,9.49809160017854,122.039346388995,0.714846176277159,S
19,19,184.08471230635,6.99334015E-06,47.0540186605525,6.60688585E-06,820.50747902,26.61611999,799.22132985,15.09129602,184.08471230635,6.99334015E-06,47.0540186605525,6.60688585E-06,3.132963748836,0.060859136556,2.9580527034,0.05429432466,120.101567985243,13.7918598771727,0.815276696256,0.060859136556,0,0.05429432466,142.517543900408,13.7918598771727,793.23755564,22.37595372,15.00367307,-0.28950393,6.15657291,-0.7466586,5.49945157267562,204.283029793803,0.896451453295923,S
20,20,184.079361406564,0.00010809646957,47.0991993801938,5.117785417E-05,85.41582868,27.84287561,73.08877542,14.1786801,184.079361406564,0.00010809646957,47.0991993801938,5.117785417E-05,3.947220923184,0.916742197224,2.672648884476,0.433068261804,88.2379687400753,24.3308681754987,0,0.916742197224,0,0.433068261804,0,24.3308681754987,58.35169788,13.57925878,14.09032484,-0.28950379,1.52650591,-0.28491985,4.81107515573986,174.646353683654,0.920006277339689,S
21,21,184.072309569972,6.98346405E-06,47.2270356848434,6.03626165E-06,13193.01737692,101.16362284,4455.50331,17.76906902,184.071917307951,6.98346405E-06,47.2264169660229,6.03626165E-06,8.330076383832,0.074130320628,3.940521579504,0.025060160088,39.8352556776786,0.66386569576323,7.777084628556,0.074130320628,2.522877407892,0.025060160088,39.4581940438286,0.66386569576323,13106.55970277,60.09673171,17.76906902,-0.28950393,16.65646232,-0.81827528,9.27812695512852,118.95145343832,0.726387808511788,M
22,22,184.070277404184,9.30477592E-05,47.0182948266682,5.793702696E-05,182.94846261,36.96285043,111.98585913,14.68777349,184.070277404184,9.30477592E-05,47.0182948266682,5.793702696E-05,5.27917293594,0.883761996096,2.793480533064,0.287052792588,118.556178259238,11.6435174189553,4.311181902096,0.883761996096,0,0.287052792588,119.378357205489,11.6435174189553,135.98030962,23.79678697,14.57947292,-0.2895039,12.85521103,0.71462131,6.24496506699104,224.871179277762,0.868011293707047,S
23,24,184.067722685348,2.803233499E-05,47.0425887640854,2.166109079E-05,216.24643755,25.39054743,209.08526913,14.29438285,184.067722685348,2.803233499E-05,47.0425887640854,2.166109079E-05,3.260788126992,0.237643896672,2.863180255104,0.183623623704,89.5650236288516,22.7694838209134,0,0.237643896672,0,0.183623623704,0,22.7694838209134,195.47457173,17.50797964,14.22253263,-0.28950387,2.85978626,-0.31989225,5.2296844541041,214.31806078773,0.90600266178551,S
24,25,184.065620969641,1.525565956E-05,47.2262863446718,1.743783954E-05,341.11021562,27.99747489,353.03289944,16.52447415,184.065620969641,1.525565956E-05,47.2262863446718,1.743783954E-05,3.055348488708,0.14803779168,2.8547334378,0.129085854336,173.812437779855,28.9249352640519,0,0.14803779168,0,0.129085854336,0,28.9249352640519,302.82067161,20.20543176,16.68511686,-0.28950387,5.66991048,-0.45249848,9.10913669059547,117.589701109934,0.735162535957598,S
25,26,184.06076341184,3.838552574E-05,47.0009482273692,4.79495271E-05,123.52928447,25.57430634,122.11103411,14.60717663,184.06076341184,3.838552574E-05,47.0009482273692,4.79495271E-05,3.235718599164,0.414286628796,2.822216714532,0.315415427652,17.4043104918541,37.9228671037416,0,0.414286628796,0,0.315415427652,0,37.9228671037416,99.60067561,16.31897118,14.61653483,-0.2895039,3.06623838,-0.26858186,6.78063328919793,233.451285235884,0.845829758832804,S
26,27,184.060468635512,7.265221558E-05,46.9714655974656,7.52702811E-05,95.77427082,28.5170898,77.9629804,14.26090166,184.060468635512,7.265221558E-05,46.9714655974656,7.52702811E-05,3.6462215124,0.72354479652,3.041332272468,0.512812495764,138.137892002391,44.9745540538727,2.068050240576,0.72354479652,0.444846380256,0.512812495764,143.466259506911,44.9745540538727,70.68720552,13.41194315,13.7371344,-0.2895039,0.6849761,-0.28677491,8.26431293577607,240.829830698877,0.777685197715018,S
27,28,184.059045863342,2.554508031E-05,47.0049642430014,2.782795363E-05,205.42872783,25.77865985,201.55478434,14.62602416,184.059045863342,2.554508031E-05,47.0049642430014,2.782795363E-05,3.303594571356,0.260883762732,2.785013803728,0.185709190032,37.5115365526895,18.747033172755,0,0.260883762732,0,0.185709190032,0,18.747033172755,182.01603608,17.42758783,14.63726767,-0.28950393,3.67084203,-0.24590176,6.54567231676828,232.691993969127,0.855731300352015,S
28,29,184.05648455731,1.319313444E-05,46.9993178743555,1.357051258E-05,453.2351725,27.33925133,412.66342473,14.81158796,184.05648455731,1.319313444E-05,46.9993178743555,1.357051258E-05,3.250640413188,0.120270284856,3.050034692904,0.106200523512,38.4854496729427,23.656392705296,1.32252584202,0.120270284856,0.224507243376,0.106200523512,26.3213479317048,23.656392705296,437.44135614,21.74815248,14.50324544,-0.2895039,5.03399451,-0.00189672,6.75812510774853,235.138182245481,0.846789654499816,S
29,30,184.048850194392,9.165635558E-05,47.0263491147798,8.513000933E-05,105.36798429,32.86540983,74.51530917,14.8637945,184.048850194392,9.165635558E-05,47.0263491147798,8.513000933E-05,4.049983186488,0.89638652016,3.151778595264,0.566607050136,130.115477432634,36.9999432474131,2.695575515724,0.89638652016,1.000030588092,0.566607050136,133.39082406593,36.9999432474131,70.18418635,14.11406496,14.09927972,-0.2895039,0.90564475,-0.2866546,5.29049988878573,227.873018169484,0.90388496259116,S
30,31,184.031661151574,6.063291325E-05,46.9915475692753,0.00012193906406,370.72699043,61.82682541,109.26614478,14.38842082,184.031661151574,6.063291325E-05,46.9915475692753,0.00012193906406,7.029276877764,1.0338785217,4.357164854484,0.51368886396,1.20343167671108,15.5645004826702,6.383644665336,1.0338785217,3.094318112688,0.51368886396,1.28332203079005,15.5645004826702,244.92627372,21.56429662,14.22682908,-0.28950393,7.23538415,-0.47438479,6.65277144680586,244.657556558022,0.851250742576919,S
31,32,184.032324255894,7.100638665E-05,47.0782500297303,7.088454923E-05,90.8870616,28.67767771,82.0783904,15.43246595,184.032324255894,7.100638665E-05,47.0782500297303,7.088454923E-05,3.342533357952,0.662550838272,2.990493676656,0.533350152396,45.2817468184946,72.471089020096,1.500422625828,0.662550838272,0,0.533350152396,36.4314521558423,72.471089020096,63.75038033,14.36754136,15.10839502,-0.2895039,1.26910743,-0.28632437,2.98225323964074,195.767412698222,0.968681617005876,S
32,33,184.031383969512,7.522849272E-05,46.9938651062428,0.00010060977794,206.91252155,42.0987793,102.55705742,14.48617016,184.031383969512,7.522849272E-05,46.9938651062428,0.00010060977794,5.780967815016,1.001221902864,3.150407229516,0.362921725224,145.857666999052,13.3282480130149,4.94705816046,1.001221902864,0.895196185272,0.362921725224,146.749387646329,13.3282480130149,161.28506544,21.76924576,14.13820428,-0.28950393,9.95537084,-0.61856548,6.52238690111437,244.225792978916,0.856698117093366,S
33,34,184.025331776742,6.441380534E-05,47.0668401611212,9.255672118E-05,111.63177626,32.51330361,83.22828249,15.23909453,184.025331776742,6.441380534E-05,47.0668401611212,9.255672118E-05,3.977499108276,0.816508500948,3.044053065276,0.497139258312,159.634359988198,31.9882254835596,2.653556491548,0.816508500948,0,0.497139258312,161.97350943647,31.9882254835596,75.4400319,14.41630699,14.58010865,-0.2895039,3.0683334,-0.2606526,2.98617914636928,210.047037274055,0.968600071493196,S
34,35,184.020404022542,0.00010430262604,47.0933050117028,5.159213324E-05,74.28385441,25.29193542,72.38212695,13.9013804,184.020404022542,0.00010430262604,47.0933050117028,5.159213324E-05,3.80856324168,0.912647239056,2.432468728836,0.374419679148,74.2837209594772,21.1079735901775,0,0.912647239056,0,0.374419679148,0,21.1079735901775,53.49869788,13.99984101,14.33928628,-0.28950379,0.53024786,-0.28953676,2.38410187642341,177.775909708093,0.979900381951247,S
35,36,184.016852955147,2.65762787E-05,47.0987807133932,2.783534802E-05,337.86829539,33.53818606,236.18888301,15.13655999,184.016852955147,2.65762787E-05,47.0987807133932,2.783534802E-05,3.676612302036,0.240097735764,3.51225056502,0.220892378292,28.1469802929285,58.3397819527114,2.18699079606,0.240097735764,1.732220185896,0.220892378292,19.0758923350548,58.3397819527114,325.54484853,24.08280106,14.18086504,-0.28950393,6.89914896,0.475316,2.27628371445564,169.342791323647,0.981665167979429,S
36,37,184.009946389918,8.642581252E-05,46.9598974212143,3.988257182E-05,115.87722238,28.78276935,98.61781792,14.48656222,184.009946389918,8.642581252E-05,46.9598974212143,3.988257182E-05,4.105287396468,0.746369307468,2.583720827064,0.306658689012,77.9576162497635,15.9600671901716,0,0.746369307468,0,0.306658689012,0,15.9600671901716,94.89540083,17.16990435,14.54679023,-0.28950393,4.14350779,-0.19115458,8.1513771296204,256.086724222047,0.783183763779805,S
37,38,184.009591814532,6.420900443E-05,47.063406202543,6.860805282E-05,106.34027858,28.98195112,89.2282843,14.78212242,184.009591814532,6.420900443E-05,47.063406202543,6.860805282E-05,3.626135008632,0.658342758492,2.966857227648,0.448494435252,140.24230997434,37.0887388969241,2.038674432672,0.658342758492,0,0.448494435252,145.146929050663,37.0887388969241,80.1646039,15.03520278,14.33638863,-0.2895039,0.92319243,-0.28956964,2.58188517592243,221.230810896156,0.976457481588774,S
38,39,183.995399279247,3.843293657E-05,47.0825963526601,3.047635219E-05,115.65184603,21.71608901,133.3189526,13.7139424,183.995399279247,3.843293657E-05,47.0825963526601,3.047635219E-05,3.003727597668,0.333324692892,2.607026313168,0.24858752346,108.502942265571,31.3433955429054,0,0.333324692892,0,0.24858752346,0,31.3433955429054,89.75000631,14.67787188,14.31744749,-0.2895039,1.81451355,-0.32017542,1.46831754766277,202.023327064176,0.99234077140955,S
39,40,183.990143067924,3.62972471E-05,46.9656468859633,4.364311667E-05,138.97839604,25.3467653,130.23850351,13.96010887,183.990143067924,3.62972471E-05,46.9656468859633,4.364311667E-05,3.351787457472,0.38702819682,2.873940325776,0.285963383556,25.8454601227246,30.4678266668594,0,0.38702819682,0,0.285963383556,0,30.4678266668594,118.14580934,15.2633904,13.8071091,-0.2895039,1.54159898,-0.27761973,7.65436831525739,261.367128001324,0.806804412364492,S
40,41,183.989086776209,0.00012013145831,47.1407062967633,6.122993281E-05,131.41789156,37.32431404,80.36778583,15.12162187,183.989086776209,0.00012013145831,47.1407062967633,6.122993281E-05,4.677439021992,1.022406228648,3.155802249312,0.511125054732,84.1564971761683,24.1087850827585,3.534364509156,1.022406228648,1.12956692004,0.511125054732,83.4764161477817,24.1087850827585,83.18477897,17.40426082,14.37198262,-0.2895039,3.23064569,-0.25720075,3.13593118763838,110.574897763588,0.965413424179393,S
41,42,183.954310314394,0.00017396374506,47.0868614807392,0.00020501091172,12029.86482176,366.52853638,1737.25492938,22.79429646,183.962415697303,0.00017396374506,47.0913112499062,0.00020501091172,52.385469123348,2.269995753996,5.949817583544,0.206110838484,49.7563387075601,2.84363340633794,52.299125123472,2.269995753996,5.135109854544,0.206110838484,49.748352484987,2.84363340633794,61664.01415874,875.67552983,22.79429646,-0.28950396,100.70958524,170.85604486,0.433408544721407,317.112305114566,0.999330950040132,M
42,43,183.972465055184,8.079380574E-05,47.0426369206582,5.966902028E-05,115.61302926,30.90191935,87.99661554,14.72340465,183.972465055184,8.079380574E-05,47.0426369206582,5.966902028E-05,3.859661027664,0.712707492204,3.07281952296,0.465864322716,68.5764028782147,33.5568037325414,2.376133996284,0.712707492204,0.789507050796,0.465864322716,65.1845258217154,33.5568037325414,85.66388107,15.56379152,14.07884884,-0.2895039,2.36135475,-0.26821778,2.97882241856891,261.807507004234,0.968752795320437,S
43,44,183.970651227492,9.154777069E-05,47.1750962867562,8.645264556E-05,101.00302048,32.24886714,75.31217484,15.07139161,183.970651227492,9.154777069E-05,47.1750962867562,8.645264556E-05,4.07180970828,0.932150742984,2.973222451872,0.52012180098,131.87960006381,30.3712502772601,2.731932927396,0.932150742984,0,0.52012180098,134.63963419353,30.3712502772601,69.41885946,16.17984973,14.49192678,-0.2895039,1.17096454,-0.28703442,5.01132824137864,93.9985595650109,0.913433216344742,S
44,45,183.969686811896,7.406543349E-05,47.1436102736033,6.598487923E-05,75.77252976,25.01012448,76.02500742,14.35022735,183.969686811896,7.406543349E-05,47.1436102736033,6.598487923E-05,3.356369544816,0.709042653792,2.680593542244,0.452098428624,127.096099416343,37.7417491768621,1.450270490004,0.709042653792,0,0.452098428624,132.260328094141,37.7417491768621,50.06194556,11.99417433,14.49866704,-0.2895039,0.58802323,-0.28771015,3.12540639130701,95.6978222736411,0.965642222121748,S
45,46,183.966722562233,1.67134257E-05,47.1852764705504,1.616034478E-05,325.47839674,25.61725868,318.71910939,14.57549871,183.966722562233,1.67134257E-05,47.1852764705504,1.616034478E-05,3.130249928148,0.147538264212,2.944969985988,0.130672998792,126.918346459597,31.3008210823722,0,0.147538264212,0,0.130672998792,0,31.3008210823722,324.52042919,20.91493675,14.51054868,-0.28950393,9.29545331,0.45005271,5.61311598958948,91.9313925195626,0.892306701353612,S
46,47,183.962963957076,5.859287273E-05,46.9895785118609,6.977660157E-05,66.83556984,22.61200082,73.3721789,13.86681775,183.962963957076,5.859287273E-05,46.9895785118609,6.977660157E-05,2.994148757412,0.592044269328,2.7463052034,0.49608806022,175.578877596604,92.2316667053882,0,0.592044269328,0,0.49608806022,0,92.2316667053882,45.36190054,12.19120845,14.23714366,-0.2895039,0.90330735,-0.2898926,6.13206167443685,269.663233785545,0.872504980288014,S
47,48,183.961774125335,8.216628624E-05,47.1433440006489,4.439355993E-05,82.95102526,24.30715539,85.01539144,13.89235142,183.961774125335,8.216628624E-05,47.1433440006489,4.439355993E-05,3.615549670656,0.721493732844,2.436100979688,0.325981879164,106.988266691104,19.8575884604169,0,0.721493732844,0,0.325981879164,0,19.8575884604169,59.85883194,13.49957646,14.39148582,-0.28950379,1.75884043,-0.27880901,3.09399913003028,89.7663203353882,0.966320644731235,S
48,49,183.954511115637,3.396864783E-05,46.9648143287289,3.13903312E-05,196.49852163,27.45515576,170.32379749,14.35232163,183.954511115637,3.396864783E-05,46.9648143287289,3.13903312E-05,3.470192514756,0.312818797908,3.0010739607,0.23639107608,126.609530420771,25.3122870391908,1.698741822276,0.312818797908,0.305044557984,0.23639107608,133.661947783346,25.3122870391908,171.21859151,19.63709044,13.95633444,-0.2895039,4.10784833,-0.18603676,7.62409932418546,272.330760919502,0.808211285424064,S
49,50,183.947563652932,1.19823291E-06,47.17292275641,1.09539651E-06,5387.53093434,30.41720998,5439.84168291,17.6686379,183.947563652932,1.19823291E-06,47.17292275641,1.09539651E-06,3.058669139688,0.010163785428,2.922918462468,0.0092795589,94.793112123748,2.9531310587856,0,0.010163785428,0,0.0092795589,0,2.9531310587856,5520.98164452,41.45862506,17.71852658,-0.28950393,28.75354585,25.58031883,4.90463916312395,83.0648077306951,0.91696418961256,S
50,51,183.948908816084,6.497765572E-05,47.0269373327077,4.65274133E-05,85.86521176,23.42494657,88.36840451,13.6797843,183.948908816084,6.497765572E-05,47.0269373327077,4.65274133E-05,3.29141433222,0.567114752412,2.664914024736,0.370645972056,108.306719454036,32.7077282066155,0,0.567114752412,0,0.370645972056,0,32.7077282066155,60.72914678,12.85247078,13.89598492,-0.28950379,2.18945161,-0.28224136,3.92751866361411,277.885451653427,0.94614554822343,S
51,52,183.946924312639,8.91410502E-06,46.9973859796073,8.40520191E-06,565.37041554,24.1342025,572.02813289,14.03852732,183.946924312639,8.91410502E-06,46.9973859796073,8.40520191E-06,3.05214742872,0.076549070664,2.923183126008,0.070198839828,66.4002900545795,23.5112594360836,0,0.076549070664,0,0.070198839828,0,23.5112594360836,532.86017734,19.57187194,14.08495791,-0.2895039,4.26593624,-0.73831899,5.69732026678931,276.250878207893,0.88919091255464,S
52,53,183.936142994114,2.290454862E-05,47.164220446541,2.301911126E-05,236.77611786,25.69457852,228.4039143,14.47190721,183.936142994114,2.290454862E-05,47.164220446541,2.301911126E-05,3.161798262144,0.206939194344,2.959687157472,0.181543901436,136.078996868439,40.1408921575609,0,0.206939194344,0,0.181543901436,0,40.1408921575609,213.29519806,18.09663396,14.35746799,-0.28950387,3.15652119,-0.3270749,4.47369177613197,76.3175502099801,0.930546261633464,S
53,54,183.928870014045,6.318962702E-05,47.1962022000143,5.102081851E-05,101.68844198,26.7003193,95.07018198,14.70544693,183.928870014045,6.318962702E-05,47.1962022000143,5.102081851E-05,3.29228986302,0.53851823784,2.932751069136,0.4289835672,99.7390738308396,57.374831482626,1.198469502144,0.53851823784,0,0.4289835672,102.394575443156,57.374831482626,73.89626104,12.83114972,14.50866057,-0.2895039,1.05347078,-0.2811604,6.41039886446526,77.8053819343409,0.86131085159774,S
54,55,183.926778151126,5.891687539E-05,47.1349099659154,4.696107687E-05,126.27060451,27.64603658,108.52752952,14.28676341,183.926778151126,5.891687539E-05,47.1349099659154,4.696107687E-05,3.677332387896,0.544102619868,2.856109544316,0.334514387844,120.171756434662,23.892954199824,2.066504992128,0.544102619868,0,0.334514387844,123.612964314387,23.892954199824,102.43541312,16.35587406,13.98029963,-0.2895039,2.3714631,-0.2475156,2.96237194193849,60.8927721621038,0.969093003750718,S
55,56,183.924601858029,2.092854989E-05,47.1455843346164,2.491557383E-05,216.9299636,24.38737166,219.15644186,14.1509888,183.924601858029,2.092854989E-05,47.1455843346164,2.491557383E-05,3.1465359972,0.213922413828,2.839736712204,0.174148437888,164.1343067691,26.7601398645127,0,0.213922413828,0,0.174148437888,0,26.7601398645127,195.07603974,16.77881534,14.21544948,-0.28950393,3.5558453,-0.32240513,3.57273388273043,64.6517697251489,0.955279668470936,S
56,57,183.922990492129,8.576530126E-05,47.0512167572322,7.985473061E-05,120.909726,35.0132093,82.17228535,15.44677355,183.922990492129,8.576530126E-05,47.0512167572322,7.985473061E-05,3.980317825368,0.803570499756,3.337056186588,0.584093151792,128.293762261104,47.7077428094351,2.586955271616,0.803570499756,1.488847735872,0.584093151792,132.785355821271,47.7077428094351,81.22388455,14.69262153,14.50144828,-0.2895039,1.5373671,-0.29158394,2.91115427654362,303.296493418142,0.97014071166217,S
57,58,183.922104365337,6.155179239E-05,47.1044272256848,3.085542933E-05,161.43216892,29.21262585,129.81396851,14.31068769,183.922104365337,6.155179239E-05,47.1044272256848,3.085542933E-05,4.021859728332,0.521877022092,2.79117481932,0.261411046992,88.8059107092822,14.6107072858715,0,0.521877022092,0,0.261411046992,0,14.6107072858715,133.79998132,15.49114016,14.01312875,-0.28950393,2.59141348,-0.27974599,1.80069114159281,24.943108769935,0.988497143919977,S
58,59,183.922137414394,6.583427389E-05,47.1068316524367,7.355483959E-05,71.82019218,23.99250031,72.75740744,13.88025074,183.922137414394,6.583427389E-05,47.1068316524367,7.355483959E-05,3.29516719056,0.694376621964,2.70418998474,0.467046106812,143.487202028884,42.8294795679889,0,0.694376621964,0,0.467046106812,0,42.8294795679889,50.12815701,12.5983842,14.02796352,-0.2895039,0.39844008,-0.29047678,1.86487529336932,28.9838264403622,0.987666310462453,S
59,60,183.919640949983,7.590275045E-05,47.0460728085613,7.001595899E-05,148.21567055,36.2841749,96.58934797,15.51974115,183.919640949983,7.590275045E-05,47.0460728085613,7.001595899E-05,4.1337616257,0.721622258352,3.35092645638,0.49557670452,128.486191226873,34.9176245212521,2.816779690044,0.721622258352,1.520715326256,0.49557670452,132.066674924436,34.9176245212521,114.33718602,17.75675872,14.542381,-0.2895039,3.34543211,-0.23128773,3.24479218184985,302.328786092789,0.963004203871376,S
60,61,183.915663945668,7.884150856E-05,47.0632929489061,4.422735489E-05,130.3256745,30.69646868,100.36156684,14.67010969,183.915663945668,7.884150856E-05,47.0632929489061,4.422735489E-05,3.996771065748,0.668527048152,2.932909342596,0.374645728368,91.4787644092346,22.3934672111175,0,0.668527048152,0,0.374645728368,0,22.3934672111175,96.5517283,16.42456817,14.16606938,-0.2895039,2.77473214,-0.26446725,2.55314091841539,317.995706486622,0.976974308738611,S
61,62,183.890505561591,6.414501791E-05,46.9924368602175,0.00010519347446,91.47282263,28.71492092,73.15576415,13.9451733,183.890505561591,6.414501791E-05,46.9924368602175,0.00010519347446,4.142066619636,0.951351784992,2.725037627292,0.431120997,156.944379789286,22.5496569782245,0,0.951351784992,0,0.431120997,0,22.5496569782245,52.82093399,12.15794308,13.74744079,-0.2895039,1.26418922,-0.28089073,6.6402012600038,296.177723210226,0.851779482540004,S
62,63,183.879050013067,1.568490666E-05,47.016465360989,4.18906928E-06,1682.4670196,51.84867757,999.15351472,14.95156448,183.879206101944,1.568490666E-05,47.0162060383661,4.18906928E-06,6.621980126688,0.134205414552,2.744019564912,0.030497676192,7.94126463833932,1.0872657009818,0,0.134205414552,0,0.030497676192,0,1.0872657009818,1626.85531636,32.38922256,14.95156448,-0.28950393,8.68276311,-0.51268961,5.65156001412598,306.942576508818,0.890888923910666,M
63,64,183.877059233227,1.093133654E-05,47.0835058951158,1.22198664E-05,511.36493301,27.0309551,471.80342807,14.77806568,183.877059233227,1.093133654E-05,47.0835058951158,1.22198664E-05,3.218675950368,0.10362245004,3.039751387764,0.092634863256,3.03213554184086,22.7826557372076,0,0.10362245004,0,0.092634863256,0,22.7826557372076,489.11985678,21.52055072,14.51004846,-0.2895039,11.5854391,0.73661141,3.50874569082681,351.899362866795,0.956841540915993,S
64,65,183.876358242416,3.032993306E-05,47.1026319350274,2.695483777E-05,301.24572674,31.89833005,220.48838023,14.81702649,183.876358242416,3.032993306E-05,47.1026319350274,2.695483777E-05,3.862153726236,0.281268942984,3.193383731076,0.19802024064,124.74757651544,15.8207748206441,2.39192982558,0.281268942984,1.15010012862,0.19802024064,129.053252202725,15.8207748206441,269.03108584,19.27322207,14.04900922,-0.28950393,6.0493735,-0.03469131,3.56152408156922,10.5676082324196,0.955555188601846,S
65,66,183.870496930688,7.88054971E-05,47.0501403874576,6.121555104E-05,111.1271311,29.89907299,92.42046831,14.97665574,183.870496930688,7.88054971E-05,47.0501403874576,6.121555104E-05,3.957693712884,0.757692792576,2.7425551671,0.376181783856,57.0093890640228,21.314904716617,2.55848473314,0.757692792576,0,0.376181783856,54.3888343197267,21.314904716617,80.09904689,14.22074993,14.75595855,-0.2895039,1.9130855,-0.2781438,4.49991296766009,326.310705941457,0.929751476479608,S
66,67,183.869909715528,5.949876696E-05,47.194805304166,4.650401142E-05,176.0384874,32.35264182,127.95616838,14.80676418,183.869909715528,5.949876696E-05,47.194805304166,4.650401142E-05,4.225127537844,0.56977394832,2.939360029164,0.291868942644,122.722594093999,15.5244488920751,2.936080254168,0.56977394832,0,0.291868942644,124.773777253079,15.5244488920751,139.54352665,19.32282272,14.27173174,-0.28950387,3.66109498,-0.23147342,7.23619331359632,58.7127675868628,0.825900658868689,S
67,68,183.863134235151,5.978209703E-05,47.0127395583895,8.398310517E-05,143.06777499,36.89426847,99.48278372,16.52872138,183.863134235151,5.978209703E-05,47.0127395583895,8.398310517E-05,3.977615517228,0.716757501528,3.263751240804,0.499977273564,170.645081467921,37.918652710883,2.669579523972,0.716757501528,1.130022307404,0.499977273564,172.352736949683,37.918652710883,100.02411017,15.21094322,15.57975338,-0.28950393,1.82432859,-0.28231386,6.23310204715294,310.499348119858,0.868486497324165,S
68,69,183.856990867257,1.531890719E-05,46.9997649497446,1.283141253E-05,421.06294961,27.23711163,392.27477214,14.97743867,183.856990867257,1.531890719E-05,46.9997649497446,1.283141253E-05,3.25666497186,0.129881711232,2.975292786456,0.108754974864,88.181851699886,17.8372313791685,1.099346664564,0.129881711232,0.423994255308,0.108754974864,83.647808480793,17.8372313791685,402.2156621,17.86320732,14.75096906,-0.2895039,6.29104443,0.20149918,6.99574192167674,307.931270164243,0.836537129364018,S
69,70,183.846979700584,1.79770279E-06,47.0336950988137,9.6952571E-07,11544.1915512,73.06886203,8385.49690988,20.5650249,183.847132172164,1.79770279E-06,47.0336871741747,9.6952571E-07,4.799971562148,0.015766378812,3.067468630128,0.007157074356,163.199099659254,0.31956808547463,3.779999883108,0.015766378812,0.301334664456,0.007157074356,164.225837028892,0.31956808547463,11687.1979711,54.56180699,20.5650249,-0.2895039,28.8264655,15.59406155,5.85467518081669,323.512117882029,0.883266328490424,M
70,71,183.846891673682,5.997062732E-05,47.1167067277749,4.532279572E-05,155.6379016,31.06534064,115.39342207,14.57598164,183.846891673682,5.997062732E-05,47.1167067277749,4.532279572E-05,3.783205820448,0.511955956908,3.218251911984,0.379455562728,79.8101278770793,34.4855696611262,2.226672154404,0.511955956908,1.28134349982,0.379455562728,76.6281378716703,34.4855696611262,121.86167405,14.33133605,13.81965103,-0.2895039,4.08908727,-0.24646857,4.9364823623954,17.6798571030048,0.915917216309818,S
71,72,183.840421594238,4.901312035E-05,47.1904035106706,3.552025701E-05,1239.10604088,112.80722237,263.26401024,14.75419231,183.840878126992,4.901312035E-05,47.1904497399569,3.552025701E-05,5.671535691348,0.419681297628,4.50291682134,0.29526424722,11.3368456984785,14.373887679951,4.847523646104,0.419681297628,3.297602778624,0.29526424722,10.9240910386619,14.373887679951,934.66305791,28.71736281,14.75419231,-0.2895039,9.91205707,-0.30955005,7.72468461414838,50.045622883531,0.8035217682095,M
72,73,183.83994981813,2.61399509E-05,47.0104379013761,3.34756304E-05,252.50297733,30.98725912,206.54332872,15.57668814,183.83994981813,2.61399509E-05,47.0104379013761,3.34756304E-05,3.552644792952,0.284611207068,3.1063449654,0.220534926696,172.990925979965,24.3412908129938,1.985029206768,0.284611207068,0.51031672272,0.220534926696,175.267338595785,24.3412908129938,229.12956076,20.54485845,14.97595531,-0.2895039,10.66172899,0.50814452,6.98193004277658,315.69762712734,0.837140200592721,S
73,74,183.839058972595,4.592996396E-05,47.22858659437,6.535798055E-05,202.22202354,36.25013234,129.56698573,15.234868,183.839058972595,4.592996396E-05,47.22858659437,6.535798055E-05,4.42490914548,0.591828414768,3.184026567768,0.329134880052,24.9295727620342,17.2793967912944,3.29171930388,0.591828414768,0.901387105056,0.329134880052,23.5093531507376,17.2793967912944,156.39014196,19.51952293,14.41701352,-0.28950387,8.79878553,0.12551904,9.62136047159874,58.6017559583819,0.708321790696185,S
74,75,183.831894120903,5.755424701E-05,47.1862122133426,5.529326422E-05,1022.00886836,85.80856276,204.4522531,14.5063837,183.831894120903,5.755424701E-05,47.1862122133426,5.529326422E-05,7.034386153608,0.506843423604,6.414796894284,0.448197901416,54.4597144745185,33.5236889031191,6.35591028456,0.506843423604,5.671393487172,0.448197901416,51.8697958204028,33.5236889031191,835.90214939,34.58688212,15.0879041,-0.28950393,17.50842785,0.7457748,7.76769437544686,46.8871400365121,0.801504055962683,S
75,76,183.831673943475,7.759165387E-05,47.0853363214182,8.059886878E-05,82.99842371,27.54792079,73.3338803,14.49789922,183.831673943475,7.759165387E-05,47.0853363214182,8.059886878E-05,3.6340031457,0.81038025954,2.811419468208,0.492745782528,137.273434826856,35.2776610764967,2.042159957604,0.81038025954,0,0.492745782528,141.357894361503,35.2776610764967,56.70642746,14.11019034,14.27051393,-0.2895039,0.43769094,-0.29010678,5.34148824075874,355.898453685729,0.902093452948376,S
76,77,183.821873355215,3.065284864E-05,46.9612621609844,2.202302789E-05,242.46685383,27.65888036,211.95332698,14.5252324,183.821873355215,3.065284864E-05,46.9612621609844,2.202302789E-05,3.501369694872,0.25994642184,2.949314902092,0.18656963982,87.7172265389864,17.543360378386,1.69109153856,0.25994642184,0.168296021964,0.18656963982,85.9614232990025,17.543360378386,226.08737402,18.13327901,14.1701903,-0.28950387,4.35971606,-0.13501651,9.7060979683979,306.266321343081,0.703814333649312,S
77,78,183.813635148447,4.07673634E-05,46.9886425105885,4.698129927E-05,130.80249259,26.5309498,123.73129326,14.72446129,183.813635148447,4.07673634E-05,46.9886425105885,4.698129927E-05,3.282319296036,0.414332996652,2.907383128416,0.326176971048,26.4470685163334,42.0917117161898,0,0.414332996652,0,0.326176971048,0,42.0917117161898,104.75673452,14.04133209,14.56978862,-0.2895039,0.97405939,-0.3041296,8.66813456225214,314.501854236989,0.757653540978738,S
78,79,183.809222805063,5.921158015E-05,47.0995934218706,6.994812492E-05,128.6737127,32.33723975,99.71033155,15.6382429,183.809222805063,5.921158015E-05,47.0995934218706,6.994812492E-05,3.722132754216,0.629682626952,3.129707689164,0.455060890944,29.0158020829515,40.099053266742,2.254621384656,0.629682626952,0.704365878456,0.455060890944,25.4287194499918,40.099053266742,97.65870851,14.58083034,14.9343623,-0.2895039,2.01510852,-0.27696845,6.26141088929253,4.3510813928921,0.867351339143814,S
79,80,183.801750098846,9.514049565E-05,47.0537670798577,5.539480995E-05,99.9212063,29.23803693,81.88077153,14.49477717,183.801750098846,9.514049565E-05,47.0537670798577,5.539480995E-05,3.998480842404,0.837282206016,2.755033286616,0.412296115068,107.850479227593,22.9688923060254,0,0.837282206016,0,0.412296115068,0,22.9688923060254,67.24283334,12.80148964,14.25411574,-0.28950379,1.06104721,-0.28689209,6.93746505512605,340.866228096659,0.839075764872728,S
80,81,183.796367061849,5.828023226E-05,47.1527994487349,5.083329048E-05,92.66872556,24.4849355,92.97246693,14.1267426,183.796367061849,5.828023226E-05,47.1527994487349,5.083329048E-05,3.202450122636,0.519561827748,2.80958898798,0.39981886794,118.860957993506,49.9464361563253,0,0.519561827748,0,0.39981886794,0,49.9464361563253,68.47224923,12.92988799,14.18378179,-0.2895039,0.95678502,-0.28936762,7.69271420323732,28.4815155529518,0.805016761653681,S
81,82,183.793385253515,6.032585671E-05,47.2149354824115,4.790201934E-05,105.66692821,26.34586348,100.16167507,14.61606075,183.793385253515,6.032585671E-05,47.2149354824115,4.790201934E-05,3.346087493916,0.528290549316,2.84608147194,0.383856854652,68.4659543806558,39.3967083847327,0,0.528290549316,0,0.383856854652,0,39.3967083847327,80.65425559,13.78946278,14.50050786,-0.2895039,1.56131955,-0.29169775,10.0986861629252,47.0929984331702,0.682708149935506,S
82,83,183.790181414989,1.306788706E-05,47.2082489173088,1.148319781E-05,423.5125954,25.22067501,421.45076363,14.49825479,183.790181414989,1.306788706E-05,47.2082489173088,1.148319781E-05,3.13568402022,0.112294663452,2.892905438148,0.09559720134,108.045241635844,17.8615664768806,0,0.112294663452,0,0.09559720134,0,17.8615664768806,392.38156416,18.41415233,14.49828051,-0.2895039,6.12843496,-0.56130284,9.90141932112326,44.9559177610523,0.693357917745196,S
83,84,183.787837232998,6.776545445E-05,47.1015440889282,7.303426745E-05,82.68860456,26.86793073,77.94443022,14.8851753,183.787837232998,6.776545445E-05,47.1015440889282,7.303426745E-05,3.260433877488,0.655010437716,2.93718539268,0.533207525544,145.680391429285,77.9251499420436,0,0.655010437716,0,0.533207525544,0,77.9251499420436,56.43043359,12.80128862,14.70650841,-0.2895039,0.8274759,-0.28894675,7.14130401286337,4.77050202826172,0.830128956407542,S
84,85,183.785417240225,2.379662479E-05,47.0482878347517,2.657397663E-05,201.69995071,24.75870379,201.51754904,14.27590999,183.785417240225,2.379662479E-05,47.0482878347517,2.657397663E-05,3.10452511086,0.227146129848,2.910342282696,0.19962538254,164.306528962243,45.7331653926692,0,0.227146129848,0,0.19962538254,0,45.7331653926692,177.65286418,15.63171444,14.28385076,-0.2895039,2.32514753,-0.33345242,7.6767615881155,340.193397111112,0.805761185171713,S
85,86,183.783698675997,6.943160586E-05,46.9750630342101,4.620998987E-05,137.36094651,29.30849462,108.7131148,14.16752784,183.783698675997,6.943160586E-05,46.9750630342101,4.620998987E-05,4.11480994932,0.638681839056,2.771907136956,0.303297033312,116.04356409421,16.1015554053638,2.762280221364,0.638681839056,0,0.303297033312,117.751216581034,16.1015554053638,104.66435149,15.662729,13.89320641,-0.2895039,2.87363355,-0.26808971,10.1121748380713,316.235391587128,0.681976829675943,S
86,87,183.780538681181,3.884657047E-05,46.9653987408462,3.611409575E-05,152.18388755,25.65392276,139.8339788,13.95791868,183.780538681181,3.884657047E-05,46.9653987408462,3.611409575E-05,3.345428542572,0.3554363115,2.936645434944,0.275395839948,126.392489678554,32.9851648201281,1.429189591032,0.3554363115,0,0.275395839948,134.835946541319,32.9851648201281,132.45062227,15.91618359,13.72759107,-0.2895039,2.85839769,-0.26240426,10.612526101258,314.463529976306,0.654593462912049,S
87,88,183.778000194702,0.00010741220604,47.0085578764624,4.313268577E-05,236.55261129,43.50004313,109.53923705,14.29306248,183.778000194702,0.00010741220604,47.0085578764624,4.313268577E-05,5.837892801444,0.911116703952,3.339247896576,0.364285537128,92.0282115206992,13.0034025790922,4.966857359064,0.911116703952,1.578597700536,0.364285537128,91.9501430685843,13.0034025790922,179.96019781,17.68375156,13.81890888,-0.28950387,4.34101275,-0.6583349,9.03141150956752,326.503299043853,0.739170241342499,S
88,89,183.773329790634,2.075754266E-05,47.0088326969742,0.00011564469337,393.66029161,50.75362773,201.3986477,13.82774735,183.772850093863,2.075754266E-05,47.0086055822484,0.00011564469337,6.186924538848,0.982126254024,2.29459297626,0.165832418628,93.3480107733067,6.78997664204202,0,0.982126254024,0,0.165832418628,0,6.78997664204202,337.84209182,23.18267911,13.82774735,-0.2895039,2.51658844,-0.97531097,9.18215156246891,327.249388278961,0.731381416071086,M
89,90,183.766239534478,5.803276838E-05,47.1355905817377,6.161964805E-05,105.08997377,27.28996742,92.6511546,14.43535223,183.766239534478,5.803276838E-05,47.1355905817377,6.161964805E-05,3.428001106668,0.569708514792,2.986868067264,0.43627204116,141.498651051406,49.0035844525748,1.671316870212,0.569708514792,0,0.43627204116,148.806913128807,49.0035844525748,79.36664078,14.92867662,14.07923719,-0.2895039,0.78552125,-0.28718583,8.41782931523037,18.2687598976831,0.77013690113296,S


==> anc/N4217_C_C.csv <==
Source,list,for,N4217_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,183.962083333333,DEC=,47.0917777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,1,184.106360508038,9.295572504E-05,47.0266997770854,4.892362995E-05,70.08801237,13.09860459,20.57962461,3.08701919,184.106615513936,9.295572504E-05,47.0267763777674,4.892362995E-05,3.900872336364,0.839990974176,2.223479264184,0.295634591388,21.818792109218,15.9583841931853,0,0.839990974176,0,0.295634591388,0,15.9583841931853,52.12813146,5.35003499,3.08701919,-0.17572368,0.71730506,-0.16531595,7.07277611804013,213.456426479277,-0.010462582159553,M
1,2,184.098916940114,3.383730675E-05,47.1094074621811,4.045297021E-05,21.40062557,4.83891706,23.33747535,2.94296438,184.098916940114,3.383730675E-05,47.1094074621811,4.045297021E-05,2.649414515112,0.364896376344,2.23739759736,0.25833651498,151.165402662599,32.7168518613034,0,0.364896376344,0,0.25833651498,0,32.7168518613034,16.96309192,3.26165215,3.02776562,-0.066209,0.38839949,-0.06087662,5.68789010636024,169.232154590385,0.118854480999349,S
2,3,184.09308600497,8.704918538E-05,47.1564836357708,6.391399827E-05,22.81899268,7.16747134,16.10327199,3.23136848,184.09308600497,8.704918538E-05,47.1564836357708,6.391399827E-05,3.485284017408,0.786120605856,2.62823900598,0.469200604752,115.537808632995,33.632241603141,2.344319871804,0.786120605856,0.789658505028,0.469200604752,116.711774196152,33.632241603141,14.95119086,3.0579784,3.07368578,0.13841047,0.23060389,0.13949976,6.60873192273906,143.975205008088,0.029834777148856,S
3,4,184.084661750348,4.104849145E-05,47.0540991651838,3.217002009E-05,25.84556371,5.21254213,26.58814062,3.01450911,184.084661750348,4.104849145E-05,47.0540991651838,3.217002009E-05,2.936334629808,0.3908361879,2.139995882124,0.206671685868,57.6508683006559,16.7802496189148,0,0.3908361879,0,0.206671685868,0,16.7802496189148,21.12201539,3.74784736,3.09365396,0.1388635,0.63225696,0.13976235,5.49557692487092,204.246049973577,0.14235615362472,S
4,5,184.06754676082,4.789413737E-05,47.0425212373674,4.12693738E-05,30.74659003,6.6286655,24.99543272,3.32000603,184.06754676082,4.789413737E-05,47.0425212373674,4.12693738E-05,2.98642110516,0.417621806532,2.662598243196,0.33591542328,66.8715563435468,49.918221248632,1.548658668024,0.417621806532,0.821192723136,0.33591542328,60.2711589303761,49.918221248632,25.72454288,3.57995984,3.18567413,0.11637894,0.64079444,0.12925919,5.22604301592861,214.39926305376,0.17895391352201,S
5,6,184.029955226688,6.420919808E-05,47.0610942403125,5.887992572E-05,17.0510714,5.43093164,16.6185148,3.02495425,184.029955226688,6.420919808E-05,47.0610942403125,5.887992572E-05,3.056738387724,0.658955979072,2.1698078958,0.33348504186,49.2457081881302,25.1515075709866,1.713637871604,0.658955979072,0,0.33348504186,46.7815241117935,25.1515075709866,12.44581467,3.10910407,3.072548,-0.06889852,0.1436667,-0.06827885,3.32877072778688,213.552388123012,0.538680403579278,S
6,7,184.025141227142,3.600894402E-05,47.0668575956232,6.683398627E-05,21.07554433,5.68429187,19.62913819,3.0794214,184.025141227142,3.600894402E-05,47.0668575956232,6.683398627E-05,3.101064085476,0.569372505084,2.238138084708,0.300010814892,173.357096349646,22.7165614460597,0,0.569372505084,0,0.300010814892,0,22.7165614460597,16.83851001,3.27796857,3.08867266,0.06351305,0.27541438,0.06472006,2.97891831507327,210.10473202606,0.61401063053346,S
7,8,184.016827855518,1.291987283E-05,47.0987843504323,1.230015076E-05,101.74098264,6.29673132,83.58393571,3.18119687,184.016827855518,1.291987283E-05,47.0987843504323,1.230015076E-05,2.864634079392,0.111113233812,2.746780399764,0.102580016544,64.0511989344728,37.5892294475006,1.322669922768,0.111113233812,1.03249600236,0.102580016544,45.8030714986248,37.5892294475006,101.07186289,5.63776834,3.05162575,-0.10102947,1.74253842,0.13214724,2.27531633297642,169.332633920924,0.757837147041711,S
8,9,183.995369462943,2.606695774E-05,47.0825713569106,2.018721483E-05,42.42642715,5.36025785,41.37371121,3.01709469,183.995369462943,2.606695774E-05,47.0825713569106,2.018721483E-05,2.891088334116,0.23639677776,2.292823094724,0.149114295144,62.7796350823508,14.2266494039839,0,0.23639677776,0,0.149114295144,0,14.2266494039839,36.46653586,3.79519371,3.02885928,-0.42613033,0.82591743,-0.40209261,1.46775257428673,202.095441201302,0.893141090160031,S
9,10,183.960072315554,0.00020813171773,47.0901550931373,0.00024713368452,6207.71628029,126.03943535,668.87668166,5.18362867,183.962392574029,0.00020813171773,47.0912913761955,0.00024713368452,88.967169921312,2.734549756524,6.006694618044,0.156701170008,49.927608144628,2.1235306153411,88.93107556938,2.734549756524,5.437469777652,0.156701170008,49.9261131416673,2.1235306153411,27912.74350739,249.11960089,5.18362867,-0.04000988,32.45759945,47.51264714,0.127388681577919,310.157431920614,0.999161328560634,M
10,11,183.972683949731,6.310403214E-05,47.04262114702,3.537838123E-05,21.43303786,5.6298811,20.24803081,3.08517726,183.972683949731,6.310403214E-05,47.04262114702,3.537838123E-05,3.043704391632,0.537323315508,2.24811497448,0.29565141372,96.456247217252,23.4559720067684,0,0.537323315508,0,0.29565141372,0,23.4559720067684,16.73843403,3.23563889,3.09605821,0.01154233,0.26427966,0.01442082,2.98104614145412,261.639829492906,0.613555987430483,S
11,12,183.969453452804,4.535449204E-05,47.1432766236516,5.548518698E-05,16.84575898,5.12840626,17.88570504,3.07391072,183.969453452804,4.535449204E-05,47.1432766236516,5.548518698E-05,2.6101299501,0.47532107106,2.332611720324,0.378344902824,13.7670875297937,65.2806992537392,0,0.47532107106,0,0.378344902824,0,65.2806992537392,12.33712834,2.89108423,3.12978705,0.13426185,0.19622229,0.13543161,3.10454911360618,95.5596502085729,0.587066082744664,S
12,13,183.965861636601,6.518208504E-05,47.1313781124721,3.814161303E-05,15.60391382,4.88691074,17.00815306,2.94856867,183.965861636601,6.518208504E-05,47.1313781124721,3.814161303E-05,2.779908150348,0.5532580188,2.133368766576,0.322163878068,86.4909194074397,29.7703117128749,0,0.5532580188,0,0.322163878068,0,29.7703117128749,11.52276759,3.19449121,3.0566855,-0.06161948,0.15694523,-0.0625724,2.38102397576789,93.7138477421181,0.737352636505482,S
13,14,183.961026270661,5.158766438E-05,47.0839396819981,3.328593195E-05,76.39132498,14.00754238,55.27172078,6.43242893,183.961026270661,5.158766438E-05,47.0839396819981,3.328593195E-05,3.408781099536,0.443033517996,2.620968707592,0.273129359796,78.2753022315716,20.6539928057772,2.23852645188,0.443033517996,0.736777053648,0.273129359796,76.3269349774174,20.6539928057772,70.38976349,8.2396608,6.12626036,-0.65726994,1.59056117,-0.59640041,0.472264248162317,275.246826964493,0.988518895592826,S
14,15,183.958880002034,4.313172592E-05,47.117734146221,5.061096773E-05,26.24412156,6.06770788,23.28318266,3.19486491,183.958880002034,4.313172592E-05,47.117734146221,5.061096773E-05,3.114459028512,0.488912781924,2.339521314372,0.280607028984,144.158020675571,22.3022343192812,1.796337004212,0.488912781924,0,0.280607028984,147.019588868648,22.3022343192812,19.92214071,3.45025285,3.15675561,-0.44594185,0.33921853,-0.44667078,1.56286711686403,85.1995019522191,0.879514980399697,S
15,16,183.951779413893,4.052247755E-05,47.1208229284801,5.633774504E-05,23.07999017,5.77954044,21.23019772,3.12195853,183.951779413893,4.052247755E-05,47.1208229284801,5.633774504E-05,3.027983319792,0.505804133628,2.320855220736,0.300445244568,24.1549352834259,25.4199951742276,0,0.505804133628,0,0.300445244568,0,25.4199951742276,18.72877246,3.48605992,3.10211612,-0.31989535,0.21534765,-0.31880174,1.79279219956709,76.4289323965326,0.843804951020776,S
16,17,183.951580888383,3.626039213E-05,47.1456242239871,4.598137964E-05,21.11350954,5.14100312,21.92493123,3.03492026,183.951580888383,3.626039213E-05,47.1456242239871,4.598137964E-05,2.658513671676,0.392585792724,2.341549665972,0.30382659324,10.814894652804,46.8794305606907,0,0.392585792724,0,0.30382659324,0,46.8794305606907,17.42874432,3.59148916,3.07375058,-0.00857386,0.28073362,-0.00845699,3.25911880618811,82.4435028698418,0.553727477504262,S
17,18,183.947578452063,2.35669906E-06,47.1729096400698,2.17259583E-06,431.37615979,5.48645954,417.81825411,3.09939197,183.947578452063,2.35669906E-06,47.1729096400698,2.17259583E-06,2.650926971952,0.020170278216,2.517626468484,0.018207711288,108.631586103037,5.96644632786373,0.60460353522,0.020170278216,0.25470442656,0.018207711288,119.023719327488,5.96644632786373,423.37695687,5.68440442,3.07686923,0.03014769,2.63585639,0.06137459,4.90378498835173,83.0706966526801,0.228412192424224,S
18,19,183.94694171857,1.795447643E-05,46.9973731873797,1.324944577E-05,69.05629558,5.81633585,64.28575412,3.18898719,183.94694171857,1.795447643E-05,46.9973731873797,1.324944577E-05,2.848230187632,0.152292574008,2.438001307116,0.112203487368,87.1408645830334,13.9392760708924,0,0.152292574008,0,0.112203487368,0,13.9392760708924,64.76148553,4.11456384,3.14965405,0.08144404,1.05557808,0.0988468,5.69800589042015,276.242919476944,0.117676210198938,S
19,20,183.936118958584,5.796720198E-05,47.1642997269673,7.369269724E-05,19.74380368,6.32298234,16.53407335,3.21965763,183.936118958584,5.796720198E-05,47.1642997269673,7.369269724E-05,3.080970544104,0.65926584288,2.505438082512,0.443987057592,154.376091645721,42.3742560752717,1.759432933296,0.65926584288,0,0.443987057592,157.840098116373,42.3742560752717,14.05677111,3.10692139,3.12288012,-0.00584579,0.2210824,-0.00523253,4.47854548524962,76.3197777270249,0.302653256250003,S
20,21,183.926850138019,2.624641982E-05,47.1348621644239,3.115813475E-05,30.63620072,5.23110498,31.83605319,3.0943441,183.926850138019,2.624641982E-05,47.1348621644239,3.115813475E-05,2.602592491464,0.264179263428,2.390174236944,0.222451725024,178.107954540628,48.1383279888892,0,0.264179263428,0,0.222451725024,0,48.1383279888892,27.55211108,3.56383425,3.12931843,0.13344534,0.37115674,0.13414183,2.95843646468078,60.9154360635232,0.618383323315193,S
21,22,183.924485834079,2.239314959E-05,47.1455389097471,2.906351213E-05,42.58278169,5.831186,39.04702183,3.16556945,183.924485834079,2.239314959E-05,47.1455389097471,2.906351213E-05,2.863328666544,0.249520235688,2.462039599716,0.185689918692,166.280488979832,23.4183274299861,0,0.249520235688,0,0.185689918692,0,23.4183274299861,38.50004128,3.77410083,3.11532472,-0.110451,1.06597281,-0.07290283,3.57230459010766,64.5644229868795,0.486232423517843,S
22,23,183.922284413431,0.00010078631384,47.1044475423047,5.6788061E-05,71.88938655,13.19609113,23.06071088,3.29229774,183.922284413431,0.00010078631384,47.1044475423047,5.6788061E-05,5.446721819376,0.854961033168,3.699787993524,0.480417189588,92.4780371826883,19.5060452403658,4.795665227712,0.854961033168,2.724220748736,0.480417189588,92.2434429281863,19.5060452403658,40.18332349,5.39210359,3.18451021,-0.40841709,2.45108276,-0.33502207,1.79454070475121,25.0773050296052,0.843519147533234,S
23,24,183.91555687108,5.267542256E-05,47.0631511424146,4.644065259E-05,25.45092745,6.18494176,21.95094251,3.20661077,183.91555687108,5.267542256E-05,47.0631511424146,4.644065259E-05,3.085250612688,0.503470869804,2.42929357668,0.317674422612,53.4275546642428,27.8486742866066,1.756128828276,0.503470869804,0,0.317674422612,50.1574397810829,27.8486742866066,19.92219038,3.57148219,3.13603391,-0.05332051,0.43667379,-0.04740807,2.56209087279504,317.919925987815,0.701175173879243,S
24,25,183.879037967393,3.741625515E-05,47.0161690206999,1.237972692E-05,74.99547097,7.7397021,52.32797534,3.12214729,183.879258932884,3.741625515E-05,47.0161366610238,1.237972692E-05,3.832136915004,0.321014688876,2.003496746328,0.092593152108,9.18797450191297,5.15340061720731,0,0.321014688876,0,0.092593152108,0,5.15340061720731,93.76828925,7.97160962,3.12214729,0.01258561,5.65680466,4.84787006,5.66608718944242,306.838654232532,0.121413339257513,M
25,26,183.877031179443,9.84980199E-06,47.0834934281771,8.31683033E-06,103.47886117,5.34907012,102.37695731,3.06061093,183.877031179443,9.84980199E-06,47.0834934281771,8.31683033E-06,2.695819302648,0.084972595248,2.423699415828,0.0687230568,71.5675659623504,11.923165191928,0,0.084972595248,0,0.0687230568,0,11.923165191928,100.73276519,4.11424842,3.05897993,0.13405462,1.15228693,0.14219621,3.50998649846089,351.889932735126,0.499607162739915,S
26,27,183.876276567576,3.512347502E-05,47.1026209017122,4.351512088E-05,51.37616852,7.94132263,32.0705737,3.30185216,183.876276567576,3.512347502E-05,47.1026209017122,4.351512088E-05,3.421849272156,0.369336053448,3.02631569154,0.297204370884,175.206992797833,36.46963431701,2.329001507412,0.369336053448,1.583653887792,0.297204370884,177.409105887554,36.46963431701,45.03453599,4.42501544,3.06671859,0.10078307,0.90402551,0.11736637,3.56468340445928,10.5473711657436,0.487865623202718,S
27,28,183.852063543981,5.635215494E-05,47.0995066410612,3.338516977E-05,11.50990808,3.77348828,15.8849577,2.63214248,183.852063543981,5.635215494E-05,47.0995066410612,3.338516977E-05,2.498682532248,0.489037812912,1.874541133944,0.262972465632,75.2212430673418,25.9204676704978,0,0.489037812912,0,0.262972465632,0,25.9204676704978,8.46739073,2.61623546,2.95282007,-0.10581259,0.07637669,-0.10590804,4.51779641722266,5.93182672687232,0.295407073373986,S
28,29,183.846978206815,4.13691385E-06,47.033761225117,4.95294213E-06,291.18303997,6.18500463,235.90011061,3.07363296,183.846978206815,4.13691385E-06,47.033761225117,4.95294213E-06,3.183892811928,0.046177958556,2.5061093109,0.029334010248,147.304893774714,2.40877917489466,1.920621966336,0.046177958556,0,0.029334010248,150.409474596423,2.40877917489466,319.82741834,6.35517978,2.97166252,-0.00081789,6.66721553,5.68376026,5.85236110703904,323.543669629518,0.100380696787738,S
29,30,183.846985929712,4.670107516E-05,47.1167241416956,4.410626265E-05,20.69030601,5.32336689,20.69829147,3.06195282,183.846985929712,4.670107516E-05,47.1167241416956,4.410626265E-05,2.747003638644,0.43914998106,2.352304372968,0.322008899796,129.44175450331,41.5021350923249,0.989397899064,0.43914998106,0,0.322008899796,135.024862288573,41.5021350923249,15.34995706,2.95294625,3.0760807,-0.20744484,0.54012651,-0.20596548,4.93313022455567,17.7049367259011,0.223655586091101,S


==> anc/N4244_B_L.csv <==
Source,list,for,N4244_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,184.373583333333,DEC=,37.8071111111111,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,184.540133478897,0.00011121823703,37.7820300650126,7.485659537E-05,122.31178543,35.89880654,78.26232232,15.05080518,184.540133478897,0.00011121823703,37.7820300650126,7.485659537E-05,4.542379515612,1.003439797668,3.187297700172,0.53361586242,113.939850671293,26.8249728386705,3.403530113616,1.003439797668,0.819290584404,0.53361586242,114.969224479679,26.8249728386705,80.58751557,16.19961838,14.28455289,-0.18955564,1.25889994,-0.18654548,8.0387177867248,190.738488860212,0.78862168381097,S
1,1,184.535049898176,8.071278055E-05,37.7155238180773,7.778220888E-05,182.79532027,41.52919648,95.46661561,15.1628132,184.535049898176,8.071278055E-05,37.7155238180773,7.778220888E-05,4.382171478468,0.715231596456,4.047763175352,0.625625277048,53.1638081667064,85.4152358262793,3.107730418956,0.715231596456,2.71900362888,0.625625277048,55.2216548714589,85.4152358262793,128.4780175,14.75629295,13.94720221,-0.18955564,1.60717116,-0.18347669,9.42646465522984,215.609425832993,0.7186189232009,S
2,2,184.524469867071,6.773277725E-05,37.9199877883611,4.872458439E-05,80.75526622,23.24750426,86.18217545,13.88063697,184.524469867071,6.773277725E-05,37.9199877883611,4.872458439E-05,3.304778564484,0.599265012924,2.626649356896,0.375759033048,68.5358644071508,31.5668642273798,0,0.599265012924,0,0.375759033048,0,31.5668642273798,61.32115471,14.5970191,14.25924711,-0.18955565,1.28731801,-0.18550925,9.84639409894818,136.495510041524,0.696312825573621,S
3,3,184.515425079003,3.787345648E-05,37.7877013925483,3.292694664E-05,141.59248683,24.00132249,143.23318028,13.90803471,184.515425079003,3.787345648E-05,37.7877013925483,3.292694664E-05,3.268511358444,0.342941756472,2.801797320708,0.251773842744,58.9159348453697,27.5439023178235,0,0.342941756472,0,0.251773842744,0,27.5439023178235,117.16643384,15.59198433,14.01065583,-0.18955564,2.48808169,-0.19277211,6.8249473737744,189.781339962755,0.843932966440505,S
4,4,184.51357772907,5.66990366E-05,37.7432349095341,4.051854682E-05,142.49859722,28.41825117,118.5538895,14.42674902,184.51357772907,5.66990366E-05,37.7432349095341,4.051854682E-05,3.6477242019,0.481299234264,3.05255256462,0.34259049882,85.8723701877167,30.4289300614033,2.004060401028,0.481299234264,0.26625334356,0.34259049882,90.0751305328561,30.4289300614033,116.7826014,14.59908017,13.94778792,-0.18955564,2.02800447,-0.17438774,7.66605820908167,209.953158632243,0.806260074605006,S
5,5,184.51232995375,8.27539292E-06,37.8253159166703,8.63613875E-06,636.38436087,24.84931997,605.75354444,13.87288322,184.51232995375,8.27539292E-06,37.8253159166703,8.63613875E-06,3.21506808354,0.075826652472,3.027076945884,0.067318322328,34.5351138090217,15.9576931157384,0.901760312556,0.075826652472,0.387141735168,0.067318322328,25.3400202507153,15.9576931157384,613.80507939,15.98391018,13.71842882,-0.18955564,5.84861618,0.06364758,6.66652811614673,170.527229722556,0.850671229153037,S
6,6,184.512403481413,2.233566955E-05,37.9191532968841,1.909229066E-05,341.89392803,29.56142532,288.24394635,15.18808529,184.512403481413,2.233566955E-05,37.9191532968841,1.909229066E-05,3.477773058084,0.191474758584,3.159518209272,0.159329515572,74.5371290637912,23.4812893836336,1.646218616148,0.191474758584,0.91136442546,0.159329515572,82.243250566908,23.4812893836336,316.5059254,16.62349673,14.65832247,-0.18955565,4.26177303,-0.07039635,9.40386605121472,134.324977648994,0.719806381036636,S
7,7,184.512044330375,6.03106117E-05,37.8539329689297,9.444214929E-05,123.98266524,33.37533051,85.72310281,14.84379832,184.512044330375,6.03106117E-05,37.8539329689297,9.444214929E-05,4.189673734272,0.810294172308,3.197960546796,0.495798165756,11.3171472047837,30.1828506072551,2.860682630004,0.810294172308,1.029563386992,0.495798165756,9.14965138842677,30.1828506072551,86.50594244,15.04164518,14.06803585,-0.18955564,2.66125357,-0.17882506,7.13772705624853,156.779719816457,0.830287566428774,S
8,8,184.492933566624,4.256027065E-05,37.7010815825509,7.120456695E-05,76.1571895,22.02091822,85.10515725,13.45164513,184.492933566624,4.256027065E-05,37.7010815825509,7.120456695E-05,3.342433379256,0.618358876056,2.480178204468,0.33492232206,15.0315333097077,24.4215220695542,0,0.618358876056,0,0.33492232206,0,24.4215220695542,57.19594586,13.05070402,14.09423294,-0.18955569,0.97276586,-0.19115475,8.51635949709357,228.295125236123,0.765248502079934,S
9,9,184.492223801907,1.027696981E-05,37.7120215290584,1.091577195E-05,655.38861404,29.13858885,560.46652393,15.10731882,184.492223801907,1.027696981E-05,37.7120215290584,1.091577195E-05,3.49265297772,0.09944137494,3.101588951436,0.079149466368,37.2859682544723,9.85412118117496,1.628602844292,0.09944137494,0.79328868336,0.079149466368,35.0762662517921,9.85412118117496,639.71262085,21.30434608,14.63295212,-0.18955565,7.63847311,-0.01765486,8.01390832897238,225.356151475432,0.789812763913784,S
10,10,184.491178877095,7.772951559E-05,37.6943026038636,6.718030661E-05,150.38413019,38.15662759,70.74405737,14.03377701,184.491613949431,7.772951559E-05,37.6939720475208,6.718030661E-05,3.4182110124,0.853054145928,1.680350500368,0.175624853796,139.607167520814,11.1675886884091,0,0.853054145928,0,0.175624853796,0,11.1675886884091,112.61915793,17.72773304,14.03377701,-0.18955566,1.03935145,-0.18753089,8.7713264335258,230.46745827186,0.752445989881678,M
11,11,184.481424349657,6.197704052E-05,37.8197345612091,6.817271771E-05,119.99827858,30.67563472,94.30820076,15.01171306,184.481424349657,6.197704052E-05,37.8197345612091,6.817271771E-05,3.626621434368,0.605798464644,3.250222609176,0.493002081504,149.004420479656,62.5171624593994,2.036535924744,0.605798464644,1.015902543456,0.493002081504,146.489736073131,62.5171624593994,84.86554094,14.3224593,14.32028694,-0.18955565,2.27450437,-0.17850708,5.16754556189335,171.538741367108,0.90814487219817,S
12,12,184.478026313227,3.082021421E-05,37.7730188103811,3.364117822E-05,224.51017843,29.81310714,185.74958715,15.13170841,184.478026313227,3.082021421E-05,37.7730188103811,3.364117822E-05,3.448814822604,0.288743586624,3.246594979392,0.257339146104,159.886162303258,56.4857197716938,1.68597834354,0.288743586624,1.027318799628,0.257339146104,152.683208917292,56.4857197716938,206.16651631,18.63767833,14.53871482,-0.18955565,5.27315933,-0.03595067,5.35806387720374,202.411240422846,0.901507925644149,S
13,13,184.473187051316,4.079740198E-05,37.9331744494938,7.193475931E-05,136.91538058,29.27655442,111.26687388,14.41164952,184.473187051316,4.079740198E-05,37.9331744494938,7.193475931E-05,4.101022060704,0.632518101216,2.779617196944,0.30234288168,17.6557188780414,16.364381860116,0,0.632518101216,0,0.30234288168,0,16.364381860116,106.26481192,15.32289938,14.18409647,-0.18955565,2.85183251,-0.14957585,8.91444420882966,121.921844032736,0.745166842673275,S
14,14,184.471507721608,0.00011798150977,37.7433504751628,0.00016854232589,204.58434436,53.29077436,71.11431804,14.08090866,184.471507721608,0.00011798150977,37.7433504751628,0.00016854232589,6.981078120336,1.620516809556,3.817532983248,0.644761384164,31.0098487746026,19.5834228769029,6.261816129588,1.620516809556,2.35836098874,0.644761384164,30.7765585441696,19.5834228769029,110.58967817,18.72164796,13.91541082,-0.18955566,4.22504672,-0.16878299,6.01689347512976,219.450538291725,0.877021565380621,S
15,15,184.469940832049,2.575287207E-05,37.8991522327927,2.486541864E-05,243.47253582,26.71266873,223.53505362,14.46324787,184.469940832049,2.575287207E-05,37.8991522327927,2.486541864E-05,3.537495602244,0.253733248728,2.852322716628,0.16647827796,47.5848567017487,13.5766948573987,1.71911707146,0.253733248728,0,0.16647827796,47.9767778810432,13.5766948573987,211.68390376,16.9516228,14.3002635,-0.18955566,7.36492575,0.21657598,7.16494473343674,129.548087718986,0.829079244655062,S
16,16,184.469347631746,3.179962095E-05,37.8017504892872,2.759483046E-05,170.296735,24.52132679,173.09620816,14.2795164,184.469347631746,3.179962095E-05,37.8017504892872,2.759483046E-05,3.198290484348,0.279647785152,2.849643460044,0.221793563088,115.9494669401,30.6529717404185,0,0.279647785152,0,0.221793563088,0,30.6529717404185,149.83598731,16.30150675,14.37439641,-0.18955564,2.93554399,-0.21330227,4.55122522761556,184.023147450007,0.928184191990217,S
17,17,184.467281419703,6.337833701E-05,37.726523384422,5.67454905E-05,97.89674035,26.11507173,90.98007004,14.29090068,184.467281419703,6.337833701E-05,37.726523384422,5.67454905E-05,3.440105964792,0.586934046936,2.897611926732,0.41903413866,54.9657669317593,40.3908544597414,1.514994686964,0.586934046936,0,0.41903413866,56.9276016557009,40.3908544597414,71.70234757,13.78492906,14.1232058,-0.18955565,1.65878976,-0.17823834,6.56736493044382,227.38476689188,0.854828248284427,S
18,18,184.461723495342,9.908266361E-05,37.8042762392418,9.508763325E-05,110.29191587,35.39579621,72.79691627,15.25447029,184.461723495342,9.908266361E-05,37.8042762392418,9.508763325E-05,4.237597912464,0.97950790764,3.312078010128,0.629188323732,47.8924767800388,39.6128427252199,2.898098011368,0.97950790764,1.411147846656,0.629188323732,48.153099177297,39.6128427252199,72.05548694,15.02421429,14.35395643,-0.18955565,1.94588097,-0.18208338,4.18180180650399,182.304100200914,0.939111633933883,S
19,19,184.461081618498,3.273872548E-05,37.8943308432824,3.02167244E-05,241.23852967,29.98334227,190.63284967,14.73105947,184.461081618498,3.273872548E-05,37.8943308432824,3.02167244E-05,3.60477781812,0.29151202464,3.252074855796,0.2401347699,57.3996949204279,32.2013221335077,1.862580780252,0.29151202464,1.250759849616,0.2401347699,61.0808038450797,32.2013221335077,205.57386013,17.76253256,14.06132469,-0.18955565,5.52155961,-0.07428122,6.67610657072628,128.357101787818,0.850267193364177,S
20,20,184.455528081624,1.284583379E-05,37.8655326709782,1.512736474E-05,1904.98739402,108.8501129,708.27279758,14.51334356,184.455587708879,1.284583379E-05,37.8654224983872,1.512736474E-05,5.875861329468,0.132914405268,4.952754528228,0.10314153126,65.419609480366,5.82829204976378,5.004050258844,0.132914405268,3.934235790936,0.10314153126,66.5610610890946,5.82829204976378,1799.88520977,49.88265456,14.51334356,-0.18955568,5.51971698,-0.14858782,5.23115825701781,137.90165191776,0.905951587855314,M
21,21,184.456208291342,8.501076865E-05,37.7656853675992,7.569721367E-05,86.0618784,28.77461762,72.83228335,14.80986867,184.456208291342,8.501076865E-05,37.7656853675992,7.569721367E-05,3.521137054356,0.758064898728,3.108806167968,0.597069312048,120.280469384596,70.6299431945205,1.841217480972,0.758064898728,0.369066435768,0.597069312048,122.80926710805,70.6299431945205,59.54943569,13.44283944,14.32019417,-0.18955565,1.37247423,-0.1816481,4.63982424553473,212.36594061764,0.925440890688864,S
22,22,184.448498208871,8.386925772E-05,37.8673412928066,5.109744525E-05,119.88757337,31.09581892,94.8273465,15.14791015,184.448498208871,8.386925772E-05,37.8673412928066,5.109744525E-05,3.968272960704,0.722532735252,2.951404866792,0.413629060248,77.5048195745066,25.45991809759,0,0.722532735252,0,0.413629060248,0,25.45991809759,85.18783198,14.67037562,14.66815047,-0.18955565,2.66900702,-0.17096833,5.06568954957337,134.465646028139,0.911608806415336,S
23,23,184.446075095363,0.00011244259839,37.7442882034005,0.00010156536009,126.89434281,39.56693647,75.1117232,15.69222551,184.446075095363,0.00011244259839,37.7442882034005,0.00010156536009,4.743329518836,1.13470132608,3.299445819252,0.601999825032,129.835427041548,28.6875392738049,3.676646426832,1.13470132608,1.153687523652,0.601999825032,130.081754012443,28.6875392738049,81.48830572,16.80770272,14.82075186,-0.18955564,2.04637945,-0.1819468,5.10170884507482,227.610946703928,0.910390628399049,S
24,24,184.445429048589,5.315319999E-05,37.7354087063625,0.00011853040956,100.57067046,31.74678255,77.57106966,15.03296039,184.445429048589,5.315319999E-05,37.7354087063625,0.00011853040956,4.29952963914,1.005766793028,2.7934471242,0.448490837988,177.272853493564,22.5560520469161,0,1.005766793028,0,0.448490837988,0,22.5560520469161,65.19334956,12.8862014,14.76075886,-0.18955569,0.88988122,-0.19110676,5.48811083113873,231.597280309559,0.896861108871664,S
25,25,184.444393642718,4.539150025E-05,37.8477541256623,5.283874818E-05,85.71658122,22.54021614,97.92211145,14.17314935,184.444393642718,4.539150025E-05,37.8477541256623,5.283874818E-05,3.009937745124,0.462181105368,2.694115176732,0.367563749508,24.0235183236854,55.6390133048038,0,0.462181105368,0,0.367563749508,0,55.6390133048038,62.99153393,13.64427924,14.73527027,-0.18955565,2.09131895,-0.180578,4.14827715197777,143.973431448457,0.940061966272902,S
26,26,184.440056953501,3.039485614E-05,37.7441550732003,3.056654436E-05,194.57914832,27.07091212,182.86837968,14.98170972,184.440056953501,3.039485614E-05,37.7441550732003,3.056654436E-05,3.249592354152,0.275259793968,3.033322074468,0.24035333472,43.8431382479523,49.9377552678043,1.000202263488,0.275259793968,0.472965537672,0.24035333472,42.9678217827175,49.9377552678043,161.79798667,17.95388818,14.77479418,-0.18955566,2.70546707,-0.25677801,4.92003699785797,230.131969799435,0.916458659660489,S
27,27,184.438250988528,3.771328019E-05,37.7978671384224,4.239070464E-05,120.72825994,24.00612994,126.54973373,14.26282705,184.438250988528,3.771328019E-05,37.7978671384224,4.239070464E-05,3.159207746352,0.378924935436,2.797428415068,0.296259811848,30.6173701387016,39.7828283176378,0,0.378924935436,0,0.296259811848,0,39.7828283176378,97.50638105,15.64017559,14.47779232,-0.18955564,1.86981174,-0.19356111,3.11551210310839,190.234909913961,0.965856648246172,S
28,28,184.436598316707,6.996121628E-05,37.8351581686964,7.481552959E-05,80.09220134,25.04753917,77.6883185,13.91926103,184.436598316707,6.996121628E-05,37.8351581686964,7.481552959E-05,3.654364877568,0.772277670576,2.6134373907,0.39698257662,41.7340377409058,25.2319268710144,1.94849158536,0.772277670576,0,0.39698257662,41.413783658143,25.2319268710144,57.51927941,13.24442607,14.10883124,-0.18955565,1.00168165,-0.18494694,3.42810737831808,150.581591401163,0.958772215240883,S
29,29,184.434764269026,9.184779408E-05,37.8550241900525,4.97119769E-05,187.3006268,39.20628764,108.59683267,15.30033198,184.434764269026,9.184779408E-05,37.8550241900525,4.97119769E-05,4.852767451752,0.78878688822,3.292472693952,0.402086386296,79.3200170084235,18.3734775945516,3.765718356012,0.78878688822,1.29317757696,0.402086386296,80.5636712606186,18.3734775945516,149.79985434,17.87646149,14.47939212,-0.18955565,3.28619535,-0.13951893,4.08294881060865,135.224749755064,0.941893865635235,S
30,30,184.429938216643,6.807053272E-05,37.9063080644889,4.652348388E-05,102.8892265,26.41022105,96.48524946,14.49791856,184.429938216643,6.807053272E-05,37.9063080644889,4.652348388E-05,3.508457179068,0.586408186044,2.815677196128,0.38035443366,76.5203940801441,30.7868650833042,0,0.586408186044,0,0.38035443366,0,30.7868650833042,78.59205604,13.34091202,14.40764572,-0.18955565,1.85019474,-0.19674513,6.52314218543981,114.141375511372,0.856666798881426,S
31,31,184.422183851697,2.69614594E-06,37.7749352807652,2.68762348E-06,2136.06102255,27.19986286,2088.02582733,15.46491489,184.422183851697,2.69614594E-06,37.7749352807652,2.68762348E-06,3.124112086908,0.023477855148,3.03347647854,0.022142780496,46.5814551728961,10.3735255867688,0.482388067404,0.023477855148,0.4388366286,0.022142780496,109.904503794224,10.3735255867688,2122.46176303,22.64397761,15.38121978,-0.18955568,10.76892022,-0.38693321,3.00620453462482,219.94030650327,0.96818253153159,S
32,32,184.422768518251,4.935842597E-05,37.87408258428,5.68978464E-05,111.65711092,26.23220926,103.70710176,14.33578625,184.422768518251,4.935842597E-05,37.87408258428,5.68978464E-05,3.471292824264,0.525594415428,2.873269208088,0.3626125794,33.3128967319378,32.506430677037,1.586831392008,0.525594415428,0,0.3626125794,31.283591593368,32.506430677037,88.04775459,14.18453031,14.18237844,-0.18955565,1.82566578,-0.18119904,4.64522520712271,120.098070848909,0.92527214547487,S
33,33,184.417382069423,5.743904686E-05,37.6861831098243,6.753603985E-05,104.3138523,28.04489178,91.39999476,14.78934488,184.417382069423,5.743904686E-05,37.6861831098243,6.753603985E-05,3.425274571932,0.581847708672,3.086673924744,0.4757538888,18.0666857032048,66.4820823245615,1.523639961612,0.581847708672,0.633849290784,0.4757538888,10.9693235095448,66.4820823245615,76.88043665,13.50334233,14.38464551,-0.18955565,1.99916076,-0.17033105,7.54737259658951,254.005318336216,0.81176056362599,S
34,34,184.417414268816,6.727201062E-05,37.7971911139996,6.506066724E-05,66.70987238,22.02221094,73.58354851,13.41555215,184.417414268816,6.727201062E-05,37.7971911139996,6.506066724E-05,3.2737056831,0.678248332452,2.565423800244,0.41159080638,47.1017662900368,33.7144062197901,0,0.678248332452,0,0.41159080638,0,33.7144062197901,48.91814564,13.9290508,13.92693775,-0.18955565,0.38603608,-0.19034083,2.16149723398829,195.970309510966,0.983456652913906,S
35,35,184.414309775352,5.997618651E-05,37.8467834889576,5.990633295E-05,91.7471291,25.99248579,90.10433979,14.81089727,184.414309775352,5.997618651E-05,37.8467834889576,5.990633295E-05,3.198690343404,0.547397345268,2.94892706646,0.465591309696,45.2330541282264,85.2732599245481,0.819626116068,0.547397345268,0,0.465591309696,45.3794222057987,85.2732599245481,67.2465797,13.28510533,14.76332909,-0.18955565,0.51349372,-0.19229297,3.06453028002863,129.024477990326,0.96695127964944,S
36,36,184.406808358174,5.201750996E-05,37.8134056106447,6.296600186E-05,90.73092353,24.9102735,90.65368684,14.33329275,184.406808358174,5.201750996E-05,37.8134056106447,6.296600186E-05,3.249887033376,0.548410065408,2.852928759348,0.422644064796,158.920388808683,52.3542309729892,0,0.548410065408,0,0.422644064796,0,52.3542309729892,64.29128954,13.12531803,14.37588435,-0.18955565,1.70942769,-0.1756401,1.61960559117603,166.505075665593,0.990686820471851,S
37,37,184.40480250599,4.66603295E-05,37.8352654521352,5.507240295E-05,163.2606787,31.63008195,123.59887467,15.07452741,184.40480250599,4.66603295E-05,37.8352654521352,5.507240295E-05,3.729338139564,0.480646008828,3.281139496692,0.378694933884,157.312305083252,41.414182941111,2.204242621416,0.480646008828,1.130653462752,0.378694933884,154.027251399312,41.414182941111,133.4030704,17.52806463,14.30943394,-0.18955568,2.68099529,-0.15266198,2.24565762155341,131.206146644353,0.982151979816028,S
38,38,184.399210074601,6.84315706E-06,37.9261793866659,6.09812334E-06,877.51842764,26.10589555,830.7890413,14.51794578,184.399210074601,6.84315706E-06,37.9261793866659,6.09812334E-06,3.244095571536,0.058734417888,3.016213604784,0.050873531616,71.7831083037368,10.0975505567347,0,0.058734417888,0,0.050873531616,0,10.0975505567347,842.79190842,20.40750383,14.34297337,-0.18955565,9.8789842,-0.12157487,7.24648486229272,99.6351345202621,0.825439679761837,S
39,39,184.39876773169,3.810590889E-05,37.75901791331,5.769736264E-05,146.08047275,28.9650394,124.79607743,14.91992454,184.39876773169,3.810590889E-05,37.75901791331,5.769736264E-05,3.713130741492,0.495881022276,2.920387308696,0.312560856972,12.2530160851429,22.75258218172,0,0.495881022276,0,0.312560856972,0,22.75258218172,114.36281234,16.05347532,14.56608152,-0.18955564,2.88389583,-0.16039955,3.12295844595093,247.509282977468,0.965695333312757,S
40,40,184.396868732493,3.047829466E-05,37.8228350527041,2.448561973E-05,404.97581117,36.79525281,258.00542024,15.5068971,184.396868732493,3.047829466E-05,37.8228350527041,2.448561973E-05,4.149752454648,0.2663926947,3.504026533572,0.197178435216,68.7841558578935,15.9015681177598,2.786699331288,0.2663926947,1.787786307576,0.197178435216,71.4869837635294,15.9015681177598,405.46692481,23.40661474,14.46108945,-0.18955566,11.87462658,1.36186713,1.45198888577499,139.46975818316,0.992509708027163,S
41,41,184.396284185119,6.80876849E-05,37.8115815563819,5.912008937E-05,131.03681572,31.548221,98.88522479,14.99579766,184.396284185119,6.80876849E-05,37.8115815563819,5.912008937E-05,3.760879415292,0.606172861008,3.264087732264,0.465726635676,61.5112222900974,46.8701202810525,2.154052311912,0.606172861008,1.27348641576,0.465726635676,64.5349302789975,46.8701202810525,98.33731744,14.73958058,14.23762751,-0.18955564,2.5332738,-0.1592809,1.10902060324195,165.996750234206,0.995625275884153,S
42,42,184.394092348179,4.170037987E-05,37.9177438450292,9.329070084E-05,109.51085585,29.13931617,91.74105337,14.58637737,184.394092348179,4.170037987E-05,37.9177438450292,9.329070084E-05,4.104520091064,0.790879580676,2.694146300532,0.353460301704,0.48727519800872,18.6903704125955,0,0.790879580676,0,0.353460301704,0,18.6903704125955,85.50110641,15.66863722,14.50413856,-0.18955565,3.01842101,-0.16099814,6.70867868017538,98.3200874844595,0.848889974880895,S
43,43,184.389960226127,8.411972443E-05,37.7492400438841,8.780874721E-05,242.34606132,44.1975812,111.19494306,14.36696126,184.389960226127,8.411972443E-05,37.7492400438841,8.780874721E-05,6.147882806652,0.970590068532,3.2840885997,0.347267683368,43.419614623336,11.9993353316397,5.313854285892,0.970590068532,1.34457084756,0.347267683368,43.3852395304039,11.9993353316397,177.53503886,24.37655427,14.07167474,-0.18955566,8.62091201,0.16778984,3.55806084520262,257.387071810189,0.955640146495949,S
44,44,184.387838177455,4.694878455E-05,37.8843228718584,7.296623145E-05,100.68562899,26.75304518,92.92435623,14.52117661,184.387838177455,4.694878455E-05,37.8843228718584,7.296623145E-05,3.55481748216,0.62043608286,2.823646371876,0.395070915204,5.79251285019322,30.7274620698894,0,0.62043608286,0,0.395070915204,0,30.7274620698894,72.26982823,14.04717376,14.391886,-0.18955565,1.47178446,-0.19049693,4.68167897786976,98.2902391633163,0.924128664593053,S
45,45,184.387682803864,9.053655168E-05,37.9163824591891,7.370981481E-05,124.50551832,35.48876876,83.36516874,15.51770231,184.387682803864,9.053655168E-05,37.9163824591891,7.370981481E-05,3.940299047592,0.768166853688,3.511275167448,0.624056700672,85.9436040852242,69.94769188687,2.49863409018,0.768166853688,1.75357662696,0.624056700672,91.1918232485914,69.94769188687,88.70237361,15.97927088,14.49875253,-0.18955564,1.55952023,-0.18122445,6.59021179738158,95.8123170837619,0.853874682189399,S
46,46,184.383098716853,7.527223923E-05,37.6870508575745,5.096699832E-05,76.17933475,22.84640316,82.33592076,13.56990987,184.383098716853,7.527223923E-05,37.6870508575745,5.096699832E-05,3.498380004204,0.693707222196,2.450028227868,0.335611695996,63.3775095201867,21.7894097523992,0,0.693707222196,0,0.335611695996,0,21.7894097523992,52.81089126,13.84332325,14.18303327,-0.18955565,0.71899217,-0.18832884,7.21774692010022,266.411128457236,0.826725746880318,S
47,47,184.382663553086,0.00017465232837,37.9333661112531,8.39564896E-05,165.20174326,46.33318951,73.43856266,14.69591081,184.382663553086,0.00017465232837,37.9333661112531,8.39564896E-05,6.3240601464,1.552327018848,3.295222978176,0.537578958024,71.3247154949236,18.1510678160959,5.527259082144,1.552327018848,1.328465476404,0.537578958024,71.786219411817,18.1510678160959,92.22090783,16.41069876,14.47068007,-0.18955565,4.51924734,-0.15836865,7.58749869227736,93.2466141376726,0.809907419028892,S
48,48,184.377840832963,2.775503425E-05,37.8937462272089,2.795779147E-05,189.89737316,25.31078874,189.59802415,14.57761281,184.377840832963,2.775503425E-05,37.8937462272089,2.795779147E-05,3.188345096304,0.256584390552,2.910111365448,0.213771550032,43.8475823386227,35.6624024074295,0.778476865464,0.256584390552,0,0.213771550032,43.2598688323751,35.6624024074295,166.98133821,17.30060472,14.59466148,-0.18955566,1.71001261,-0.25374649,5.20201901188457,92.2208829596896,0.906959116192132,S
49,49,184.374858914696,4.939512312E-05,37.8031663188592,0.00012380428798,128.97118971,34.86394547,87.30556704,14.90965141,184.374858914696,4.939512312E-05,37.8031663188592,0.00012380428798,4.937742971424,1.066177340244,2.771478884052,0.37433609892,169.166017885305,15.9787953085076,0,1.066177340244,0,0.37433609892,0,15.9787953085076,87.01382254,15.45534227,14.76585021,-0.18955564,3.70757334,-0.12342228,0.244290063530208,255.667945989035,0.999787407454414,S
50,50,184.37130690585,1.721025469E-05,37.6907316125002,1.577214133E-05,318.36803158,24.61255574,311.15950552,13.96522575,184.37130690585,1.721025469E-05,37.6907316125002,1.577214133E-05,3.258596629836,0.154695064284,2.908747047276,0.123421232196,56.5357411658272,16.9186273181458,0,0.154695064284,0,0.123421232196,0,16.9186273181458,292.71394844,21.26708888,13.92046579,-0.18955562,7.30236707,0.24073256,6.98360504005762,270.886786668523,0.837067111144821,S
51,51,184.37059721314,5.163259447E-05,37.792980746518,3.079211373E-05,151.41555576,27.22504116,138.57734738,14.64623242,184.37059721314,5.163259447E-05,37.792980746518,3.079211373E-05,3.651081583284,0.440162164332,2.772336934944,0.256875210648,82.5362443693274,17.7289545407617,0,0.440162164332,0,0.256875210648,0,17.7289545407617,127.81206395,15.71905301,14.55080746,-0.18955564,2.38197367,-0.17448987,0.859560314392499,279.480735852291,0.997370317971519,S
52,52,184.370182374114,3.813614062E-05,37.9197037918341,4.260276462E-05,140.87403083,25.98829867,134.530267,14.49969004,184.370182374114,3.813614062E-05,37.9197037918341,4.260276462E-05,3.35204358138,0.388171571112,2.893952532708,0.29030516514,146.484756154437,31.9183260518986,0,0.388171571112,0,0.29030516514,0,31.9183260518986,114.40486766,16.0224012,14.39742027,-0.18955564,3.11342205,-0.14513115,6.75748141253378,88.6349807178629,0.846817070768168,S
53,53,184.366144150559,6.225521791E-05,37.8083651033796,9.149640875E-05,80.18416759,27.22441868,74.50723246,14.83291391,184.366144150559,6.225521791E-05,37.8083651033796,9.149640875E-05,3.561280179156,0.79614411606,2.799454006008,0.496299545892,16.7533267682739,37.5927967128692,0,0.79614411606,0,0.496299545892,0,37.5927967128692,50.20369983,12.03408674,14.73644988,-0.18955566,0.69799643,-0.19037998,0.36058654984917,12.0460432414729,0.999536856570005,S
54,54,184.36495021066,4.490426737E-05,37.7368570396606,4.199276549E-05,95.79958197,21.97901642,107.84025479,13.69136333,184.36495021066,4.490426737E-05,37.7368570396606,4.199276549E-05,3.024772924752,0.406185426288,2.720693036592,0.326572465896,54.0748277075596,50.928847425559,0,0.406185426288,0,0.326572465896,0,50.928847425559,75.61185099,13.65607084,14.1694245,-0.18955565,1.27060218,-0.19458783,4.23508322906263,275.550634277659,0.937586993377961,S
55,55,184.363390634486,5.250533844E-05,37.8503433537307,5.529847944E-05,124.00441892,28.056429,104.98423183,14.46817787,184.363390634486,5.250533844E-05,37.8503433537307,5.529847944E-05,3.398726829096,0.480168750096,3.219483759192,0.432800880228,29.9810282951093,106.06329383375,1.435355936028,0.480168750096,1.148649125436,0.432800880228,18.4110409446047,106.06329383375,94.19297187,13.27886577,13.95815252,-0.18955565,1.75873197,-0.18863902,2.63852701438949,79.4543719521571,0.975422720881286,S
56,56,184.36239834327,5.020729638E-05,37.7340242569591,7.512324503E-05,65.5156488,21.64333333,74.75588624,13.49899451,184.36239834327,5.020729638E-05,37.7340242569591,7.512324503E-05,3.185743512708,0.647906375772,2.548463903172,0.408591279252,13.7068075120031,36.0732160969021,0,0.647906375772,0,0.408591279252,0,36.0732160969021,42.80348002,10.68121158,14.12777146,-0.18955568,0.35151436,-0.1885075,4.41718129960567,276.901042453202,0.932245023872029,S
57,57,184.360636388259,6.272713143E-05,37.830482514586,7.684013626E-05,132.93761436,31.86253962,99.98357,14.87220104,184.360636388259,6.272713143E-05,37.830482514586,7.684013626E-05,4.297023031608,0.7607701017,2.866427004204,0.358218777564,35.834262993168,18.2369500388467,2.986650581832,0.7607701017,0,0.358218777564,35.2947746177538,18.2369500388467,94.91890305,16.27824187,14.48866351,-0.18955564,2.14933425,-0.19260558,1.5306751948539,66.3694459640267,0.991678438641991,S
58,58,184.353749755741,7.593304228E-05,37.7970339034857,9.297456322E-05,92.86650092,30.66899815,73.87495994,15.09026843,184.353749755741,7.593304228E-05,37.7970339034857,9.297456322E-05,3.754524904236,0.834687287784,3.101673940092,0.582139066032,152.647013580732,47.8818096058841,2.25198847584,0.834687287784,0.329564415204,0.582139066032,150.69719973256,47.8818096058841,62.39815686,13.22858457,14.48899002,-0.18955565,1.19116589,-0.183485,1.11789419733938,327.263376962995,0.995555103898325,S
59,59,184.34060863541,1.349369683E-05,37.7990830218245,1.412795495E-05,362.86900623,24.51139358,369.67126867,14.32182405,184.34060863541,1.349369683E-05,37.7990830218245,1.412795495E-05,3.090280452408,0.122720026104,2.942561954484,0.111217555008,31.031017782569,32.7986460902459,0,0.122720026104,0,0.111217555008,0,32.7986460902459,333.45863365,17.35179367,14.39587959,-0.18955565,4.76704008,-0.41208591,1.63577068741436,342.884348739969,0.990500639688327,S
60,60,184.340943966271,5.972196145E-05,37.9228612234481,8.985398866E-05,84.08426155,25.86220723,80.53031548,14.06343386,184.340943966271,5.972196145E-05,37.9228612234481,8.985398866E-05,3.889549833012,0.845463582072,2.48683051512,0.34891092756,28.4286407056695,19.2091236165028,0,0.845463582072,0,0.34891092756,0,19.2091236165028,56.64192912,13.92123143,14.44455302,-0.18955565,1.25457723,-0.18495854,7.1150107642092,77.4598851319213,0.831293524427608,S
61,61,184.337540580579,8.260623972E-05,37.7246102125616,5.386728323E-05,90.58763494,27.29874405,84.71750402,14.90908363,184.337540580579,8.260623972E-05,37.7246102125616,5.386728323E-05,3.593544992712,0.718893843696,2.756528392968,0.42675281064,73.6627076516975,30.4557515241958,0,0.718893843696,0,0.42675281064,0,30.4557515241958,60.66410132,12.56744427,14.86774454,-0.18955565,1.44916601,-0.1857404,5.2369454335111,289.063909538448,0.905750917424772,S
62,62,184.336582413798,4.859024976E-05,37.8401629545857,4.797959686E-05,125.72509856,27.25779349,117.29627099,14.98151718,184.336582413798,4.859024976E-05,37.8401629545857,4.797959686E-05,3.3679336473,0.458705939976,2.948245640244,0.353131134624,133.56020658594,41.5066678719639,1.538107268364,0.458705939976,0,0.353131134624,133.809995776837,41.5066678719639,105.38845978,17.22787268,14.78607737,-0.18955564,3.62728042,-0.1123517,2.64724996161739,48.5256381834408,0.975261443246563,S
63,63,184.333872996531,0.00010674696878,37.8359234238188,0.00010537703533,418.30611533,65.94380951,114.65260865,14.41104618,184.333872996531,0.00010674696878,37.8359234238188,0.00010537703533,8.14699357128,1.189739780352,4.148607071628,0.448818585156,134.482820469644,11.810590275442,7.576050642084,1.189739780352,2.766066436872,0.448818585156,134.488230572238,11.810590275442,259.37616786,27.64710985,14.82627522,-0.18955568,11.83865334,-0.0258395,2.55554358693606,42.5802826332476,0.97693132225,S
64,64,184.334197199521,6.990983389E-05,37.9137202319526,5.405357037E-05,120.69230663,30.2087651,98.0659273,15.11174441,184.334197199521,6.990983389E-05,37.9137202319526,5.405357037E-05,3.624900135768,0.595293288804,3.14525239074,0.454792696596,81.58874424928,47.3851541930485,1.95263759106,0.595293288804,0.826384831848,0.454792696596,86.7264161400188,47.3851541930485,92.16279341,15.52247535,14.51774369,-0.18955564,2.17327988,-0.17043247,6.66309255616622,73.7512090847993,0.850816040284748,S
65,65,184.320573469919,3.390290264E-05,37.9201603592649,3.639118869E-05,140.59756459,24.06988161,142.45322355,14.01312684,184.320573469919,3.390290264E-05,37.9201603592649,3.639118869E-05,3.097387985004,0.312157177056,2.951889881184,0.283431411972,21.3268250228767,84.7748801800282,0,0.312157177056,0,0.283431411972,0,84.7748801800282,122.20748268,15.34925739,14.06569299,-0.18955564,3.3534277,-0.12508617,7.23281144729973,69.7021276862795,0.826052038080464,S
66,66,184.318760089521,3.783051697E-05,37.6860331584728,3.01682949E-05,151.25482141,24.6721478,152.14768079,14.25168626,184.318760089521,3.783051697E-05,37.6860331584728,3.01682949E-05,3.259169565804,0.327936511044,2.825708200236,0.246403191708,71.5127463333202,28.4217194655735,0,0.327936511044,0,0.246403191708,0,28.4217194655735,126.11889367,17.12703159,14.32732915,-0.18955564,2.52102222,-0.18510495,7.71626740538161,289.715943038705,0.803915772695756,S
67,67,184.318152827501,9.260436939E-05,37.8211803222459,6.540009586E-05,85.13959837,28.54121379,75.1080755,15.03593352,184.318152827501,9.260436939E-05,37.8211803222459,6.540009586E-05,3.628154151864,0.807493947984,2.894334062364,0.521173873188,107.81985216428,40.0933468102115,0,0.807493947984,0,0.521173873188,0,40.0933468102115,57.95014682,14.03667188,14.75472436,-0.18955569,1.03606965,-0.18492665,2.75969558093624,17.8284755959717,0.973136624078906,S
68,68,184.317411108605,6.096285439E-05,37.7953993057627,6.331604383E-05,89.7274807,26.16227033,87.13222277,14.80130985,184.317411108605,6.096285439E-05,37.7953993057627,6.331604383E-05,3.191048495892,0.559773704124,2.989528511148,0.491774861952,36.4187896094097,108.938745721856,0.803837459016,0.559773704124,0,0.491774861952,29.4517144462837,108.938745721856,68.23410894,14.70943177,14.70720053,-0.18955565,2.11097654,-0.18548094,2.75419392092086,345.235264489967,0.973242561217007,S
69,69,184.313682972808,7.068014592E-05,37.7520278460637,5.335202208E-05,100.65467924,27.41770981,90.77550525,14.71890544,184.313682972808,7.068014592E-05,37.7520278460637,5.335202208E-05,3.4557905718,0.601850440872,2.972401772436,0.44872475022,98.0800229413759,46.9765025303641,0,0.601850440872,0,0.44872475022,0,46.9765025303641,73.14073492,13.91052727,14.43344627,-0.18955565,1.67728331,-0.1848996,4.35799438402453,310.697166728151,0.934003491545365,S
70,70,184.312274249003,7.032275094E-05,37.9154695155511,5.983607316E-05,99.03629413,27.31792228,85.04755756,14.21351767,184.312274249003,7.032275094E-05,37.9154695155511,5.983607316E-05,3.44421887778,0.601442490204,3.13207395228,0.50096582496,103.800871711655,74.856801008373,1.660784691132,0.601442490204,0.61441980552,0.50096582496,110.058954952275,74.856801008373,72.04558309,13.09538641,13.76528689,-0.18955565,3.02554099,-0.16762097,7.12067207182409,65.9486008125774,0.831043037149328,S
71,71,184.307326243021,3.647324431E-05,37.7365339671616,4.005333488E-05,191.11857649,29.4586144,157.08273201,14.8414377,184.307326243021,3.647324431E-05,37.7365339671616,4.005333488E-05,3.640987256688,0.370140923592,3.09560180868,0.271826755416,35.8708307331582,25.6324907987823,1.92717763254,0.370140923592,0.76728824208,0.271826755416,34.2085040351225,25.6324907987823,158.2887075,18.33566978,14.30312659,-0.18955566,7.20718344,0.28813261,5.27321106299669,306.59837973498,0.904489107241166,S
72,72,184.30652789781,1.14665536E-05,37.9146206691789,1.102956324E-05,473.96717402,24.9409722,457.49591678,14.05905871,184.30652789781,1.14665536E-05,37.9146206691789,1.102956324E-05,3.164729252292,0.099312254784,3.032597093724,0.091261263528,58.6679647747351,29.7836885746782,0.734690045592,0.099312254784,0.36820187064,0.091261263528,79.5280388336688,29.7836885746782,454.64631917,20.52711085,13.94331048,-0.18955564,6.70050167,0.12363164,7.19024315783262,63.8037388311605,0.827953180736616,S
73,73,184.305802389018,3.114634838E-05,37.7434529998972,3.763796505E-05,175.12403864,27.26087725,163.23332387,14.98634911,184.305802389018,3.114634838E-05,37.7434529998972,3.763796505E-05,3.331937393892,0.322680800844,2.98283925006,0.259613694792,165.410531742394,35.4746270817562,0,0.322680800844,0,0.259613694792,0,35.4746270817562,150.91915581,16.75320886,14.77269961,-0.18955564,3.32754053,-0.13713722,4.99215665235861,310.105101003905,0.914072571882188,S
74,74,184.305450596885,8.712264802E-05,37.7173742117099,7.191177487E-05,82.6762854,27.54923741,71.4137333,14.34680845,184.305450596885,8.712264802E-05,37.7173742117099,7.191177487E-05,3.579675820452,0.780996699612,2.996025659316,0.554226329088,62.4784014203931,50.0042300702186,1.820872428732,0.780996699612,0,0.554226329088,65.3261202022966,50.0042300702186,52.84607045,12.00286386,13.96891912,-0.18955565,1.50437324,-0.18182793,6.27965990414255,300.994383578362,0.866617429310823,S
75,75,184.305299840784,7.20018689E-05,37.6692103563186,0.00011451629157,113.46914965,35.39687571,74.61023703,15.19278396,184.305299840784,7.20018689E-05,37.6692103563186,0.00011451629157,4.30965358452,0.979408972296,3.269096590176,0.596463568128,170.352892075711,34.7773861421447,3.067515230436,0.979408972296,1.146134158056,0.596463568128,168.402807443425,34.7773861421447,62.52621931,13.08395064,14.33057514,-0.18955569,2.9226901,-0.15613098,8.88579132142097,291.405403062572,0.746629348734748,S
76,76,184.303752177194,2.191397923E-05,37.7793635059052,2.069865343E-05,241.14228855,25.18369474,245.88449394,14.72727698,184.303752177194,2.191397923E-05,37.7793635059052,2.069865343E-05,3.059331134616,0.186012130068,2.969650130076,0.1752157458,81.2642975842146,82.7165130363026,0,0.186012130068,0,0.1752157458,0,82.7165130363026,208.33868692,18.41780118,14.80266292,-0.18955566,3.29998556,-0.39915966,3.70595886659167,333.326617060592,0.951943557594072,S
77,77,184.301440969002,8.334046563E-05,37.709314742914,7.841721405E-05,103.65426871,32.07716407,79.02099543,15.36639782,184.301440969002,8.334046563E-05,37.709314742914,7.841721405E-05,3.696318425052,0.756176232492,3.287497643676,0.607674422484,53.1630205077059,71.6279368110884,2.029251317292,0.756176232492,1.347494643684,0.607674422484,55.2221871625929,71.6279368110884,71.2062678,14.24483101,14.59439409,-0.18955565,1.14060197,-0.18612734,6.79278951934038,300.273286208511,0.845310347239153,S
78,78,184.300865873299,6.187962271E-05,37.8667595811782,7.336071055E-05,77.02424685,25.18859548,77.48074143,14.58218671,184.300865873299,6.187962271E-05,37.8667595811782,7.336071055E-05,3.166926331284,0.622082217204,2.90794018356,0.52436466252,177.409789047375,93.0978784583162,0,0.622082217204,0,0.52436466252,0,93.0978784583162,54.17263189,12.96456121,14.62377895,-0.18955565,0.83004443,-0.19066667,4.96808190315617,46.1081790585371,0.914872437109017,S
79,79,184.299806151633,6.784321169E-05,37.8245105008479,0.00010177712653,110.70337736,33.77521729,80.17121284,15.51759486,184.299806151633,6.784321169E-05,37.8245105008479,0.00010177712653,4.08420832788,0.883869028632,3.132016626096,0.542195538336,15.9058330765869,34.007382622902,2.695806636624,0.883869028632,0.828329058612,0.542195538336,13.7510846631951,34.007382622902,70.87108401,14.2488904,14.78452941,-0.18955565,2.39790279,-0.1790705,3.64947917276655,16.6447262241666,0.953371736048233,S
80,80,184.291361984938,2.332665966E-05,37.9034964232608,2.08612417E-05,257.08815307,26.03670671,243.04851016,14.46077437,184.291361984938,2.332665966E-05,37.9034964232608,2.08612417E-05,3.268149484788,0.202763176524,2.998315743516,0.17107532154,114.26459394238,29.152286331108,1.28397894282,0.202763176524,0,0.17107532154,119.387463877315,29.152286331108,238.85117509,16.64691482,14.28746236,-0.18955566,2.86334557,-0.19220201,6.97255605797905,56.0635513293952,0.837549003313182,S
81,81,184.290364399511,2.050824841E-05,37.7481977708666,1.927219338E-05,487.97157883,34.69340064,337.59917043,15.54404752,184.290364399511,2.050824841E-05,37.7481977708666,1.927219338E-05,3.731958106452,0.174617588268,3.587948467092,0.162562533876,104.758060536094,48.4550367697793,2.202179953716,0.174617588268,1.847835192996,0.162562533876,115.090529292535,48.4550367697793,615.23464975,25.29416557,14.54377889,-0.18955565,17.31896191,22.09755439,5.29811515256425,318.175656146519,0.903618320578969,S
82,82,184.281885979722,8.50859586E-05,37.9032193920171,6.886453657E-05,89.38454199,29.09645961,77.09330398,15.16238912,184.281885979722,8.50859586E-05,37.9032193920171,6.886453657E-05,3.513948746364,0.737211300984,3.056613868872,0.563567547708,71.251012426641,61.3339026831319,1.709623362924,0.737211300984,0.480725745804,0.563567547708,76.2094052096824,61.3339026831319,57.23754647,14.37245736,14.72515214,-0.18955565,1.22306892,-0.18413152,7.21964803680403,53.0364193555344,0.826640781009262,S
83,83,184.280094163555,7.336046902E-05,37.7855803214106,5.415531155E-05,71.29887471,23.04977246,76.37750187,13.87132604,184.280094163555,7.336046902E-05,37.7855803214106,5.415531155E-05,3.170987499924,0.622603595628,2.727171008208,0.458142242544,85.9246391906019,52.230024113866,0,0.622603595628,0,0.458142242544,0,52.230024113866,48.83096292,12.95080262,14.1847413,-0.18955565,0.9893472,-0.1858168,4.61689352456318,343.779859223583,0.926155393090774,S
84,84,184.270446601447,6.086386273E-05,37.8392632848497,4.476728693E-05,164.11531802,32.62980205,123.11951267,15.4234099,184.270446601447,6.086386273E-05,37.8392632848497,4.476728693E-05,3.851238130164,0.52189600644,3.206355328152,0.371308656312,102.289908934498,30.51586605796,2.387530955592,0.52189600644,0.935762097672,0.371308656312,105.439142278131,30.51586605796,128.81363936,16.78713602,14.66743015,-0.18955564,3.60301874,-0.12954646,5.25500815598326,21.5686918766234,0.905123377197433,S
85,85,184.266826079618,4.752965774E-05,37.9249785060637,5.536628945E-05,79.28935956,22.17455291,91.76003663,14.07462879,184.266826079618,4.752965774E-05,37.9249785060637,5.536628945E-05,2.953462443876,0.474382418904,2.710319885388,0.396999684432,15.3097711120731,75.1163199155035,0,0.474382418904,0,0.396999684432,0,75.1163199155035,61.79124935,13.96250128,14.67675975,-0.18955565,1.08161669,-0.18598422,8.69393897951897,54.4666614963174,0.756354600627291,S
86,86,184.266220184726,3.97664936E-06,37.7590427175637,3.97074478E-06,1300.59094212,24.81651598,1293.35399731,14.27458491,184.266220184726,3.97664936E-06,37.7590427175637,3.97074478E-06,3.055758568488,0.033765667272,3.048556090248,0.03360702348,125.744383020477,179.934256925366,0.599728498128,0.033765667272,0,0.03360702348,134.269896275881,179.934256925366,1261.27792723,23.48844769,14.25478422,-0.18955568,8.77570437,-0.75185244,5.85133636943666,330.501757551127,0.883393406521329,S
87,87,184.26470032962,7.414424697E-05,37.8737472234327,5.514657004E-05,67.76064551,22.89914413,79.39481193,14.44546829,184.26470032962,7.414424697E-05,37.8737472234327,5.514657004E-05,3.231895643532,0.683307536544,2.446347498408,0.38303483094,61.6608260833151,29.6421181073266,0,0.683307536544,0,0.38303483094,0,29.6421181073266,45.90536768,12.94895731,15.31908856,-0.18955566,0.55863831,-0.19164779,6.52710405087689,37.8073754348401,0.85650247280631,S
88,88,184.264109709188,0.00011296790787,37.891286205538,5.557787539E-05,113.61682696,35.08710282,86.0747023,16.48489176,184.264109709188,0.00011296790787,37.891286205538,5.557787539E-05,4.240917658836,0.9594779706,2.883351130632,0.467458979832,85.9036261706937,24.3615807631967,0,0.9594779706,0,0.467458979832,0,24.3615807631967,75.44227667,15.64925661,16.03328383,-0.18955568,4.38294546,-0.15108283,7.23937189391258,44.2718660082762,0.825758333423459,S
89,89,184.263990025977,4.806462495E-05,37.8303063923438,3.616035062E-05,161.71972971,28.84771805,139.81010652,15.04445248,184.263990025977,4.806462495E-05,37.8303063923438,3.616035062E-05,3.54545345934,0.410828411196,3.022334067456,0.302015634804,100.79741324348,29.5572020492367,0,0.410828411196,0,0.302015634804,0,29.5572020492367,138.39761662,16.44128465,14.63378157,-0.18955564,4.75028946,-0.03868852,5.37763248497009,15.0323051525968,0.900814701009227,S
90,90,184.260275276616,4.254246708E-05,37.8782194695771,4.514389342E-05,6282.79199076,153.77435867,1270.58460307,16.08287494,184.262567320186,4.254246708E-05,37.8796139530196,4.514389342E-05,21.634877453364,0.512071715016,6.164096221872,0.119620117332,46.8261858445723,1.71135643868773,21.412816146144,0.512071715016,5.386882082868,0.119620117332,46.8287991318821,1.71135643868773,7426.99162858,147.06872615,16.08287494,-0.18955565,21.4884767,30.00688594,6.85758798123743,38.5086159465826,0.842529970257467,M
91,91,184.261438044513,5.346611605E-05,37.826112957685,5.348891017E-05,111.83536977,26.35219601,104.92928571,14.47211562,184.261438044513,5.346611605E-05,37.826112957685,5.348891017E-05,3.505651032492,0.53756172486,2.816460118584,0.349393292496,134.961379349273,28.2832142220177,1.820071009728,0.53756172486,0,0.349393292496,134.954149417787,28.2832142220177,88.59883234,16.00571888,14.38242998,-0.18955564,2.28444583,-0.17359068,5.43642786701046,12.1401378388206,0.898719049900291,S
92,92,184.25807642741,0.00019653250587,37.8354755537798,0.00020082440829,525.0132167,72.39148169,107.25572861,14.56377595,184.259470105626,0.00019653250587,37.8345405103334,0.00020082440829,10.821330216684,2.3750221266,2.221551012276,0.182877330456,134.302930368395,6.96373300362828,10.398278509812,2.3750221266,0,0.182877330456,134.306006902929,6.96373300362828,404.62666128,50.10642498,14.56377595,-0.18955565,3.4332038,-0.1767323,5.73295233948949,17.304327031353,0.887860916459266,M
93,93,184.254299076783,5.417340798E-05,37.9030473278273,1.07402506E-05,574.14980964,62.50198512,388.43584198,18.56993185,184.254650168396,5.417340798E-05,37.9026984733072,1.07402506E-05,5.812365914424,0.460745676828,2.284280589168,0.083133510696,175.226984461952,3.48759911695646,0,0.460745676828,0,0.083133510696,0,3.48759911695646,648.68859263,38.3422932,18.56993185,-0.18955564,23.08016883,26.78724559,8.06640519297626,45.5650172641118,0.78728967567113,M
94,94,184.25361970848,4.963781486E-05,37.8969138916804,6.763371653E-05,224.36870065,42.93819426,139.80402112,17.80665659,184.25361970848,4.963781486E-05,37.8969138916804,6.763371653E-05,4.209532624332,0.573567629904,3.531824711316,0.4205075787,2.21670967648746,32.5115615407718,2.905914660228,0.573567629904,1.792425269484,0.4205075787,179.028509488941,32.5115615407718,181.75518825,20.47287937,16.58241126,-0.18955566,4.19388061,-0.12624753,7.83155012504574,43.5093904227779,0.798494762476037,S
95,95,184.246262040441,2.36456662E-05,37.8708276016291,1.747140079E-05,656.95827731,42.25671616,387.91179474,16.85552127,184.246262040441,2.36456662E-05,37.8708276016291,1.747140079E-05,4.32959297112,0.200991543696,3.62366428212,0.14737901364,83.7432814312488,10.9249622189715,3.070768905072,0.200991543696,1.977342300756,0.14737901364,86.7046088683874,10.9249622189715,985.93854892,40.32141634,15.64200466,-0.18955565,28.59040796,39.71049955,7.14231426918398,32.4005260435391,0.830084149131401,S
96,96,184.247778722091,3.393403117E-05,37.6692336968238,3.762470601E-05,156.40225861,26.13600228,151.03857305,14.72822501,184.247778722091,3.393403117E-05,37.6692336968238,3.762470601E-05,3.216641929668,0.325542908664,2.982247091064,0.280196803188,23.0705000631533,54.1343449260663,0,0.325542908664,0,0.280196803188,0,54.1343449260663,130.91982128,15.95338914,14.61930424,-0.18955564,1.96803876,-0.1921133,10.2014269605586,305.851626587045,0.677128163906901,S
97,97,184.247626462791,7.970486099E-05,37.9296680597166,6.29085056E-05,89.41428715,27.54616588,85.35927605,15.17229538,184.247626462791,7.970486099E-05,37.9296680597166,6.29085056E-05,3.657716904528,0.760575575448,2.652998700528,0.403093582596,57.145276089777,25.9006396875083,0,0.760575575448,0,0.403093582596,0,25.9006396875083,59.8576972,12.92848002,15.29486326,-0.18955565,1.06487187,-0.19133383,9.46920174891251,50.9854386138266,0.716369514650187,S
98,98,184.245336841316,1.160404604E-05,37.9125517665413,9.27011197E-06,10002.51884946,136.18025066,4048.1591666,23.57899211,184.246016616924,1.160404604E-05,37.9128545562415,9.27011197E-06,10.129791958956,0.122170620996,3.800576663712,0.030447792072,37.6791431284862,0.75549741183701,9.64686576006,0.122170620996,2.336282120952,0.030447792072,37.6316654467742,0.75549741183701,10274.57335946,96.68716871,23.57899211,-0.18955564,42.42551222,30.18229654,8.77104475785791,46.2001532771649,0.752460251784895,M
99,99,184.243857514643,8.098499735E-05,37.7248884551967,0.00011434753135,118.0889459,36.73185557,76.78840304,15.57884913,184.243857514643,8.098499735E-05,37.7248884551967,0.00011434753135,4.496948681868,1.047749142132,3.168006801444,0.559662482628,153.246142376087,28.3389521708993,3.345238253484,1.047749142132,0.728955109548,0.559662482628,152.309394654839,28.3389521708993,78.64898377,15.49161857,14.80050832,-0.18955565,1.39841154,-0.18562413,7.88656542059265,321.317940709439,0.79588915125475,S
100,100,184.229721997822,0.00010723779871,37.6700867458541,5.959706108E-05,95.6975573,30.3470315,74.44586853,14.59596366,184.229721997822,0.00010723779871,37.6700867458541,5.959706108E-05,4.042505816316,0.910443054204,2.945784548376,0.502786017,93.6573271903334,29.4006029647596,0,0.910443054204,0,0.502786017,0,29.4006029647596,64.36043905,12.33397704,14.12820257,-0.18955569,1.09908797,-0.19104776,10.6858346592473,309.745869598978,0.650543104459053,S
101,101,184.215683481569,7.93969962E-06,37.9106134307299,8.01354784E-06,825.09989359,29.4484617,755.28136812,16.01588939,184.215683481569,7.93969962E-06,37.9106134307299,8.01354784E-06,3.26218276926,0.0708567372,3.102276412008,0.064223239608,42.1917804142869,17.4446054173333,1.041573538224,0.0708567372,0.802639874592,0.064223239608,38.6423456946512,17.4446054173333,1008.05592116,27.51245342,15.69615233,-0.18955565,28.26122727,41.68389569,9.72190603943814,39.7491715926817,0.702971475694029,S
102,102,184.208216647715,9.869716581E-05,37.7937627722773,8.379233041E-05,110.8162306,32.79673985,74.85470653,14.28498623,184.208216647715,9.869716581E-05,37.7937627722773,8.379233041E-05,4.409559859716,0.96899702058,3.110136455808,0.515434723668,53.3373309896605,26.620790774888,3.14607222846,0.96899702058,0.82618117254,0.515434723668,53.8653646877847,26.620790774888,73.23763295,13.94487818,13.622197,-0.18955565,1.40821942,-0.18488512,7.8806742230143,354.217733701404,0.7961687360991,S
103,103,184.207556753054,4.558600935E-05,37.8496068785968,4.716522473E-05,112.29804466,25.00288584,113.2282683,14.47997835,184.207556753054,4.558600935E-05,37.8496068785968,4.716522473E-05,3.2181838929,0.43705668402,2.854940180328,0.343792341396,40.7423561732142,45.7073244464549,0,0.43705668402,0,0.343792341396,0,45.7073244464549,86.51130471,14.37704365,14.54910944,-0.18955565,1.83055079,-0.20289208,8.27100084389078,18.0062249428787,0.777358118298205,S
104,104,184.206931041857,5.594371697E-05,37.871059382961,6.002198668E-05,110.21503556,27.53016825,98.11652507,14.65112143,184.206931041857,5.594371697E-05,37.871059382961,6.002198668E-05,3.476646463752,0.557083092672,2.993152581576,0.416511336816,37.707667425923,43.4669291871661,1.593188421012,0.557083092672,0,0.416511336816,36.09819075938,43.4669291871661,83.13577743,14.49906485,14.32730551,-0.18955565,1.58088244,-0.1952972,8.77948686829023,25.9656086677188,0.752032696635925,S


==> anc/N4244_C_C.csv <==
Source,list,for,N4244p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998970000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,184.373583333333,DEC=,37.8071111111111,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,184.481380700485,6.118811077E-05,37.8196796541945,4.021521492E-05,25.23656819,5.51218556,18.64521622,2.56881939,184.481380700485,6.118811077E-05,37.8196796541945,4.021521492E-05,3.430617738408,0.527463674568,2.650470221448,0.32721635106,103.438664623511,24.8824157907559,2.185668478548,0.527463674568,0.755114248692,0.32721635106,104.001870167355,24.8824157907559,20.32234002,2.981341,2.45236697,-0.03322092,0.54894207,-0.02515092,5.1650187685411,171.571544325178,0.187850253076066,S
1,1,184.480351921096,4.110607978E-05,37.8255918680995,5.161494929E-05,10.11214901,3.29505324,13.21536683,2.2549081,184.480351921096,4.110607978E-05,37.8255918680995,5.161494929E-05,2.432472125472,0.449474335632,2.113239666024,0.332959165884,19.972910418379,52.1206525786806,0,0.449474335632,0,0.332959165884,0,52.1206525786806,7.20739039,2.1772638,2.4523672,-0.03322092,0.08274054,-0.0332634,5.1807579703998,167.608558680826,0.18553561624287,S
2,2,184.475568959754,2.927602167E-05,37.8507078776605,2.616784581E-05,33.31907183,4.71676375,29.64661448,2.51336209,184.475568959754,2.927602167E-05,37.8507078776605,2.616784581E-05,2.896322446152,0.258026956884,2.606773688424,0.21030280506,118.238335079862,34.4776418088629,1.214817385752,0.258026956884,0.511256615688,0.21030280506,126.311032467568,34.4776418088629,29.43269947,3.20484499,2.45236674,-0.03322091,0.69738746,-0.01568449,5.49563544716263,151.54563646987,0.142353358398035,S
3,3,184.469956477986,5.601699633E-05,37.8991882932655,5.447864536E-05,18.35648932,4.76673384,16.05865537,2.47941458,184.469956477986,5.601699633E-05,37.8991882932655,5.447864536E-05,3.253036641696,0.583380513864,2.36061048456,0.31379159934,46.5067277210536,22.8108676516359,1.985743193436,0.583380513864,0,0.31379159934,43.5945998716815,22.8108676516359,13.2970798,2.70337478,2.45236697,-0.03322092,0.48576965,-0.0300844,7.16708396336201,129.541623142418,-0.01950179875222,S
4,4,184.469347214822,1.301855959E-05,37.801733436955,1.036937665E-05,60.66579409,4.11308677,62.80968302,2.42394679,184.469347214822,1.301855959E-05,37.801733436955,1.036937665E-05,2.706307030116,0.111078863712,2.39757661998,0.086998365612,79.5536248841222,13.7250470951366,0,0.111078863712,0,0.086998365612,0,13.7250470951366,56.34643051,3.14261015,2.45236765,-0.03322091,0.60297248,-0.07631376,4.55127845517836,184.036012694316,0.289291094304165,S
5,6,184.460997142606,6.264354184E-05,37.8944533996476,5.573412222E-05,20.95097933,5.0650839,16.91932943,2.46016651,184.460997142606,6.264354184E-05,37.8944533996476,5.573412222E-05,3.660115883832,0.658763694612,2.272788696852,0.26698505544,130.390186195285,15.5457579502727,2.560350053088,0.658763694612,0,0.26698505544,132.123769080205,15.5457579502727,16.13844613,2.88024904,2.45236697,-0.03322092,0.23345736,-0.03137418,6.67938788326899,128.29102725119,0.023889545788966,S
6,7,184.455451260945,3.85738741E-06,37.8655346966677,4.82329485E-06,795.38767023,15.65282636,324.42603866,2.45236743,184.455588497703,3.85738741E-06,37.8654087564374,4.82329485E-06,4.976964470052,0.041869330776,4.109022470124,0.031435152228,71.0408726345465,1.94706381999616,4.231005427116,0.041869330776,3.210303384504,0.031435152228,69.3373455730371,1.94706381999616,931.04352757,8.61785896,2.45236743,-0.03322092,4.33313471,5.89330557,5.22853817441775,137.873956569449,0.178600142552618,M
7,8,184.456993996375,7.301560266E-05,37.8612519862384,3.253748201E-05,21.70519615,5.08249577,17.49304795,2.47399668,184.456993996375,7.301560266E-05,37.8612519862384,3.253748201E-05,3.606944253336,0.622479173832,2.310953326164,0.267838515828,96.7883347256306,15.9816769260961,0,0.622479173832,0,0.267838515828,0,15.9816769260961,16.98261516,2.47449246,2.45236629,-0.03322091,0.26601768,-0.05026639,5.1162065718456,140.559353618232,0.195123100816444,S
8,9,184.456808650208,4.420941606E-05,37.8498486632465,4.084584028E-05,16.2544118,4.05280221,17.100457,2.41549982,184.456808650208,4.420941606E-05,37.8498486632465,4.084584028E-05,2.66024768292,0.39610537146,2.400345566784,0.321650104968,123.737792022949,58.4740443074381,0,0.39610537146,0,0.321650104968,0,58.4740443074381,12.47162249,2.30933684,2.45236697,-0.03322092,0.13434459,-0.03356148,4.70442031641669,146.944825206501,0.262021114170725,S
9,10,184.4568089071,5.825644656E-05,37.8624806289678,4.808554544E-05,16.67210527,4.62673726,15.16127266,2.50246339,184.4568089071,5.825644656E-05,37.8624806289678,4.808554544E-05,2.855970269568,0.494169192036,2.586625096284,0.40726365318,86.4725494060537,71.0369642997381,1.095633395784,0.494169192036,0.447210436392,0.40726365318,79.7844637734448,71.0369642997381,12.13307072,2.26616786,2.45236697,-0.03322092,0.28857664,-0.04202963,5.15659078769891,139.864474865708,0.189095798573814,S
10,11,184.448502358685,3.256359198E-05,37.8673047215678,5.253416961E-05,28.3627502,5.3003259,21.90602124,2.53761301,184.448502358685,3.256359198E-05,37.8673047215678,5.253416961E-05,3.447886711068,0.457735088232,2.522691909,0.254992127364,16.1992363646357,17.6720780051456,0,0.457735088232,0,0.254992127364,0,17.6720780051456,23.37560791,3.04687265,2.45236674,-0.03322092,0.45934237,-0.02496131,5.06426287112363,134.484635852982,0.203018816479123,S
11,12,184.444421506203,4.155118514E-05,37.8479644307614,0.00011516772935,16.66605971,5.1721979,12.93104515,2.39730288,184.444421506203,4.155118514E-05,37.8479644307614,0.00011516772935,4.049764609212,0.993782254068,2.137970641572,0.299446222932,168.754890495354,15.7775447352235,0,0.993782254068,0,0.299446222932,0,15.7775447352235,12.01040163,2.47449273,2.45236674,-0.03322091,0.61380064,0.04039314,4.15676994627831,143.843382290682,0.364676799906721,S
12,13,184.440618436878,4.815551192E-05,37.8102738012901,5.80128563E-05,22.04648786,5.31563144,17.07501375,2.57229007,184.440618436878,4.815551192E-05,37.8102738012901,5.80128563E-05,3.168231400008,0.508703501232,2.737748432124,0.38695767552,156.845462465685,45.2571645942945,1.858340818908,0.508703501232,0.795455620488,0.38695767552,161.856413276289,45.2571645942945,17.16627803,3.07911574,2.45236697,-0.03322092,0.83419252,-0.01263798,3.1833741682575,176.562017243864,0.570085260579439,S
13,14,184.44079344698,5.306858851E-05,37.8348816022093,4.584534572E-05,10.31298208,3.43841501,12.9031696,2.28831176,184.44079344698,5.306858851E-05,37.8348816022093,4.584534572E-05,2.489971612464,0.478328333508,2.156381484156,0.353046129696,120.273139785949,53.1062184776978,0,0.478328333508,0,0.353046129696,0,53.1062184776978,7.61379991,2.13142153,2.4523672,-0.03322092,0.06688479,-0.0334995,3.59493993984034,152.366663014332,0.481391345876498,S
14,15,184.439857180743,3.823672774E-05,37.7441595294703,9.288819166E-05,18.5079483,5.20448054,14.45335277,2.47113978,184.439857180743,3.823672774E-05,37.7441595294703,9.288819166E-05,3.7349233641,0.789788314296,2.303245962072,0.31839682608,4.86428978918016,18.1156078621349,0,0.789788314296,0,0.31839682608,0,18.1156078621349,12.46684515,2.22216038,2.45236697,-0.03322092,0.17016012,-0.03316604,4.91376620683285,230.214848987427,0.22679407227977,S
15,16,184.438190163501,3.138330782E-05,37.797921768556,3.09610172E-05,27.68435961,4.56478621,25.56609983,2.49716938,184.438190163501,3.138330782E-05,37.797921768556,3.09610172E-05,2.775095747424,0.278577695556,2.621344514724,0.24912813348,131.543212816735,71.5164930425892,0.975281937588,0.278577695556,0.417914448156,0.24912813348,151.264134583497,71.5164930425892,24.33210278,3.11102438,2.45236674,-0.03322092,0.44053772,-0.03227333,3.11209112712779,190.185000631051,0.585447458533822,S
16,17,184.436599331044,4.513342761E-05,37.8350224758631,3.126890137E-05,18.22143828,4.05200518,19.16841904,2.40311626,184.436599331044,4.513342761E-05,37.8350224758631,3.126890137E-05,2.786346538308,0.3861137169,2.291887738368,0.259950234636,100.509280219858,28.454620327991,0,0.3861137169,0,0.259950234636,0,28.454620327991,14.72576582,2.981341,2.45236697,-0.03322092,0.81649205,-0.01191595,3.42416243897061,150.700696143785,0.518093110939273,S
17,18,184.434505012807,0.00011776207463,37.8545072753833,3.736017888E-05,83.31833131,6.15771585,54.92361624,2.45236697,184.434755712443,0.00011776207463,37.8548371107843,3.736017888E-05,6.119426272428,1.014632730792,2.623984494516,0.25971729264,10.6870807636953,9.82688441858853,5.567378638212,1.014632730792,0,0.25971729264,10.6582806387222,9.82688441858853,173.69237234,8.35012038,2.45236697,-0.03322092,2.08757115,7.24081156,4.05241631187422,135.414011557493,0.385674688996363,M
18,19,184.433493155328,4.672015534E-05,37.898187308225,2.999306927E-05,24.86718726,4.74814271,21.90114431,2.49474337,184.433493155328,4.672015534E-05,37.898187308225,2.999306927E-05,3.12881611932,0.400593922128,2.43788047596,0.247062159648,101.019875462824,20.9372646612974,0,0.400593922128,0,0.247062159648,0,20.9372646612974,20.87040947,2.91433601,2.45236697,-0.03322092,0.14976996,-0.03527273,6.15769790746209,117.428645101116,0.069585056065391,S
19,20,184.432520113568,2.669610856E-05,37.8558341191761,4.371584387E-05,36.48358847,5.51847554,26.8884361,2.56408815,184.432520113568,2.669610856E-05,37.8558341191761,4.371584387E-05,3.4733211327,0.373094017524,2.62433493486,0.222167604096,171.766050964017,16.0216438404502,2.359865778048,0.373094017524,0,0.222167604096,173.336445428264,16.0216438404502,82.76984268,6.36329892,2.45236697,-0.03322092,3.83604993,6.94774963,4.04311522024932,133.674936905598,0.387564501947359,S
20,21,184.426879942394,0.0001220739,37.8536508883737,5.441597115E-05,19.24945377,5.79546066,12.8852151,2.43873408,184.426879942394,0.0001220739,37.8536508883737,5.441597115E-05,4.393787747508,1.083336945948,2.284124748192,0.331849286928,71.9301362349333,16.1645093445019,3.525104982492,1.083336945948,0,0.331849286928,71.0118465449691,16.1645093445019,14.06247813,2.73966263,2.45236629,-0.03322091,0.23164189,-0.03132048,3.76519056603807,132.113019483139,0.445205661342183,S
21,22,184.422778706777,2.887358656E-05,37.8740903096914,1.666357569E-05,48.145257,4.91469909,40.44847866,2.46436259,184.422778706777,2.887358656E-05,37.8740903096914,1.666357569E-05,3.49299336006,0.258166731528,2.28921113268,0.114970962024,110.828746679038,7.16356389821699,0,0.258166731528,0,0.114970962024,0,7.16356389821699,56.10710845,4.55407326,2.45236674,-0.03322091,2.86708791,3.28156807,4.64586832335532,120.100348631076,0.272303228555709,S
22,23,184.422158857764,5.1323038E-07,37.7749331301879,5.5731801E-07,1583.37809853,4.67318842,1504.5496514,2.4523672,184.422331922156,5.1323038E-07,37.774795130381,5.5731801E-07,2.6917908156,0.004737260304,2.574680062536,0.00433702584,100.501376190514,1.60351102995537,0.503109864612,0.004737260304,0.418114972512,0.00433702584,110.935696895008,1.60351102995537,1579.66253028,6.71077806,2.4523672,-0.03322092,3.87594264,0.06901703,3.00537912146632,219.956708401014,0.608356432609062,M
23,24,184.422315789171,0.00015743262563,37.8438807365184,0.0001064537742,31.46603639,9.64109653,10.85792351,2.54656543,184.422315789171,0.00015743262563,37.8438807365184,0.0001064537742,5.447336665716,1.42510734486,3.57390601992,0.751442731848,114.404795551531,29.9425489530837,4.766272761024,1.42510734486,2.506421478024,0.751442731848,114.889837434621,29.9425489530837,11.4739926,2.81083483,2.45236652,-0.03322092,0.9936158,-0.02223451,3.19395530801698,136.296722477617,0.567802186902795,S
24,25,184.421331996228,5.16475829E-05,37.8611599451393,5.919283259E-05,16.86613674,4.47101823,15.84153796,2.41458407,184.421331996228,5.16475829E-05,37.8611599451393,5.919283259E-05,3.274040765736,0.607117526172,2.184572058552,0.2736955053,39.124775059928,18.3275628893963,2.034755189496,0.607117526172,0,0.2736955053,36.9529687032087,18.3275628893963,12.13877524,2.5530679,2.45236697,-0.03322092,0.26101245,-0.03123079,3.95428043392549,124.889931893745,0.40575326143296,S
25,26,184.417395300183,5.643628333E-05,37.7969589123099,5.663360065E-05,20.06712629,5.23473391,15.83348637,2.56800897,184.417395300183,5.643628333E-05,37.7969589123099,5.663360065E-05,3.098248405668,0.529802917524,2.748048401304,0.422733080664,135.477269044026,58.4674499964987,1.68252908166,0.529802917524,0.93447092538,0.422733080664,143.182820939977,58.4674499964987,16.63748235,2.91433601,2.45236697,-0.03322092,0.47127699,-0.02381388,2.16451526146422,196.331380824438,0.778737304769383,S
26,27,184.414261860887,3.178646266E-05,37.8468614066899,2.972720846E-05,35.53846865,5.1538042,28.57259709,2.56377398,184.414261860887,3.178646266E-05,37.8468614066899,2.972720846E-05,3.009754112616,0.279960333048,2.776195489644,0.240294924216,121.936742841096,47.0387262003086,1.477591469676,0.279960333048,1.065752714124,0.240294924216,132.876607829224,47.0387262003086,31.98134897,3.35538945,2.45236765,-0.03322091,0.8289494,-0.00773897,3.06673438732955,128.936513702451,0.595200220376431,S
27,28,184.413304370062,8.084533625E-05,37.8440125227711,0.00019626529022,43.98868488,11.201386,11.56445474,2.36641183,184.413304370062,8.084533625E-05,37.8440125227711,0.00019626529022,7.104670259868,1.683447737328,3.59669773332,0.635592205692,170.557928630411,19.277643761227,6.631077127392,1.683447737328,2.448390274488,0.635592205692,170.804690678223,19.277643761227,22.95598949,3.82315027,2.45236765,-0.03322092,1.42477086,0.9616748,2.90619286776298,130.360210551012,0.629509404770568,S
28,29,184.412879627409,3.692324978E-05,37.8369619398953,8.486537323E-05,27.00948628,6.03361268,17.50577514,2.52498012,184.412879627409,3.692324978E-05,37.8369619398953,8.486537323E-05,4.1327598618,0.72621898596,2.507995917108,0.296929011276,171.429510586627,15.2098459158394,0,0.72621898596,0,0.296929011276,0,15.2098459158394,20.27006455,3.0468728,2.45236697,-0.03322092,0.24055029,-0.03348962,2.58391047365146,136.107600488208,0.696736554036331,S
29,31,184.410349623574,7.520558087E-05,37.8385154827849,5.995761433E-05,15.44543809,4.92708515,13.03261123,2.51444163,184.410349623574,7.520558087E-05,37.8385154827849,5.995761433E-05,3.205189448604,0.69494809824,2.48397432498,0.426450544236,59.7558299565665,34.8525172906774,1.874435376132,0.69494809824,0,0.426450544236,55.952879708151,34.8525172906774,11.526746,2.59146205,2.45236697,-0.03322092,0.33791463,-0.03096168,2.56648392269643,132.750719785936,0.700285615363848,S
30,32,184.4100903506,1.566064077E-05,37.8854427506547,1.559816936E-05,63.4770217,4.85697993,54.57820082,2.52289061,184.4100903506,1.566064077E-05,37.8854427506547,1.559816936E-05,3.037217716476,0.151601873328,2.572490372904,0.110124392364,45.3928498141357,12.2962304748981,1.614392867592,0.151601873328,0,0.110124392364,40.0761645590069,12.2962304748981,58.2931197,3.26589601,2.45236743,-0.03322092,0.98695693,-0.04329425,5.00807961007963,110.193756317486,0.211739185874769,S
31,33,184.406949428968,7.229315133E-05,37.7924010099562,4.600002642E-05,15.28949523,4.62786972,13.8689285,2.4813095,184.406949428968,7.229315133E-05,37.7924010099562,4.600002642E-05,3.070329431868,0.616136014548,2.412110605284,0.384752683656,97.6034612393061,33.7839806763939,0,0.616136014548,0,0.384752683656,0,33.7839806763939,11.63746791,2.62929562,2.45236697,-0.03322092,0.22012043,-0.03228977,1.81143625801453,209.149177074916,0.840748863813981,S
32,34,184.406647895126,3.26023642E-05,37.8133648369956,2.34616889E-05,24.39756946,4.00452045,25.99507537,2.39388686,184.406647895126,3.26023642E-05,37.8133648369956,2.34616889E-05,2.775903543648,0.283500490716,2.271344730048,0.188607383208,107.374153020003,20.3792362946034,0,0.283500490716,0,0.188607383208,0,20.3792362946034,20.87495932,3.29599632,2.45236674,-0.03322092,0.65108168,-0.01812253,1.61163896180553,166.526646659106,0.872262031128061,S
33,35,184.40686557797,3.991978066E-05,37.879339567327,5.319791611E-05,10.81037295,3.40566091,13.66701974,2.27415062,184.40686557797,3.991978066E-05,37.879339567327,5.319791611E-05,2.532608411616,0.468098787708,2.098123732584,0.314305827696,21.2207069935743,38.7168779290391,0,0.468098787708,0,0.314305827696,0,38.7168779290391,7.74708324,2.35171358,2.45236697,-0.03322092,0.19481124,-0.03249743,4.61170624744295,109.985398475029,0.278385586183093,S
34,36,184.404920153208,2.171060453E-05,37.8353441006474,2.986921705E-05,48.90424066,5.48745972,36.38751162,2.57498575,184.404920153208,2.171060453E-05,37.8353441006474,2.986921705E-05,3.35266836318,0.26051673294,2.692995048108,0.173554338096,161.640169202251,14.7371286302266,2.164595151708,0.26051673294,0.600301556964,0.173554338096,164.590148679109,14.7371286302266,57.77235317,5.14467365,2.4523672,-0.03322091,2.80329368,1.663479,2.25288107110814,131.233693636752,0.762120668182635,S
35,37,184.405272789753,4.992499322E-05,37.891844217403,3.225255725E-05,8.70519231,2.83939471,13.23203861,2.11931325,184.405272789753,4.992499322E-05,37.891844217403,3.225255725E-05,2.346310256796,0.42899436396,1.883642941728,0.264282996996,101.988256106699,31.9991236424316,0,0.42899436396,0,0.264282996996,0,31.9991236424316,6.38834828,2.17726376,2.4523672,-0.03322092,0.12876882,-0.03335378,5.30103974457856,106.442843574542,0.168338573460952,S
36,38,184.398752743099,3.23005353E-05,37.7589826271822,3.037079739E-05,26.21112585,4.4351939,24.98692593,2.47585309,184.398752743099,3.23005353E-05,37.7589826271822,3.037079739E-05,2.79529038144,0.291291434928,2.52102986604,0.237520603764,53.9144317994478,40.9265079283679,1.06786118268,0.291291434928,0,0.237520603764,43.6915136388138,40.9265079283679,23.20282453,2.91433593,2.45236697,-0.03322092,0.28923199,-0.03196691,3.12464334558676,247.536171074856,0.582745065529726,S
37,39,184.396887550168,6.23859142E-06,37.822857217685,6.35589217E-06,274.76619089,8.4418776,171.30805652,2.45236697,184.397092832249,6.23859142E-06,37.8227032572466,6.35589217E-06,3.446585977932,0.05629485762,3.232454150124,0.050309767764,130.224986888219,10.4746879328584,2.253224378808,0.05629485762,1.95036482916,0.050309767764,141.35932923826,10.4746879328584,461.22566641,8.61785736,2.45236697,-0.03322091,2.71230215,11.73101828,1.45353094287366,139.452744516063,0.895119192886568,M
38,40,184.396336408606,5.31912777E-06,37.8115697271521,5.152356E-06,153.73033158,4.40784272,147.60824195,2.47650642,184.396336408606,5.31912777E-06,37.8115697271521,5.152356E-06,2.667787461972,0.045135208188,2.6225854461,0.04363380882,99.8481303262743,40.1367042175054,0.653311230912,0.045135208188,0.348507712404,0.04363380882,8.36600475688204,40.1367042175054,150.45497087,3.84889463,2.45236697,-0.03322092,1.13609701,-0.08669236,1.11125184173189,166.063114339174,0.937653734572347,S
39,41,184.392835138265,0.00013303121723,37.8278230662558,0.00010750369588,41.51574264,10.13442047,12.18548179,2.45236697,184.39363484497,0.00013303121723,37.8270915519594,0.00010750369588,4.30707686382,1.439037404496,1.522060470864,0.177622591248,141.260254862903,10.8053076901755,3.4359759234,1.439037404496,0,0.177622591248,142.219074599096,10.8053076901755,33.06707866,4.70342692,2.45236697,-0.03322092,0.37800893,-0.03309294,1.54175232304984,126.283080061738,0.882601551099537,M
40,42,184.39011712149,2.175593742E-05,37.7493949754811,1.851463291E-05,40.63539518,4.43550549,38.73642351,2.4765384,184.39011712149,2.175593742E-05,37.7493949754811,1.851463291E-05,2.785223638296,0.186611703408,2.530212644016,0.154358058816,74.2784353141183,28.3000090281556,0.94776266538,0.186611703408,0,0.154358058816,63.0586774423219,28.3000090281556,50.12190069,4.26284287,2.45236697,-0.03322092,3.62492506,2.99781868,3.55062517298446,257.237122745353,0.490885238315959,S
41,43,184.387760935248,5.241917685E-05,37.8844021152397,6.840523239E-05,19.22928858,5.23224401,15.13170021,2.54934359,184.387760935248,5.241917685E-05,37.8844021152397,6.840523239E-05,3.28992766344,0.615378242448,2.59490485098,0.393773909652,154.192261705181,32.547661895499,2.051848011888,0.615378242448,0,0.393773909652,157.59231766089,32.547661895499,14.83339842,2.62929562,2.45236697,-0.03322092,0.36942225,-0.02905694,4.68585780828555,98.2375907097224,0.265261080649105,S
42,44,184.381691714803,2.687222595E-05,37.8180821556772,3.421455338E-05,26.61211011,4.41828456,25.4731057,2.47150555,184.381691714803,2.687222595E-05,37.8180821556772,3.421455338E-05,2.816309263032,0.290098506636,2.492005383324,0.227742041736,1.71719734145807,34.1229884122977,0,0.290098506636,0,0.227742041736,0,34.1229884122977,23.26369119,2.84575372,2.45236697,-0.03322092,0.52432023,-0.02905908,0.76225485522959,120.277362419124,0.970294785241638,S
43,45,184.377870833176,8.74994378E-06,37.8937484180125,7.92198932E-06,104.67355951,4.59075158,96.04663391,2.49992763,184.377870833176,8.74994378E-06,37.8937484180125,7.92198932E-06,2.801702416104,0.075395653236,2.613155365908,0.065785700628,68.4951926647637,15.6858921668864,1.030982637168,0.075395653236,0.41037413814,0.065785700628,52.4142753696692,15.6858921668864,102.67291603,3.69172973,2.45236674,-0.03322091,1.08981544,0.01610091,5.202205665063,92.2364598486719,0.182405427773561,S
44,46,184.376633473519,6.398775038E-05,37.812382421672,5.895932009E-05,19.37636481,5.37901267,14.81171885,2.58263578,184.376633473519,6.398775038E-05,37.812382421672,5.895932009E-05,3.119434190964,0.56847093984,2.817233941212,0.470008679328,57.8790413191749,73.3239272720087,1.735530302628,0.56847093984,1.099472968224,0.470008679328,49.1772803461384,73.3239272720087,15.29100139,2.62929497,2.45236629,-0.03322091,0.32959142,-0.02871659,0.34776035657052,114.566447934464,0.993762427981323,S
45,47,184.376320267333,5.62239579E-05,37.7280851014778,6.432570482E-05,12.58711605,4.26833155,12.51877,2.45311285,184.376320267333,5.62239579E-05,37.7280851014778,6.432570482E-05,2.698124636628,0.548828503344,2.503426681656,0.472576323024,167.158217460284,109.955055213974,0,0.548828503344,0,0.472576323024,0,109.955055213974,8.71272082,2.26616791,2.45236697,-0.03322092,0.11194432,-0.03324169,4.7433372355673,268.430926791019,0.255288692431193,S
46,48,184.374646100565,1.102337026E-05,37.8032637858618,1.155672364E-05,77.05290139,4.5862476,70.78771579,2.50042691,184.374646100565,1.102337026E-05,37.8032637858618,1.155672364E-05,2.770945436448,0.100191700908,2.638973444292,0.091063382256,149.860063562742,30.0704010288548,1.04337925794,0.100191700908,0.326968959888,0.091063382256,166.300597884431,30.0704010288548,73.99771861,3.97512095,2.45236674,-0.03322091,1.65707479,0.11543747,0.236273525612523,257.687742722951,0.997117124114511,S
47,49,184.373079406604,6.023613783E-05,37.80903499686,4.728045065E-05,110.84633956,11.98186574,28.2029787,2.48074036,184.373079406604,6.023613783E-05,37.80903499686,4.728045065E-05,5.616089393868,0.512176452336,4.701368140596,0.398851592544,82.9195613421852,22.9734079325383,4.95873272358,0.512176452336,3.950635619412,0.398851592544,81.9951040072289,22.9734079325383,99.87244194,5.82867187,2.45236697,-0.03322092,2.25104668,0.12517155,0.11787900214179,78.3081764310918,0.999281847575588,S
48,50,184.373107800236,3.182264114E-05,37.8049927681199,4.204993649E-05,39.410524,5.89358094,26.88477759,2.6023327,184.373107800236,3.182264114E-05,37.8049927681199,4.204993649E-05,3.508838871984,0.371867683356,2.806559351928,0.248120107416,22.4759642444744,19.8854352407275,2.415421866528,0.371867683356,0.952728911748,0.248120107416,21.0410380461318,19.8854352407275,34.99177182,3.26589627,2.45236765,-0.03322091,0.83220868,0.01105669,0.129084212517556,280.057664297783,0.999138873350795,S
49,51,184.370597295771,2.678776772E-05,37.7929869382692,1.549031049E-05,62.22818044,5.58304232,45.17925556,2.5647164,184.370597295771,2.678776772E-05,37.7929869382692,1.549031049E-05,3.529523045664,0.227098958868,2.621584849032,0.131300189388,89.3520719697251,9.05052260337404,2.340700290252,0.227098958868,0.63607495752,0.131300189388,88.3362735813429,9.05052260337404,56.48164896,3.35538847,2.45236697,-0.03322092,0.90248011,-0.01902377,0.859193240065699,279.484558034426,0.96237243775228,S
50,52,184.368149406685,4.000916037E-05,37.8023495722602,2.136034319E-05,133.5703618,9.65121403,45.8788901,2.53872313,184.368149406685,4.000916037E-05,37.8023495722602,2.136034319E-05,5.518168551864,0.342395838756,3.544329874284,0.174906316116,80.8330255392652,6.8034116621368,4.848612542604,0.342395838756,2.461025052072,0.174906316116,80.3036240935481,6.8034116621368,172.99079328,7.55534613,2.4523672,-0.03322092,4.58877503,3.0012402,0.384680367339908,312.04191451161,0.992371643278957,S
51,53,184.366091039173,4.592630556E-05,37.8083743244272,4.242959516E-05,17.57069866,4.3142517,17.27101533,2.45968773,184.366091039173,4.592630556E-05,37.8083743244272,4.242959516E-05,2.723876452044,0.404047162692,2.509086612636,0.343079845488,120.409068017342,73.131304338052,0.735516341712,0.404047162692,0,0.343079845488,133.93106379092,73.131304338052,14.36675406,2.73966331,2.45236697,-0.03322092,0.24305501,-0.03197166,0.363164261423876,12.0485427863735,0.99319903199193,S
52,54,184.364721185556,7.551612631E-05,37.7368414717972,4.000895499E-05,20.49891282,5.24735583,15.99076824,2.52175074,184.364721185556,7.551612631E-05,37.7368414717972,4.000895499E-05,3.497794954092,0.643500900864,2.462064223788,0.33282061794,96.8059286771676,21.7042832510696,0,0.643500900864,0,0.33282061794,0,21.7042832510696,15.62590086,2.59146141,2.45236629,-0.03322091,0.36123652,-0.03085567,4.23707662853649,275.695677632616,0.348791767477531,S
53,55,184.364478215651,3.498024089E-05,37.8031501358652,4.060823058E-05,22.7903201,4.52014765,21.25837268,2.48056895,184.364478215651,3.498024089E-05,37.8031501358652,4.060823058E-05,2.913531182496,0.368040732768,2.471909904324,0.266439736296,149.149887807437,31.1669501144184,0,0.368040732768,0,0.266439736296,0,31.1669501144184,18.76091215,2.77547742,2.45236697,-0.03322092,0.49587538,-0.02469639,0.492739594614819,331.165709101996,0.987506659154025,S
54,56,184.363321580634,6.978131796E-05,37.8503592372983,0.00012493089957,29.30109298,7.68706431,13.61816271,2.5307152,184.363321580634,6.978131796E-05,37.8503592372983,0.00012493089957,5.0592027438,1.1297732067,2.857032897768,0.441830369628,157.765092784175,18.3917908881568,4.359043503,1.1297732067,1.144611231192,0.441830369628,158.546763081854,18.3917908881568,19.28013021,2.94802888,2.45236697,-0.03322092,0.43220709,-0.03206717,2.64006477264213,79.3883593439503,0.68523159448676,S
55,57,184.360748079791,5.806705213E-05,37.8304890870607,4.147515047E-05,25.36516206,5.41946921,19.09932349,2.55430855,184.360748079791,5.806705213E-05,37.8304890870607,4.147515047E-05,3.449003459724,0.52200306216,2.586770888904,0.305695671948,65.7547295764424,21.8797621814339,2.253017731572,0.52200306216,0.253274302368,0.305695671948,62.8972028165406,21.8797621814339,19.58470245,3.49946143,2.45236674,-0.03322091,1.11427141,0.0136118,1.52892233831409,66.5570829320725,0.884459489774434,S
56,58,184.358833569729,2.990617043E-05,37.8681962687875,8.398804532E-05,11.79284068,3.84221693,13.14047514,2.27246696,184.358833569729,2.990617043E-05,37.8681962687875,8.398804532E-05,3.15860770116,0.71211180312,1.908727027596,0.253200376512,178.88660415481,16.9226887843477,0,0.71211180312,0,0.253200376512,0,16.9226887843477,7.9758962,2.03664376,2.4523672,-0.03322092,0.0819819,-0.03309296,3.73115471497164,79.2081082404093,0.45239693451102,S
57,59,184.35658935803,3.176160333E-05,37.7952737502611,4.643691413E-05,19.44765131,4.24943151,19.42196969,2.43632851,184.35658935803,3.176160333E-05,37.7952737502611,4.643691413E-05,2.854732810896,0.394133328144,2.356352919108,0.268563998952,3.819443170448,28.9688434055285,0,0.394133328144,0,0.268563998952,0,28.9688434055285,93.93153977,6.7401465,2.4523672,-0.03322091,2.14879083,9.16019599,1.0740253217693,318.606917949897,0.941669855522433,S
58,60,184.353725264132,2.164489591E-05,37.7968943423505,2.995670104E-05,74.48166469,6.82875503,42.26151459,2.64469749,184.353725264132,2.164489591E-05,37.7968943423505,2.995670104E-05,3.79789560288,0.255300190956,3.117404894292,0.181613022372,171.595481198564,14.4570181134404,2.815813842228,0.255300190956,1.663323633432,0.181613022372,173.320080872679,14.4570181134404,71.16425621,4.28594771,2.45236697,-0.03322092,2.31273089,0.2624322,1.12341890975076,326.936226149533,0.936314278885232,S
59,61,184.351647747384,6.695997099E-05,37.7623535986589,5.223038116E-05,15.26331002,4.5636611,14.05349369,2.46370188,184.351647747384,6.695997099E-05,37.7623535986589,5.223038116E-05,3.108964844232,0.623711235564,2.34682474518,0.359517973212,120.457099497415,28.8412851162739,1.658957728824,0.623711235564,0,0.359517973212,123.273257358973,28.8412851162739,11.16916132,2.30933684,2.45236697,-0.03322092,0.24457248,-0.03207015,2.87985941627528,291.179787827852,0.635096566328578,S
60,62,184.350310508637,0.00012066034246,37.7852619413893,5.890704947E-05,25.99032615,7.21455649,13.36334547,2.56979394,184.350310508637,0.00012066034246,37.7852619413893,5.890704947E-05,4.588594006212,1.03893259752,2.84740241364,0.465058214748,78.6929449737427,21.5070949846475,3.758675788584,1.03893259752,1.26034901946,0.465058214748,77.8836885717817,21.5070949846475,16.56556797,3.0468728,2.45236697,-0.03322092,0.61787989,-0.02545544,1.71350331241283,310.09390206543,0.85654697240738,S
61,63,184.348310135088,7.122993126E-05,37.8699332814872,9.3544081E-05,20.36290813,6.35588533,12.65747495,2.62895598,184.348310135088,7.122993126E-05,37.8699332814872,9.3544081E-05,3.639780674136,0.817410839076,2.969270017596,0.570370414284,19.7749150078723,46.5164794276046,2.603790662004,0.817410839076,1.355751814356,0.570370414284,18.6142618796088,46.5164794276046,12.58032278,2.77547742,2.45236697,-0.03322092,0.53478135,-0.02729262,3.95499667409652,72.3821003976276,0.405605646043304,S
62,64,184.348314130592,0.00013047212146,37.7697283241682,0.00013567953359,66.62789156,13.157107,13.70791871,2.2694584,184.348314130592,0.00013047212146,37.7697283241682,0.00013567953359,7.935746054076,1.476033279372,4.114611182376,0.606347829612,136.560897156653,16.3155655999376,7.495626642588,1.476033279372,3.205448138484,0.606347829612,136.889210851916,16.3155655999376,14.58294262,2.5140871,2.45236652,-0.03322092,1.51115671,-1.21008111,2.54294009836259,298.118675449596,0.705063753534212,S
63,65,184.346685992094,4.286663279E-05,37.8273689063396,3.633888753E-05,20.51995316,4.40851308,19.68976591,2.46996246,184.346685992094,4.286663279E-05,37.8273689063396,3.633888753E-05,2.81446719444,0.3750640947,2.487548594412,0.293739176916,113.438280113256,43.7094719292254,0,0.3750640947,0,0.293739176916,0,43.7094719292254,16.53336346,2.62929562,2.45236697,-0.03322092,0.4367707,-0.02591944,1.76144746832574,43.6414528253528,0.848895114441384,S
64,66,184.343443182746,3.143018631E-05,37.7802299116187,2.00859705E-05,25.82890696,3.93870733,28.01530454,2.37405038,184.343443182746,3.143018631E-05,37.7802299116187,2.00859705E-05,2.808305175852,0.269856140868,2.205455808096,0.164816057664,78.4343107397635,15.7814527140266,0,0.269856140868,0,0.164816057664,0,15.7814527140266,74.89078897,5.06730549,2.45236697,-0.03322092,2.53909616,9.29315502,2.15488469541068,311.551001794212,0.780523989792553,S
65,67,184.34287392164,2.339501268E-05,37.761354672137,3.182850998E-05,27.63240414,4.22713091,27.75017606,2.42859308,184.34287392164,2.339501268E-05,37.761354672137,3.182850998E-05,2.880347718096,0.28079230968,2.322416360916,0.182464261308,158.625200121277,18.1761435606213,0,0.28079230968,0,0.182464261308,0,18.1761435606213,24.22629776,3.14260919,2.45236674,-0.03322092,0.66500934,-0.02515995,3.10768879586003,297.952020622524,0.586394923671007,S
66,68,184.34062099503,5.94945522E-06,37.7990825548574,5.13788772E-06,142.89173458,4.36649159,138.61114465,2.4679936,184.34062099503,5.94945522E-06,37.7990825548574,5.13788772E-06,2.733328162116,0.05051944422,2.533664616552,0.04345843626,96.4638307066122,9.85361653300859,0,0.05051944422,0,0.04345843626,0,9.85361653300859,137.73547432,3.66488043,2.45236674,-0.03322091,1.15762214,-0.16246769,1.63521899726859,342.877361362103,0.868691239422356,S
67,69,184.340034853408,9.563602718E-05,37.782439275957,5.804538051E-05,21.98294822,6.02696511,14.30339328,2.5338091,184.340034853408,9.563602718E-05,37.782439275957,5.804538051E-05,4.078470540924,0.872693743032,2.531520853236,0.371267213508,65.8432920104213,19.3107086083445,3.131652801384,0.872693743032,0,0.371267213508,64.4177821073217,19.3107086083445,16.24800381,2.84575325,2.45236652,-0.03322091,0.39061004,-0.02967632,2.1728777530579,317.067543991909,0.777181918468741,S
68,70,184.33672343471,3.708453652E-05,37.776962579947,5.73602818E-05,16.43360083,4.25446534,16.37870246,2.42416615,184.33672343471,3.708453652E-05,37.776962579947,5.73602818E-05,2.952994836564,0.497018422512,2.282561900496,0.29708350866,165.020892256801,26.1773952094751,0,0.497018422512,0,0.29708350866,0,26.1773952094751,13.58894783,2.77547674,2.45236629,-0.03322091,0.11207361,-0.03381707,2.51527009120757,314.025133196887,0.710653920213157,S
69,71,184.336513559933,3.210859288E-05,37.8402667618234,3.722261606E-05,25.4400894,4.54852704,23.55001074,2.47815704,184.336513559933,3.210859288E-05,37.8402667618234,3.722261606E-05,2.982056314068,0.346013312004,2.433569241132,0.232242752772,146.370965266209,23.1273344538445,0,0.346013312004,0,0.232242752772,0,23.1273344538445,20.87326173,2.98134092,2.45236697,-0.03322092,0.54710654,-0.03132524,2.65407722371196,48.5619757269313,0.682345034816956,S
70,72,184.334790108047,7.723685804E-05,37.7855336764721,0.0001356294431,48.98654648,10.74185261,14.25526907,2.47408843,184.334790108047,7.723685804E-05,37.7855336764721,0.0001356294431,6.11822249262,1.186194989052,3.773185228908,0.586214969076,16.4056721271319,20.2918002715097,5.565296865276,1.186194989052,2.692632661164,0.586214969076,16.2371709955439,20.2918002715097,28.30562351,4.23961133,2.45236674,-0.03322092,1.74758679,0.01203258,2.2492117428986,324.870234015255,0.762818448195897,S
71,73,184.334163622227,6.203659846E-05,37.8357124440109,8.103772716E-05,58.33567385,9.32381284,18.11888887,2.4523672,184.334167236271,6.203659846E-05,37.8356308093721,8.103772716E-05,4.295085938172,0.83377205046,2.145341331288,0.230976749556,126.114787165764,11.6238956973434,3.401332486056,0.83377205046,0,0.230976749556,127.050235825142,11.6238956973434,47.6282623,4.84818201,2.4523672,-0.03322092,0.39840421,-0.03379721,2.53683786880435,42.5800401138852,0.706298971767682,M
72,75,184.3279211003,6.346235322E-05,37.7748500389812,4.940178802E-05,31.70411172,6.58849475,18.85388747,2.6417288,184.3279211003,6.346235322E-05,37.7748500389812,4.940178802E-05,3.6713383902,0.549463244832,3.076963279992,0.403629334812,107.403961284125,35.6904394789717,2.548854452484,0.549463244832,1.732914959976,0.403629334812,108.698771035016,35.6904394789717,24.86941891,2.91433587,2.45236674,-0.03322092,0.72339105,-0.01679443,2.90419737241318,318.216045219589,0.629933251517736,S
73,76,184.324720699933,0.00010197361196,37.7709804901375,7.493673034E-05,24.12557138,6.64007725,13.76976019,2.54029432,184.324720699933,0.00010197361196,37.7709804901375,7.493673034E-05,4.4526518451,0.9942484995,2.643410265336,0.40290595614,57.2628369191243,19.04224073434,3.616249015836,0.9942484995,0.53823143808,0.40290595614,56.0510859479192,19.04224073434,15.73005512,3.0791153,2.45236652,-0.03322091,1.54608131,0.16336558,3.17292957981866,316.918493662335,0.572338284166845,S
74,77,184.324109777693,9.069048986E-05,37.7808278285364,8.728682651E-05,30.77445725,7.49598441,13.16996213,2.45236697,184.324101494897,9.069048986E-05,37.7808390443386,8.728682651E-05,3.818351162448,1.056288224448,1.496693235888,0.15124337694,136.111176522592,9.6744851136517,2.79075109104,1.056288224448,0,0.15124337694,137.341531642962,9.6744851136517,21.15955619,4.51049294,2.45236697,-0.03322092,0.17603843,-0.0347764,2.82652062518187,326.102488451039,0.646370302268673,M
75,78,184.324065636696,6.685263319E-05,37.7773360938038,8.017002485E-05,24.45509828,6.6307195,14.45255314,2.64962097,184.324065636696,6.685263319E-05,37.7773360938038,8.017002485E-05,3.593501692956,0.690775586496,3.163290220764,0.553093135056,17.346040867688,62.9071240520868,2.540132960184,0.690775586496,1.737989780184,0.553093135056,16.0362689151815,62.9071240520868,18.01331844,3.01428499,2.45236697,-0.03322092,0.26237714,-0.03182564,2.95024891787722,322.74728719391,0.620133617201547,S
76,79,184.318137925432,3.801306869E-05,37.821183622474,2.71798732E-05,26.35159389,4.52236148,24.55804045,2.47698124,184.318137925432,3.801306869E-05,37.821183622474,2.71798732E-05,2.9514735342,0.326166848604,2.442341113236,0.224834736456,77.6517317643139,23.6277177880768,0,0.326166848604,0,0.224834736456,0,23.6277177880768,21.51703285,2.94802888,2.45236697,-0.03322092,0.64790618,-0.0168933,2.76042859878733,17.8279088336932,0.660250303610464,S
77,80,184.317258157605,4.614156324E-05,37.7953371883504,5.693730406E-05,17.17244088,4.40331314,16.43349307,2.41837796,184.317258157605,4.614156324E-05,37.7953371883504,5.693730406E-05,3.177159310872,0.55845700992,2.209506010272,0.272228138568,35.1381108897793,19.2991135595933,0,0.55845700992,0,0.272228138568,0,19.2991135595933,12.66307173,2.77547742,2.45236697,-0.03322092,0.11414254,-0.03415117,2.76215767627354,345.1989416955,0.659888542047596,S
78,81,184.314773015644,5.030319076E-05,37.7596246432828,6.786220787E-05,11.0175477,3.75711867,12.58012932,2.30722122,184.314773015644,5.030319076E-05,37.7596246432828,6.786220787E-05,2.90928964914,0.647640944784,2.022297564564,0.305566673364,148.570559268155,23.6540535666659,0,0.647640944784,0,0.305566673364,0,23.6540535666659,7.85127048,2.30933689,2.45236697,-0.03322092,0.15760465,-0.03292291,3.98687669961253,314.40418472127,0.399050771978223,S
79,82,184.313556201056,2.075118081E-05,37.7519790877073,3.633049122E-05,38.43833205,5.08102719,31.23109423,2.51935251,184.313556201056,2.075118081E-05,37.7519790877073,3.633049122E-05,3.344680306152,0.30900495726,2.472036992712,0.174119578776,5.59900955457005,12.5416281718464,0,0.30900495726,0,0.174119578776,0,12.5416281718464,35.86663896,3.84889455,2.45236697,-0.03322092,1.69563225,0.14289219,4.36413304323569,310.732036708359,0.324195588797433,S
80,83,184.307949325287,6.292734873E-05,37.7596483985511,5.168839483E-05,16.62401836,4.73990428,14.6865084,2.50280381,184.307949325287,6.292734873E-05,37.7596483985511,5.168839483E-05,3.05336507418,0.572548031604,2.490410508192,0.385704093024,60.5270460019418,37.4483328083434,1.600341238512,0.572548031604,0,0.385704093024,55.5123324927459,37.4483328083434,12.60097107,2.81083525,2.45236697,-0.03322092,0.44537688,-0.02947986,4.21859582451117,317.562086526088,0.352425072132715,S
81,84,184.307365721091,4.099357973E-05,37.7364998420535,3.450384132E-05,27.54655626,5.01283433,22.85752191,2.54570837,184.307365721091,4.099357973E-05,37.7364998420535,3.450384132E-05,3.024651391344,0.356064860196,2.676672564624,0.282033352368,69.0551432018546,39.3291457249517,1.52317386792,0.356064860196,0.739085343912,0.282033352368,61.3642027584456,39.3291457249517,21.64936272,2.62929562,2.45236697,-0.03322092,0.78900911,-0.01743719,5.27374067785049,306.56878249044,0.172165245587757,S
82,86,184.305841002026,1.841690731E-05,37.7434822745625,1.802289662E-05,49.44531013,4.65418366,44.66572225,2.50587265,184.305841002026,1.841690731E-05,37.7434822745625,1.802289662E-05,2.867838555636,0.168769268532,2.593154528676,0.138694423356,48.1619090555807,23.7197451583448,1.264453994052,0.168769268532,0,0.138694423356,38.9973917421843,23.7197451583448,47.24973781,3.41374815,2.45236743,-0.03322092,0.95099307,0.00083227,4.98963321778917,310.101982674492,0.214642872935406,S
83,87,184.303700231314,1.973106699E-05,37.7793465731041,2.115396516E-05,45.43268584,4.7457317,40.16405146,2.52079529,184.303700231314,1.973106699E-05,37.7793465731041,2.115396516E-05,2.824941811788,0.181419268716,2.690007792048,0.164998410696,158.609110724955,53.2563386232539,1.201272713316,0.181419268716,0.571492346868,0.164998410696,171.190008844511,53.2563386232539,40.73053071,3.55545724,2.45236743,-0.03322092,0.99694171,-0.00481889,3.70861604633871,333.329706442898,0.457171870125387,S
84,88,184.303971463469,6.697495851E-05,37.7336133690916,5.835019166E-05,10.93899415,3.75699199,12.49658863,2.27986208,184.303971463469,6.697495851E-05,37.7336133690916,5.835019166E-05,3.026215510884,0.699033537828,1.943204539356,0.279997762644,129.500042811525,19.8245289819983,0,0.699033537828,0,0.279997762644,0,19.8245289819983,6.75436451,2.43425482,2.45236697,-0.03322092,0.15115901,-0.03239103,5.50883745821339,306.842757843697,0.140671798484474,S
85,89,184.299969592728,0.00011321931286,37.8245245368277,4.356794389E-05,17.86294325,5.48122849,12.98431177,2.46021606,184.299969592728,0.00011321931286,37.8245245368277,4.356794389E-05,4.031471768688,0.9698366952,2.29246439544,0.342118247112,98.7761588315903,17.8258889883465,0,0.9698366952,0,0.342118247112,0,17.8258889883465,12.03378174,2.47449273,2.45236674,-0.03322091,0.28119717,-0.03253173,3.64229777619109,16.6922322514651,0.471275799959699,S
86,90,184.298678230823,2.299164206E-05,37.81396023886,2.000719442E-05,33.94762248,4.17506095,34.58385787,2.43636144,184.298678230823,2.299164206E-05,37.81396023886,2.000719442E-05,2.698406433864,0.1998473535,2.443772043756,0.163759390272,67.2810053860049,30.1490980166556,0,0.1998473535,0,0.163759390272,0,30.1490980166556,29.81534559,3.04687265,2.45236674,-0.03322092,0.52380602,-0.03890893,3.57439373936076,6.6248478254052,0.485789959826412,S
87,91,184.29759438347,6.269792145E-05,37.7586982972339,5.164420901E-05,13.72777487,4.34233053,13.39661341,2.46262911,184.29759438347,6.269792145E-05,37.7586982972339,5.164420901E-05,2.756142640584,0.53189724708,2.497673820384,0.437338426608,86.1215560924574,79.3204965877465,0,0.53189724708,0,0.437338426608,0,79.3204965877465,9.0587722,2.26616791,2.45236697,-0.03322092,0.23640133,-0.03188305,4.62842200387891,321.150468354073,0.275401864803473,S
88,92,184.29551101472,4.196759179E-05,37.754399341062,3.452415961E-05,21.35040237,4.39874454,20.52854808,2.46295826,184.29551101472,4.196759179E-05,37.754399341062,3.452415961E-05,2.873313461016,0.374123130408,2.431628098632,0.268821026424,116.360735503974,31.5151528794099,0,0.374123130408,0,0.268821026424,0,31.5151528794099,17.53050873,2.51408748,2.45236697,-0.03322092,0.34562601,-0.03534918,4.86927785781627,319.518303631484,0.234074122276707,S
89,93,184.294151681467,6.10037557E-05,37.7920464298976,5.992890659E-05,15.8303484,4.81153711,13.77494605,2.52708998,184.294151681467,6.10037557E-05,37.7920464298976,5.992890659E-05,2.888834780844,0.549523998756,2.672452733724,0.472832882964,131.530127656312,99.3741229134598,1.251644690808,0.549523998756,0.68845933422,0.472832882964,144.967649033045,99.3741229134598,11.30835133,2.30933684,2.45236697,-0.03322092,0.16648727,-0.03339663,3.87277729021931,346.527403147291,0.422645763159262,S
90,94,184.290237477497,5.45449897E-06,37.7482021387785,7.34406759E-06,256.35547066,8.14539715,171.88598602,2.4523672,184.290497185338,5.45449897E-06,37.7480902004113,7.34406759E-06,3.69515216016,0.064196138124,2.962984126176,0.043509261744,70.5806986276626,3.33265709789486,2.606299675956,0.064196138124,1.48116160836,0.043509261744,67.7407458020112,3.33265709789486,477.34243958,10.66637103,2.4523672,-0.03322092,2.61835112,10.8045142,5.30242549104022,318.221197012984,0.168145520485772,M
91,95,184.281154907897,3.779115968E-05,37.8008374600953,3.399374069E-05,14.20470444,3.44120183,17.75508896,2.29067052,184.281154907897,3.779115968E-05,37.8008374600953,3.399374069E-05,2.473838179128,0.3430361124,2.172552657768,0.26078421726,56.5590073987408,42.4637810064528,0,0.3430361124,0,0.26078421726,0,42.4637810064528,11.11285885,2.30933684,2.45236697,-0.03322092,0.16047571,-0.03534858,4.39786974997115,355.118305327903,0.317782460031457,S
92,96,184.276992788509,4.839110232E-05,37.7995129145218,4.515224625E-05,9.53294242,3.17111094,12.96618633,2.21519884,184.276992788509,4.839110232E-05,37.7995129145218,4.515224625E-05,2.453254220448,0.469667274228,2.013281214552,0.306942913008,129.98025461188,37.7745608920706,0,0.469667274228,0,0.306942913008,0,37.7745608920706,6.73877172,2.13142153,2.4523672,-0.03322092,0.13382251,-0.03365401,4.60172287933732,354.343996008375,0.280174471222165,S
93,97,184.267655232041,4.365651285E-05,37.775116494246,4.226137719E-05,13.95222449,3.70459095,16.15778797,2.33559214,184.267655232041,4.365651285E-05,37.775116494246,4.226137719E-05,2.6726174055,0.431955867996,2.170486977192,0.28059814818,132.64455415445,30.7031293423199,0,0.431955867996,0,0.28059814818,0,30.7031293423199,10.42530403,2.35171353,2.45236697,-0.03322092,0.23728768,-0.03123543,5.37693949152254,339.115142892181,0.157934517565356,S
94,98,184.266202045933,2.23495995E-06,37.7590343739953,2.19651567E-06,351.15426214,4.33061591,343.7963992,2.46513295,184.266202045933,2.23495995E-06,37.7590343739953,2.19651567E-06,2.6323563636,0.018966640752,2.606660444772,0.018600164028,103.547681240207,29.698759626079,0,0.018966640752,0,0.018600164028,0,29.698759626079,346.13501206,4.88875356,2.45236743,-0.03322092,2.74983449,-0.08513861,5.85233177141933,330.501650771299,0.100388080487712,S
95,99,184.26230542888,4.287505648E-05,37.8096771049766,4.601011635E-05,12.8586646,3.58368389,15.42818602,2.3016776,184.26230542888,4.287505648E-05,37.8096771049766,4.601011635E-05,2.682212591628,0.458752731408,2.087469851508,0.271640171808,139.144896864342,26.6728522668811,0,0.458752731408,0,0.271640171808,0,26.6728522668811,9.25438702,2.47449311,2.45236697,-0.03322092,0.23945285,-0.03398533,5.27725404660072,1.70590266553094,0.171670242281214,S
96,100,184.261408052996,3.695170146E-05,37.8261645058589,7.389543436E-05,21.89192199,5.29563076,16.86284534,2.51757708,184.261408052996,3.695170146E-05,37.8261645058589,7.389543436E-05,3.568601434428,0.628364427624,2.443922489664,0.309369660624,5.08854919824718,19.2481291689135,0,0.628364427624,0,0.309369660624,0,19.2481291689135,16.37988634,2.73966279,2.45236652,-0.03322091,0.43588417,-0.03195436,5.43846531076634,12.1688701918088,0.149753686460533,S
97,101,184.25757519356,0.00010288481783,37.8358491179851,9.976566832E-05,32.94586266,7.62587164,14.31726997,2.45236674,184.258007347275,0.00010288481783,37.8354819199949,9.976566832E-05,4.446055303488,1.21180801482,1.253493131868,0.086770124784,135.81974598121,6.0933514325469,3.601633329,1.21180801482,0,0.086770124784,136.649284197027,6.0933514325469,23.51822656,5.20194369,2.45236674,-0.03322091,0.31093953,-0.02858735,5.76229604012253,17.4472197291068,0.110322857054679,M
98,102,184.249780771685,6.894845541E-05,37.7417335168309,6.035270276E-05,13.87621644,4.62081996,12.62849439,2.49523706,184.249780771685,6.894845541E-05,37.7417335168309,6.035270276E-05,2.937645940824,0.625299440652,2.512770642252,0.460876679712,121.640829597332,55.3078516516102,1.317039220404,0.625299440652,0,0.460876679712,127.310129233253,55.3078516516102,9.88964821,2.47449311,2.45236697,-0.03322092,0.17370168,-0.03331747,7.06122086385718,326.291336115525,-0.009381593770988,S
99,103,184.248631390644,6.30088212E-05,37.7687192625581,4.006085741E-05,10.03014577,3.41036238,12.68559435,2.25340445,184.248631390644,6.30088212E-05,37.7687192625581,4.006085741E-05,2.665235887452,0.556816286268,1.992936265884,0.30100505544,109.539037252694,27.6829968520138,0,0.556816286268,0,0.30100505544,0,27.6829968520138,6.52491496,1.98756096,2.45236743,-0.03322092,0.13909091,-0.03259571,6.35688917882205,338.792813321744,0.051444529875632,S


==> anc/N4302_B_L.csv <==
Source,list,for,N4302_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,185.427,DEC=,14.5983055555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,185.568671229701,7.643450002E-05,14.6116653762418,9.662042597E-05,95.95716398,29.53049666,74.06418197,14.25780079,185.568671229701,7.643450002E-05,14.6116653762418,9.662042597E-05,4.047893305884,0.829205660268,3.509871722388,0.634960438776,166.021426917698,59.1038196971852,2.048862030084,0.829205660268,1.562568200208,0.634960438776,158.288578195052,59.1038196971852,68.89278705,13.62400222,13.58340796,-0.15027904,0.74016543,-0.151904,8.26457160045233,174.416215235459,0.777672550452075,S
1,1,185.567674195606,1.649031703E-05,14.6280944199456,1.83514205E-05,278.18119749,22.42408547,293.67788738,13.40914199,185.567674195606,1.649031703E-05,14.6280944199456,1.83514205E-05,3.33738228204,0.157942477728,3.112445289132,0.137109712572,20.3853561986551,27.4380538503429,0,0.157942477728,0,0.137109712572,0,27.4380538503429,261.67351205,16.83216715,13.61201066,-0.15027902,4.7808353,-0.02978867,8.36069212739778,167.638417105555,0.7729561071981,S
2,2,185.56709314309,7.249791803E-05,14.5109591577795,5.305940483E-05,89.4703307,23.7614826,85.87876352,13.28312814,185.56709314309,7.249791803E-05,14.5109591577795,5.305940483E-05,3.690423378828,0.622107984312,3.095769808656,0.439347578328,102.680131345289,38.8447704571233,0,0.622107984312,0,0.439347578328,0,38.8447704571233,64.65325607,12.3039214,13.2281275,-0.15027902,1.60217519,-0.14917573,9.67769060196817,212.770401078631,0.7053274114116,S
3,3,185.565083255953,7.924816528E-05,14.5293226937502,5.333125481E-05,93.01403542,25.03659998,85.48471506,13.56369809,185.565083255953,7.924816528E-05,14.5293226937502,5.333125481E-05,3.849766608024,0.677679936876,3.099395413404,0.443267663796,100.029524461396,32.9719842013514,0,0.677679936876,0,0.443267663796,0,32.9719842013514,65.66914328,12.0350378,13.41548887,-0.15027902,2.62985168,-0.11561933,9.02396596271323,207.283579735585,0.739553200320771,S
4,4,185.559314496663,8.852359301E-05,14.4653055285574,6.486376711E-05,76.23379505,24.08614315,70.874241,13.18033694,185.559314496663,8.852359301E-05,14.4653055285574,6.486376711E-05,3.751874477208,0.759773582064,3.143858181984,0.536912162388,77.2790407113381,46.4935416098925,0,0.759773582064,0,0.536912162388,0,46.4935416098925,52.13479849,10.61820382,13.03116187,-0.15027904,0.47371117,-0.1496179,11.078717430937,226.062638095492,0.628694477879797,S
5,5,185.556758132552,4.258295156E-05,14.5403197382974,4.273633208E-05,206.52904677,29.85468247,157.49228405,14.22210015,185.556758132552,4.258295156E-05,14.5403197382974,4.273633208E-05,4.307586590628,0.434380587876,3.338404685028,0.2699675037,135.265354141761,16.4398562998329,2.712205593396,0.434380587876,0.528207718824,0.2699675037,125.741848430647,16.4398562998329,176.43522426,18.95072498,13.63575757,-0.15027904,2.98577743,-0.12516468,8.29956486243261,204.767541249398,0.775959343350677,S
6,6,185.556573618978,2.380927992E-05,14.6884087589291,3.033173964E-05,269.22597261,27.72869824,224.96545308,14.14722882,185.556573618978,2.380927992E-05,14.6884087589291,3.033173964E-05,3.859623991368,0.257132921652,3.400224372324,0.2018394171,179.885142586361,21.5163029542617,1.676518103808,0.257132921652,1.25789634234,0.2018394171,16.9739883325079,21.5163029542617,248.0134731,16.19760274,13.64868422,-0.15027902,3.87429418,-0.03700338,9.26313783571079,144.277778449009,0.727169424339528,S
7,7,185.552040017488,1.251859365E-05,14.5907438353708,1.901386132E-05,470.61016579,27.07545058,390.68033008,13.63243529,185.552040017488,1.251859365E-05,14.5907438353708,1.901386132E-05,4.203117134064,0.167352504552,3.142817118936,0.096108585264,160.853626008138,5.65162119053134,2.354407336836,0.167352504552,0,0.096108585264,156.307356842494,5.65162119053134,837.85654613,41.72972087,13.30393479,-0.15027902,19.24107346,53.66943151,7.27448520497404,183.560052864784,0.824183143265751,S
8,8,185.544251713709,7.837109364E-05,14.516059096161,8.459313374E-05,75.98487171,24.07169022,72.7963807,13.23684653,185.544251713709,7.837109364E-05,14.516059096161,8.459313374E-05,4.04774747046,0.877238215776,2.827841795856,0.431420192784,138.616927838243,24.1768889187573,2.240582367492,0.877238215776,0,0.431420192784,130.306572353419,24.1768889187573,51.4674371,12.33472228,13.41818552,-0.15027904,1.06604614,-0.14658097,8.40940523929882,215.916753573256,0.770553276759519,S
9,9,185.542594681294,4.034903136E-05,14.5525202179376,9.963652028E-05,76.0840563,21.79836759,78.72181285,12.29017138,185.542594681294,4.034903136E-05,14.5525202179376,9.963652028E-05,4.226562682632,0.860404077792,2.507622145596,0.30024283698,168.302830738067,15.0009230631153,0,0.860404077792,0,0.30024283698,0,15.0009230631153,51.34842303,11.698585,13.04044417,-0.15027906,1.47260675,-0.14237794,7.2528574256778,202.242581003575,0.825154007340592,S
10,10,185.538609840228,3.370638392E-05,14.6958196663491,3.638722699E-05,174.1734976,24.71377022,164.3419681,13.60777506,185.538609840228,3.370638392E-05,14.6958196663491,3.638722699E-05,3.834572479632,0.355919504364,3.030874203744,0.223877449476,140.108190131611,15.9781242888984,1.835867594268,0.355919504364,0,0.223877449476,127.106727846963,15.9781242888984,150.75778045,16.09178527,13.55951827,-0.15027904,4.30246291,-0.05155372,8.72979714330998,137.902195029182,0.754545939685984,S
11,11,185.536711425509,5.636516726E-05,14.6184525107848,5.921682369E-05,70.74952024,20.13921519,81.17311818,12.69850771,185.536711425509,5.636516726E-05,14.6184525107848,5.921682369E-05,3.268928242008,0.54278911476,2.923859689488,0.430934932764,38.7469273921827,59.7461758865617,0,0.54278911476,0,0.430934932764,0,59.7461758865617,55.05201122,11.85935058,13.2196501,-0.15027904,0.91132631,-0.15051648,6.48356693152844,169.24087935139,0.858304057166031,S
12,12,185.534684736527,4.437192151E-05,14.4615762335735,3.543993087E-05,119.68666219,21.89021297,125.13662066,12.98932934,185.534684736527,4.437192151E-05,14.4615762335735,3.543993087E-05,3.423703450356,0.376163238636,3.063493904868,0.300428702136,90.5533815957083,39.8870309573791,0,0.376163238636,0,0.300428702136,0,39.8870309573791,104.15602627,13.85416857,13.17007263,-0.15027905,1.47633807,-0.14098256,10.3159889730648,232.665060851064,0.670880666031073,S
13,13,185.532445368234,6.945616315E-05,14.5591600170502,3.896417453E-05,135.51466047,26.31517671,113.57447883,13.22482091,185.532445368234,6.945616315E-05,14.5591600170502,3.896417453E-05,4.38638225454,0.609057096552,2.982975701904,0.291283763652,106.956202480126,14.7463812394486,0,0.609057096552,0,0.291283763652,0,14.7463812394486,106.90119185,15.4143947,13.08250739,-0.15027905,8.57465329,0.47151369,6.55804062475186,200.973067180653,0.855216693765585,S
14,14,185.532118521775,5.116729316E-05,14.5345937707962,6.011357791E-05,50.97093342,16.77711969,72.05739387,12.09053435,185.532118521775,5.116729316E-05,14.5345937707962,6.011357791E-05,2.933034497496,0.52288133958,2.644707768552,0.4176626193,158.17636885056,68.4757836199277,0,0.52288133958,0,0.4176626193,0,68.4757836199277,36.75610793,11.65478078,13.50803905,-0.15027904,0.33411797,-0.15329515,7.20253645869457,212.0425467685,0.827404969294403,S
15,15,185.528489924817,9.54740212E-06,14.4669240724498,1.136749262E-05,487.30318735,22.85740243,495.58397871,13.32841672,185.528489924817,9.54740212E-06,14.4669240724498,1.136749262E-05,3.429672494724,0.096373797048,3.143988844812,0.080927716464,178.710756740344,13.0892097058534,0,0.096373797048,0,0.080927716464,0,13.0892097058534,480.20533506,19.2025069,13.40438484,-0.15027902,5.62157584,0.05138007,9.84305931866988,233.199322373085,0.696491679198605,S
16,17,185.519907452107,4.912975458E-05,14.6399344588512,7.488106397E-05,100.50826134,25.40552982,92.51295981,13.77849255,185.519907452107,4.912975458E-05,14.6399344588512,7.488106397E-05,3.844736798004,0.63500152464,3.098725401168,0.416172326436,178.079301985888,31.0789353128149,0,0.63500152464,0,0.416172326436,0,31.0789353128149,72.25699352,12.22862467,13.63128104,-0.15027902,1.2407678,-0.14597245,5.94421012137547,155.141309664034,0.879836632584532,S
17,18,185.519662028965,7.185606433E-05,14.5632543639442,0.0001188941369,90.81777541,28.93562303,68.22487989,13.57209667,185.519662028965,7.185606433E-05,14.5632543639442,0.0001188941369,4.517570063448,1.03784448834,3.231273128724,0.556614623556,163.612882568214,28.6024525193644,2.868308774136,1.03784448834,0.746468267508,0.556614623556,161.126012271427,28.6024525193644,60.60370915,12.18135457,13.09635445,-0.15027902,1.3013838,-0.14576121,5.77706224586538,201.336736899568,0.886205051898165,S
18,19,185.513626347536,4.874390314E-05,14.4886503885727,7.28973988E-05,61.05061785,19.01868807,73.5528715,12.31134527,185.513626347536,4.874390314E-05,14.4886503885727,7.28973988E-05,3.324363840756,0.618663306168,2.73799729422,0.41219143614,176.402812758822,37.9453962141553,0,0.618663306168,0,0.41219143614,0,37.9453962141553,43.52723169,10.15691747,13.07345428,-0.15027904,1.21882454,-0.15062633,8.28242963515217,232.584858581322,0.776798806026564,S
19,20,185.506371306621,3.076974657E-05,14.5443110038629,4.750645119E-05,151.44491853,24.39586997,141.22415954,13.34014424,185.506371306621,3.076974657E-05,14.5443110038629,4.750645119E-05,3.832644966084,0.40306119516,3.068298250344,0.260332403508,3.06728826412886,19.165413306979,0,0.40306119516,0,0.260332403508,0,19.165413306979,126.50735317,13.930913,13.24302775,-0.15027902,1.73916783,-0.17064913,5.6337635735071,215.09286138902,0.891546234788629,S
20,21,185.504681823294,6.720890954E-05,14.5335143773468,5.218902503E-05,69.62439958,20.84293265,81.11060638,13.26478649,185.504681823294,6.720890954E-05,14.5335143773468,5.218902503E-05,3.26474514918,0.570831002964,2.883268277784,0.44103394602,84.4695357486141,56.3471790434283,0,0.570831002964,0,0.44103394602,0,56.3471790434283,51.71831949,11.64850817,13.88114651,-0.15027904,0.76426505,-0.1501944,5.95503785366841,220.743547196697,0.879419015887578,S
21,22,185.500311065212,6.346835885E-05,14.5869803626982,5.590840474E-05,128.64326987,28.47857634,105.23006226,14.31195031,185.500311065212,6.346835885E-05,14.5869803626982,5.590840474E-05,3.930855918768,0.569904866424,3.410439359364,0.435124038204,120.715065112551,41.8295263696272,2.229134837112,0.569904866424,0.2203183557,0.435124038204,106.326027024967,41.8295263696272,97.01387006,13.5277017,13.76551427,-0.15027904,2.76561696,-0.11002336,4.31066403076895,189.060413905079,0.935394354362767,S
22,23,185.499851307706,2.02609869E-05,14.6447637724228,2.008273745E-05,236.83389378,22.25457574,252.77143901,13.40087207,185.499851307706,2.02609869E-05,14.6447637724228,2.008273745E-05,3.333002393304,0.183968761752,3.08269510704,0.156975629724,133.408940668265,28.5613098951995,0,0.183968761752,0,0.156975629724,0,28.5613098951995,219.50762038,15.24234692,13.64724721,-0.15027904,2.40320037,-0.30330239,5.06546552400233,146.603656067966,0.911616359735341,S
23,24,185.493586575349,7.063653372E-05,14.5943105547381,8.801761768E-05,68.93180274,23.44546923,69.18646321,13.44979851,185.493586575349,7.063653372E-05,14.5943105547381,8.801761768E-05,3.709301893596,0.809369325684,2.945482681284,0.510142152276,150.080381903991,38.0034851597134,1.426807260684,0.809369325684,0,0.510142152276,136.844073805439,38.0034851597134,45.7554454,11.8888411,13.59680209,-0.15027904,1.39055078,-0.14114026,3.873674586565,183.539295391632,0.947583120424001,S
24,25,185.486597358332,4.512577773E-05,14.5289523949966,7.165814867E-05,98.68117242,23.64323166,94.73463754,13.09831809,185.486597358332,4.512577773E-05,14.5289523949966,7.165814867E-05,3.924236737188,0.62808119784,2.910855954528,0.347675102784,162.252507732869,21.5320446666581,0,0.62808119784,0,0.347675102784,0,21.5320446666581,79.87803547,13.74562074,13.18731938,-0.15027904,1.50757137,-0.14337772,5.41236040871633,230.24151621191,0.899579207880023,S
25,26,185.483820487127,6.560217981E-05,14.552727506837,6.952483683E-05,87.82486549,24.8060882,81.83680137,13.65752643,185.483820487127,6.560217981E-05,14.552727506837,6.952483683E-05,3.482043899724,0.589527310104,3.379751853516,0.555983540316,176.245980476437,0.01427740830167,0,0.589527310104,0,0.555983540316,0,0.01427740830167,62.60456128,12.63922471,13.43331314,-0.15027904,1.07743119,-0.15078437,4.28546982336607,219.645297261692,0.936129139469073,S
26,27,185.47745450713,3.528627585E-05,14.6714840523403,2.855701249E-05,173.71909863,24.25659001,171.88155976,13.87710756,185.47745450713,3.528627585E-05,14.6714840523403,2.855701249E-05,3.52028371806,0.300442787352,3.148407938808,0.24046186968,98.9593013628909,30.9377412593256,0,0.300442787352,0,0.24046186968,0,30.9377412593256,157.16910985,15.24244372,13.87292468,-0.15027905,3.4425118,-0.11594435,5.27803724970658,123.700968772065,0.904320628871135,S
27,28,185.474620158295,5.877362763E-05,14.59690647153,9.463810737E-05,116.69759127,29.82942218,88.8489772,14.09541013,185.474620158295,5.877362763E-05,14.59690647153,9.463810737E-05,4.536839349504,0.840054054132,3.174724704132,0.431521867548,159.795225009973,21.5936602942934,2.910267741456,0.840054054132,0.35636552766,0.431521867548,156.466150320396,21.5936602942934,82.15737566,13.97848505,13.66619108,-0.15027904,2.38765597,-0.13650174,2.76625191453595,181.732970902014,0.973010113722762,S
28,29,185.473432882645,0.00013385573961,14.7349177844959,0.0001217258701,158.57155918,47.61498853,70.75315628,15.44145744,185.473432882645,0.00013385573961,14.7349177844959,0.0001217258701,5.110000720596,1.136276867556,4.809608843076,1.030223600172,82.944442095785,152.101630768589,4.035900410892,1.136276867556,3.300113428884,1.030223600172,82.3321432110965,152.101630768589,84.86826016,15.88485382,14.22251626,-0.15027905,3.25699193,-0.12332102,8.62847071029094,108.195668314512,0.759645831427663,S
29,30,185.469150093887,1.736919678E-05,14.5022349101804,2.332869531E-05,234.18469532,21.85034559,246.08432672,12.98594512,185.469150093887,1.736919678E-05,14.5022349101804,2.332869531E-05,3.48059875572,0.198260408016,2.998273096656,0.14657785812,173.991642901819,15.367517844221,0,0.198260408016,0,0.14657785812,0,15.367517844221,210.84583533,14.63322071,13.20882075,-0.15027905,3.43771376,-0.22243033,6.26247818124464,246.985268330543,0.867308462655408,S
30,31,185.465292563859,3.43240267E-05,14.7023342547904,4.811379263E-05,112.26172399,21.87313078,124.37702361,13.40390101,185.465292563859,3.43240267E-05,14.7023342547904,4.811379263E-05,3.489918418116,0.419418544644,2.836135344276,0.274079593872,162.08411146067,23.0694445206749,0,0.419418544644,0,0.274079593872,0,23.0694445206749,92.47958648,13.93149252,13.88998226,-0.15027904,1.00395266,-0.17147292,6.62572057173371,109.597418978988,0.852387645081457,S
31,32,185.463739322149,4.561209939E-05,14.4707882199538,3.710932623E-05,179.89770703,27.45326538,150.0466053,13.92341927,185.463739322149,4.561209939E-05,14.4707882199538,3.710932623E-05,4.066403349204,0.418824596592,3.233255546232,0.27030729132,120.210997750914,18.4274684524537,0,0.418824596592,0,0.27030729132,0,18.4274684524537,152.02002484,15.81338731,13.51946503,-0.15027904,4.68794451,-0.03991894,7.94302001772499,254.412037573839,0.793203060798496,S
32,33,185.462223868823,1.361094574E-05,14.6203029405361,1.527137971E-05,360.88024416,23.67024473,373.94115265,13.97153038,185.462223868823,1.361094574E-05,14.6203029405361,1.527137971E-05,3.408675522732,0.133557180948,3.104732337624,0.11061754542,153.995751550657,16.9526023108718,0,0.133557180948,0,0.11061754542,0,16.9526023108718,334.56553463,19.31831208,14.12266829,-0.15027904,4.27273426,-0.27829452,2.43401403159377,147.158649482326,0.979056586795574,S
33,34,185.462175434002,7.302313522E-05,14.7364704579789,6.884064456E-05,91.01215479,25.82968667,83.78341033,14.01488779,185.462175434002,7.302313522E-05,14.7364704579789,6.884064456E-05,3.833367817032,0.709116322896,3.107506762728,0.470043741708,130.658770349401,35.757500116116,0,0.709116322896,0,0.470043741708,0,35.757500116116,65.28473428,11.79504943,13.85918131,-0.15027904,1.00764692,-0.14971366,8.53762722046187,103.831753556882,0.764188945165475,S
34,35,185.461855167366,8.470795505E-05,14.6937942064196,7.988596744E-05,78.665817,26.16116003,73.03694236,14.28391362,185.461855167366,8.470795505E-05,14.6937942064196,7.988596744E-05,3.79886203386,0.81819196146,3.109141615932,0.552138562332,130.508405303296,43.5928938806866,0,0.81819196146,0,0.552138562332,0,43.5928938806866,52.26543946,11.6961877,14.14144936,-0.15027904,1.693836,-0.14527255,6.07610593994168,109.446683476288,0.874707952792127,S
35,36,185.460026147026,6.097777348E-05,14.6923395416295,6.349524573E-05,152.04056843,32.21630978,111.59353318,15.02548723,185.460026147026,6.097777348E-05,14.6923395416295,6.349524573E-05,4.12096503006,0.5857870581,3.62553458688,0.462391967196,140.021680119322,45.7370258943061,2.403329110848,0.5857870581,1.511852943528,0.462391967196,120.928764130414,45.7370258943061,121.71215304,15.07355057,14.20072749,-0.15027902,2.97722727,-0.11341046,5.95887652351951,108.763785771204,0.879270814336723,S
36,37,185.460000496048,9.858462736E-05,14.7274603997522,8.381815272E-05,114.40024901,32.79495763,78.24701097,14.49969277,185.460000496048,9.858462736E-05,14.7274603997522,8.381815272E-05,4.50534174678,0.918906394356,3.558627392508,0.599130005472,123.258205768317,36.279761473427,3.095748366588,0.918906394356,1.145897988876,0.599130005472,114.811977871033,36.279761473427,75.65904129,13.01897714,13.68231733,-0.15027904,2.06343043,-0.1338194,7.98253171980547,103.880417765279,0.791315760634862,S
37,38,185.457712651447,5.57435236E-05,14.6180480736355,4.483478755E-05,446.32215642,48.42298647,187.03800635,14.91890323,185.457712651447,5.57435236E-05,14.6180480736355,4.483478755E-05,5.89759818984,0.511821443268,4.437040151736,0.325285067196,60.1720109525201,13.6958935947666,4.967555174964,0.511821443268,2.7797938659,0.325285067196,62.9550376693052,13.6958935947666,403.75061024,25.26031682,13.94871015,-0.15027904,10.77535944,0.61713786,2.14077618298587,146.400509590781,0.983770420613895,S
38,39,185.444174248676,3.172376999E-05,14.6244347494148,3.321449197E-05,147.72277238,22.64748674,159.8900269,13.76822711,185.444174248676,3.172376999E-05,14.6244347494148,3.321449197E-05,3.289502095632,0.293119084188,3.079965436344,0.256297993776,34.9473498175817,54.6723808598422,0,0.293119084188,0,0.256297993776,0,54.6723808598422,129.56477728,15.33100334,14.07128093,-0.15027902,3.68699125,-0.11875184,1.85798590372733,122.455211303877,0.98775685934765,S
39,40,185.443546622087,5.754255771E-05,14.4785078473533,6.600413828E-05,105.65436994,25.04580858,94.77231602,13.29784878,185.443546622087,5.754255771E-05,14.4785078473533,6.600413828E-05,4.008285861048,0.640010812536,3.049987945032,0.37607051988,36.870075474894,23.7358272073349,2.292486752808,0.640010812536,0,0.37607051988,46.6766756030398,23.7358272073349,80.37958475,12.23289037,13.15176087,-0.15027904,2.99224257,-0.1188973,7.25182061981968,262.382713594524,0.825200497889397,S
40,41,185.442687265184,4.03282714E-06,14.6158325862929,4.81304172E-06,1150.58617043,23.18476615,1196.79494673,13.71280008,185.442687265184,4.03282714E-06,14.6158325862929,4.81304172E-06,3.426134266368,0.041466681756,3.077123540832,0.033378193044,162.511592678084,4.54959517903274,0,0.041466681756,0,0.033378193044,0,4.54959517903274,1117.02498681,18.78444178,13.8824671,-0.15027902,8.34035109,-1.50241976,1.39121868900925,130.8939731628,0.993122015464625,S
41,42,185.440991965187,1.247925242E-05,14.6647664640274,1.645918204E-05,398.32352396,24.28454233,381.52363929,13.5569964,185.440991965187,1.247925242E-05,14.6647664640274,1.645918204E-05,3.692850430716,0.142944303168,3.10029458922,0.101130437196,162.101012884361,8.95803943453129,1.242959838012,0.142944303168,0,0.101130437196,149.937644013349,8.95803943453129,375.62075318,18.55656443,13.49344075,-0.15027904,6.68257462,0.29338386,4.0695463662376,101.511962451139,0.942266415753325,S
42,43,185.430822870219,7.457520089E-05,14.6048763325964,7.514509411E-05,168.22817363,39.69404867,117.71883542,17.80269801,185.430822870219,7.457520089E-05,14.6048763325964,7.514509411E-05,4.53060870372,0.765790814268,3.458964418416,0.468028427796,44.5227901295698,26.2856407964755,3.157520979528,0.765790814268,0.675117765828,0.468028427796,51.6005334233537,26.2856407964755,131.4173045,19.02213219,16.89576857,-0.15027902,3.74560432,-0.10241363,0.45243608679682,119.379375673635,0.999270931207646,S
43,44,185.426256975825,6.070853949E-05,14.5975242615869,6.3587009E-06,2632.08746213,128.37651331,928.71101358,17.94542732,185.426437951001,6.070853949E-05,14.5977672315276,6.3587009E-06,34.266590190324,0.514695784716,5.044361908644,0.053443569816,179.212104013547,0.87748912357825,34.088118899508,0.514695784716,3.947127187608,0.053443569816,179.228049617672,0.87748912357825,12953.04388658,170.12680613,17.94542732,-0.15027902,35.69032197,97.51124162,0.063708470491252,312.623989573939,0.999985540196757,M
44,45,185.426746901835,8.094708198E-05,14.5763007316211,0.00013299328279,424.44236118,72.97564022,115.16449262,15.90986138,185.426746901835,8.094708198E-05,14.5763007316211,0.00013299328279,7.579072232892,1.129406855868,5.332538282328,0.682959896784,4.2574407582665,20.5511558304709,6.732522696852,1.129406855868,4.299570867744,0.682959896784,5.3646662344492,20.5511558304709,357.65548332,31.38055986,15.7223385,-0.15027904,8.22068068,0.16984306,1.3203712261056,270.637774889272,0.993803139801652,S
45,47,185.425102792675,3.57522341E-06,14.6370301200181,4.10799615E-06,1417.26042595,24.11130709,1421.82527003,13.93277067,185.425102792675,3.57522341E-06,14.6370301200181,4.10799615E-06,3.453661792548,0.03535530606,3.164999151744,0.02968802604,161.471490550693,4.74461693396545,0,0.03535530606,0,0.02968802604,0,4.74461693396545,1372.32173161,20.48851414,13.96392872,-0.15027904,8.19487741,-1.63422987,2.32608326641881,87.2860770740644,0.980859898650524,S
46,48,185.424580904868,6.166754943E-05,14.6517822621573,9.077517711E-05,68.27582775,22.88857728,68.95130488,13.20738353,185.424580904868,6.166754943E-05,14.6517822621573,9.077517711E-05,3.65204813976,0.775673344656,2.973295361376,0.513622783008,170.352284295817,41.5136610217439,0,0.775673344656,0,0.513622783008,0,41.5136610217439,43.75954477,10.70819052,13.34535591,-0.15027904,0.59599563,-0.14967067,3.21167456679323,87.494027720316,0.963745363679865,S
47,49,185.421285229837,3.903351862E-05,14.648560214395,2.902622496E-05,314.17427735,33.51497888,213.89656938,14.75644102,185.421285229837,3.903351862E-05,14.648560214395,2.902622496E-05,4.560472891332,0.348983503812,3.531888372744,0.219668388084,114.133235356269,12.5907797862977,3.225090291372,0.348983503812,0.897666162084,0.219668388084,107.520781796947,12.5907797862977,294.40329172,19.6764346,13.94176797,-0.15027905,5.04901345,0.13234533,3.03347783568145,83.7215826963266,0.967609595866404,S
48,50,185.415617984012,1.567671652E-05,14.5096100011368,1.609925764E-05,422.88235393,25.9127085,371.30745709,13.62625403,185.415617984012,1.567671652E-05,14.5096100011368,1.609925764E-05,3.912960618576,0.157951136124,3.191764323024,0.106487629092,137.029987078743,8.07539241939574,2.03165437302,0.157951136124,0,0.106487629092,123.056580779316,8.07539241939574,401.95079287,16.04975005,13.33494038,-0.15027904,5.49328661,0.15018057,5.36262762884615,277.08181728855,0.901346443958206,S
49,51,185.412347752927,4.809868128E-05,14.6719936331533,4.386958922E-05,121.58411709,24.67886021,122.08950413,14.26174413,185.412347752927,4.809868128E-05,14.6719936331533,4.386958922E-05,3.481706162376,0.428549965488,3.136581991224,0.347725001664,121.768586829274,47.6698819234968,0,0.428549965488,0,0.347725001664,0,47.6698819234968,105.09102176,15.18505342,14.30577413,-0.15027905,1.09009875,-0.15642958,4.50236565476012,79.1117784582162,0.929676921727408,S
50,52,185.408552693361,6.196058688E-05,14.5712167396803,9.699004925E-05,70.80209682,24.0930873,70.03860921,13.66920268,185.408552693361,6.196058688E-05,14.5712167396803,9.699004925E-05,3.773370180528,0.834050020644,2.937846735864,0.506264867496,12.1877428228083,35.4509855727918,0,0.834050020644,0,0.506264867496,0,35.4509855727918,45.85710813,12.21818555,13.79315017,-0.15027904,0.98154453,-0.14553112,1.94656191177185,303.389172829065,0.986567626007771,S
51,53,185.405106794506,6.365212596E-05,14.6810904248367,6.141928683E-05,90.08066233,24.91128192,92.69611269,14.57672089,185.405106794506,6.365212596E-05,14.6810904248367,6.141928683E-05,3.57279859098,0.615694128912,2.982715767864,0.428008135824,132.054124155982,38.3628916913515,0,0.615694128912,0,0.428008135824,0,38.3628916913515,66.00735388,12.91772722,14.77349906,-0.15027904,0.82712063,-0.14770647,5.12711487347038,75.6502487616994,0.909526930858295,S
52,54,185.402318485504,0.00010638073976,14.5473039337716,5.877227305E-05,69.52998766,23.42791966,68.26674019,13.05562675,185.402318485504,0.00010638073976,14.5473039337716,5.877227305E-05,4.040338043196,0.932547313008,2.764364879772,0.438045592464,106.752917996382,24.1342987415516,0,0.932547313008,0,0.438045592464,0,24.1342987415516,46.90696256,11.20307717,13.35034085,-0.15027909,1.58111743,-0.1457186,3.37911189174969,295.099948720098,0.959924726214234,S
53,55,185.399526247098,3.885350871E-05,14.4903291844619,5.877633819E-05,129.35761753,24.80775133,118.60382804,13.33094982,185.399526247098,3.885350871E-05,14.4903291844619,5.877633819E-05,4.02329452266,0.522667761408,2.9727758655,0.28909664604,21.2450742795754,17.3481387000953,0,0.522667761408,0,0.28909664604,0,17.3481387000953,104.25235806,13.72190135,13.28817689,-0.15027905,2.61361924,-0.13523099,6.67217836554148,283.839367980027,0.850432944818917,S
54,56,185.396540016325,5.719580765E-05,14.6739299722285,4.882020484E-05,2774.91141845,124.12656635,614.76280953,15.81072502,185.397251063481,5.719580765E-05,14.6738448084014,4.882020484E-05,11.028510629172,0.518959105416,8.35162965252,0.370222258572,30.5678160214371,8.42127413798534,10.50578773002,0.518959105416,7.677306702792,0.370222258572,31.886597276291,8.42127413798534,4511.01314574,106.44942174,15.81072502,-0.15027902,32.28816058,46.6280253,4.86985115369434,68.7125073012185,0.918101239789315,M
55,57,185.389461678203,2.539103094E-05,14.6203629857056,2.669651326E-05,195.38656854,24.16754677,212.52968652,14.74538318,185.389461678203,2.539103094E-05,14.6203629857056,2.669651326E-05,3.254484808728,0.231680246976,3.09772490616,0.209463815808,149.945017676513,58.2687473578437,0,0.231680246976,0,0.209463815808,0,58.2687473578437,169.33899476,17.38377472,15.08555033,-0.15027905,2.92991376,-0.2436627,2.54983015891488,31.2721372493762,0.977033478043293,S
56,58,185.386498970338,2.009194917E-05,14.6060830088238,1.515464754E-05,584.11965053,37.84409534,469.08446685,18.77403431,185.386498970338,2.009194917E-05,14.6060830088238,1.515464754E-05,3.982926432924,0.170416536444,3.428455036752,0.128351845908,87.1577096122901,11.7000871490682,0,0.170416536444,0,0.128351845908,0,11.7000871490682,1451.06968144,50.24894629,18.00779501,-0.15027904,11.51847573,65.65653166,2.39742345152697,11.2291083317377,0.979676830962999,S
57,59,185.387375664371,8.812843143E-05,14.6358259989898,7.274022427E-05,84.03130323,26.93225124,75.92667213,14.45098135,185.387375664371,8.812843143E-05,14.6358259989898,7.274022427E-05,3.82530496626,0.7956735714,3.172712594976,0.552545205192,118.555123354416,45.2056921286885,0,0.7956735714,0,0.552545205192,0,45.2056921286885,53.85006087,11.57786607,14.20890476,-0.15027904,1.93870073,-0.1385867,3.21875342095336,44.3846418796523,0.963587545334099,S
58,60,185.382227551127,2.730266582E-05,14.6350346290646,2.968334208E-05,159.38264162,22.17012667,180.97987076,13.88301671,185.382227551127,2.730266582E-05,14.6350346290646,2.968334208E-05,3.292135029216,0.268513616448,2.933480415708,0.211641906204,145.447824650639,28.3646918999342,0,0.268513616448,0,0.211641906204,0,28.3646918999342,135.03511504,13.40352163,14.41032418,-0.15027904,3.91401773,-0.12773596,3.40784356316248,40.2965211868585,0.959250765032897,S
59,61,185.379450363687,6.3107426E-07,14.5652598736334,5.7451865E-07,14821.64397808,56.84691046,13250.20966782,18.53502545,185.379597149767,6.3107426E-07,14.5651182286035,5.7451865E-07,3.703269762864,0.005730200676,3.241449404388,0.004416598368,145.77262013658,0.47209599457824,1.533631921992,0.005730200676,0,0.004416598368,121.745829289798,0.47209599457824,14864.29298362,37.91715909,18.53502545,-0.15027904,24.90810584,5.88329567,3.39924009128201,324.323748160312,0.959453139295305,M
60,62,185.375779616658,4.258109606E-05,14.7239119756984,9.83337767E-05,95.64343183,25.97349574,87.03900939,13.69520703,185.375779616658,4.258109606E-05,14.7239119756984,9.83337767E-05,4.3143610149,0.835242763032,2.793031328376,0.357181447536,176.022986780798,17.8251955017161,0,0.835242763032,0,0.357181447536,0,17.8251955017161,75.01326133,14.46463602,13.8771311,-0.15027902,1.50967992,-0.13595503,8.10165212859734,68.476885843357,0.785589799573117,S
61,63,185.36999848376,3.21709273E-05,14.546005808992,3.666743362E-05,253.83557491,31.01608121,196.04369242,14.98680299,185.36999848376,3.21709273E-05,14.546005808992,3.666743362E-05,4.024041937128,0.32575790394,3.528477653292,0.254722410756,151.309252127184,25.2933620655484,2.126637237996,0.32575790394,1.433643978888,0.254722410756,131.537382388687,25.2933620655484,224.10098471,17.17665076,14.27122606,-0.15027902,4.55643203,-0.0630017,4.56108803093659,316.535933749161,0.927881130996017,S
62,64,185.358780974646,4.909785602E-05,14.5429248608174,4.641786283E-05,172.20587407,29.73650109,138.04350646,14.7196465,185.358780974646,4.909785602E-05,14.5429248608174,4.641786283E-05,4.03506139806,0.464929336152,3.39025367736,0.334547808444,129.900370470811,27.1735889160132,2.325573948204,0.464929336152,0.549630674208,0.334547808444,115.864302994632,27.1735889160132,149.17516401,17.01279934,14.13509017,-0.15027904,5.90706395,0.13802082,5.17056585752156,320.019203438605,0.908041254994821,S
63,65,185.351592386179,6.148946334E-05,14.5746698491595,6.321696982E-05,124.0779143,27.97408219,103.10847234,14.12178697,185.351592386179,6.148946334E-05,14.5746698491595,6.321696982E-05,4.143951247536,0.63966180168,3.18445969698,0.386981838648,136.691826970648,24.0285872091181,2.433439505052,0.63966180168,0,0.386981838648,126.628992553776,24.0285872091181,102.90749807,15.83958205,13.74550811,-0.15027902,3.96205041,-0.06398054,4.60255402259842,342.063483724885,0.926600606742459,S
64,66,185.351319113054,9.949510608E-05,14.7327406955709,0.00010164393587,98.47957945,32.58365291,68.56044211,14.65760653,185.351319113054,9.949510608E-05,14.7327406955709,0.00010164393587,4.12355937834,0.90970067106,3.819897819864,0.791415192384,139.420266846424,118.317931585459,2.459629602216,0.90970067106,1.8655763868,0.791415192384,110.41538922191,118.317931585459,62.25930991,13.21346905,13.73494706,-0.15027904,1.32497155,-0.14659982,9.18475816371388,61.436252964638,0.731246143975272,S
65,67,185.338379171036,0.00012326426593,14.5544286180161,0.00013013965619,163.3691102,45.05072626,76.78959747,15.04807884,185.338379171036,0.00012326426593,14.5544286180161,0.00013013965619,6.053444744724,1.372121135532,3.854033246268,0.652954499352,137.443741901234,23.063307247164,5.022208083024,1.372121135532,2.051836811028,0.652954499352,134.375187694618,23.063307247164,96.87670828,16.34926276,14.2965273,-0.15027902,3.35612594,-0.1282999,5.78040224595523,332.91802243704,0.886079246482291,S
66,68,185.331336582689,4.919790108E-05,14.6302983575679,7.546585064E-05,64.69052769,20.73833148,85.72457779,13.92942365,185.331336582689,4.919790108E-05,14.6302983575679,7.546585064E-05,3.465891561708,0.696233398356,2.387651157684,0.313824306744,153.744400263318,20.2455695127004,0,0.696233398356,0,0.313824306744,0,20.2455695127004,43.33447442,11.25271446,15.55821109,-0.15027904,0.47874306,-0.1534605,5.87645933809904,19.0778674055054,0.88243575841054,S
67,69,185.313974109132,4.9240978E-07,14.6399536268838,1.92389636E-06,90585.85769774,144.03056346,27267.5606509,20.77234785,185.312821415767,4.9240978E-07,14.6396463092068,1.92389636E-06,11.435073563628,0.016449487524,3.930059958264,0.00358339536,82.3073387904165,0.08377675776637,10.997162719272,0.016449487524,1.78983860148,0.00358339536,82.2915224341644,0.08377675776637,90522.90265892,88.44207679,20.77234785,-0.15027901,58.54144183,3.7387781,7.02169981541372,20.8616586011375,0.835401375145916,M
68,70,185.315750402054,3.702165834E-05,14.7367320318607,6.914101665E-05,110.17594558,24.99474907,109.56062678,14.14742247,185.315750402054,3.702165834E-05,14.7367320318607,6.914101665E-05,3.883638753144,0.58623228126,2.839522790412,0.313660683252,1.21642884163656,19.2030423448956,0,0.58623228126,0,0.313660683252,0,19.2030423448956,71.30460453,10.40690253,14.38877644,-0.15027904,1.59220497,-0.14898414,10.5205233956254,52.1496355657395,0.659663719818004,S
69,71,185.309257723406,4.581112013E-05,14.5282602689229,4.672559801E-05,138.08565737,26.35254509,126.62865572,14.35335723,185.309257723406,4.581112013E-05,14.5282602689229,4.672559801E-05,3.505642093908,0.402592040568,3.411144025596,0.381632578488,145.828525851588,170.428816972159,0,0.402592040568,0,0.381632578488,0,170.428816972159,109.5778796,13.23603901,14.06762385,-0.15027904,2.66651705,-0.11473099,8.02589585218932,328.437771294334,0.789237546211769,S
70,72,185.30725516312,3.37966805E-06,14.501545294488,4.07856769E-06,1430.64116108,23.40839298,1422.10705099,13.43435907,185.30725516312,3.37966805E-06,14.501545294488,4.07856769E-06,3.508431792552,0.035003703492,3.144392625744,0.028125816264,164.783223811216,3.65369275073993,0,0.035003703492,0,0.028125816264,0,3.65369275073993,1391.30012483,19.35425846,13.44457178,-0.15027904,8.11045084,-1.26602015,9.05908603637563,320.159001233373,0.73774534636951,S
71,73,185.304763292049,2.5584296E-05,14.6478674847309,4.120866228E-05,249.0944442,33.79912515,231.31375523,18.37981187,185.304763292049,2.5584296E-05,14.6478674847309,4.120866228E-05,3.914906315976,0.352689268608,3.01642248024,0.211397819004,9.85841465777672,13.9443743133263,0,0.352689268608,0,0.211397819004,0,13.9443743133263,232.31386474,24.88650532,18.29191024,-0.15027902,4.14365604,-0.00028669,7.6944870284294,22.7506713260322,0.804933969555461,S
72,74,185.303584960658,2.02671723E-06,14.6606703463587,2.38810563E-06,3121.97364897,30.1055442,3075.80108888,17.18963554,185.303584960658,2.02671723E-06,14.6606703463587,2.38810563E-06,3.479295075156,0.020271913812,3.19912196472,0.017149211352,174.406303811978,2.77888012543688,0,0.020271913812,0,0.017149211352,0,2.77888012543688,3059.89009863,32.27067436,17.14907739,-0.15027902,14.89789429,-0.41209083,8.08310014562961,27.5917338861892,0.786485100723408,S
73,75,185.302123777776,3.411775696E-05,14.5547653305092,5.599826635E-05,127.20789579,25.12626912,128.75834244,14.47012764,185.302123777776,3.411775696E-05,14.5547653305092,5.599826635E-05,3.7311028659,0.475669224324,2.903704604388,0.28765940112,4.52341138440656,20.3246121063292,0,0.475669224324,0,0.28765940112,0,20.3246121063292,100.88940234,16.13583177,14.68604296,-0.15027905,2.56393628,-0.13421051,7.70763071675833,340.203501869455,0.804319753409952,S
74,76,185.299179733605,0.00013795030564,14.479390147991,6.586443441E-05,181.50926357,48.52512179,72.13071892,13.89224781,185.298085319154,0.00013795030564,14.477142235935,6.586443441E-05,4.251839489604,1.273463941068,1.945319196132,0.240150143556,23.7376443092308,12.6512769780166,0,1.273463941068,0,0.240150143556,0,12.6512769780166,120.58554329,18.79767674,13.89224781,-0.15027904,0.70034156,-0.15088152,10.2964751086267,316.152123075738,0.671946677442244,M
75,77,185.296437777166,5.13952863E-06,14.4786178913672,6.0733538E-06,950.79420957,23.65752751,958.34062089,13.70538125,185.296437777166,5.13952863E-06,14.4786178913672,6.0733538E-06,3.476166193044,0.052402458672,3.129810019812,0.042462864864,161.439113016768,5.77338084891494,0,0.052402458672,0,0.042462864864,0,5.77338084891494,935.86200965,21.11324573,13.76103592,-0.15027904,8.3115774,0.27697692,10.4436927877078,316.5746496506,0.663886335103872,S
76,78,185.295768158748,8.4559014E-07,14.5619265200567,6.3581249E-07,15042.25332482,64.50025295,12016.22562072,19.11600884,185.295909165286,8.4559014E-07,14.5617915373607,6.3581249E-07,3.990415934844,0.007269198732,3.363261917328,0.005253225732,13.8617418690572,0.43697443727153,2.064433975344,0.007269198732,0.95282782578,0.005253225732,29.0942251937575,0.43697443727153,14973.80894367,35.0401872,19.11600884,-0.15027902,24.36065733,-1.94896984,7.92678986333301,344.032896230211,0.793976555492994,M
77,79,185.295834538965,8.286326981E-05,14.61668300679,8.292175237E-05,108.25999618,33.3838669,88.03535571,16.73600091,185.295834538965,8.286326981E-05,14.61668300679,8.292175237E-05,3.832808526108,0.757155135132,3.518396020908,0.643674208644,135.092897373158,94.1845432070455,1.976827966452,0.757155135132,1.047142110888,0.643674208644,107.426686959075,94.1845432070455,72.80358883,13.65297908,16.04224781,-0.15027904,0.90623843,-0.14785618,7.69495306306683,8.25508559264267,0.804912203316581,S
78,80,185.28497242807,0.00011552329272,14.6128443915884,9.628614662E-05,248.55544606,54.14468706,101.67543366,16.3416344,185.28497242807,0.00011552329272,14.6128443915884,9.628614662E-05,6.219385254756,1.112651630064,4.31033402304,0.622383529068,55.0317599339166,22.477817932646,5.330987424936,1.112651630064,2.602906279848,0.622383529068,57.5925483450619,22.477817932646,163.66105927,21.3265886,15.42583414,-0.15027904,5.52467691,-0.04133781,8.29228507929515,6.05646677891318,0.776316112634234,S


==> anc/N4302_C_C.csv <==
Source,list,for,N4302_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,185.427,DEC=,14.5983055555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,185.499675636994,6.202826533E-05,14.6447762198378,4.086504718E-05,19.78248806,5.55912578,20.46025606,3.25666694,185.499675636994,6.202826533E-05,14.6447762198378,4.086504718E-05,2.97530115966,0.527568238944,2.406062214072,0.343782451224,83.8889947525522,33.4755652336448,0,0.527568238944,0,0.343782451224,0,33.4755652336448,14.70099758,3.02599739,3.31274032,-0.02059495,0.31595744,-0.02002722,5.0573644727051,146.533028971685,0.204074288257965,S
1,1,185.462190087817,8.33741635E-06,14.6203165469322,9.35862631E-06,148.88934454,6.66766719,138.0993152,3.6578326,185.462190087817,8.33741635E-06,14.6203165469322,9.35862631E-06,2.917700354844,0.079711083144,2.735892193896,0.07025634612,168.178353494675,17.242150556078,0,0.079711083144,0,0.07025634612,0,17.242150556078,143.95806561,4.96644058,3.59627666,-0.02059495,2.20605125,0.09338923,2.43280934949003,147.11745066154,0.727138377388066,S
2,2,185.457769661156,4.564493634E-05,14.6180688873302,4.636572628E-05,115.04809461,13.72347081,46.57270652,4.12219347,185.457769661156,4.564493634E-05,14.6180688873302,4.636572628E-05,4.777112292192,0.450740892996,3.828688681788,0.317893999644,43.670097988422,18.8185483487339,3.95817325038,0.450740892996,2.643722495028,0.317893999644,42.2070561912632,18.8185483487339,122.65231586,8.9738993,3.84285067,-0.02059495,4.68342796,0.95892051,2.14422438038806,146.421645356942,0.782493342527244,S
3,3,185.444071590547,1.591605598E-05,14.6244047888369,1.320675506E-05,90.0943625,6.76084135,85.55520798,3.7652522,185.444071590547,1.591605598E-05,14.6244047888369,1.320675506E-05,2.928686812992,0.135020367216,2.662231166064,0.111844504512,86.178568421726,19.6037660990779,0,0.135020367216,0,0.111844504512,0,19.6037660990779,86.79690025,4.93932042,3.72510954,-0.02059495,1.49650145,0.03554112,1.85327485159798,122.329568159144,0.833800163742479,S
4,4,185.442661890062,7.1353062E-07,14.615812724728,6.8078634E-07,2059.22535556,7.78709619,2074.91655473,4.51738605,185.442661890062,7.1353062E-07,14.615812724728,6.8078634E-07,2.767158559044,0.006150398004,2.655441257256,0.005662922976,117.637157728317,2.18810118661107,0,0.006150398004,0,0.005662922976,0,2.18810118661107,2088.76466673,8.84222373,4.52745735,-0.02059495,7.02547368,5.0472654,1.38935340507897,130.880225325304,0.903837468655938,S
5,5,185.44098161078,8.67784537E-06,14.6647963278423,8.62400861E-06,148.56433113,6.48954253,137.36403315,3.55379578,185.44098161078,8.67784537E-06,14.6647963278423,8.62400861E-06,2.890476836604,0.076320823788,2.770382889108,0.070227160416,47.153250417817,25.2462146489259,1.104507866808,0.076320823788,0,0.070227160416,35.1692702924539,25.2462146489259,143.25015106,4.81970899,3.49002607,-0.02059495,1.65867175,0.03790711,4.07118225270588,101.498639970402,0.381865106375334,S
6,6,185.438679220987,5.527192158E-05,14.568367758707,5.984227934E-05,20.98977792,6.33689958,20.51487618,3.59593972,185.438679220987,5.527192158E-05,14.568367758707,5.984227934E-05,2.909527715052,0.538777568844,2.60365825188,0.43200022914,34.3067183482182,67.4936969970408,0,0.538777568844,0,0.43200022914,0,67.4936969970408,15.13559017,3.6602477,3.58405191,-0.02059495,0.2575577,-0.01916544,1.92002647616471,249.31461791327,0.822481776940482,S
7,7,185.432364586904,4.410291747E-05,14.6656683947058,6.396174316E-05,22.98488317,6.21110753,21.49984716,3.40444914,185.432364586904,4.410291747E-05,14.6656683947058,6.396174316E-05,3.13654472982,0.551704952412,2.523615645888,0.359741689668,165.911478226648,32.7557951152257,0,0.551704952412,0,0.359741689668,0,32.7557951152257,18.09907,3.95801264,3.38061818,-0.02059495,0.62137246,-0.01648885,4.0537513588165,94.4055088487772,0.385398181064749,S
8,8,185.430767985103,4.416550469E-05,14.6047491654426,3.563548603E-05,54.97357761,10.23781548,46.40394589,5.26083989,185.430767985103,4.416550469E-05,14.6047491654426,3.563548603E-05,3.14453230848,0.37660134978,2.789398086444,0.299353977396,79.7667315482564,40.8036868945671,1.546876559196,0.37660134978,0.672864141276,0.299353977396,70.5130128313308,40.8036868945671,49.81605925,6.68294231,5.08336825,-0.02059496,1.57024988,0.04698242,0.444225054134184,119.504033513244,0.989836740291196,S
9,9,185.426218775417,0.00018964037268,14.5960441384935,1.00495752E-05,3282.00819231,78.95893965,443.48360426,5.00656233,185.426410643815,0.00018964037268,14.5977498745261,1.00495752E-05,57.145306562748,1.60778547468,4.172851920888,0.082563060852,179.250153480009,1.61180453864241,57.082406036436,1.60778547468,3.126407608188,0.082563060852,179.254522208143,1.61180453864241,7498.19187544,71.15813933,5.00656233,-0.02059495,4.30756927,18.45735824,0.143066409446956,288.48524918132,0.998942280907837,M
10,10,185.42685530072,4.162023249E-05,14.576393212982,4.664918298E-05,50.6873782,9.54579246,38.28774862,4.54583204,185.42685530072,4.162023249E-05,14.576393212982,4.664918298E-05,3.286803170664,0.406917307548,2.982179629548,0.339553683072,154.688046855922,52.1914068298314,1.846963800396,0.406917307548,1.2091080753,0.339553683072,164.691296138031,52.1914068298314,279.98631151,15.36783583,4.30820774,-0.02059495,2.05928905,14.90265731,1.31476740060358,270.366172495056,0.913549928761108,S
11,11,185.426803755481,6.544001363E-05,14.6236297270842,7.238494291E-05,43.72755966,11.04838256,27.34478592,4.60024702,185.426803755481,6.544001363E-05,14.6236297270842,7.238494291E-05,3.646017932292,0.641327916888,3.24735241266,0.522494023284,30.0865283528953,63.0647459676392,2.491860892032,0.641327916888,1.675147931064,0.522494023284,28.7063610204487,63.0647459676392,35.92427686,5.16212092,4.27196801,-0.02059495,0.82316035,-0.00645543,1.51949301049956,89.5703894298866,0.885815454340582,S
12,12,185.425737086819,3.978672024E-05,14.5680739061956,6.737720169E-05,63.64121088,12.44594779,26.10384416,3.81942027,185.42576174427,3.978672024E-05,14.5679681885085,6.737720169E-05,3.304430165448,0.5729508288,2.504719382688,0.334269526788,95.5501559243661,25.4169181111768,0,0.5729508288,0,0.334269526788,0,25.4169181111768,56.70858904,6.85190752,3.81942027,-0.02059495,1.66557982,0.07308736,1.8153807454141,272.315291595793,0.840096898885889,M
13,13,185.426237484093,7.879377601E-05,14.573331946057,0.00012708562049,56.84333044,14.94509616,22.4476725,4.39686215,185.426237484093,7.879377601E-05,14.573331946057,0.00012708562049,5.044117683456,1.077643433304,3.716982317772,0.667488337848,1.70441752129609,31.8408641985076,4.275833049684,1.077643433304,2.48054013486,0.667488337848,2.77883668952637,31.8408641985076,40.61709012,5.52710925,4.133522,-0.02059496,0.6486481,-0.01300397,1.49907058609162,271.692627348245,0.888731882565604,S
14,14,185.425075183845,6.4937664E-07,14.6370141317383,6.6909341E-07,1946.28172389,8.74893428,1938.744165,3.90864443,185.425216967363,6.4937664E-07,14.6368764222105,6.6909341E-07,2.70556730064,0.005715202572,2.645047075392,0.0054602748,114.510959861888,3.78118732538303,0,0.005715202572,0,0.0054602748,0,3.78118732538303,1942.46957836,8.45430948,3.90864443,-0.02059495,5.77946957,0.70851519,2.32520153112543,87.245507763037,0.748233527252663,M
15,15,185.424143627911,4.707626261E-05,14.6626451830823,3.417342867E-05,19.97816035,4.93505644,23.25066682,3.13319869,185.424143627911,4.707626261E-05,14.6626451830823,3.417342867E-05,2.726168992848,0.399406373316,2.333646387648,0.289253004156,86.6505860429607,37.5817514084074,0,0.399406373316,0,0.289253004156,0,37.5817514084074,16.46886556,3.53931577,3.28310557,-0.02059495,0.30049594,-0.02143137,3.86393757993058,87.540692073392,0.424483333182919,S
16,16,185.421855918013,5.240180933E-05,14.6319136804478,4.281760239E-05,35.23185856,7.98183937,30.44430337,4.16830022,185.421855918013,5.240180933E-05,14.6319136804478,4.281760239E-05,3.099624600924,0.447519949056,2.764317714228,0.358914129948,78.305534692851,51.4061247671422,1.46062576314,0.447519949056,0.540780187896,0.358914129948,68.3220035848911,51.4061247671422,28.88530155,4.78684381,4.04481034,-0.02059495,0.50867368,-0.02111321,2.03848433998465,81.5759290528809,0.801716718254384,S
17,17,185.421834348109,6.716247897E-05,14.6173796466384,6.172945233E-05,28.73191965,8.80052795,25.14210805,4.62931734,185.421834348109,6.716247897E-05,14.6173796466384,6.172945233E-05,3.135407508432,0.619186186872,2.698587182376,0.463275909468,126.324074608557,53.6598393788808,1.459626516828,0.619186186872,0.399237847452,0.463275909468,130.711678410377,53.6598393788808,21.19440959,4.54088361,4.51126925,-0.02059495,0.52409911,-0.01552564,1.18309237211383,75.3156141757629,0.929554573584978,S
18,18,185.42121023792,6.72372815E-05,14.6485502021781,3.305130397E-05,63.39545575,9.94604863,35.32111185,3.75449481,185.42121023792,6.72372815E-05,14.6485502021781,3.305130397E-05,4.608487062144,0.579978405432,2.883586778244,0.25888915548,78.0834948429954,11.9540743209972,3.703895078076,0.579978405432,1.005549427548,0.25888915548,76.6616040043729,11.9540743209972,56.08725928,4.99361718,3.588033,-0.02059495,1.12461419,0.00504172,3.03336006991395,83.6386081094268,0.602358040005732,S
19,19,185.415674575698,2.651066455E-05,14.5095706674358,2.061984942E-05,62.66971178,6.82095025,52.532283,3.48424056,185.415674575698,2.651066455E-05,14.5095706674358,2.061984942E-05,3.208333707684,0.228177735372,2.753086669416,0.170290282356,105.054988041323,19.0065462581152,1.600948041804,0.228177735372,0.697558140036,0.170290282356,102.509097860852,19.0065462581152,58.98753245,4.72331378,3.36800463,-0.02059495,1.26061821,0.05406405,5.36456573211506,277.04386987988,0.159602251895984,S
20,20,185.39709570451,1.37468407E-05,14.6743403961627,4.533914952E-05,151.76379064,10.79844425,72.40960119,3.54813775,185.39709570451,1.37468407E-05,14.6743403961627,4.533914952E-05,6.013297355796,0.390112495596,2.580638869836,0.095512164264,169.824785084817,3.66839387823171,0,0.390112495596,0,0.095512164264,0,3.66839387823171,382.81661746,16.03920627,3.65848155,-0.02059495,5.07349387,13.13549001,4.88123731780387,69.1702320448606,0.232100607686261,S
21,21,185.39645743359,5.979893154E-05,14.6047962343912,6.277090923E-05,46.16316236,10.67734422,31.157898,4.67673333,185.39645743359,5.979893154E-05,14.6047962343912,6.277090923E-05,3.728040538932,0.615617734752,2.942485299792,0.4014511596,41.5409214902769,29.3134180029205,2.60032282074,0.615617734752,0.985684214916,0.4014511596,39.5375255792918,29.3134180029205,40.51704876,5.6929792,4.40700387,-0.02059496,0.73368551,-0.00835988,1.81562492070772,12.3896951551402,0.840056629338501,S
22,22,185.393299766474,5.683933659E-05,14.6010410229658,9.296018388E-05,42.26862591,11.07912443,27.59300392,4.68805645,185.393299766474,5.683933659E-05,14.6010410229658,9.296018388E-05,4.162922874576,0.836723186748,2.724509457468,0.391284442944,157.645021392117,20.3477402620968,3.150451891548,0.836723186748,0.065400957252,0.391284442944,159.585244994273,20.3477402620968,33.20378882,5.60261299,4.50076959,-0.02059495,0.47572911,-0.01366285,1.96359578742897,4.79893500329871,0.814942950526297,S
23,23,185.390833222462,3.515214765E-05,14.6245750829413,4.317557629E-05,17.48628548,4.61873468,23.09552159,3.1814852,185.390833222462,3.515214765E-05,14.6245750829413,4.317557629E-05,2.54311664544,0.38001456882,2.204302040028,0.279924816744,23.4218356791677,41.3642719381296,0,0.38001456882,0,0.279924816744,0,41.3642719381296,13.30821878,3.17273122,3.47337846,-0.02059495,0.29737549,-0.02161027,2.6255640339596,36.8971898085205,0.68820869020022,S
24,24,185.389454283455,3.86326538E-06,14.6203375032591,3.70723719E-06,328.46609023,6.70223656,328.23581802,3.86721108,185.389454283455,3.86326538E-06,14.6203375032591,3.70723719E-06,2.760870098772,0.032992532604,2.683651906404,0.031173123204,111.667216737651,17.0554025182395,0,0.032992532604,0,0.031173123204,0,17.0554025182395,323.98982835,5.78122764,3.8671169,-0.02059495,2.20115112,-0.14500776,2.54940413221721,31.2377576040431,0.703750400649075,S
25,25,185.38643173132,1.053415502E-05,14.6060840588852,7.85327822E-06,261.98670271,10.06212565,195.67486928,4.7390478,185.38643173132,1.053415502E-05,14.6060840588852,7.85327822E-06,3.472718770908,0.091462133124,2.8545795801,0.063574436232,72.4998091791796,5.55410086819273,2.15045291304,0.091462133124,0.872179497612,0.063574436232,67.557705193235,5.55410086819273,627.64179443,20.1425259,4.50790094,-0.02059495,3.41433542,17.68232869,2.40126516975984,11.2124594861341,0.733373637076858,S
26,26,185.382278057596,2.934389755E-05,14.635101420729,5.237795654E-05,27.5739013,5.87441003,28.06894689,3.36686636,185.382278057596,2.934389755E-05,14.635101420729,5.237795654E-05,3.191480861328,0.453689590968,2.27901683736,0.230664351996,13.7809888038664,16.7231960125441,0,0.453689590968,0,0.230664351996,0,16.7231960125441,23.86216067,4.08812737,3.45440571,-0.02059495,0.56047139,-0.01600219,3.40820170132941,40.3797854229559,0.521530902603694,S
27,27,185.380636909141,0.00010144097525,14.611796571437,2.577453789E-05,62.21683492,15.49146367,26.85066847,4.53406619,185.380871147748,0.00010144097525,14.6118767558911,2.577453789E-05,3.54582520344,0.866249116776,1.7252194662,0.1920160035,172.89767378814,11.8155190438891,0,0.866249116776,0,0.1920160035,0,11.8155190438891,50.14135498,6.50151497,4.53406619,-0.02059496,0.18845387,-0.02081593,2.81096761500964,16.7420212170084,0.649641968316904,M
28,28,185.379413399095,6.9266682E-07,14.5652537761351,8.3147992E-07,2076.73598829,8.42420641,1805.06312658,3.80961001,185.379564906818,6.9266682E-07,14.5651131899971,8.3147992E-07,3.139193805264,0.007494411636,2.625199259256,0.00529138926,118.65310634504,0.54321304612327,1.454488109424,0.007494411636,0,0.00529138926,120.284848844007,0.54321304612327,2082.97413216,10.03831052,3.80961001,-0.02059495,7.54121675,3.46112711,3.40119712600661,324.339837987075,0.523042220082565,M
29,29,185.378526443074,6.677228491E-05,14.60636339355,0.00011243449194,68.57726567,15.8787032,27.7648946,4.75868406,185.378526443074,6.677228491E-05,14.60636339355,0.00011243449194,5.057602614468,0.9553699575,3.615822053244,0.562291937676,4.82543537849843,25.762370116708,4.294308769524,0.9553699575,2.32145828118,0.562291937676,5.69953304466122,25.762370116708,52.96252617,6.69698021,4.47967204,-0.02059495,1.57495992,0.04096654,2.85569189167216,9.75326515324031,0.64020805103764,S
30,30,185.36987261581,3.342604401E-05,14.5460096113771,3.651146766E-05,36.49605493,6.33976909,34.17509103,3.48298808,185.36987261581,3.342604401E-05,14.5460096113771,3.651146766E-05,3.095070043176,0.346112403408,2.554662950028,0.237285687816,37.9167313839735,23.5994582504292,1.570594862412,0.346112403408,0,0.237285687816,35.2933497078341,23.5994582504292,32.84100273,3.99823637,3.45270973,-0.02059495,0.41114833,-0.01306581,4.5662383901266,316.601124424248,0.286568505359243,S
31,31,185.351522238051,4.028498252E-05,14.5746947052036,2.952342985E-05,24.17374834,5.12647656,28.18312767,3.2571905,185.351522238051,4.028498252E-05,14.5746947052036,2.952342985E-05,2.7318644001,0.344380427208,2.324681858088,0.2463157305,100.605209561596,31.1012519571569,0,0.344380427208,0,0.2463157305,0,31.1012519571569,19.82830976,3.48869417,3.41606983,-0.02059495,0.63095166,-0.015919,4.60597009904129,342.096752871645,0.279407295991692,S


==> anc/N4388_B_L.csv <==
Source,list,for,N4388_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,186.444791666667,DEC=,12.6620833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,1,186.578920348965,2.855968883E-05,12.702406843757,9.923418231E-05,7788.73443475,253.35713681,2687.23657944,33.92746294,186.577060090051,2.855968883E-05,12.7028289109992,9.923418231E-05,18.271549812168,0.870822167292,3.50630846946,0.089309778192,105.086973733119,2.1428001675376,17.979331928616,0.870822167292,0,0.089309778192,104.970078435624,2.1428001675376,6745.75978179,123.15955389,33.92746294,-14.55390247,37.22826659,-13.97980031,8.21569684428307,162.858545094647,0.78005793044937,M
1,2,186.575088285277,3.116326196E-05,12.6194958074241,3.06320093E-05,195.91314567,26.99990345,206.15632863,16.08089047,186.575088285277,3.116326196E-05,12.6194958074241,3.06320093E-05,3.517341733548,0.292344970176,3.107768254956,0.227506814856,133.021875533587,27.0732429989077,0,0.292344970176,0,0.227506814856,0,27.0732429989077,150.53769526,19.86026458,16.34185355,-5.7018201,2.63757943,-5.83531391,8.04489379842286,198.505031329611,0.788324815022798,S
2,3,186.572332639453,2.889963266E-05,12.5705924959601,3.620404968E-05,217.64271993,28.74287273,203.56716536,15.82006995,186.572332639453,2.889963266E-05,12.5705924959601,3.620404968E-05,3.7612267776,0.312772427172,3.269667345912,0.237468478428,17.2438803253561,24.1165803649772,1.396372754232,0.312772427172,0,0.237468478428,38.2256651260105,24.1165803649772,198.70747402,16.0519264,15.62814577,3.04867058,3.39958592,3.03656429,9.26824603521186,216.305435068186,0.72690312585408,S
3,4,186.569559763263,6.58671107E-05,12.692234452929,0.00010534855523,137.8170228,42.15908453,113.68363708,21.14703058,186.569559763263,6.58671107E-05,12.692234452929,0.00010534855523,4.303359004896,0.91010922822,3.240361486332,0.530164189512,166.323488740481,30.643538511961,2.43241370262,0.91010922822,0,0.530164189512,161.848941785363,30.643538511961,109.7419379,18.26689032,20.59844155,10.57508507,2.26233897,10.5807394,7.52430464065653,166.074405317302,0.812822880364885,S
4,5,186.557371677492,6.185808863E-05,12.7572301686709,8.38006217E-05,238.28681637,65.19531092,202.77631085,33.63537577,186.557371677492,6.185808863E-05,12.7572301686709,8.38006217E-05,3.984911236008,0.711813632724,3.392037441972,0.522481744332,5.33469287350162,45.3400281593457,1.796294496384,0.711813632724,1.017142523856,0.522481744332,13.2563411482841,45.3400281593457,165.70286063,31.62476136,32.62051905,-3.56880605,2.49467621,-3.56884971,8.71832877087919,139.082724106604,0.755124854562408,S
5,6,186.536844833081,3.748796016E-05,12.7259836751938,4.608937267E-05,286.62605955,44.57945581,239.64403162,22.76640182,186.536844833081,3.748796016E-05,12.7259836751938,4.608937267E-05,3.9152775114,0.390737651508,3.513843419004,0.317771725104,1.06617598823392,37.6855639696645,1.6208772705,0.390737651508,1.3874796846,0.317771725104,11.7572837708735,37.6855639696645,239.59945539,26.67423848,21.94867557,1.42443901,3.53130918,1.32964431,6.61303944063935,144.555754780436,0.852919402419194,S
6,7,186.532956749555,3.67109605E-05,12.6077819279375,3.633351773E-05,171.06454698,27.55018497,174.89274268,16.14176836,186.532956749555,3.67109605E-05,12.6077819279375,3.633351773E-05,3.372539348376,0.312988083012,3.336007188492,0.306206810424,120.942918797933,0.01924713505539,0,0.312988083012,0,0.306206810424,0,0.01924713505539,139.63823787,17.12205649,16.23317985,-1.22437859,4.46719787,-1.20660911,6.10404088391626,212.250112066739,0.873610166972004,S
7,8,186.518485038763,7.069815346E-05,12.6128843123724,7.064061638E-05,124.72126435,32.68603383,107.24814425,16.95256251,186.518485038763,7.069815346E-05,12.6128843123724,7.064061638E-05,4.038928862508,0.699793693236,3.311922092508,0.477603420696,134.952128308329,35.6841793923699,2.217987842256,0.699793693236,0,0.477603420696,122.809155120108,35.6841793923699,89.73840082,14.28418045,16.51523235,1.16646538,0.77579222,1.16305478,5.22768848646161,214.371609207925,0.90607181152754,S
8,9,186.509671307183,4.9720449E-05,12.6123076617956,5.65682199E-05,165.26112968,32.56334161,144.81423949,17.04973515,186.509671307183,4.9720449E-05,12.6123076617956,5.65682199E-05,4.107363593652,0.543726754056,3.195890011008,0.334647056304,36.7401987764736,21.5172015808377,2.29419115614,0.543726754056,0,0.334647056304,46.9366990614756,21.5172015808377,133.68421066,17.96397459,16.74512714,1.15046271,2.45184151,1.13082024,4.8319601635044,218.168994569971,0.919331672407353,S
9,10,186.502162769474,5.699832596E-05,12.6643312677106,6.463346322E-05,164.48424502,39.41326821,148.96512166,21.23367757,186.502162769474,5.699832596E-05,12.6643312677106,6.463346322E-05,3.809710224288,0.57859501194,3.333827077164,0.446006895768,30.3003107288063,46.2938940381979,1.689090635124,0.57859501194,0,0.446006895768,51.0170554337117,46.2938940381979,133.02095898,21.19069176,20.82139872,3.60555191,3.20717413,3.64779066,3.36124198536365,177.693995130314,0.960341197957474,S
10,11,186.493861604271,5.687211453E-05,12.7030467314235,7.719129436E-05,166.56682247,42.5071595,145.6055488,22.29903135,186.493861604271,5.687211453E-05,12.7030467314235,7.719129436E-05,3.99478620996,0.669403656828,3.293915025132,0.461035107396,16.9044648417809,35.4396525533293,1.903947452028,0.669403656828,0.243011108664,0.461035107396,28.8237141288375,35.4396525533293,135.80501543,21.54720103,21.78549585,2.76287187,2.01833268,2.76261744,3.78037866671154,139.441889858295,0.950030719542569,S
11,12,186.491677619376,3.971210069E-05,12.6764246969941,4.579634502E-05,136.22085082,29.54835927,166.96174256,19.41936435,186.491677619376,3.971210069E-05,12.6764246969941,4.579634502E-05,3.27587268564,0.410212503972,2.864803589892,0.309491735112,150.535054810608,37.2250184126665,0,0.410212503972,0,0.309491735112,0,37.2250184126665,104.76979222,20.23324697,20.66056732,-0.10811107,1.58708849,-0.15383597,2.87638774732381,162.588084528869,0.970841948993291,S
12,13,186.485903578584,6.033227829E-05,12.6052617961107,4.522408504E-05,216.71449297,40.16593587,173.15771646,19.79702082,186.485903578584,6.033227829E-05,12.6052617961107,4.522408504E-05,4.230237840948,0.532732455144,3.40311586572,0.353222488368,68.0626470127101,23.8461303688958,0,0.532732455144,0,0.353222488368,0,23.8461303688958,198.6049887,22.08594218,19.06024954,5.74514843,2.25491385,5.72112549,4.17335374216497,234.773059437167,0.939351767507402,S
13,14,186.483576989119,2.049041208E-05,12.7881327680351,1.98722615E-05,430.15997934,36.81092565,420.74180574,20.93069509,186.483576989119,2.049041208E-05,12.7881327680351,1.98722615E-05,3.524582637252,0.180154810296,3.336590274156,0.16154766432,126.817902290615,37.7934373713193,0,0.180154810296,0,0.16154766432,0,37.7934373713193,386.94476068,25.14836091,20.82881474,1.81331006,8.0491136,1.54940324,7.89627608597809,106.702420313546,0.795428005494025,S
14,15,186.482883867638,6.611859834E-05,12.6621094804182,0.00011900073229,154.44426301,46.67125129,117.46982348,22.00652105,186.482883867638,6.611859834E-05,12.6621094804182,0.00011900073229,4.690589937984,1.033512308964,3.224134743336,0.513541030824,165.505661502888,24.4736098776597,3.066262878132,1.033512308964,0,0.513541030824,162.544516889685,24.4736098776597,119.53927172,20.73131364,21.38407399,6.81259417,2.0834691,6.82272866,2.22994793816231,179.955524483236,0.982399199562709,S
15,16,186.482164350876,3.568366453E-05,12.7161358880235,4.075879612E-05,205.32115321,35.36069696,215.7626632,21.08260758,186.482164350876,3.568366453E-05,12.7161358880235,4.075879612E-05,3.419823747852,0.345688761708,3.20073009606,0.302317702668,3.6299256715684,61.7154980652863,0,0.345688761708,0,0.302317702668,0,61.7154980652863,161.57995684,21.34553289,21.37307456,-3.62805417,3.79120752,-3.67990629,3.91198309491469,123.996623605711,0.946562200595894,S
16,17,186.473927587266,2.225190391E-05,12.5260617974711,2.601335573E-05,268.11906593,28.85609293,278.87353359,17.07895405,186.473927587266,2.225190391E-05,12.5260617974711,2.601335573E-05,3.471818063688,0.222165483156,3.185369463204,0.186701637024,167.071539548345,30.0263637079006,0,0.222165483156,0,0.186701637024,0,30.0263637079006,215.49048545,17.9057617,17.27668678,-3.58473403,4.24623431,-3.87196769,8.33771208627769,258.189349461909,0.774086703362318,S
17,18,186.473015487141,5.940697435E-05,12.6534947421638,7.549181916E-05,119.17664943,37.32773748,130.29053873,22.80212393,186.473015487141,5.940697435E-05,12.6534947421638,7.549181916E-05,3.439916377848,0.640113186888,3.058620229548,0.503432804484,1.96307537795296,63.6961620464245,0,0.640113186888,0,0.503432804484,0,63.6961620464245,80.97215469,21.2616252,23.41121217,-3.09535017,1.05248114,-3.09651091,1.73076704560197,197.318712220373,0.989369715314976,S
18,19,186.469286231352,5.133293981E-05,12.6893590949917,5.916905447E-05,238.15665215,49.08269851,206.19440036,25.56429886,186.469286231352,5.133293981E-05,12.6893590949917,5.916905447E-05,4.039646705568,0.551001121992,3.28880138904,0.370631721636,145.997254992545,27.0865335013649,2.115442621692,0.551001121992,0,0.370631721636,133.401122554925,27.0865335013649,178.3178976,27.42870041,24.95149783,-1.95118673,4.09395989,-1.94929339,2.17582634630623,131.220434620409,0.983237950718437,S
19,20,186.445200131047,4.18563111E-06,12.6621470470873,7.13252923E-06,77255.7723229,1079.85489352,24006.75594131,54.73896454,186.444926389538,4.18563111E-06,12.6614442458937,7.13252923E-06,23.74902801396,0.060536175984,14.354386395444,0.035361436968,93.4251815375168,0.31450711211799,23.528791609164,0.060536175984,13.90455309906,0.035361436968,93.3895357709529,0.31450711211799,111433.64520208,751.49015376,54.73896454,-9.85506813,99.63339835,226.18625371,0.024215416835516,170.917733456895,0.999997910925647,M
20,21,186.452952328868,5.074227819E-05,12.740162033838,6.144592418E-05,250.11228064,52.15912178,209.15139709,26.63812127,186.452952328868,5.074227819E-05,12.740162033838,6.144592418E-05,3.92089599954,0.525322994256,3.508200661824,0.424745691192,167.286896724745,49.1933141943412,1.700206752636,0.525322994256,1.290760070544,0.424745691192,145.344444110243,49.1933141943412,193.35680077,25.40437274,25.68532364,-1.14623845,1.81093924,-1.17451543,4.70901029647369,95.8209122990251,0.923266164037001,S
21,22,186.447262878475,9.935267333E-05,12.6226667238041,8.105432556E-05,289.674054,89.42800444,218.30938658,42.50619395,186.447262878475,9.935267333E-05,12.6226667238041,8.105432556E-05,4.127598444456,0.842571710532,3.697727867712,0.686728597824,87.2570112133181,76.2157632101068,2.578002876792,0.842571710532,0.969559973136,0.686728597824,87.5248578674122,76.2157632101068,193.43568785,35.72983482,40.29032425,0.53535672,3.74344813,0.54823545,2.369417748245,266.499042257977,0.980145397898106,S
22,23,186.443610173369,4.277397157E-05,12.5450360293556,5.793999407E-05,120.12159532,30.43291956,144.92744629,19.78164681,186.443610173369,4.277397157E-05,12.5450360293556,5.793999407E-05,3.327079485384,0.492757926552,2.865518896644,0.36045947178,6.74059234160872,39.4745693097726,0,0.492757926552,0,0.36045947178,0,39.4745693097726,87.29600974,17.65420855,20.95603122,-2.76848641,1.54655061,-2.78022412,7.02317898004932,270.564526626862,0.835336564058021,S
23,24,186.438724211613,3.727790601E-05,12.5548469327543,3.921768035E-05,165.0437675,30.90697122,192.62262245,19.72067339,186.438724211613,3.727790601E-05,12.5548469327543,3.921768035E-05,3.287304333504,0.353663982216,2.99811152322,0.29209610196,142.777426356528,46.9314903216466,0,0.353663982216,0,0.29209610196,0,46.9314903216466,127.2234108,19.99234326,20.62183557,-4.08241613,2.17332945,-4.14451233,6.44398476030038,273.161081427896,0.859933931495766,S
24,25,186.422920598957,5.167329837E-05,12.761281383526,9.728541376E-05,124.45479069,36.24836854,115.97182503,19.61156075,186.422920598957,5.167329837E-05,12.761281383526,9.728541376E-05,4.169725104456,0.831855125556,2.960380118808,0.424352278224,8.73364775000648,23.415163599898,0,0.831855125556,0,0.424352278224,0,23.415163599898,86.40480548,17.69343272,19.71283564,-1.93665187,1.317434,-1.94095082,6.0879854720737,77.8644279828304,0.874241602389822,S
25,26,186.400905823465,9.926588729E-05,12.7256295991019,0.00013019584323,203.57610793,57.29109727,107.07599977,20.89986767,186.400905823465,9.926588729E-05,12.7256295991019,0.00013019584323,5.504438826324,1.202665220892,3.972986624268,0.69276860316,150.916755519521,29.4848198177679,4.256253949788,1.202665220892,2.20082748462,0.69276860316,146.813866782265,29.4848198177679,131.00126401,21.66514998,19.55389962,-0.79871876,2.9798955,-0.77553693,4.59738501421882,56.0353857222868,0.926760793396744,S
26,27,186.399368657504,8.087319866E-05,12.6794137936015,8.1835077E-05,235.76867927,55.72855706,149.51437488,23.3751252,186.399368657504,8.087319866E-05,12.6794137936015,8.1835077E-05,4.738910836284,0.804976276824,3.827541152448,0.550753564932,44.0549672058468,33.5280150660298,3.33348979518,0.804976276824,1.69442519634,0.550753564932,52.3050747571097,33.5280150660298,176.37848309,22.44883202,21.85617086,2.55952318,4.77937829,2.61447485,2.85509494802247,21.3633820141763,0.971267444201379,S
27,28,186.396448493575,2.429575825E-05,12.7872404308526,2.48559974E-05,325.79852926,33.10176322,308.38204905,18.41889816,186.396448493575,2.429575825E-05,12.7872404308526,2.48559974E-05,3.53236702122,0.213707086992,3.440253826404,0.202855364388,32.0100436977816,92.8189218599415,0,0.213707086992,0,0.202855364388,0,92.8189218599415,266.3876563,20.9152989,18.18030614,-5.44252089,4.35365382,-5.69856957,8.02475558109345,69.3602483376756,0.789292285351797,S
28,29,186.384031860286,6.380314512E-05,12.6945930822348,6.216193557E-05,140.01391993,37.55150296,138.84240354,21.51768611,186.384031860286,6.380314512E-05,12.6945930822348,6.216193557E-05,3.595102214004,0.587997506628,3.22651171512,0.473822733564,131.467041121093,61.1526148200197,0,0.587997506628,0,0.473822733564,0,61.1526148200197,102.71153797,21.07486185,21.51995614,-0.61470683,2.17588854,-0.606257,4.05646362521767,28.7481504064622,0.942629001773992,S
29,30,186.383748799,3.963872895E-05,12.7073741972953,5.458546001E-05,292.54047769,41.42389875,207.10352093,18.59979898,186.383748799,3.963872895E-05,12.7073741972953,5.458546001E-05,4.866913597572,0.511201915632,3.338414922996,0.256355720604,29.4070134740769,11.7379020288402,3.418712795232,0.511201915632,0.141905110392,0.256355720604,34.560678631932,11.7379020288402,225.70657639,21.89439918,17.89976704,-0.82256798,4.18490754,-0.88050018,4.48911565211943,37.2601793169134,0.93007925354634,S
30,31,186.383498424409,8.465465901E-05,12.6335776562908,7.254365822E-05,129.74373098,40.78470367,119.41472701,22.2157767,186.383498424409,8.465465901E-05,12.6335776562908,7.254365822E-05,3.772310833476,0.74685976254,3.312961638372,0.579151303884,116.001905605103,61.9207861649077,0,0.74685976254,0,0.579151303884,0,61.9207861649077,80.23814402,17.12369657,21.85668018,-3.39997609,1.06006428,-3.40579436,3.97511731125085,334.522545318902,0.944859560316078,S
31,32,186.377331213675,5.916173276E-05,12.631781658572,7.51528146E-05,138.30423384,37.88774453,130.62256195,20.97591512,186.377331213675,5.916173276E-05,12.631781658572,7.51528146E-05,3.769815223296,0.652500696024,3.23067042738,0.481323626028,161.326976523963,45.440962141076,1.368194096952,0.652500696024,0,0.481323626028,143.708578209011,45.440962141076,87.35713114,18.87518339,20.78349644,-7.38051722,1.81178689,-7.38664085,4.34780725881147,335.288602625817,0.934304006684835,S
32,33,186.360617875124,0.00012278826971,12.757106121162,0.00011227258732,209.05172837,54.8088863,107.26424311,19.4909052,186.360617875124,0.00012278826971,12.757106121162,0.00011227258732,6.017283953676,1.2880863099,3.725584534008,0.574650827856,48.8222837855145,20.2491357257757,4.994381942208,1.2880863099,1.42115110992,0.574650827856,51.6919715399787,20.2491357257757,136.98442727,20.12603081,18.60608063,0.7092807,1.53138865,0.7222074,7.53510203340533,49.1782128886077,0.812325919282402,S
33,34,186.340301497552,5.633822435E-05,12.6416420270138,0.00011945958371,152.76871214,45.32316839,120.12993538,21.79905037,186.340301497552,5.633822435E-05,12.6416420270138,0.00011945958371,4.67798034924,1.013887617876,3.126947510592,0.475074618048,176.838695767254,22.2309632162356,0,1.013887617876,0,0.475074618048,0,22.2309632162356,111.02830103,20.51321454,21.37837873,2.59751278,1.60925413,2.60270872,6.23892329482675,348.674119904916,0.868253401204979,S
34,35,186.338785987139,2.282237798E-05,12.7412349306922,2.22742766E-05,448.83499377,42.61208285,434.8874684,24.08063797,186.338785987139,2.282237798E-05,12.7412349306922,2.22742766E-05,3.523814617572,0.199485661176,3.368937704076,0.182463725988,127.048656904679,51.0210731774287,0,0.199485661176,0,0.182463725988,0,51.0210731774287,408.27506908,29.79661984,23.90485679,7.10118366,6.49574076,6.74003286,7.81358445781081,37.4422319253146,0.799343058585688,S
35,36,186.324785261472,4.927663153E-05,12.6229886702762,5.312699266E-05,268.28877045,48.08290255,216.17550623,23.83361701,186.324785261472,4.927663153E-05,12.6229886702762,5.312699266E-05,4.215872085156,0.51258059604,3.386138270868,0.338529792384,140.487705067124,22.8002242875716,2.473939408644,0.51258059604,0,0.338529792384,129.659686587661,22.8002242875716,206.4312978,27.19507762,22.98214349,-5.67787902,3.22673282,-5.66421886,7.40703615887916,341.550716625143,0.818188704305031,S


==> anc/N4388_C_C.csv <==
Source,list,for,N4388_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999090000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,186.444791666667,DEC=,12.6620833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,186.536828621812,3.783332259E-05,12.7262020053003,3.510612689E-05,37.49262995,6.44936796,31.75395192,3.32693848,186.536828621812,3.783332259E-05,12.7262020053003,3.510612689E-05,3.018933917352,0.323423371908,2.87584455348,0.294673843476,71.7999356292058,89.7304474520305,1.412854137,0.323423371908,0.820915508376,0.294673843476,74.6676589607149,89.7304474520305,33.53681591,4.00908885,3.20954268,-0.00297961,1.10400936,0.03314577,6.61986875590045,144.458602911048,0.028888921595777,S
1,1,186.502314546864,7.329230926E-05,12.6645232529633,3.260425825E-05,39.65254207,7.71880358,26.57500489,3.31844514,186.502314546864,7.329230926E-05,12.6645232529633,3.260425825E-05,4.15173068406,0.621907402896,2.642644858752,0.275083681644,87.2460641007847,14.1920384866158,0,0.621907402896,0,0.275083681644,0,14.1920384866158,32.04647155,3.81013963,3.20841923,-0.00297961,1.40308316,0.04079589,3.37059937089286,177.504385582206,0.529636980037185,S
2,2,186.493955648917,0.00011343738194,12.7032516825478,0.00013672633563,60.49346096,15.12178983,16.40162299,3.29971515,186.493955648917,0.00011343738194,12.7032516825478,0.00013672633563,5.69815404678,1.191349173636,4.759460993412,0.921365911116,158.623646110502,51.8937570109605,4.988519718444,1.191349173636,3.93976306278,0.921365911116,158.062437831119,51.8937570109605,18.01500335,3.39703622,3.22402548,-0.00297961,1.25521683,-1.03711545,3.79255982263141,139.354783747479,0.439424943640464,S
3,3,186.49283051825,7.174690814E-05,12.7222206922367,6.691296713E-05,19.41345249,6.36388936,16.50174829,3.29077594,186.49283051825,7.174690814E-05,12.7222206922367,6.691296713E-05,3.021359080356,0.617596208784,2.863129204188,0.557025885972,113.703895071342,154.565681346406,1.381023937116,0.617596208784,0.839357878068,0.557025885972,102.584102691549,154.565681346406,13.82931165,3.20905641,3.17714512,-0.00297961,0.23360961,-0.00285018,4.57451522203315,127.923989150848,0.285059051910915,S
4,4,186.491642120322,6.81139294E-06,12.6766393342762,7.98082412E-06,142.0698104,5.66000461,142.52621301,3.2674949,186.491642120322,6.81139294E-06,12.6766393342762,7.98082412E-06,2.868347349288,0.06967631214,2.555321514552,0.055288203876,156.881356062166,8.50628326037135,0,0.06967631214,0,0.055288203876,0,8.50628326037135,137.88369994,5.14231347,3.27831572,-0.00297961,1.38794553,-0.02131031,2.87828525334645,162.331088478696,0.635417928898877,S
5,5,186.48789084163,2.280176877E-05,12.6763000357306,2.259863452E-05,49.80578475,5.81676601,48.30449159,3.27359339,186.48789084163,2.280176877E-05,12.6763000357306,2.259863452E-05,3.010774978332,0.22280263488,2.518165041732,0.156284750844,134.256423579333,16.746624503358,1.283469233616,0.22280263488,0,0.156284750844,129.136514555523,16.746624503358,45.43887417,4.23709444,3.26868667,-0.00297961,0.99862768,0.00076877,2.66328518030874,161.315298386091,0.680433922300712,S
6,6,186.485850748641,5.001977267E-05,12.605415079016,3.563421037E-05,18.403607,4.78535416,21.47586918,3.03704029,186.485850748641,5.001977267E-05,12.605415079016,3.563421037E-05,2.754812514132,0.430600675608,2.287339124904,0.292649312052,76.2910294853661,33.3874167829442,0,0.430600675608,0,0.292649312052,0,33.3874167829442,15.09231591,3.07771486,3.19114611,-0.00297961,0.23684457,-0.00355618,4.16405714473137,234.734854553143,0.36320857392753,S
7,7,186.482764008759,4.95047061E-05,12.662210348672,6.02440514E-05,17.47040199,5.37042219,18.70237608,3.2241749,186.482764008759,4.95047061E-05,12.662210348672,6.02440514E-05,2.872237276476,0.544346537472,2.39142064986,0.375011372448,151.489396681285,41.42730499133,0,0.544346537472,0,0.375011372448,0,41.42730499133,13.79260172,3.0812083,3.30309626,-0.00297961,0.24483612,-0.00294727,2.22294337716738,179.799412501713,0.76778602300482,S
8,8,186.482219764699,3.15716812E-05,12.7162655628832,4.154641574E-05,36.05284457,6.18492677,31.60249931,3.24174432,186.482219764699,3.15716812E-05,12.7162655628832,4.154641574E-05,3.263315489388,0.374230309644,2.570569866252,0.235865364408,25.8172759063302,19.5993228533061,1.797775125444,0.374230309644,0,0.235865364408,29.2400928010349,19.5993228533061,29.3864989,4.01080049,3.18047728,-0.00297961,0.99710201,0.01153747,3.92024724558986,123.972322756953,0.412768313514226,S
9,9,186.473000599562,2.76323999E-05,12.6536217995821,3.551560352E-05,61.37094913,7.58177908,43.15155242,3.41428892,186.473000599562,2.76323999E-05,12.6536217995821,3.551560352E-05,3.675458437848,0.323272778076,2.84528019312,0.202523353416,152.154674954577,14.3988880214521,2.44022071212,0.323272778076,0.967252649652,0.202523353416,150.552808080136,14.3988880214521,57.44264121,4.62515768,3.23795825,-0.00297961,1.11026361,0.05186695,1.72767909800222,197.085969260158,0.854295714380965,S
10,10,186.469301585008,2.162690223E-05,12.6895122198645,2.394604533E-05,43.55383305,5.43136421,44.40287016,3.17195236,186.469301585008,2.162690223E-05,12.6895122198645,2.394604533E-05,2.8093654485,0.210028364136,2.56730387148,0.175242236796,152.266934951143,33.5464748855358,0,0.210028364136,0,0.175242236796,0,33.5464748855358,39.44022177,3.91020768,3.19237552,-0.00297961,0.63014113,-0.00953615,2.18333533141804,131.079280333472,0.775223562234344,S
11,11,186.46670397326,3.983176014E-05,12.6396077970384,0.00011403208904,20.80975426,6.64601954,16.90910513,3.20927542,186.46670397326,3.983176014E-05,12.6396077970384,0.00011403208904,3.969818975484,0.966871705932,2.279532425364,0.337147820496,178.820292806145,17.8844205816207,0,0.966871705932,0,0.337147820496,0,17.8844205816207,15.4714769,3.51557064,3.24984535,-0.00297961,0.43088622,0.00087242,1.86122720805262,226.428132608673,0.832462619988443,S
12,12,186.444538373241,1.23860391E-06,12.6625196634994,1.91958E-06,37504.28214392,98.9068249,9074.77915239,4.24123209,186.444970417572,1.23860391E-06,12.6617624581798,1.91958E-06,22.780665961056,0.016284222216,14.936250980592,0.01048260006,92.7856829039207,0.09974729588089,22.623466256568,0.016284222216,14.680420702776,0.01048260006,92.7646232242406,0.09974729588089,57839.59101126,67.78907105,4.24123209,-0.00297961,50.99362534,60.24900358,0.030087400002431,60.473244088844,0.999953200825285,M
13,13,186.461828582925,5.371702517E-05,12.7372142297238,8.771679589E-05,19.08909534,6.27889655,16.28612699,3.22816925,186.461828582925,5.371702517E-05,12.7372142297238,8.771679589E-05,3.335385322944,0.743606029836,2.583996937704,0.455378018904,179.950482601171,35.7203277417457,0,0.743606029836,0,0.455378018904,0,35.7203277417457,13.77965365,3.18686888,3.15517832,-0.00297961,0.28533566,-0.00176881,4.61683529714567,102.471960980294,0.277452026164117,S
14,14,186.455189671282,4.71245446E-06,12.646521979671,4.80507992E-06,208.10426662,5.51057098,215.0739824,3.25177269,186.455189671282,4.71245446E-06,12.646521979671,4.80507992E-06,2.692980959544,0.04111361118,2.641982484312,0.039558717,29.834340141494,32.3414578555201,0,0.04111361118,0,0.039558717,0,32.3414578555201,208.07124758,5.76546701,3.27955581,-0.00297961,2.55033115,1.30686908,1.11458867422315,236.895982968294,0.937285248771792,S
15,15,186.452918816549,4.391937527E-05,12.7404190321999,4.634015437E-05,23.13476901,5.52161519,22.55197526,3.13235544,186.452918816549,4.391937527E-05,12.7404190321999,4.634015437E-05,2.826664682796,0.403924145688,2.66855885046,0.360266734656,30.9635370847115,100.602730419066,0.818196496992,0.403924145688,0,0.360266734656,46.5049859850178,100.602730419066,18.52800621,3.19196748,3.11475287,-0.00297961,0.44841434,0.00401157,4.72415298020107,95.7782757047054,0.25858086782344,S
16,16,186.44948813356,6.609797982E-05,12.6859034567166,5.131823441E-05,24.59572058,6.60038798,21.50419956,3.43857452,186.44948813356,6.609797982E-05,12.6859034567166,5.131823441E-05,3.36525835914,0.618282837216,2.49912501966,0.34779995424,59.2545664479071,25.1435555559881,0,0.618282837216,0,0.34779995424,0,25.1435555559881,19.36558328,3.89709933,3.39167559,-0.00297961,0.54067226,0.00068439,1.45540919354502,100.887890285026,0.894855008119426,S
17,17,186.447199716103,2.688924649E-05,12.6229022559021,3.559381586E-05,54.46000859,7.23461628,41.34531384,3.44733743,186.447199716103,2.688924649E-05,12.6229022559021,3.559381586E-05,3.418710743016,0.30913783416,2.833082648424,0.217813325112,17.8439619358445,19.8871690680947,2.051181921024,0.30913783416,0.890074219284,0.217813325112,21.281509940065,19.8871690680947,52.3658301,4.65787489,3.28510737,-0.00297961,0.84558002,0.01352395,2.35508809262675,266.567853197328,0.742419104269021,S
18,18,186.43339006003,0.00020842812771,12.6505397236816,0.00010162904171,53.37513307,15.05208511,15.25786931,3.40318196,186.43339006003,0.00020842812771,12.6505397236816,0.00010162904171,7.07546901042,1.838407222368,3.635464852476,0.69607498428,107.357013705595,21.0768872370446,6.545605240152,1.838407222368,2.391560237808,0.69607498428,107.04512339957,21.0768872370446,19.17711971,4.29900403,3.475217,-0.00297961,1.46662353,0.00549452,0.961893687326151,313.942208943551,0.953006464985032,S
19,19,186.425878121948,4.999112762E-05,12.6957776936482,4.738437834E-05,21.32399641,5.59603266,21.45480756,3.23745594,186.425878121948,4.999112762E-05,12.6957776936482,4.738437834E-05,2.856537027324,0.45553851846,2.558434502088,0.365298208992,127.867366448084,58.4786347000759,0,0.45553851846,0,0.365298208992,0,58.4786347000759,17.42511722,3.47018162,3.24982193,-0.00297961,0.16460855,-0.00380053,2.30496769144188,61.2952453828055,0.752136896659565,S
20,20,186.417181595189,3.649653674E-05,12.6689900321573,3.643375779E-05,40.13961029,6.78138049,33.56161413,3.46359355,186.417181595189,3.649653674E-05,12.6689900321573,3.643375779E-05,3.125600332812,0.338387821812,2.813630122296,0.276792225984,134.745197430657,42.0228367534804,1.53556642854,0.338387821812,0.783306122328,0.276792225984,127.103478998996,42.0228367534804,36.3678879,3.70326646,3.33881371,-0.00297961,0.54087701,0.01330574,1.66857231526653,14.3833469412434,0.863565858490448,S
21,21,186.402690647299,5.665046001E-05,12.6657354355309,4.172821039E-05,24.32602545,5.99753057,22.37863966,3.26214915,186.402690647299,5.665046001E-05,12.6657354355309,4.172821039E-05,3.057338090592,0.4803842709,2.614352866596,0.353556766656,87.9587448165585,40.7586646456504,0,0.4803842709,0,0.353556766656,0,40.7586646456504,19.85805716,3.56445892,3.21366679,-0.00297961,0.38176984,-0.00266623,2.47433122008851,5.08537025825723,0.718862632833415,S
22,22,186.399310120132,5.661320774E-05,12.679681105352,4.639841589E-05,31.00050246,6.58818845,25.40510723,3.25728468,186.399310120132,5.661320774E-05,12.679681105352,4.639841589E-05,3.660442306308,0.562364351424,2.45123174034,0.262282626576,53.8866150727694,15.7091285214871,2.489850655704,0.562364351424,0,0.262282626576,55.3117655488162,15.7091285214871,26.4016167,3.89982492,3.2162236,-0.00297961,0.44470735,-0.00168341,2.86415903364107,21.6372431865415,0.638409087323856,S
23,23,186.383948120034,4.545868267E-05,12.7079370876013,7.134432774E-05,19.29323983,5.67111785,18.69804616,3.15986678,186.383948120034,4.545868267E-05,12.7079370876013,7.134432774E-05,3.205666643256,0.628992225396,2.366797138308,0.344492052264,19.1469071930557,25.9135576421802,0,0.628992225396,0,0.344492052264,0,25.9135576421802,14.64687148,3.17445244,3.1901493,-0.00297961,0.16171757,-0.00239783,4.50039821246936,37.6923577497482,0.298598687043743,S
24,24,186.383461680199,4.671522471E-05,12.6336103097748,6.661370094E-05,20.50511823,5.79075772,19.58430425,3.2032716,186.383461680199,4.671522471E-05,12.6336103097748,6.661370094E-05,3.188401332516,0.5973674706,2.414635186824,0.344789608428,156.448447718526,27.1167893202944,0,0.5973674706,0,0.344789608428,0,27.1167893202944,15.8660879,3.19818412,3.2139983,-0.00297961,0.34648116,0.0001088,3.97621690125592,334.561369542769,0.401222786828845,S
25,25,186.377298600909,4.717357284E-05,12.6321190305235,0.0001039180221,23.44250031,7.15701064,17.55768054,3.32502739,186.377298600909,4.717357284E-05,12.6321190305235,0.0001039180221,3.875951713896,0.88107930738,2.532963093768,0.39962107872,1.0885090599789,22.2981741283099,0,0.88107930738,0,0.39962107872,0,22.2981741283099,17.25201109,3.32780479,3.24730422,-0.00297961,0.49335995,1.059E-05,4.34111699848236,335.541816232861,0.328583232631876,S
26,26,186.362184277872,4.744962884E-05,12.7488656095823,4.393868026E-05,14.23811743,4.32093066,18.35384358,2.93583945,186.362184277872,4.744962884E-05,12.7488656095823,4.393868026E-05,2.528681390928,0.431342833536,2.255809626648,0.338364291204,54.3799199641465,59.5096240564701,0,0.431342833536,0,0.338364291204,0,59.5096240564701,11.28933245,3.01122145,3.17381227,-0.00297961,0.10825182,-0.00336068,7.10564268828662,47.1297888879423,-0.013569330243552,S


==> anc/N4438_B_L.csv <==
Source,list,for,N4438_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1774880000,Hz, ,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,186.939958333333,DEC=,13.0088333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,187.071493281453,2.777459685E-05,12.9690641167516,4.111713435E-05,234.26062815,42.38531537,269.83917589,26.66139099,187.071493281453,2.777459685E-05,12.9690641167516,4.111713435E-05,3.189000116556,0.349464928932,2.628002618064,0.23411666826,5.5737720017707,22.5247146183569,0,0.349464928932,0,0.23411666826,0,22.5247146183569,193.93817765,29.24176011,27.91832958,-0.02807298,3.26249119,-0.07729871,8.05185466104028,197.223611525984,0.731735712573048,S
1,1,187.04903067704,0.00011120790989,12.9311521481969,9.226937167E-05,375.94009829,95.75798308,174.43609612,31.91027658,187.04903067704,0.00011120790989,12.9311521481969,9.226937167E-05,5.141387242584,1.014876853344,4.046578397172,0.686030376924,120.185598593104,36.1233337848307,4.147399479168,1.014876853344,2.477431744992,0.686030376924,113.913492642277,36.1233337848307,273.2287619,34.09440165,29.61253631,-0.02807298,5.42421412,0.03949951,7.89903056283194,216.1487356824,0.740695498575071,S
2,2,187.026374324299,4.79081449E-06,12.9195815934458,6.47467428E-06,2030.61252856,53.90801576,2043.1403709,31.13126598,187.026374324299,4.79081449E-06,12.9195815934458,6.47467428E-06,3.341526319548,0.054939193128,2.87124202422,0.040544277444,176.35607478142,4.39193308957033,0,0.054939193128,0,0.040544277444,0,4.39193308957033,1961.83192939,46.62498361,31.31405902,-0.02807298,19.67061871,-1.12361192,7.36260100474892,226.654041371482,0.771405040620029,S
3,3,187.026653237755,2.687300368E-05,13.0207124250298,3.365551472E-05,331.371391,46.26361772,325.34673233,26.30593871,187.026653237755,2.687300368E-05,13.0207124250298,3.365551472E-05,3.356309217312,0.29029133592,2.929489280604,0.221429007792,16.5938823020748,25.7350960570017,1.095710761224,0.29029133592,0,0.221429007792,47.9650747370508,25.7350960570017,279.15024016,33.47471636,26.27811773,-0.02807299,3.53406631,-0.20015025,5.11794615710365,171.984982008451,0.883918148816412,S
4,4,187.024882172707,6.36098597E-05,13.0613032538544,8.795103996E-05,178.69751679,53.81370744,146.83409775,27.08644609,187.024882172707,6.36098597E-05,13.0613032538544,8.795103996E-05,3.74960455488,0.75006810756,3.133225131264,0.5329992339,8.93857822923725,45.6992126075716,1.849265551404,0.75006810756,0.993379251852,0.5329992339,24.7023510429185,45.6992126075716,125.86546465,24.03017277,26.13139259,-0.02807299,1.96811084,-0.02250289,5.87824299952599,147.608031400882,0.849112471544687,S
5,5,187.012220603281,3.621637654E-05,13.0881796620113,5.833816613E-05,145.30631863,39.18243214,188.05541221,26.36459148,187.012220603281,3.621637654E-05,13.0881796620113,5.833816613E-05,3.108632197356,0.504315225288,2.399467668768,0.290705054292,166.151978275406,24.3029183084247,0,0.504315225288,0,0.290705054292,0,24.3029183084247,104.04920926,24.26343368,28.82557237,-0.02807299,1.15176329,-0.04339754,6.36438325491342,131.571425376641,0.824977949599773,S
6,6,186.995906919581,2.86007045E-05,13.1252955610809,4.442356426E-05,281.56059881,49.15545831,295.42076296,28.97203441,186.995906919581,2.86007045E-05,13.1252955610809,4.442356426E-05,3.441538926396,0.384100864128,2.673401013288,0.230381427204,14.2463470875887,17.6201145609714,0,0.384100864128,0,0.230381427204,0,17.6201145609714,227.12185733,29.42996275,29.6867056,-0.02807298,2.58843943,-0.08365851,7.71500239999232,115.071473289977,0.751364978209131,S
7,7,186.994848615463,5.831477052E-05,12.9177765536432,7.399264346E-05,231.56054509,65.04180747,205.57065234,34.56206734,186.994848615463,5.831477052E-05,12.9177765536432,7.399264346E-05,3.5381193156,0.63558502398,3.073382034768,0.483606982908,14.4061787745439,51.9585877779425,1.505708883648,0.63558502398,0.476183712528,0.483606982908,41.6523650613836,51.9585877779425,168.44812425,32.68288354,33.76252789,-0.02807299,3.78288837,0.00727193,6.33636941798156,239.561714246093,0.8264058627864,S
8,8,186.988356771015,3.689761176E-05,13.042457538022,3.828355696E-05,309.34714763,54.78227922,308.24942248,31.55148754,186.988356771015,3.689761176E-05,13.042457538022,3.828355696E-05,3.144508631244,0.32516285616,3.080889421812,0.312149834028,12.7392113094735,0.01091870545153,0,0.32516285616,0,0.312149834028,0,0.01091870545153,260.56686102,33.70135848,31.52600402,-0.02807298,4.45408205,-0.019954,3.47482525863791,144.502426941063,0.945143640176657,S
9,9,186.976675856321,5.09302222E-05,13.0215902325032,7.476344441E-05,193.91598173,60.03697995,208.32774967,36.05943252,186.976675856321,5.09302222E-05,13.0215902325032,7.476344441E-05,3.328551434988,0.642140625312,2.699579612376,0.419242011084,167.760350559215,36.7790439650976,0,0.642140625312,0,0.419242011084,0,36.7790439650976,134.12807784,32.17599706,37.04943447,-0.02807299,1.8674823,-0.01483301,2.27884409491102,160.369919206136,0.976120393799823,S
10,10,186.971724840005,4.315441387E-05,13.0555085417489,5.317474518E-05,224.59298416,56.2246397,253.13002174,35.04332009,186.971724840005,4.315441387E-05,13.0555085417489,5.317474518E-05,3.094706853612,0.45454690818,2.767693896324,0.361145363004,167.794246308183,52.8275165649854,0,0.45454690818,0,0.361145363004,0,52.8275165649854,174.67188013,34.26049962,36.28840932,-0.02807299,4.14516308,-0.0584836,3.36019996361041,123.543059908579,0.948632522354257,S
11,11,186.965222774527,7.079951007E-05,13.0999018885779,3.96664907E-05,277.966041,61.51526932,236.39782002,31.43819015,186.965222774527,7.079951007E-05,13.0999018885779,3.96664907E-05,3.928177807884,0.601635456144,2.889632153988,0.333678645972,94.7766885108178,20.3965350521878,0,0.601635456144,0,0.333678645972,0,20.3965350521878,226.10242335,33.3335121,30.87468212,-0.02807298,3.07513687,-0.0196106,5.66013684816364,105.120210754285,0.859477759131639,S
12,12,186.962617234292,9.5397527E-06,13.071820398449,1.150580163E-05,1175.63190801,59.79839542,1216.02091248,35.23533039,186.962617234292,9.5397527E-06,13.071820398449,1.150580163E-05,3.226549656672,0.098834009364,2.89252484856,0.079283651976,164.324966729904,11.3176250878365,0,0.098834009364,0,0.079283651976,0,11.3176250878365,1091.55097756,49.06173848,35.62135316,-0.02807298,11.76353089,-1.34373283,4.00459282970767,109.31106053717,0.927647093652694,S
13,13,186.949957904333,6.774492877E-05,12.9458033398865,7.380413741E-05,243.75754665,72.04322922,213.98227235,37.98294849,186.949957904333,6.774492877E-05,12.9458033398865,7.380413741E-05,3.569392458432,0.678721289544,3.080853720324,0.510499906632,143.974723020268,52.6541440601827,1.687013803512,0.678721289544,0,0.510499906632,120.135766734895,52.6541440601827,173.09113272,35.8480284,37.03223047,-0.02807299,3.5378423,-0.98862495,3.82672500299124,261.210760690989,0.933769722936352,S
14,14,186.948512696412,5.24300018E-06,12.9464888613475,5.76269214E-06,2698.19339516,68.45308625,2628.25307572,38.80355457,186.948512696412,5.24300018E-06,12.9464888613475,5.76269214E-06,3.259882306872,0.049815403272,3.040108407396,0.043364665476,23.4299269179965,8.87297001563632,0,0.049815403272,0,0.043364665476,0,8.87297001563632,2802.5401217,76.95570734,38.58982018,-0.02807299,88.87100557,36.82118404,3.77395699023163,262.38338590507,0.935538282718423,S
15,15,186.940151017766,2.1411849E-06,13.0089109399128,2.66601614E-06,72578.13174403,420.13011787,35498.39954271,68.0386438,186.939940513985,2.1411849E-06,13.0090076137331,2.66601614E-06,8.55157428396,0.027730048284,3.821450256684,0.008445026556,127.468036536893,0.2237454337331,7.967197309716,0.027730048284,2.187841597056,0.008445026556,126.241568731807,0.2237454337331,86197.96681285,451.29910385,68.0386438,-0.02807298,62.25642574,249.59724396,0.012188766331642,157.541804022785,0.999999310617701,M
16,16,186.934013192503,1.108664189E-05,12.9759479822089,1.179258398E-05,1287.16946819,70.40529515,1309.43555554,41.08939212,186.934013192503,1.108664189E-05,12.9759479822089,1.179258398E-05,3.175537726332,0.102748382136,2.988265862628,0.090939527172,150.246750609152,21.5406201021282,0,0.102748382136,0,0.090939527172,0,21.5406201021282,1218.34955221,52.23469381,41.29681474,-0.02807299,10.74328065,-0.63972323,2.00350100955928,279.991155103953,0.981504205234814,S
17,17,186.924501044967,2.889623218E-05,13.0473603776129,6.633083987E-05,1060.92388474,112.4903863,523.13925181,38.26505207,186.924501044967,2.889623218E-05,13.0473603776129,6.633083987E-05,6.315084432972,0.58680377766,3.100078618884,0.178496198604,17.4615574459039,6.14321610804787,5.41533336606,0.58680377766,0.833616789192,0.178496198604,19.3173406583546,6.14321610804787,913.03242797,59.71510615,38.18553159,-0.02807298,21.39933349,-0.23728975,2.48194046795857,68.6522576170282,0.971722197443275,S
18,18,186.918757342449,9.01620255E-06,13.0790189034875,1.484965507E-05,2205.43162856,89.6904299,1524.7859071,39.8584583,186.918757342449,9.01620255E-06,13.0790189034875,1.484965507E-05,4.30735740066,0.126490550004,3.241596918852,0.075428434296,6.98377926845536,4.34320325959887,2.783440830312,0.126490550004,1.357828125372,0.075428434296,12.4678913650581,4.34320325959887,2087.77609775,64.19466585,37.82859494,-0.02807299,12.01146097,-0.50404066,4.38968782676593,73.6044860554877,0.913555396228117,S
19,19,186.908835321827,2.175403504E-05,12.9133617878337,2.65682789E-05,602.12628923,69.07360628,608.01730458,40.0707468,186.908835321827,2.175403504E-05,12.9133617878337,2.65682789E-05,3.251341956312,0.225379246392,2.940319342656,0.184232489436,3.63272522680776,27.8632118135624,0,0.225379246392,0,0.184232489436,0,27.8632118135624,524.10737092,49.05296502,40.24529699,-0.02807299,8.86126236,-0.37990122,6.01040977314155,287.627873150924,0.842689143392893,S
20,20,186.896623576976,1.442787545E-05,12.8720966024984,1.783033434E-05,1218.82150766,75.55471716,1000.83517259,37.84419248,186.896623576976,1.442787545E-05,12.8720966024984,1.783033434E-05,3.904318624824,0.165991211172,3.011053611312,0.101263285296,148.553931772012,6.71498384443459,2.214076507164,0.165991211172,0,0.101263285296,137.084231772598,6.71498384443459,1151.85281863,53.57035352,36.74426625,-0.02807298,30.17204654,3.79786616,8.58663936062668,287.169329338825,0.699737407960059,S
21,21,186.886795413632,3.783680199E-05,12.8847209027211,4.723416068E-05,459.23527292,74.76127537,379.85675074,37.5607369,186.886795413632,3.783680199E-05,12.8847209027211,4.723416068E-05,3.94333841484,0.444053795112,2.959629666516,0.256977053748,147.978667797564,16.0991524334083,2.28265772778,0.444053795112,0,0.256977053748,137.664122681927,16.0991524334083,386.05106762,44.97251674,36.61691517,-0.02807299,7.3572055,0.06064035,8.06956949335172,292.664336716299,0.730691507172267,S
22,22,186.882780055025,3.725277958E-05,13.0374349856799,9.489086696E-05,288.33767499,72.14059704,256.49126156,36.80822031,186.882780055025,3.725277958E-05,13.0374349856799,9.489086696E-05,4.37402483298,0.82010060802,2.481033736656,0.27251553978,11.8937759739814,13.1090644839135,0,0.82010060802,0,0.27251553978,0,13.1090644839135,211.56821477,35.902908,38.02803258,-0.02807298,3.21657535,-0.02031993,3.75726096863769,27.1835179055907,0.936093269636089,S
23,23,186.87753673916,9.7899808E-07,12.9414900978572,6.9854554E-07,26397.37584398,162.40599155,26725.02898536,59.21987031,186.877675939955,9.7899808E-07,12.9413617244716,6.9854554E-07,3.38060235222,0.008341000668,2.83517230392,0.005862950676,171.915668304633,0.56484515066612,0,0.008341000668,0,0.005862950676,0,0.56484515066612,26330.94506846,158.8971865,59.21987031,-0.02807299,90.74916306,31.88724804,5.44485829380846,312.096955012256,0.869413296046445,M
24,24,186.86913141172,2.14972284E-06,12.9266088654416,1.36147835E-06,14818.73360683,133.75820306,12147.99514087,50.12902329,186.869269338608,2.14972284E-06,12.9264562130757,1.36147835E-06,3.844562037228,0.018741576636,2.874175075584,0.0106807068,16.4854296642714,0.68262992600653,2.08065625704,0.018741576636,0,0.0106807068,26.8182494372019,0.68262992600653,14737.33078995,91.57125013,50.12902329,-0.02807298,66.3009414,1.72413104,6.44119072419977,310.018614216878,0.821040426985835,M
25,25,186.861160122828,0.00012462767331,12.8843894493112,8.083966062E-05,292.84500288,90.90495165,172.65923908,36.1211153,186.861160122828,0.00012462767331,12.8843894493112,8.083966062E-05,4.613863792464,1.064132958096,3.548701549728,0.673412244804,98.8579183709514,37.6298451304708,3.560182367796,1.064132958096,1.317586329252,0.673412244804,95.5272716267339,37.6298451304708,182.72178574,33.0530412,33.73597792,-0.02807299,5.01977183,-0.00746352,8.77391328499408,301.687831766108,0.688319377393927,S
26,26,186.859403015009,2.573812137E-05,12.9016153786148,2.978471625E-05,462.07041618,61.15987766,473.47302846,35.78284185,186.859403015009,2.573812137E-05,12.9016153786148,2.978471625E-05,3.276640676124,0.264564594864,2.875213543824,0.203388488388,152.149071304257,24.9018580716869,0,0.264564594864,0,0.203388488388,0,24.9018580716869,401.70930789,38.61340216,36.1209859,-0.02807298,7.1067725,-0.07346173,7.97316151328994,306.220571455719,0.736360305588286,S
27,27,186.855338895087,3.977232097E-05,13.1068708066837,5.227590692E-05,227.12569781,50.43704989,237.2335703,29.81654815,186.855338895087,3.977232097E-05,13.1068708066837,5.227590692E-05,3.315081159684,0.45519669612,2.787930133452,0.320729855112,161.202509598619,31.8229710108343,0,0.45519669612,0,0.320729855112,0,31.8229710108343,177.71382404,26.73069351,30.32335917,-0.02807299,2.29640318,-0.0609748,7.68521951520135,49.9519217997616,0.753078942596407,S
28,28,186.836977843543,5.349771632E-05,12.8958718476272,9.290549301E-05,211.77131798,63.15875636,184.78773739,32.83170679,186.836977843543,5.349771632E-05,12.8958718476272,9.290549301E-05,3.880107172512,0.795883464504,2.851258655916,0.438804913464,170.03952277786,27.0855452459677,0,0.795883464504,0,0.438804913464,0,27.0855452459677,151.73857473,29.80335425,32.40938531,-0.02807299,3.73123157,-0.0160014,9.06625422359313,311.63095847703,0.670304695014564,S
29,29,186.820350064416,2.874927943E-05,12.9534706463854,3.779503318E-05,265.75752736,47.01028224,307.81418637,29.79458945,186.820350064416,2.874927943E-05,12.9534706463854,3.779503318E-05,3.083868022392,0.32040340434,2.702633133528,0.243715587372,0.26270406924446,31.4732804072753,0,0.32040340434,0,0.243715587372,0,31.4732804072753,214.15872182,32.94920478,31.13532875,-0.02807298,3.79733137,-0.11263715,7.74192815550283,334.605445791132,0.749812327411963,S


==> anc/N4438_C_C.csv <==
Source,list,for,N4438_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,186.939958333333,DEC=,13.0088333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,187.026372777241,1.895342436E-05,12.9195911143163,1.800423121E-05,74.92723922,6.71008824,65.46893771,3.53637393,187.026372777241,1.895342436E-05,12.9195911143163,1.800423121E-05,2.95471568304,0.162575411868,2.840041599696,0.150602197608,66.1433986995367,56.4729806267958,1.267266275424,0.162575411868,0.719190979848,0.150602197608,75.0997594292359,56.4729806267958,70.39805719,5.12094357,3.43175066,0.36493327,0.37226908,0.35104591,7.36212337289604,226.65150308512,-0.04007763771346,S
1,1,187.026652657066,2.927898931E-05,13.0207035505984,9.766831829E-05,28.53373739,6.76735043,21.24950751,3.04857128,187.026652657066,2.927898931E-05,13.0207035505984,9.766831829E-05,4.358397809448,0.829095083676,2.259011130156,0.244419508872,176.893608794156,12.0070149058891,0,0.829095083676,0,0.244419508872,0,12.0070149058891,23.00685964,3.70050427,3.11167037,0.18810954,0.3480813,0.13889503,5.1178385048247,171.990832318555,0.194872514003655,S
2,3,186.988316000095,1.085587323E-05,13.0424330936583,9.73789591E-06,88.02723897,5.11753302,92.52537282,3.05222683,186.988316000095,1.085587323E-05,13.0424330936583,9.73789591E-06,2.717796533112,0.092321616636,2.566696296924,0.082224255096,79.9357451005908,24.0229099570859,0,0.092321616636,0,0.082224255096,0,24.0229099570859,83.80915964,4.15709794,3.09382835,-0.07833845,0.78028978,-0.10123357,3.47203336612946,144.49930440542,0.507772469838837,S
3,4,186.98321784496,5.514660631E-05,12.9627134513707,6.7694931E-05,19.35198216,5.49658217,18.59350495,3.00401575,186.98321784496,5.514660631E-05,12.9627134513707,6.7694931E-05,3.416235757848,0.679705122384,2.23383752172,0.29306284074,143.574448840687,18.580237584508,2.060405619048,0.679705122384,0,0.29306284074,141.542371299312,18.580237584508,12.99762111,3.45871895,3.07660844,-0.14950733,0.31856024,-0.14634112,3.74888847533034,227.568085497919,0.448641773743965,S
4,5,186.977557260133,4.075485521E-05,13.0551293353563,5.125932812E-05,41.18088268,7.49679237,28.72979355,3.36587034,186.977557260133,4.075485521E-05,13.0551293353563,5.125932812E-05,3.585647542572,0.45638455572,2.93110074144,0.31608010188,154.938439974292,26.3456070816835,2.312923016844,0.45638455572,1.194006328596,0.31608010188,152.37944142215,26.3456070816835,36.81739092,3.85496643,3.17471063,0.1361756,1.16400338,0.17756564,3.54209242719816,128.347679250037,0.492711008781518,S
5,6,186.976594496464,8.91799198E-06,13.0217181894535,9.7270017E-06,104.56301825,5.37032939,106.74471987,3.14197927,186.976594496464,8.91799198E-06,13.0217181894535,9.7270017E-06,2.7513755064,0.083165094504,2.610459164448,0.074823757272,162.679833500064,23.2776251689389,0,0.083165094504,0,0.074823757272,0,23.2776251689389,99.98647743,4.41957202,3.16013143,0.17060074,1.30744274,0.15459065,2.27695949196036,160.147759031547,0.757522679690368,S
6,7,186.973677396593,4.387436075E-05,13.0948702235129,5.470955216E-05,29.7594063,6.52629561,24.56320147,3.28280528,186.973677396593,4.387436075E-05,13.0948702235129,5.470955216E-05,3.374124037956,0.504507599748,2.63277518526,0.314504898444,30.2287897443859,24.7533548359663,1.989833609556,0.504507599748,0,0.314504898444,33.2997258265583,24.7533548359663,24.70920421,3.94786062,3.18682578,-0.16723874,0.6097207,-0.15417413,5.52564990225307,110.892518402367,0.138540502381986,S
7,8,186.97177497797,1.881954851E-05,13.0554488664091,1.604949219E-05,72.82857329,6.13050996,63.60905988,3.22649584,186.97177497797,1.881954851E-05,13.0554488664091,1.604949219E-05,3.041826470748,0.161452857672,2.759837834952,0.133781643648,74.0954590948147,22.2215399391555,1.465119492192,0.161452857672,0.22334485176,0.133781643648,77.1077062983426,22.2215399391555,68.95763604,4.21295681,3.13540022,0.20817993,0.91193635,0.21073735,3.35883846590413,123.618476646742,0.532186207203791,S
8,9,186.97099199865,1.889044226E-05,12.9852461212775,3.019256241E-05,36.99350824,5.13192294,39.70169497,3.07512111,186.97099199865,1.889044226E-05,12.9852461212775,3.019256241E-05,2.933008563996,0.25595476596,2.329368527916,0.160138098432,179.734169061284,15.0925040230348,0,0.25595476596,0,0.160138098432,0,15.0925040230348,31.06922811,4.10734207,3.16408727,-0.07730237,0.94451372,-0.05716222,2.30100712732114,217.952008589996,0.752905808739604,S
9,10,186.965009511705,2.478653506E-05,13.0467515004705,2.336744621E-05,34.19518975,4.85258352,37.78839429,2.99239008,186.965009511705,2.478653506E-05,13.0467515004705,2.336744621E-05,2.617552124928,0.210803450508,2.534815428588,0.197371072872,103.206173450955,101.41093538308,0,0.210803450508,0,0.197371072872,0,101.41093538308,30.56666234,3.41486306,3.07441837,0.32210593,0.90591902,0.3342106,2.70563335754257,122.764913391201,0.671670069293281,S
10,11,186.965156592739,4.984893885E-05,13.0999877638305,7.834634247E-05,18.08205508,5.9435184,17.26148103,3.29940066,186.965156592739,4.984893885E-05,13.0999877638305,7.834634247E-05,3.107511516276,0.664247828772,2.471681697444,0.422463455388,178.862001094847,37.706362349502,0,0.664247828772,0,0.422463455388,0,37.706362349502,12.55844662,3.02427647,3.29476211,-0.29094218,0.1069233,-0.29095699,5.66410392188043,105.068842934757,0.121647415256895,S
11,12,186.96263791281,6.00720962E-06,13.0718173163698,5.93359301E-06,197.51738525,5.89809561,180.31507393,3.19992477,186.96263791281,6.00720962E-06,13.0718173163698,5.93359301E-06,2.952267371784,0.054476223696,2.720525919084,0.046431961236,132.773255707221,9.17396481586893,1.191729655728,0.054476223696,0.154809913752,0.046431961236,122.281479609181,9.17396481586893,192.78460209,5.13308703,3.13664395,-0.18520539,1.8446076,-0.02265833,4.0048182637487,109.328252884299,0.395369987918019,S
12,13,186.958669916694,5.096783883E-05,13.0370487342103,6.328389376E-05,30.19039588,7.12271097,21.9289355,3.29520233,186.958669916694,5.096783883E-05,13.0370487342103,6.328389376E-05,3.432646488024,0.55051106454,2.940743995524,0.414046691316,160.103065015178,42.8826244893537,2.060747094564,0.55051106454,1.22939335404,0.414046691316,157.162553713959,42.8826244893537,23.2385044,3.50104845,3.11426152,0.12238004,0.5780131,0.13020329,2.01554762850101,122.864895215313,0.805802884400058,S
13,14,186.952867260585,8.081863868E-05,12.9525370067821,6.121432377E-05,34.6005083,8.48750843,19.90025331,3.32278854,186.952867260585,8.081863868E-05,12.9525370067821,6.121432377E-05,3.870188314848,0.685420050708,3.294025549632,0.51854977944,92.5599070078903,46.2889957801298,2.808551964528,0.685420050708,1.807772700636,0.51854977944,91.9769969801962,46.2889957801298,23.81619319,3.77323132,3.07616779,0.1507417,0.80745014,0.16455203,3.46107381697269,257.403075860403,0.51013265655031,S
14,15,186.948420685724,1.28503608E-06,12.9464909493715,2.78457284E-06,863.60585407,10.95672962,767.65146852,3.30563148,186.94866486838,1.28503608E-06,12.9463469634138,2.78457284E-06,4.113983121228,0.023656562064,2.66210245476,0.01078303554,94.2202655671447,0.564636558003,0,0.023656562064,0,0.01078303554,0,0.564636558003,899.19462664,9.28161353,3.30563148,0.0388297,6.50790844,3.78959908,3.7731236106048,262.464114591466,0.443527734641778,M
15,16,186.945496815047,3.658228807E-05,13.0788154472022,5.109058173E-05,22.00859622,5.22759489,22.45222909,3.03877264,186.945496815047,3.658228807E-05,13.0788154472022,5.109058173E-05,2.95521283062,0.441319099896,2.432088682308,0.298327255632,164.902843765987,30.8014690986131,0,0.441319099896,0,0.298327255632,0,30.8014690986131,19.03065936,3.20149292,3.07597566,0.44586247,0.31729022,0.44896575,4.21138820362825,94.4081214031064,0.353840214462207,S
16,17,186.944979155008,1.291020404E-05,13.045985683558,1.551433451E-05,72.8294242,5.52583479,72.57022844,3.17197003,186.944979155008,1.291020404E-05,13.045985683558,1.551433451E-05,2.914046660556,0.136809578592,2.525148620172,0.102756217428,24.6523531437914,13.2378884547982,0,0.136809578592,0,0.102756217428,0,13.2378884547982,70.86092985,4.3802719,3.18135699,-0.12372981,1.04324704,-0.09477371,2.24837929773257,97.5000372348957,0.762973810048977,S
17,18,186.940186328506,7.9905033E-07,13.0088849062182,1.06119862E-06,28887.92688594,59.46096268,12010.5149876,7.47464628,186.939898905899,7.9905033E-07,13.0090423019478,1.06119862E-06,8.923310261352,0.010887725016,3.47171076576,0.002876286816,125.734438478596,0.07910556961479,8.505605335428,0.010887725016,2.158696724868,0.002876286816,125.528031493491,0.07910556961479,30677.75558582,55.54271277,7.47464628,2.04476441,12.8493084,30.29466279,0.013683112490164,166.929596293686,0.999990320943087,M
18,19,186.93404646679,1.51020383E-06,12.9759353054913,1.8500718E-06,724.04925606,11.43269609,672.4008863,3.22247206,186.934164138372,1.51020383E-06,12.9758009514442,1.8500718E-06,2.964572846136,0.01576254132,2.6563929993,0.012705346188,99.7149563855896,1.96625789142179,0,0.01576254132,0,0.012705346188,0,1.96625789142179,711.93896618,6.34895725,3.22247206,-0.20124583,1.18982678,-0.44188175,2.00391363888833,279.932600952049,0.80786368271229,M
19,20,186.924526751548,1.253583634E-05,13.0473963634465,6.43730498E-06,374.77733191,9.16053843,182.82568144,3.18207344,186.924667618344,1.253583634E-05,13.047230799601,6.43730498E-06,4.470183892512,0.111648537324,2.597521950684,0.042498147708,19.3611650909274,2.00152698311725,3.531279410028,0.111648537324,0,0.042498147708,20.140026308618,2.00152698311725,367.04028563,7.00392604,3.18207344,0.15395308,1.18210289,0.07535461,2.48340532502341,68.7026816919151,0.717053069230558,M
20,21,186.924059449926,2.811228875E-05,12.9761294419954,3.033913873E-05,43.63935068,6.42902672,40.150435,3.50684166,186.924059449926,2.811228875E-05,12.9761294419954,3.033913873E-05,2.932494379308,0.265644576252,2.717602227936,0.22886212662,29.5220384810452,48.3271436347166,1.097818602912,0.265644576252,0.3266932572,0.22886212662,41.6826492539835,48.3271436347166,38.23766601,3.96141022,3.44274667,-0.29161112,0.52974752,-0.28165593,2.17125599609503,295.348748157094,0.777481149604798,S
21,22,186.923724835447,6.305273233E-05,12.9680516880448,5.678858155E-05,31.5377164,7.1261263,24.94669036,3.4009951,186.923724835447,6.305273233E-05,12.9680516880448,5.678858155E-05,3.931320384216,0.67214265408,2.357837994384,0.25631680536,49.0127077062402,13.7533355021344,2.860792909128,0.67214265408,0,0.25631680536,50.4012294109115,13.7533355021344,24.99077101,4.60550523,3.3993349,0.12987157,0.6632626,0.13832384,2.62451625538287,291.201840624494,0.688423809539768,S
22,23,186.919883859935,5.29841058E-05,12.950265816043,0.00010213533534,20.40758296,6.76894309,16.05506003,3.27093133,186.919883859935,5.29841058E-05,12.950265816043,0.00010213533534,3.643330117428,0.86751194508,2.558093014188,0.445921463664,4.14788012955037,27.8542058885827,0,0.86751194508,0,0.445921463664,0,27.8542058885827,14.95473411,3.12667844,3.18632328,-0.02558885,0.15999146,-0.02509975,3.70487699424494,288.471597378297,0.457959713948018,S
23,24,186.918772147729,4.36834933E-06,13.079023922538,6.79334317E-06,408.11301829,8.17493782,256.63652263,3.39518338,186.918772147729,4.36834933E-06,13.079023922538,6.79334317E-06,3.974524523496,0.059135720544,2.933675852076,0.034509364596,16.2403623128014,2.08922356515056,2.875307194476,0.059135720544,1.209523648896,0.034509364596,17.5431967086436,2.08922356515056,458.37114874,8.35972861,3.19860669,-0.39857187,4.71457042,5.42352427,4.38973250566371,73.6164300684806,0.319319049709164,S
24,25,186.908814233786,1.069380323E-05,12.913348213993,1.070606337E-05,96.99483156,5.72124704,99.07481443,3.34929664,186.908814233786,1.069380323E-05,12.913348213993,1.070606337E-05,2.730927563208,0.09412126758,2.628516909996,0.087159329568,135.420577013235,36.5025247406929,0,0.09412126758,0,0.087159329568,0,36.5025247406929,92.08596761,4.92334719,3.36831636,-0.12481838,1.10953795,-0.16514879,6.01155939861487,287.636726201492,0.083803364671669,S
25,26,186.903871032702,3.194067381E-05,13.0786212307308,3.006008577E-05,36.70519545,5.77512139,34.17630261,3.17398493,186.903871032702,3.194067381E-05,13.0786212307308,3.006008577E-05,2.943995533164,0.286347591756,2.674857733452,0.237194092116,125.490254072731,41.1721238033293,1.193194492956,0.286347591756,0,0.237194092116,117.163512832452,41.1721238033293,35.13020758,3.87275325,3.12619704,-0.12092687,0.58882324,-0.10949289,4.68857192645499,63.2670448744464,0.264780730732478,S
26,27,186.892027239182,6.690768178E-05,13.0429152612204,8.758041563E-05,46.53018983,10.6380425,21.86351181,3.58359325,186.892027239182,6.690768178E-05,13.0429152612204,8.758041563E-05,4.309974923328,0.74696915574,3.62055665016,0.561235324644,170.408644836387,42.6639513611066,3.31615404576,0.74696915574,2.452443940512,0.561235324644,169.740124873207,42.6639513611066,33.30937568,4.2970071,3.31019555,0.03860275,0.88340857,0.04444692,3.46873566348646,36.1288969187827,0.508482542755202,S
27,28,186.889237147021,4.002668397E-05,13.012013245202,5.039290144E-05,59.79967794,9.00311624,32.76834819,3.40292118,186.889237147021,4.002668397E-05,13.012013245202,5.039290144E-05,3.935092153644,0.43034943996,3.40035700986,0.33531490836,168.877856892677,31.532047014404,2.812504645368,0.43034943996,2.112875383716,0.33531490836,167.696499649436,31.532047014404,50.62052725,4.00475019,3.14166709,-0.62010344,1.40948862,-0.56129659,2.97127981580637,3.68737449394524,0.615642146552613,S
28,29,186.882772190275,6.489276153E-05,13.0375085274262,1.808398947E-05,76.08508863,11.604721,38.83703492,3.21755056,186.88299739652,6.489276153E-05,13.0372333798033,1.808398947E-05,4.516775924256,0.563788456416,1.778660981208,0.090969692472,12.8004957482834,4.90479494287084,0,0.563788456416,0,0.090969692472,0,4.90479494287084,60.51177063,5.95931296,3.21755056,0.09799886,1.37682719,0.14591404,3.75968673090342,27.2401427527797,0.446361609181886,M
29,30,186.877534550115,8.6472708E-07,12.941501917067,9.3052776E-07,1960.31885737,9.41107076,1929.19723015,5.37454543,186.877534550115,8.6472708E-07,12.941501917067,9.3052776E-07,2.78055767754,0.007889903532,2.679499565676,0.0073289898,176.975084844265,3.09147904701621,0.380780598456,0.007889903532,0.305382613356,0.0073289898,175.511147505665,3.09147904701621,2027.06240077,10.95121915,5.35471872,-0.48821784,14.85381745,16.50876402,5.44441779890965,312.102956520306,0.14896941090024,S
30,31,186.869152866897,4.11321899E-06,12.9266106366663,3.09699377E-06,526.72692741,9.43912792,382.64844247,3.4954769,186.869287754252,4.11321899E-06,12.9264577969014,3.09699377E-06,3.520623609972,0.038382221412,2.549252666016,0.020783532636,29.794668084956,1.38872979624911,2.227789664964,0.038382221412,0,0.020783532636,32.0791829159559,1.38872979624911,526.68043937,8.02128348,3.4954769,-0.92884039,5.35450999,3.3282472,6.44030283642092,310.010671535894,0.044168296560792,M
31,32,186.865464844729,4.776151594E-05,13.0792267086399,7.67813433E-05,16.6549385,5.58860094,16.92040354,3.22926403,186.865464844729,4.776151594E-05,13.0792267086399,7.67813433E-05,3.027911484276,0.651935324844,2.3835528423,0.403226552556,175.87784978081,36.0248875737975,0,0.651935324844,0,0.403226552556,0,36.0248875737975,11.60232369,2.84236736,3.27711587,0.09843153,0.13132733,0.09892072,6.06618215976584,44.1356136206748,0.078383970654708,S


==> anc/N4565_B_L.csv <==
Source,list,for,N4565_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,189.086583333333,DEC=,25.9876666666667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,
0,0,189.238152093004,1.370810511E-05,25.8667539307104,1.238167061E-05,439.74149001,25.56120208,426.01375376,14.39505737,189.238152093004,1.370810511E-05,25.8667539307104,1.238167061E-05,3.457419494472,0.12590175852,2.969774456148,0.093115784556,55.1981087073619,9.75621161586225,0,0.12590175852,0,0.093115784556,0,9.75621161586225,424.12874537,18.62621545,14.34602927,-0.30010574,6.30440763,0.05328481,10.9327209693455,221.540515635979,0.63683969066288,S
1,1,189.238329274287,7.569742934E-05,25.9615909865662,5.10483156E-05,182.91259131,36.78233323,118.14596162,15.5965769,189.238329274287,7.569742934E-05,25.9615909865662,5.10483156E-05,4.48534095228,0.657692753544,3.433444722864,0.408059302896,73.8437861131723,23.3255328760971,3.112607914848,0.657692753544,1.494610632648,0.408059302896,79.9742228384015,23.3255328760971,137.97311903,16.4992345,14.67372022,-0.30010568,6.20972833,-0.12527593,8.33325313968722,190.788076155219,0.774305861178518,S
2,2,189.238033743443,3.243608843E-05,26.0464231363844,4.056713098E-05,156.55937542,26.04095009,154.35735236,14.84634098,189.238033743443,3.243608843E-05,26.0464231363844,4.056713098E-05,3.404991772332,0.350901413424,2.963034243036,0.265981750812,17.8061443450899,30.0298730572994,0,0.350901413424,0,0.265981750812,0,30.0298730572994,132.68355288,16.39977855,14.84808763,-0.30010563,2.78847779,-0.29521431,8.89465068747789,156.616649466688,0.746177421637775,S
3,3,189.232928309361,8.554376952E-05,26.0038609197542,5.965161807E-05,78.62837583,26.08563664,77.94033678,14.89099872,189.232928309361,8.554376952E-05,26.0038609197542,5.965161807E-05,3.4700883858,0.725953889952,2.891859414552,0.504582022152,93.7365486490494,46.3435816678923,0,0.725953889952,0,0.504582022152,0,46.3435816678923,52.0156422,12.59617551,14.95125343,-0.30010571,2.22903577,-0.2862412,7.95191091899136,172.949340481966,0.792778906836045,S
4,4,189.225787877237,3.308958847E-05,26.1007083675305,1.476899376E-05,640.82935344,41.64789194,354.02340694,15.62455407,189.225787877237,3.308958847E-05,26.1007083675305,1.476899376E-05,5.370537389004,0.280607981436,3.352695249852,0.124986501504,91.7351491017882,5.01092707783353,4.352012012772,0.280607981436,1.076370792768,0.124986501504,94.7946495433325,5.01092707783353,621.86062654,22.67805378,14.93148466,-0.30010571,12.35275067,1.15628859,10.1150639575672,137.861116251781,0.681820138882953,S
5,5,189.221281157259,0.00011830852192,25.8534918925288,7.201648323E-05,143.38038263,36.91396905,89.61105295,14.97820086,189.221281157259,0.00011830852192,25.8534918925288,7.201648323E-05,5.296597493832,1.102734560304,3.004919694252,0.403232004504,63.5318265468544,16.0928176969133,4.160708975592,1.102734560304,0,0.403232004504,65.3539211848159,16.0928176969133,101.50635982,15.30495558,14.68073879,-0.30010574,1.80912366,-0.2881344,10.8464889473397,227.891441250228,0.641636525552184,S
6,6,189.21836530654,5.104602433E-05,26.0877036005322,4.986717901E-05,180.64752047,33.08915127,135.00594914,15.63131497,189.21836530654,5.104602433E-05,26.0877036005322,4.986717901E-05,3.876849801036,0.472824531036,3.433216858452,0.377368310052,48.0812764019046,41.3345101067238,2.02435584876,0.472824531036,1.653566803848,0.377368310052,51.6021370487459,41.3345101067238,154.79189575,17.64049908,14.80589799,-0.30010571,2.5144011,-0.26433781,9.30049515708124,139.77803636114,0.72522022848967,S
7,7,189.21498302598,6.064173053E-05,25.9255802652242,7.072543769E-05,143.81307051,28.91633784,115.55661064,13.72908833,189.21498302598,6.064173053E-05,25.9255802652242,7.072543769E-05,4.807477268316,0.75512011158,2.57505782148,0.23140993248,39.7471438749465,10.2675514475853,3.491833149612,0.75512011158,0,0.23140993248,38.9994735330346,10.2675514475853,110.44259052,18.28327218,14.081892,-0.30010571,2.46522131,-0.25997861,7.86499849347864,208.242774915795,0.796912013273292,S
8,8,189.20948090697,3.284912312E-05,25.8903218015803,5.124389264E-05,560.58759096,49.40397599,235.18386975,15.11936521,189.20948090697,3.284912312E-05,25.8903218015803,5.124389264E-05,6.299787383568,0.47249365968,3.763665472536,0.207392464764,154.094246731807,6.99676526559897,5.51939486256,0.47249365968,1.845028636452,0.207392464764,152.882705157797,6.99676526559897,512.53683234,27.31517689,14.5451877,-0.30010571,9.76867341,0.38991274,8.83651592673058,221.347165330093,0.749138435704413,S
9,9,189.209260251701,5.1687392E-06,25.9181641448897,6.29759282E-06,1487.12086609,44.53625548,1150.61291888,15.70430504,189.209397106076,5.1687392E-06,25.9180345592418,6.29759282E-06,3.622310831196,0.054930263004,3.147293924316,0.041866186428,111.374455095827,4.3980633154566,1.966905405828,0.054930263004,0,0.041866186428,120.159542711991,4.3980633154566,1481.23113603,26.46121924,15.70430504,-0.30010571,6.65300013,0.31152666,7.82255675398704,212.187825922139,0.798919567887511,M
10,10,189.206380868111,6.889351707E-05,25.8619993537183,6.168001403E-05,87.53355758,25.90027771,86.11278448,14.74763201,189.206380868111,6.889351707E-05,25.8619993537183,6.168001403E-05,3.400832706804,0.622565687952,2.973192409656,0.476356858704,122.593942380828,55.1349986468119,0,0.622565687952,0,0.476356858704,0,55.1349986468119,66.58538215,14.05448214,14.73794055,-0.30010571,0.51890095,-0.30031191,9.93188102989589,229.365334212746,0.691719085241261,S
11,11,189.199973147575,6.715273942E-05,25.8981144061828,7.121352325E-05,104.00971559,27.57192272,94.78484112,14.60489672,189.199973147575,6.715273942E-05,25.8981144061828,7.121352325E-05,4.043674402956,0.755575126236,2.699352404856,0.342986731668,137.605120332158,18.6210894827397,2.702865023388,0.755575126236,0,0.342986731668,137.248736146881,18.6210894827397,75.08365863,14.88211794,14.73328848,-0.30010571,2.57462943,-0.26405971,8.14237264889812,221.26727543858,0.783620145675357,S
12,13,189.194679723088,5.396491358E-05,25.9576642655435,6.585622134E-05,121.81376479,29.70084781,104.4054137,15.41927831,189.194679723088,5.396491358E-05,25.9576642655435,6.585622134E-05,3.626423282952,0.567382302324,3.20033220174,0.446148901296,16.8248853523983,51.1167609366551,1.714972872456,0.567382302324,0.683615805264,0.446148901296,176.694307676996,51.1167609366551,94.64568634,15.09677577,14.9458001,-0.30010571,1.05416098,-0.29951809,6.10229756406945,197.133530333282,0.873678793275822,S
13,14,189.19157460298,0.00012845356572,25.9783877305636,9.760161699E-05,113.80887137,36.41721819,74.31842819,15.30456924,189.19157460298,0.00012845356572,25.9783877305636,9.760161699E-05,5.035142691828,1.269421079004,3.025296446724,0.508889164464,124.170070548125,21.3761838554127,4.030210348884,1.269421079004,0,0.508889164464,125.339854578329,21.3761838554127,71.40941149,16.75589825,14.90198611,-0.30010571,2.36378901,-0.28573629,5.69005140595447,185.592019172937,0.889461390322773,S
14,15,189.184285240699,2.463049308E-05,26.1054020081847,2.904699367E-05,247.11159501,28.5465311,229.32605378,15.61717769,189.184285240699,2.463049308E-05,26.1054020081847,2.904699367E-05,3.542920533684,0.260330374764,3.025375360236,0.190947572136,28.5608636931587,18.9267992499526,0,0.260330374764,0,0.190947572136,0,18.9267992499526,231.20301985,20.14670956,15.41603342,-0.30010574,3.96666974,-0.20350561,8.81137787332579,126.685398843398,0.750415490581944,S
15,16,189.184326713521,4.039138267E-05,26.0757730692609,4.23101E-05,126.22992026,24.56307373,132.1298657,14.53184087,189.184326713521,4.039138267E-05,26.0757730692609,4.23101E-05,3.378723801588,0.408132846108,2.812607762472,0.28164341034,41.2878997494536,26.4694509321271,0,0.408132846108,0,0.28164341034,0,26.4694509321271,106.89524599,14.45119995,14.79733692,-0.30010571,1.68514691,-0.2899466,7.46424917789456,134.887710637556,0.815578076820165,S
16,17,189.180472289628,4.648751513E-05,26.0324179311425,6.877592575E-05,78.60455375,23.9095702,92.70926256,15.26920365,189.180472289628,4.648751513E-05,26.0324179311425,6.877592575E-05,3.199318505784,0.585122482008,2.63613246444,0.390988914372,173.531796580949,37.4714274419297,0,0.585122482008,0,0.390988914372,0,37.4714274419297,55.35070256,13.77911599,16.1056505,-0.30010571,1.06480206,-0.30057939,5.73073659565238,152.039893620223,0.88794381966488,S
17,18,189.170707251165,8.060346332E-05,26.006486684464,0.00010308569678,106.46821716,35.52999057,79.20602047,16.72389232,189.170707251165,8.060346332E-05,26.006486684464,0.00010308569678,3.915030376836,0.8762367222,3.415282068204,0.680297071932,173.379128547449,67.5680746747103,2.400989981544,0.8762367222,1.11457058472,0.680297071932,161.38814336859,67.5680746747103,69.99335226,15.29031258,15.84183883,-0.30010571,2.42824444,-0.2799656,4.67513630697548,166.004511755263,0.924334476103313,S
18,19,189.166935960471,7.732916941E-05,25.925827511962,5.333537703E-05,89.98649471,25.93264677,88.2029488,14.61108858,189.166935960471,7.732916941E-05,25.925827511962,5.333537703E-05,3.630868240212,0.684633874896,2.795013202212,0.406756879632,111.044519388805,28.9782552878756,0,0.684633874896,0,0.406756879632,0,28.9782552878756,64.63211581,14.21379987,14.72649637,-0.30010571,2.83967665,-0.27617722,5.70590657481476,220.543963851234,0.888871045588663,S
19,20,189.163701329368,7.298512501E-05,26.0304854472101,6.643790682E-05,81.9920689,27.22707692,86.62502297,16.21891984,189.163701329368,7.298512501E-05,26.0304854472101,6.643790682E-05,3.34178428032,0.683024782536,2.81740988376,0.483224686704,126.858129458321,48.0878803358404,0,0.683024782536,0,0.483224686704,0,48.0878803358404,55.31282751,14.15293799,16.54258995,-0.30010571,0.90363136,-0.29888258,4.88807597173571,148.275085854295,0.917506439183695,S
20,21,189.1594653311,2.004930895E-05,26.0675567925116,2.359989515E-05,329.38502946,30.2998754,296.58892179,16.25497412,189.1594653311,2.004930895E-05,26.0675567925116,2.359989515E-05,3.56799162546,0.209143228464,3.096173828052,0.158660225784,26.6028632043133,16.843475749708,1.474536767616,0.209143228464,0.397482320088,0.158660225784,8.9730614309285,16.843475749708,315.83293825,20.40462809,15.92673289,-0.30010571,7.77078822,0.16202291,6.19815875349056,129.327446978745,0.869882101374098,S
21,22,189.159598268318,5.112586447E-05,26.0894845456578,6.891958423E-05,118.56381,29.20701069,103.6203675,15.3283373,189.159598268318,5.112586447E-05,26.0894845456578,6.891958423E-05,3.694732069932,0.594927183168,3.080523760632,0.418642717392,15.4222553276623,36.1548201195879,0,0.594927183168,0,0.418642717392,0,36.1548201195879,90.91357309,13.91679699,14.96307505,-0.30010571,1.63393406,-0.28431367,7.26736985527133,122.778684264453,0.824502774418215,S
22,23,189.150991471025,1.63386895E-06,26.0367013474757,1.04652982E-06,13272.68485349,79.67395869,8906.72376007,20.92778595,189.151180201167,1.63386895E-06,26.0366706031271,1.04652982E-06,4.75616583018,0.01463108274,3.27285166248,0.007515798804,22.0848626592451,0.35343102898405,3.467771512704,0.01463108274,1.15006085532,0.007515798804,18.3683409322343,0.35343102898405,13180.76258421,54.69967654,20.92778595,-0.30010571,12.29471764,-1.22675169,4.55166971673471,139.717112362151,0.92817054642191,M
23,24,189.15166149464,3.809253127E-05,26.100948498759,3.459325482E-05,199.61242459,30.25930251,174.9217403,15.97688027,189.15166149464,3.809253127E-05,26.100948498759,3.459325482E-05,3.454380084852,0.322961916888,3.28605068898,0.29321720352,92.1322014107937,76.0673233757031,1.582823064348,0.322961916888,0.49083618996,0.29321720352,120.514366310741,76.0673233757031,162.73895433,19.0553786,15.5159014,-0.30010571,7.33310435,0.0154015,7.64887927448708,117.285987715844,0.807059816012972,S
24,25,189.146633843214,9.840836533E-05,25.8875278301474,5.781442886E-05,75.51608136,26.01157422,76.34992366,14.81273848,189.146633843214,9.840836533E-05,25.8875278301474,5.781442886E-05,3.745478444544,0.868549824,2.62678130802,0.426373278516,71.3990254372439,25.9091107444984,0,0.868549824,0,0.426373278516,0,25.9091107444984,50.71926071,13.00999247,15.2066641,-0.30010571,0.69264985,-0.29965432,6.82629328003788,241.650293155278,0.843875213328143,S
25,26,189.144824579726,3.45570501E-06,26.0680975487299,3.40237005E-06,1855.71816753,29.50199039,1867.43174113,17.0718588,189.144824579726,3.45570501E-06,26.0680975487299,3.40237005E-06,3.316351622112,0.031985048772,2.980621606932,0.025828105212,47.1432123323052,3.67832689216512,0,0.031985048772,0,0.025828105212,0,3.67832689216512,1824.31920041,25.64727633,17.13540769,-0.30010568,7.52474625,-1.66097925,5.75750606731608,123.038318401043,0.88694046538744,S
26,27,189.143788373141,0.00011422478696,25.9372559265881,7.230735756E-05,203.02175393,49.47985248,102.24000884,17.49373012,189.143788373141,0.00011422478696,25.9372559265881,7.230735756E-05,5.184324312228,0.9838040454,3.810038840028,0.5878087524,77.2951850956542,27.2070353344626,4.065061555044,0.9838040454,2.210044232376,0.5878087524,81.4900751875611,27.2070353344626,145.39968737,20.19613292,16.32516432,-0.30010571,4.87151783,-0.22038931,4.32103725513801,224.412960758574,0.935090693375298,S
27,28,189.143285236385,9.067789108E-05,26.003111757028,5.677238191E-05,108.74132362,31.1625801,90.8278655,15.76827233,189.143285236385,9.067789108E-05,26.003111757028,5.677238191E-05,3.968162244108,0.782342198064,3.001136841288,0.458784218628,76.7585231174766,28.9657751016547,0,0.782342198064,0,0.458784218628,0,28.9657751016547,79.48258771,15.0271723,15.38710421,-0.30010571,2.71484919,-0.27477213,3.19525543621131,163.128095151764,0.964110152415372,S
28,29,189.138831947634,4.359988669E-05,25.9844584660989,3.584463398E-05,120.39904071,24.11491662,134.07139948,14.8972477,189.138831947634,4.359988669E-05,25.9844584660989,3.584463398E-05,3.195484039692,0.380985051312,2.795438242548,0.289479898728,68.1204883095926,35.7729490305285,0,0.380985051312,0,0.289479898728,0,35.7729490305285,102.50029343,15.54327123,15.38782999,-0.30010571,1.47105402,-0.3142473,2.82454557261979,183.896274275617,0.971872628412682,S
29,30,189.131246878502,1.282304071E-05,25.8934072972781,1.477819701E-05,387.14700635,24.49145971,386.38359031,14.07489061,189.131246878502,1.282304071E-05,25.8934072972781,1.477819701E-05,3.388015452312,0.132436538064,2.941792715088,0.099862478316,29.6036116512612,11.1979274355489,0,0.132436538064,0,0.099862478316,0,11.1979274355489,361.43752221,16.55906068,14.1206192,-0.30010574,5.98990255,-0.30350847,6.14756878396282,246.91152345955,0.871891625291005,S
30,32,189.126866604638,3.34473925E-05,25.8737931436291,3.828564176E-05,202.69083399,29.16264455,173.87028467,15.1153527,189.126866604638,3.34473925E-05,25.8737931436291,3.828564176E-05,3.723598320192,0.351561455388,3.114199192932,0.24928365312,33.044920574483,21.5998166576069,1.753988701788,0.351561455388,0.708747208308,0.24928365312,23.9943399725132,21.5998166576069,180.84714588,16.81411792,14.6981256,-0.30010571,4.0455302,-0.17741444,7.16984280468818,252.343256533054,0.828861446753184,S
31,34,189.123347396773,6.312657912E-05,25.9792297408844,6.891252006E-05,84.42337969,25.89718607,84.88608314,14.98360174,189.123347396773,6.312657912E-05,25.9792297408844,6.891252006E-05,3.298312660644,0.6106000293,2.9993974578,0.504810608688,31.1516945287075,78.8267899254929,0,0.6106000293,0,0.504810608688,0,78.8267899254929,60.6499363,13.79826986,15.02957548,-0.30010571,0.65262924,-0.2977367,2.04647537352956,194.313274162882,0.985161075370797,S
32,35,189.121368471843,8.229112649E-05,26.0841259628106,5.965750335E-05,79.27216589,26.56526528,82.09084911,15.60616169,189.121368471843,8.229112649E-05,26.0841259628106,5.965750335E-05,3.39707735442,0.708995747088,2.827618044804,0.48964943664,75.7273182309107,45.6956319514309,0,0.708995747088,0,0.48964943664,0,45.6956319514309,50.74005223,12.26291656,15.8462226,-0.30010571,0.38668068,-0.29993475,6.0837981242599,107.94593103085,0.874406066501431,S
33,37,189.115049332836,7.0188012E-05,25.9055779900713,0.00011415071586,127.95537265,38.21757641,68.76847683,14.85334997,189.114628062963,7.0188012E-05,25.9051145240378,0.00011415071586,3.7838104164,1.131762618396,1.310932428624,0.097896276756,58.6451329453833,6.87634263421439,0,1.131762618396,0,0.097896276756,0,6.87634263421439,78.85304271,21.67435324,14.85334997,-0.30010571,0.82213279,-0.29803618,5.15921188853065,252.6753789868,0.908430506501423,M
34,38,189.110524895207,6.420286993E-05,26.1242341860563,4.514841108E-05,97.40596983,25.32603378,101.26633206,14.92124446,189.110524895207,6.420286993E-05,26.1242341860563,4.514841108E-05,3.381833978064,0.545740199172,2.829234857868,0.380640740868,84.1375626056146,36.3356312744488,0,0.545740199172,0,0.380640740868,0,36.3356312744488,74.19732344,13.73480736,15.16127031,-0.30010571,1.74650688,-0.28788585,8.2950499816564,98.9448482379033,0.776180632151071,S
35,39,189.107713208201,5.792018871E-05,25.8539406460428,7.633153925E-05,164.65710081,36.90321947,110.42331497,16.13624466,189.107713208201,5.792018871E-05,25.8539406460428,7.633153925E-05,4.170743206848,0.649754281584,3.556370210256,0.487477576692,7.87537504774993,40.7068221997183,2.7111482802,0.649754281584,1.645572775428,0.487477576692,176.236998145653,40.7068221997183,126.37541936,17.43345183,15.11198934,-0.30010568,2.46688637,-0.2850696,8.1041783849314,261.907071714855,0.785467784851698,S
36,40,189.105948392016,7.742959047E-05,25.9955115957416,5.542711605E-05,108.89986348,30.14776164,99.98753955,16.26824533,189.105948392016,7.742959047E-05,25.9955115957416,5.542711605E-05,3.75510479256,0.693139473144,2.885087180268,0.413761457952,66.4037511914758,28.3722699692682,0,0.693139473144,0,0.413761457952,0,28.3722699692682,81.15955825,15.95902295,16.1545122,-0.30010571,3.61440812,-0.23369203,1.14555580926588,155.735093849787,0.995332792294014,S
37,41,189.105822374121,0.00010472506508,26.0932419813819,7.195459536E-05,118.71218237,34.16690728,88.40328048,15.78162985,189.105822374121,0.00010472506508,26.0932419813819,7.195459536E-05,4.568070259116,0.987043305564,2.924114768208,0.431278616412,60.9392678222372,20.2557942875128,3.175369681788,0.987043305564,0,0.431278616412,63.5409156762645,20.2557942875128,80.6903806,17.06475501,15.45014675,-0.30010571,3.12469047,-0.28082593,6.41886491965415,99.2943805998125,0.860964293634024,S
38,42,189.101418480119,0.00017515676137,25.97594014643,0.00024040997629,1050.83271825,215.34264666,118.81485191,21.98540317,189.101418480119,0.00017515676137,25.97594014643,0.00024040997629,10.76240149956,2.04841031022,8.174349661104,1.4705264952,171.706387080673,34.4571298389311,10.302433124256,2.04841031022,7.518282569316,1.4705264952,170.662058680247,34.4571298389311,393.20728898,46.86734359,27.2871639,-0.30010571,12.41519112,-0.18598575,1.06549426250395,221.322754254277,0.995961431393945,S
39,43,189.10113566325,8.025027443E-05,26.0312079964116,6.092695702E-05,133.1794906,32.55307445,102.86635339,15.52117008,189.10113566325,8.025027443E-05,26.0312079964116,6.092695702E-05,4.309120445436,0.762786847476,2.988649826784,0.384381694368,121.582222296118,20.0873091132554,3.071198569392,0.762786847476,0,0.384381694368,123.820748108441,20.0873091132554,96.70246613,16.52530925,15.09964022,-0.30010574,2.35985954,-0.2722546,2.72778665486129,106.715485727033,0.97374822017359,S
40,44,189.096905739542,5.627910227E-05,26.0028224096582,6.448456061E-05,75.96715743,24.19647218,89.58911905,15.51022316,189.096905739542,5.627910227E-05,26.0028224096582,6.448456061E-05,3.110807174652,0.580129738956,2.711421674028,0.435783303828,30.4779647280379,54.201580852258,0,0.580129738956,0,0.435783303828,0,54.201580852258,52.74545229,12.61629766,16.30286533,-0.30010571,0.26460395,-0.30202682,1.06621122728072,121.472010303157,0.995956002595818,S
41,45,189.094355038336,7.54046152E-05,26.0589892362925,6.074699229E-05,101.10189381,29.00650595,92.49972818,15.68268752,189.094355038336,7.54046152E-05,26.0589892362925,6.074699229E-05,3.6453746241,0.680260479732,2.9824730784,0.45941325606,62.3721695071773,37.75424718271,0,0.680260479732,0,0.45941325606,0,37.75424718271,70.11835957,14.39448799,15.47668035,-0.30010571,2.27736109,-0.28574914,4.2998203824868,95.59076457529,0.935711083475742,S
42,46,189.092177326268,6.220421995E-05,25.9862749638808,0.00027311713807,598.36949063,131.66955315,132.70023322,27.3360547,189.091739607798,6.220421995E-05,25.9860793992879,0.00027311713807,6.289703234064,2.334203406756,2.470130169192,0.43615300626,82.576113251139,16.9163359625655,0,2.334203406756,0,0.43615300626,0,16.9163359625655,450.56638174,46.95131662,27.3360547,-0.30010571,3.00536385,-0.26376389,0.313046481039336,195.469172874978,0.999650914099261,M
43,47,189.092831445594,5.612860883E-05,26.0103007600585,8.042288499E-05,92.66598803,28.34252327,89.65148987,15.921828,189.092831445594,5.612860883E-05,26.0103007600585,8.042288499E-05,3.511680391548,0.681997988412,2.927840588532,0.47549959272,2.05564537919621,43.1668875560195,0,0.681997988412,0,0.47549959272,0,43.1668875560195,66.94570646,15.33874544,15.89201929,-0.30010571,1.4357139,-0.29981413,1.39922207273277,103.933076175163,0.993042856074951,S
44,48,189.090398932705,5.761976258E-05,25.8586084802259,8.21777418E-05,140.09096856,33.95798314,100.44500813,15.51957632,189.090398932705,5.761976258E-05,25.8586084802259,8.21777418E-05,4.18488269256,0.712728440424,3.315118965444,0.464687856072,163.827339687623,30.495118777196,2.85031514232,0.712728440424,0.627959622852,0.464687856072,157.911957272079,30.495118777196,105.97934511,18.08266076,14.72386248,-0.30010568,4.68036069,-0.19363902,7.74622816811056,268.476020194267,0.802512026757496,S
45,49,189.088884494481,1.68499717E-05,26.0429938275602,1.655921674E-05,346.87211473,27.02583885,351.51495027,15.7123371,189.088884494481,1.68499717E-05,26.0429938275602,1.655921674E-05,3.303135196128,0.1557183015,2.971658948616,0.125944623288,47.3885971017979,18.0153734642547,0,0.1557183015,0,0.125944623288,0,18.0153734642547,320.05102349,19.82550618,15.79825039,-0.30010574,7.04617605,-0.11711933,3.32194775425186,92.1400812531027,0.961249674256708,S
46,50,189.086546037797,7.51080253E-06,25.9876885794138,7.36031126E-06,1900.30629453,55.42509229,1555.00103475,27.90174923,189.086546037797,7.51080253E-06,25.9876885794138,7.36031126E-06,3.650624045316,0.068272271136,3.32985512682,0.057325730364,48.3589354629722,8.30266886840577,1.55398601412,0.068272271136,1.419697946628,0.057325730364,62.5083758623052,8.30266886840577,2070.68839682,45.47439949,26.77991324,-0.30010571,28.21467569,11.51588276,0.002403823922235,33.1983891303888,0.999999979413826,S
47,51,189.087440452931,5.062480414E-05,26.1251474709442,5.332574703E-05,94.02211366,23.91142364,101.201657,14.45670775,189.087440452931,5.062480414E-05,26.1251474709442,5.332574703E-05,3.228396318864,0.490843166256,2.86257133332,0.384205846068,38.7568211863349,50.870283171119,0,0.490843166256,0,0.384205846068,0,50.870283171119,72.85064673,13.20725252,14.78002287,-0.30010571,1.82922361,-0.29580485,8.24897763488983,90.3207111849423,0.778434574455944,S
48,52,189.079643978026,6.236542627E-05,26.0384831349449,5.936544738E-05,191.94107577,34.99595481,139.65203459,15.77128927,189.079643978026,6.236542627E-05,26.0384831349449,5.936544738E-05,4.830656790348,0.68395700412,2.830180746924,0.2549361447,46.8648328759984,11.1106294548905,3.520752913548,0.68395700412,0,0.2549361447,47.0586320760279,11.1106294548905,156.74559589,20.29472513,15.63112528,-0.30010571,3.20943332,-0.23893492,3.07186264784047,83.0049880284907,0.966794902392059,S
49,53,189.077421027839,0.0001311556889,25.9978580268211,0.00012003385869,514.68209626,124.34533856,166.09863116,31.2568137,189.077421027839,0.0001311556889,25.9978580268211,0.00012003385869,6.107323158252,1.204164397044,5.046864478632,0.906450437268,125.679209406485,45.8872576890443,5.31111644298,1.204164397044,3.8180757573,0.906450437268,127.018739115984,45.8872576890443,368.10968801,43.40052209,29.74220843,-0.30010574,5.17795615,-0.22887208,0.786178204280309,51.0606880423281,0.997799805111844,S
50,54,189.076905986359,1.74084613E-05,25.9070019307662,1.689801115E-05,357.71771241,27.57052873,344.33371935,15.50534441,189.076905986359,1.74084613E-05,25.9070019307662,1.689801115E-05,3.327462213408,0.154993130748,3.105615736548,0.13519235322,51.3218619017577,27.3607206406426,0.808976823264,0.154993130748,0.278952482376,0.13519235322,120.481758863633,27.3607206406426,347.16770478,19.56566441,15.37613025,-0.30010571,5.42972339,-0.10619434,4.86796442778354,276.159181345114,0.91816270587272,S
51,55,189.072233100185,0.00026723363151,25.9119215694021,0.00019351857048,648.96772222,79.9809333,103.36894691,15.70857785,189.071726615324,0.00026723363151,25.9111536228376,0.00019351857048,12.620516721552,2.788334658252,2.471339987136,0.220684749912,35.7854118299057,7.52416723379037,12.181592693772,2.788334658252,0,0.220684749912,35.6661266878156,7.52416723379037,503.22396844,63.55520946,15.70857785,-0.30010568,2.28614181,-0.28896849,4.61017829225184,279.670847014658,0.926364040769638,M
52,56,189.073486748008,3.088416253E-05,25.8968240415122,2.854658387E-05,197.9006548,25.83420378,189.46298572,14.42310073,189.073486748008,3.088416253E-05,25.8968240415122,2.854658387E-05,3.505244624784,0.289646783244,2.964180198204,0.207884803356,52.0980034098615,19.9412401729984,1.182811238172,0.289646783244,0,0.207884803356,59.4463552013118,19.9412401729984,178.90424947,15.25945263,14.3472198,-0.30010568,2.21782352,-0.29004866,5.49616971383566,277.389540193881,0.896570074864595,S
53,57,189.069230493306,0.00029409076576,26.0017915440555,0.00014770159122,1425.58221326,268.57825611,143.30362595,24.61819641,189.069230493306,0.00029409076576,26.0017915440555,0.00014770159122,13.87955649492,2.542449781224,7.129499675688,1.148630555484,102.687012452089,17.7259613473516,13.529480389308,2.542449781224,6.359279577228,1.148630555484,103.034068941802,17.7259613473516,637.86028157,62.55087801,32.59817095,-0.30010574,16.13890345,4.36571872,1.26255288806488,42.1676621599336,0.994332863874628,S
54,58,189.067514136443,4.887089955E-05,25.8561496650904,8.221679694E-05,106.53775378,27.26032485,98.01234083,14.46337455,189.067514136443,4.887089955E-05,25.8561496650904,8.221679694E-05,4.098494353428,0.747053514216,2.638147790916,0.315173353356,23.3830271253407,16.5203631447693,0,0.747053514216,0,0.315173353356,0,16.5203631447693,75.0838652,14.35990452,14.7038545,-0.30010571,1.78352195,-0.30148939,7.95783385201926,277.433978444039,0.792496174751272,S
55,59,189.066147017884,3.117471372E-05,25.9061439475247,2.791772681E-05,261.84202691,31.37312625,221.8809839,16.1863692,189.066147017884,3.117471372E-05,25.9061439475247,2.791772681E-05,3.535865902836,0.265510197504,3.319888297392,0.235286370216,101.971914441986,48.4790506753701,1.783944398988,0.265510197504,0.597454361244,0.235286370216,121.062138849566,48.4790506753701,243.74219406,21.19564145,15.62145189,-0.30010571,9.71994723,1.14447221,5.01409170778365,282.707411139933,0.913340882393585,S
56,60,189.06460005497,6.4267661E-05,25.8504094078097,8.188897136E-05,105.14045367,30.20764529,86.5557797,15.24541975,189.06460005497,6.4267661E-05,25.8504094078097,8.188897136E-05,3.738878982288,0.703353857148,3.231715802616,0.532951051428,165.724476673854,52.8304917239227,2.145176052516,0.703353857148,0,0.532951051428,155.59017525198,52.8304917239227,76.29067688,14.33936035,14.6828188,-0.30010571,1.87061983,-0.28537454,8.32044215764079,278.201929230655,0.774935127079052,S
57,61,189.061200396753,7.347530952E-05,25.9160680931002,8.01910489E-05,130.04955136,35.0934964,97.52424726,16.52423859,189.061200396753,7.347530952E-05,25.9160680931002,8.01910489E-05,4.141490347368,0.783502998192,3.202871359284,0.486041314464,39.3260538720972,30.5832281131004,2.49821811252,0.783502998192,1.088412138864,0.486041314464,37.0310676434588,30.5832281131004,92.59255255,17.92875484,15.80701974,-0.30010574,2.051607,-0.28636484,4.50889597536299,287.686199930344,0.929478241898014,S
58,62,189.055791583024,3.52338313E-05,25.9304246226389,4.998722369E-05,137.29719196,26.23717347,133.76191409,14.7960264,189.055791583024,3.52338313E-05,25.9304246226389,4.998722369E-05,3.52205622252,0.428884862364,2.898896352696,0.29128190058,167.863920102233,25.227904903059,0,0.428884862364,0,0.29128190058,0,25.227904903059,114.95476261,15.27766149,14.80642277,-0.30010574,2.94276902,-0.2510412,3.81512976940811,295.817447615275,0.949125463168248,S
59,63,189.05415555288,8.878407848E-05,26.1052927186937,6.992491397E-05,109.51337839,32.72944557,85.20827819,15.89488203,189.05415555288,8.878407848E-05,26.1052927186937,6.992491397E-05,3.822792318504,0.756093796164,3.344299609248,0.588384531648,98.7111040376102,60.733596222835,2.255845231584,0.756093796164,0.851246367336,0.588384531648,111.029152756208,60.733596222835,73.83447379,13.91348864,15.15507574,-0.30010571,1.76733931,-0.2909855,7.27082619596348,76.0957116469995,0.824347538486982,S
60,64,189.050707779342,5.858685973E-05,25.9646133213085,6.466412827E-05,129.89209109,31.24161272,111.3921652,16.11328247,189.050707779342,5.858685973E-05,25.9646133213085,6.466412827E-05,3.877614928656,0.632336583456,2.991320948196,0.383829307128,38.8303476568492,25.6630820449763,2.03266875618,0.632336583456,0,0.383829307128,35.8936885104261,25.6630820449763,105.37983058,17.57677317,15.77099283,-0.30010574,1.52481016,-0.28622651,2.37860600425193,324.450520438078,0.979992256774219,S
61,65,189.049060886823,8.927478582E-05,25.9152616506946,2.564011857E-05,3016.21119537,95.7197268,821.55953879,15.20475962,189.049704378713,8.927478582E-05,25.9137612236194,2.564011857E-05,14.623461796896,0.777733030152,3.763664384076,0.123060822012,166.491420885806,2.83734035035907,14.293416347928,0.777733030152,1.929885834348,0.123060822012,166.252135054698,2.83734035035907,2900.60952642,60.50827738,15.20475962,-0.30010568,9.07223694,0.23419261,4.79279370768877,294.992519553096,0.920594684379083,M
62,66,189.049870356995,5.293586874E-05,25.8884629996241,3.706959093E-05,93.18967009,21.92584752,108.22329677,13.88643165,189.049870356995,5.293586874E-05,25.8884629996241,3.706959093E-05,3.189105968112,0.448757438544,2.68582871034,0.314250085512,90.1701217204864,32.5946365875657,0,0.448757438544,0,0.314250085512,0,32.5946365875657,72.21911864,13.1862556,14.55574693,-0.30010571,0.98305907,-0.31474687,6.27318376647642,288.415371323317,0.866878068141303,S
63,67,189.048357334982,9.070237884E-05,26.1239050130846,6.521766907E-05,81.44867066,27.61445954,75.93336596,15.14418845,189.048357334982,9.070237884E-05,26.1239050130846,6.521766907E-05,3.557147222556,0.770278774536,2.999510170308,0.550973809548,94.8615435104464,51.4920960889706,0,0.770278774536,0,0.550973809548,0,51.4920960889706,53.44397699,12.41830113,14.97597896,-0.30010571,0.24855723,-0.30133873,8.4299867930818,75.8608269188815,0.769535556390024,S
64,68,189.047389818739,9.158576659E-05,25.9072516865509,5.147679634E-05,85.33492708,26.80749679,82.46235942,14.91902636,189.047389818739,9.158576659E-05,25.9072516865509,5.147679634E-05,3.719978878212,0.77837417496,2.767136770152,0.432864659484,85.0762471158607,28.3598857133043,0,0.77837417496,0,0.432864659484,0,28.3598857133043,56.08484035,12.47059804,15.03904696,-0.30010571,1.68529448,-0.28724233,5.26792216889332,293.674475125676,0.904673587940133,S
65,69,189.046293672516,0.00010794479774,25.9622406133207,8.868191872E-05,118.79876123,34.04800472,88.40450028,15.4210292,189.046293672516,0.00010794479774,25.9622406133207,8.868191872E-05,4.969912259268,1.128080276172,2.68960479804,0.360558018684,51.8735281395072,15.3436230469202,3.712897892268,1.128080276172,0,0.360558018684,52.6438534172106,15.3436230469202,78.73653069,16.89840252,15.58553049,-0.30010571,3.10269957,-0.28060902,2.65520157253125,324.940248465444,0.975113980152231,S
66,70,189.045371860684,2.596703256E-05,26.0131494728191,3.059600801E-05,205.96396739,29.9067253,234.42099908,18.74400929,189.045371860684,2.596703256E-05,26.0131494728191,3.059600801E-05,3.153088884132,0.270020846196,2.77177632462,0.206932668048,25.6284321020736,26.6027685312693,0,0.270020846196,0,0.206932668048,0,26.6027685312693,345.98078086,37.8297604,19.48152749,-0.30010574,32.32897143,47.95723726,2.69758012962117,34.5358944907998,0.974320888929725,S
67,71,189.043268027374,5.358684056E-05,26.075507152049,4.641027117E-05,154.83397376,31.1491976,130.56454701,16.00391318,189.043268027374,5.358684056E-05,26.075507152049,4.641027117E-05,3.613023783684,0.46387709154,3.264903188856,0.382067453664,69.0698631689541,51.6775464580207,1.65921142842,0.46387709154,0.987899184792,0.382067453664,94.842245610809,51.6775464580207,129.80861197,17.21826927,15.44931911,-0.30010563,4.20101787,-0.20239061,5.76462303760748,66.1119443498902,0.886673066936881,S
68,72,189.041998946586,0.00010639128287,26.0264903500144,8.193148296E-05,226.4006441,56.54384967,117.41932482,20.44965266,189.041998946586,0.00010639128287,26.0264903500144,8.193148296E-05,5.03884470636,0.966040487532,3.80633348574,0.602192296152,117.249626719417,29.8363390003165,4.023194338404,0.966040487532,1.925474286276,0.602192296152,119.840691612071,29.8363390003165,169.68418824,24.88124577,19.03884731,-0.30010571,4.61384525,-0.21384453,3.3475830131814,44.1048894091236,0.960658130698651,S
69,73,189.038165915165,1.728978732E-05,26.0546098993079,2.031918768E-05,297.22746869,25.97563562,298.73299792,15.0196495,189.038165915165,1.728978732E-05,26.0546098993079,2.031918768E-05,3.316110868764,0.175767828948,2.98453481604,0.142337556036,19.8043488957287,20.3197931068774,0,0.175767828948,0,0.142337556036,0,20.3197931068774,273.45485051,19.17614473,15.07001707,-0.30010574,2.87912098,-0.32887013,4.79041614471334,56.9889445047487,0.920671064400991,S
70,74,189.031774630069,9.01097289E-06,26.079958545269,8.58891462E-06,659.40610248,26.3577901,644.60072213,14.97089103,189.031774630069,9.01097289E-06,26.079958545269,8.58891462E-06,3.329327874276,0.080663647572,3.0563694891,0.068045324472,53.2402645901145,11.4480180138459,0,0.080663647572,0,0.068045324472,0,11.4480180138459,624.2015054,21.41151004,14.9080106,-0.30010571,4.98926329,-0.65905442,6.27655952290017,61.9273515339834,0.866742233664146,S
71,75,189.031279747386,3.597075646E-05,25.9849419963611,3.196714275E-05,218.38653717,30.59923239,188.92078579,16.01153535,189.031279747386,3.597075646E-05,25.9849419963611,3.196714275E-05,3.500222876892,0.3055100949,3.285111451176,0.270350210556,97.5308237580253,55.9480802662515,1.691114503752,0.3055100949,0.446167453392,0.270350210556,119.401297211509,55.9480802662515,194.22837131,18.04606103,15.51427158,-0.30010571,3.4884597,-0.18108825,2.98721633467917,356.874945095382,0.968578510851125,S
72,76,189.031372970782,4.721676994E-05,26.075354598852,3.443468972E-05,116.99929787,23.73466286,128.36314539,14.4897244,189.031372970782,4.721676994E-05,26.075354598852,3.443468972E-05,3.280724932356,0.405097623396,2.763587894292,0.285182554356,102.487842351695,28.7677597626768,0,0.405097623396,0,0.285182554356,0,28.7677597626768,96.93770049,14.06785724,14.93522723,-0.30010571,1.29580701,-0.28999048,6.04491226110434,60.5131094910703,0.875929046095432,S
73,77,189.023535642257,8.487328622E-05,26.0161306919711,6.879132714E-05,104.30898553,29.11919595,90.15734538,14.85231572,189.023535642257,8.487328622E-05,26.0161306919711,6.879132714E-05,4.216966440408,0.850183460244,2.72910503988,0.367361684496,53.7644445655556,18.7400015579425,2.62490368734,0.850183460244,0,0.367361684496,55.5842646210295,18.7400015579425,76.7281405,14.87665538,14.8906247,-0.30010571,1.59483659,-0.29246232,3.80479160955829,26.684766619244,0.949395568352611,S
74,78,189.004589014583,4.57277426E-06,26.1254964504405,4.7564684E-06,1375.12630591,28.18666543,1300.14671698,15.63969609,189.004589014583,4.57277426E-06,26.1254964504405,4.7564684E-06,3.441993030396,0.043863927948,3.056619501216,0.034706893068,40.0359608005639,4.31640903832484,0.984751666704,0.043863927948,0.485640329076,0.034706893068,25.4835170049496,4.31640903832484,1350.43079044,22.3405181,15.47188367,-0.30010568,15.38506331,1.73172396,9.37669856811176,61.8965813079092,0.721232075178969,S
75,79,188.99427592169,2.254047084E-05,26.0987416031195,2.404544205E-05,217.7550422,24.3240161,232.36078592,14.58093551,188.99427592169,2.254047084E-05,26.0987416031195,2.404544205E-05,3.331067867208,0.228696792732,2.798483158044,0.160505977032,39.4875233493815,15.7559201627341,0,0.228696792732,0,0.160505977032,0,15.7559201627341,207.60211882,18.9797481,14.915674,-0.30010571,4.91741093,-0.11933035,8.31726855645258,53.273159063509,0.775090921174848,S
76,80,188.988089740345,7.69285614E-05,26.0184292364705,8.039343436E-05,95.23748618,30.25517718,80.65788918,15.59734574,188.988089740345,7.69285614E-05,26.0184292364705,8.039343436E-05,3.573779314932,0.71816113368,3.286498555476,0.611571125052,142.979363820961,97.6700764854557,1.926510316848,0.71816113368,0,0.611571125052,139.2879944453,97.6700764854557,65.81881249,14.18534437,15.05995806,-0.30010571,2.03052468,-0.28767576,5.62295867228006,19.1843715757791,0.891944476207111,S
77,81,188.980991116394,7.094270014E-05,25.9539765696456,7.531518763E-05,98.98528933,29.71543192,86.54243961,15.62826101,188.980991116394,7.094270014E-05,25.9539765696456,7.531518763E-05,3.617354385324,0.697283911908,3.145217336604,0.532102277952,38.4134726735067,56.1337081654941,1.486995743808,0.697283911908,0.884241555588,0.532102277952,29.000753747436,56.1337081654941,70.04181416,15.86581063,15.21871945,-0.30010571,1.99108831,-0.2831697,6.04381338592087,340.483502771616,0.875971970469771,S
78,82,188.965164824848,1.29318489E-05,26.0885897186436,1.444002209E-05,387.22140512,24.59402083,388.19860887,14.20380134,188.965164824848,1.29318489E-05,26.0885897186436,1.444002209E-05,3.295696476528,0.126172836612,3.010642301088,0.105278994828,26.0256883848369,17.0672697976877,0,0.126172836612,0,0.105278994828,0,17.0672697976877,353.30831838,18.11308586,14.23458798,-0.30010571,6.2625345,-0.32347305,8.91704349859694,42.7983961876341,0.745034042398338,S
79,83,188.963873905655,1.593368632E-05,25.9427953976737,1.746002881E-05,396.88524915,28.40860189,359.5951827,15.34402534,188.963873905655,1.593368632E-05,25.9427953976737,1.746002881E-05,3.393742616172,0.148147769772,3.234987847584,0.134929627704,5.83459367511791,36.9340068192395,1.412039539296,0.148147769772,0.064521262908,0.134929627704,151.093373435793,36.9340068192395,394.00023794,19.09206735,15.00394319,-0.30010571,8.07142351,0.4831349,7.14595236118606,337.894023548289,0.829922753443339,S
80,84,188.963661906035,6.129151119E-05,25.875528708449,5.438555292E-05,60.51546203,20.04488331,80.51289628,13.80040878,188.963661906035,6.129151119E-05,25.875528708449,5.438555292E-05,3.030173987148,0.58400462286,2.467371265452,0.376130702952,53.3048546769363,36.6024194045795,0,0.58400462286,0,0.376130702952,0,36.6024194045795,42.73523599,12.16342372,15.16598786,-0.30010571,1.28338138,-0.30131721,9.44789066262105,314.617112409379,0.717491806856417,S
81,85,188.952498449607,8.596158795E-05,26.1259905157606,6.015195713E-05,82.14149588,26.31898573,81.44121977,14.89480919,188.952498449607,8.596158795E-05,26.1259905157606,6.015195713E-05,3.671258521212,0.77775176142,2.732782827672,0.431479764684,114.77369441467,28.6317783176909,0,0.77775176142,0,0.431479764684,0,28.6317783176909,57.94988477,13.68577891,15.10714992,-0.30010574,0.9448118,-0.29498125,11.0052501133186,48.9791557860909,0.632796882571508,S
82,86,188.950359268054,9.44211419E-05,25.926106584487,4.435659615E-05,67.75609812,23.25355231,76.7409955,14.20142506,188.950359268054,9.44211419E-05,25.926106584487,4.435659615E-05,3.560511483,0.800604773136,2.466660256056,0.375675218424,91.2577057342326,23.6702496098334,0,0.800604773136,0,0.375675218424,0,23.6702496098334,47.03649246,13.46227164,15.06541048,-0.30010571,0.96936276,-0.29788973,8.22493617119596,333.345539326418,0.779607664305509,S
83,87,188.943687180724,6.72956379E-05,25.8739034453261,6.839580925E-05,68.79631476,23.42532395,77.55951995,14.55270202,188.943687180724,6.72956379E-05,25.8739034453261,6.839580925E-05,3.240577685556,0.66679560756,2.722758347772,0.46586046294,136.288601703439,47.0862642775754,0,0.66679560756,0,0.46586046294,0,47.0862642775754,45.80006346,12.12753253,15.12123708,-0.30010571,0.7671743,-0.29503053,10.2977945658837,318.514420054072,0.671874621165868,S
84,88,188.941840382387,8.79777009E-05,25.9596474440119,9.219470415E-05,135.13948597,37.91637938,88.59483825,16.22120206,188.941840382387,8.79777009E-05,25.9596474440119,9.219470415E-05,4.523340810636,0.932492567988,3.354402928608,0.545479444476,42.1976076048544,29.2135014460937,3.08665071126,0.932492567988,1.4834386674,0.545479444476,41.3618790514601,29.2135014460937,102.48585401,17.08724439,15.331756,-0.30010574,1.93196661,-0.27572798,7.98634434935852,347.879843174035,0.791133330111,S


==> anc/N4565_C_C.csv <==
Source,list,for,N4565p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999120000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,189.086583333333,DEC=,25.9876666666667,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,189.151007504322,3.36712062E-06,26.0367102821605,1.97300575E-06,909.66415677,8.21821371,578.12153395,2.79581991,189.15122683986,3.36712062E-06,26.0367223950848,1.97300575E-06,4.255912839384,0.030259741248,2.671785710064,0.01337452056,21.7452583398188,0.66945380550323,3.37415801904,0.030259741248,0.482463726048,0.01337452056,21.8517702694955,0.66945380550323,908.64047986,6.01511254,2.79581991,-0.12325333,1.83984855,-0.29935109,4.55267579555447,139.7189927658,0.233412176371,M
1,1,189.150498041028,6.801714859E-05,25.9375312827556,7.266666647E-05,17.26090864,5.32762969,15.3575218,2.75749249,189.150498041028,6.801714859E-05,25.9375312827556,7.266666647E-05,3.496467387096,0.782518854924,2.191049061084,0.315626287572,137.658187484398,19.2475519368312,2.31035864148,0.782518854924,0,0.315626287572,138.106996085971,19.2475519368312,10.00424217,3.37428652,2.79581968,-0.12325334,0.59792768,-0.12019864,4.57565118303279,221.089380752646,0.664689838886,S
2,2,189.146175679701,5.581822886E-05,25.9918646846041,8.059725694E-05,17.24017977,5.64888193,14.47591585,2.88291734,189.146175679701,5.581822886E-05,25.9918646846041,8.059725694E-05,3.145866473556,0.685822870548,2.580443363016,0.469456043436,6.84169404262084,45.083850671383,0,0.685822870548,0,0.469456043436,0,45.083850671383,11.386016,2.80063522,2.79581968,-0.12325334,0.24702032,-0.12257163,3.22380964835822,175.505771246824,0.654108524323,S
3,3,189.145686636232,6.483900296E-05,25.9347083473605,8.437458288E-05,20.06326314,6.17668764,15.06349241,2.89357431,189.145686636232,6.483900296E-05,25.9347083473605,8.437458288E-05,3.582784921392,0.798622593264,2.533927686336,0.419460718356,148.512624580087,26.8632705507909,2.444489057808,0.798622593264,0,0.419460718356,149.231208377269,26.8632705507909,14.38516693,2.88956637,2.79581968,-0.12325334,0.74329427,-0.80593196,4.50134441990498,224.889359848229,0.682515263557,S
4,4,189.143744907717,0.00013845257491,25.9364886361551,8.710883862E-05,193.83472804,23.77844874,30.57424234,2.79581968,189.144054070041,0.00013845257491,25.9370004952077,8.710883862E-05,6.380181933192,1.17756096048,4.52831454792,0.732297787524,5.9467603555634,26.4046488219936,5.82709192074,1.17756096048,3.691048056264,0.732297787524,6.12771554804548,26.4046488219936,150.42339789,7.98501947,2.79581968,-0.12325333,0.92058656,-0.14655599,4.35173209575778,224.867372183185,0.712578117847,M
5,5,189.143211909227,4.019107418E-05,26.003131539024,6.219974455E-05,19.1433917,5.10167343,18.03269218,2.80201419,189.143211909227,4.019107418E-05,26.003131539024,6.219974455E-05,3.054344825592,0.536856126444,2.369076707016,0.325430907372,13.6936822649644,27.9643141377587,0,0.536856126444,0,0.325430907372,0,27.9643141377587,14.36591195,2.80063526,2.79581968,-0.12325334,0.22138568,-0.1245901,3.19181569647196,163.087131451865,0.566682457924,S
6,6,189.14135309835,4.360452953E-05,25.9909331105799,8.057561502E-05,14.59619106,4.87336405,14.4569689,2.74912534,189.14135309835,4.360452953E-05,25.9909331105799,8.057561502E-05,3.079821472812,0.68704765128,2.234475496404,0.362200352508,172.75767626961,27.7559765136625,0,0.68704765128,0,0.362200352508,0,27.7559765136625,10.664151,2.84544831,2.79581968,-0.12325334,0.17902805,-0.12230632,2.96036790064212,176.19204423835,0.690088689327,S
7,7,189.13876626944,1.792820033E-05,25.9843971021462,2.01426073E-05,66.02058544,5.78830119,53.86397207,2.89458394,189.13876626944,1.792820033E-05,25.9843971021462,2.01426073E-05,3.215323358208,0.190153045368,2.598335165376,0.12687968304,143.812526788997,11.4268263869729,1.861609042368,0.190153045368,0,0.12687968304,144.982310747748,11.4268263869729,59.36681413,4.35618512,2.79581968,-0.12325334,1.45020283,-0.055903,2.82126588260675,183.975789102429,0.756202161312,S
8,8,189.132500439123,2.321312889E-05,25.9430829842128,2.618337469E-05,22.03786643,3.79429081,28.4898797,2.58737844,189.132500439123,2.321312889E-05,25.9430829842128,2.618337469E-05,2.38026069756,0.22511418768,2.215099992888,0.193176224604,161.078704659589,52.7696471801139,0,0.22511418768,0,0.193176224604,0,52.7696471801139,113.34002051,8.55115199,2.79581968,-0.12325334,1.79631354,10.2100812,3.6456716912352,227.191858627301,0.8431391716,S
9,9,189.132599897524,9.654277618E-05,25.9458563770042,0.00016001855922,44.60724399,11.28520487,14.18512173,2.77671913,189.132599897524,9.654277618E-05,25.9458563770042,0.00016001855922,6.439313807532,1.484566859304,3.328676956368,0.553234491,154.056813077028,18.398166134341,5.883817792284,1.484566859304,2.071720622664,0.553234491,154.220307825684,18.398166134341,23.19500266,3.79763428,2.79581968,-0.12325334,1.01953367,-0.39335899,3.52913699232583,225.292430522144,0.836370944977,S
10,10,189.132188275093,5.610807602E-05,25.9250973801562,5.582348324E-05,14.9776002,4.68454586,15.51675807,2.74783083,189.132188275093,5.610807602E-05,25.9250973801562,5.582348324E-05,2.848752018216,0.561320173764,2.309540889996,0.36757643076,45.3843507236621,37.6474037420123,0,0.561320173764,0,0.36757643076,0,37.6474037420123,11.29828478,2.7550934,2.79581968,-0.12325334,0.08595929,-0.12325712,4.48850421991969,236.751267022097,0.673584640026,S
11,12,189.131279817753,1.455134917E-05,25.8933302898373,1.625091096E-05,67.86084432,5.33124021,60.96515105,2.85850893,189.131279817753,1.455134917E-05,25.8933302898373,1.625091096E-05,2.91719480202,0.144416889324,2.60082754452,0.115498088892,150.036907654291,17.5605370353938,1.28705065362,0.144416889324,0,0.115498088892,152.838715578578,17.5605370353938,63.19603153,4.05538751,2.79581946,-0.12325333,1.54692668,-0.0796484,6.15251642191229,246.913150343316,0.307819873095,S
12,13,189.13113396158,8.446649752E-05,25.9765839142842,0.00010091240214,28.96865971,8.08385699,15.29855588,2.94012531,189.13113396158,8.446649752E-05,25.9765839142842,0.00010091240214,4.498772870412,1.011070382472,2.86894813644,0.471483158904,142.967244262494,22.463209685571,3.65556250638,1.011070382472,1.213743217716,0.471483158904,143.300768629,22.463209685571,18.81094741,3.76417465,2.79581991,-0.12325334,0.44929899,-0.1210459,2.49318886704916,195.458987318757,0.841780543327,S
13,14,189.131116704062,2.805552396E-05,25.9827301520626,7.597353981E-05,63.71555404,8.94059916,28.57148834,2.85999151,189.131116704062,2.805552396E-05,25.9827301520626,7.597353981E-05,5.305258387692,0.644631827544,2.86513343172,0.236267185752,2.62605979388823,9.45256928352,4.624527476952,0.644631827544,1.155418124112,0.236267185752,2.82970578754185,9.45256928352,51.72624099,4.17830576,2.79581946,-0.12325333,1.47538526,-0.10329268,2.42007586581015,187.020247411968,0.803093314171,S
14,15,189.129471068836,5.137634227E-05,25.9451294833052,5.920030598E-05,57.74604574,9.03382981,26.5167704,2.9762322,189.129471068836,5.137634227E-05,25.9451294833052,5.920030598E-05,4.619023842708,0.58150403478,3.213588928104,0.321573431124,142.698263458975,15.7335783777704,3.8024920791,0.58150403478,1.889464195188,0.321573431124,143.059506628307,15.7335783777704,105.99948541,8.21923388,2.79581968,-0.12325334,3.55802149,5.18996285,3.4447270854641,227.799555929349,0.839286208153,S
15,16,189.125379177098,7.439086024E-05,25.9527185224753,0.00020960725428,77.79488718,13.13755324,14.54883951,2.79581968,189.125116652085,7.439086024E-05,25.9526371285353,0.00020960725428,7.06837954284,1.809785222388,3.104025086232,0.5289672078,101.459673357379,17.10743336711,6.562725363252,1.809785222388,1.701200917584,0.5289672078,101.387504357826,17.10743336711,76.13756547,8.01664306,2.79581968,-0.12325334,0.39647952,-0.12452116,2.96248726184709,225.048800944196,0.894984722137,M
16,17,189.12535218077,5.554351227E-05,25.9564010864384,4.124126211E-05,43.36765499,7.03837548,27.29377515,2.88685481,189.12535218077,5.554351227E-05,25.9564010864384,4.124126211E-05,4.22334236502,0.5422294908,2.564394707844,0.2234501721,57.0428494682594,11.200707871925,3.327075584856,0.5422294908,0,0.2234501721,56.6547262750437,11.200707871925,37.71952342,4.29771005,2.79581946,-0.12325333,0.99095121,-0.09114732,2.80932208649989,221.885427850974,0.903044760227,S
17,19,189.122798394814,5.157784012E-05,25.9412155412661,5.895277659E-05,16.33627632,4.81097747,16.42525782,2.75212083,189.122798394814,5.157784012E-05,25.9412155412661,5.895277659E-05,2.991182153868,0.575988776964,2.266401837276,0.330427631412,142.645600976944,27.7534714376707,0,0.575988776964,0,0.330427631412,0,27.7534714376707,11.70439803,2.70878601,2.79581968,-0.12325334,0.13103677,-0.12392641,3.40356199058615,234.963691577257,0.836127519608,S
18,20,189.120189525727,9.413833623E-05,25.9293122335893,3.269907361E-05,13.83304888,4.66350964,14.34736061,2.63227711,189.120189525727,9.413833623E-05,25.9293122335893,3.269907361E-05,3.331506670056,0.798048857952,1.972623408228,0.277188095376,89.8070635585907,17.5475326811404,0,0.798048857952,0,0.277188095376,0,17.5475326811404,9.46881473,2.46423041,2.79581968,-0.12325334,0.28296984,-0.12265721,3.94279394250878,242.617688310282,0.764688014984,S
19,21,189.115747854086,5.025459141E-05,25.9569832733555,6.344641128E-05,140.82370371,15.20841193,37.49827944,2.79581968,189.115577556772,5.025459141E-05,25.9570606484602,6.344641128E-05,6.371231696136,0.602243292996,4.15428449994,0.328773211848,122.488895043179,11.1554171861578,5.803927303788,0.602243292996,3.245241163032,0.328773211848,122.521828178868,11.1554171861578,534.01177628,17.04302388,2.79581968,-0.12325334,3.32834543,9.32898183,2.42158559628192,229.479605106527,0.915469646454,M
20,23,189.114866527244,1.072215788E-05,25.9054310310541,1.047915572E-05,98.4072951,5.35188942,88.07868328,2.86763375,189.114866527244,1.072215788E-05,25.9054310310541,1.047915572E-05,2.783383864128,0.09135772362,2.736040695444,0.088360085268,113.3047577861,77.5903808117921,0.918455708304,0.09135772362,0.869517669312,0.088360085268,102.70860585964,77.5903808117921,93.15202282,4.66471287,2.79581968,-0.12325334,2.28597833,0.13883617,5.16470804912947,252.808982229278,0.476813435555,S
21,24,189.114984873333,3.521184732E-05,25.9700452544963,3.484167478E-05,43.25974087,6.48453252,30.96359045,2.97610467,189.114984873333,3.521184732E-05,25.9700452544963,3.484167478E-05,3.142605794904,0.306677390436,3.030270805044,0.286868830248,130.452315514466,109.26084671832,1.72589820426,0.306677390436,1.564058313504,0.286868830248,134.508830575558,109.26084671832,37.88625099,3.37428712,2.79582014,-0.12325333,0.8574105,-0.10557852,1.86133818369176,214.606325402743,0.900239884853,S
22,25,189.112065994284,1.770861172E-05,25.9606885026046,2.383465266E-05,70.59086619,6.25289017,52.48390774,2.92781124,189.112065994284,1.770861172E-05,25.9606885026046,2.383465266E-05,3.433218451308,0.213207126084,2.670297680448,0.133811432568,24.2151251682588,10.2892630658282,2.24957662434,0.213207126084,0.472624313472,0.133811432568,24.3685006755557,10.2892630658282,238.98454715,11.19124367,2.79581991,-0.12325334,2.26497173,9.71543886,2.12355052739015,229.657935784321,0.914285957813,S
23,26,189.081903214228,0.00034309469458,25.9918450322913,0.00035393386385,5059.57145735,67.95049325,2652.42152336,2.79581968,189.086740604025,0.00034309469458,25.9875300694992,0.00035393386385,118.119332968416,4.169364847704,8.655589686672,0.280182466224,134.09891842549,2.63706143436188,118.090145127924,4.169364847704,8.2571284125,0.280182466224,134.099116042395,2.63706143436188,12541.58715913,198.88899433,2.79581968,-0.12325334,4.30244063,11.54990059,0.355755768936502,44.8065304842012,0.830949008465,M
24,27,189.106142321421,4.064694451E-05,25.9954706935243,4.092836421E-05,29.9434899,5.73433478,24.72375521,2.89666134,189.106142321421,4.064694451E-05,25.9954706935243,4.092836421E-05,3.13352624646,0.397098941112,2.634470586612,0.285360947136,44.3886891099201,29.9471300222412,1.755059183244,0.397098941112,0.21373154244,0.285360947136,43.4705731533575,29.9471300222412,24.67764017,2.93302088,2.79581968,-0.12325334,0.3235493,-0.11619181,1.15410133568434,156.059481395639,0.78002178669,S
25,28,189.10300158523,4.463104776E-05,25.9833003479053,3.909318391E-05,13.13367599,3.81761167,16.8724057,2.59356808,189.10300158523,4.463104776E-05,25.9833003479053,3.909318391E-05,2.377048116816,0.3785511339,2.23208133984,0.331180473996,93.8356285691731,101.674403906481,0,0.3785511339,0,0.331180473996,0,101.674403906481,10.36984264,2.84544823,2.79581968,-0.12325334,0.21190993,-0.12322113,0.923447734931574,196.477366420775,0.839932560921,S
26,29,189.100938793324,1.848091189E-05,26.0312496089286,1.350070616E-05,49.95474314,4.63093719,52.41681282,2.74759385,189.100938793324,1.848091189E-05,26.0312496089286,1.350070616E-05,2.7643511277,0.157468033224,2.349912737772,0.11334865986,98.3388831893826,14.0973735095779,0,0.157468033224,0,0.11334865986,0,14.0973735095779,45.74712912,3.7641748,2.79582014,-0.12325333,0.67041162,-0.11775391,2.72714565240147,106.486829894607,0.647284507751,S
27,30,189.099833231893,6.01497285E-05,26.0181721782503,9.627455091E-05,18.72507249,6.25269551,13.89937868,2.9185509,189.099833231893,6.01497285E-05,26.0181721782503,9.627455091E-05,3.4960902831,0.829332922212,2.626541319456,0.488181974832,167.316766282367,34.5812675869527,2.328133366008,0.829332922212,0.260100086976,0.488181974832,168.284094972372,34.5812675869527,12.61538644,2.97584103,2.79581968,-0.12325334,0.39468591,-0.1199051,1.96485278290344,111.321599578763,0.713102996349,S
28,31,189.096857680075,5.103803474E-05,26.0026449200272,6.653844124E-05,18.57155268,5.46036285,16.233002,2.87154905,189.096857680075,5.103803474E-05,26.0026449200272,6.653844124E-05,2.991245425776,0.564188705208,2.606969985012,0.43251232104,1.83678455742398,55.9173628621607,0,0.564188705208,0,0.43251232104,0,55.9173628621607,13.33240638,2.66167309,2.79581968,-0.12325334,0.10445162,-0.12318299,1.05578093670593,121.65382374602,0.781972825527,S
29,32,189.094578700532,8.860950384E-05,26.0590282596296,5.668103707E-05,22.08891317,6.42913538,15.77951043,2.90826218,189.094578700532,8.860950384E-05,26.0590282596296,5.668103707E-05,3.698653569516,0.79235217306,2.579741515404,0.409054954284,111.812518580823,25.023378733094,2.602770172488,0.79235217306,0,0.409054954284,111.64143037328,25.023378733094,16.02150035,3.01805318,2.79581923,-0.12325333,0.13689902,-0.12320467,4.30334192880193,95.7474715173671,0.517055511475,S
30,33,189.092887531062,4.179219517E-05,26.0102551105811,2.683461666E-05,29.04847469,5.16484742,26.99437193,2.81465943,189.092887531062,4.179219517E-05,26.0102551105811,2.683461666E-05,3.051022188312,0.356829791796,2.404049805828,0.223477072344,81.2102812793615,19.8696943920213,0,0.356829791796,0,0.223477072344,0,19.8696943920213,24.56406231,2.93302088,2.79581968,-0.12325334,0.39889895,-0.11665623,1.39729670189012,104.080484886082,0.783469736576,S
31,34,189.088944775303,3.85576047E-06,26.0429464366035,4.05862919E-06,225.69711132,4.93550626,221.04344684,2.80983068,189.088944775303,3.85576047E-06,26.0429464366035,4.05862919E-06,2.672858153772,0.034419249576,2.60382224034,0.032673138876,4.9802336680673,19.9416985901055,0,0.034419249576,0,0.032673138876,0,19.9416985901055,219.19471351,4.26817236,2.79581968,-0.12325334,1.30197691,-0.25222334,3.31922938377907,92.1979699558834,0.672245383263,S
32,35,189.087137719547,5.897411641E-05,25.981954572226,6.142932119E-05,29.00431197,6.87800956,19.2544397,2.98323668,189.087137719547,5.897411641E-05,25.981954572226,6.142932119E-05,3.518523083196,0.587432122956,2.918165817276,0.419591158668,138.610581995567,37.3254380160793,2.344135662036,0.587432122956,1.32936715026,0.419591158668,139.524485070985,37.3254380160793,23.07821234,3.29845006,2.79581968,-0.12325334,0.72346785,-0.1109371,0.344027513630937,265.013815753809,0.826672911644,S
33,36,189.086802985088,6.279766826E-05,26.0537088373874,4.931406967E-05,24.35486459,5.85882166,19.46515715,2.85885515,189.086802985088,6.279766826E-05,26.0537088373874,4.931406967E-05,3.502346169312,0.604653700824,2.435049024732,0.304248563712,123.277137625725,19.5973150430257,2.315133940176,0.604653700824,0,0.304248563712,123.424413779078,19.5973150430257,17.20327835,3.52106243,2.79581968,-0.12325334,0.92341526,-0.10764389,3.96254794164283,90.1711970059125,0.619313180447,S
34,37,189.0850238606,4.154533397E-05,26.0116319193635,4.081466067E-05,19.17973851,4.62696741,20.14924237,2.76001548,189.0850238606,4.154533397E-05,26.0116319193635,4.081466067E-05,2.577529057572,0.35737599672,2.517208064388,0.340645691268,55.8672965295325,179.999279534843,0,0.35737599672,0,0.340645691268,0,179.999279534843,15.52190737,3.10075532,2.79581968,-0.12325334,0.31165993,-0.12366083,1.44037239759567,86.6531127903636,0.826218962669,S
35,38,189.08362829125,0.00013897174343,25.9837897826758,8.658725329E-05,36.54373938,9.3903878,15.06444933,2.81161413,189.08362829125,0.00013897174343,25.9837897826758,8.658725329E-05,5.743570086468,1.317424897296,2.878833093984,0.43719728778,61.6753149069274,16.4328991666925,5.119384109004,1.317424897296,1.197779731236,0.43719728778,61.4813535797166,16.4328991666925,22.30948311,3.83080246,2.79582014,-0.12325333,0.65855431,-0.12004827,0.281975379014621,304.418139804488,0.822555840015,S
36,39,189.080465879549,7.544447935E-05,26.0207918063276,6.299661923E-05,35.40410699,7.85867897,19.55568272,2.96263322,189.080465879549,7.544447935E-05,26.0207918063276,6.299661923E-05,4.257932998932,0.740154055284,2.898148259916,0.3826547505,53.982660616685,19.9304509661943,3.372043715496,0.740154055284,1.234936559592,0.3826547505,53.5676096192656,19.9304509661943,27.67743075,3.96069721,2.79582036,-0.12325333,0.85192102,-0.10520234,2.01469988797529,80.5772650516258,0.838574826717,S
37,40,189.079536254926,1.129308943E-05,26.038427239824,9.92923381E-06,88.52551651,5.04654017,84.56834669,2.82044165,189.079536254926,1.129308943E-05,26.038427239824,9.92923381E-06,2.822394331944,0.099334205172,2.528027512884,0.079894930824,63.3255646379926,12.9487600019114,0,0.099334205172,0,0.079894930824,0,12.9487600019114,84.91144144,4.26817231,2.79581968,-0.12325334,2.13462727,0.01084185,3.06924767680979,82.8897580602691,0.763869345188,S
38,41,189.076942940199,2.59018686E-06,25.9069521110539,2.60963615E-06,348.62589986,4.97371463,338.5598924,2.81575931,189.076942940199,2.59018686E-06,25.9069521110539,2.60963615E-06,2.672509394484,0.022418747388,2.626298119728,0.021655686672,141.235250675245,19.4846972376938,0.539687177856,0.022418747388,0.339064946856,0.021655686672,165.253274056657,19.4846972376938,350.86936323,5.77913259,2.79581968,-0.12325334,3.46850129,1.13026977,4.87072308823753,276.132085681758,0.404938399792,S
39,42,189.075067676588,4.572113363E-05,26.0208660891354,7.557556694E-05,19.36098927,5.61363544,16.34336795,2.86384313,189.075067676588,4.572113363E-05,26.0208660891354,7.557556694E-05,3.242666494332,0.641255944788,2.490132562164,0.38664169074,3.03768393311937,30.6594058228846,0,0.641255944788,0,0.38664169074,0,30.6594058228846,14.39242369,2.84544827,2.79581968,-0.12325334,0.2763189,-0.12185524,2.08651721695756,72.6878015621779,0.867059826851,S
40,43,189.073463342974,4.007141536E-05,25.8967667533385,8.113273543E-05,16.61028216,5.10645183,15.58284565,2.76497428,189.073463342974,4.007141536E-05,25.8967667533385,8.113273543E-05,3.252583245996,0.692296527636,2.233783421316,0.330419738772,172.546303714422,22.6796393696168,0,0.692296527636,0,0.330419738772,0,22.6796393696168,11.78305429,2.84544786,2.79581923,-0.12325334,0.34748058,-0.12153913,5.49974091162075,277.397989795657,0.286710649729,S
41,44,189.066099765731,5.010281116E-05,25.9061478499428,3.903668648E-05,34.66622359,6.50304757,24.66324771,2.96380399,189.066099765731,5.010281116E-05,25.9061478499428,3.903668648E-05,3.366506428704,0.433834207668,2.845875979728,0.318911404968,107.47508553674,31.8082054579502,2.105262921024,0.433834207668,1.169068778388,0.318911404968,106.847231325403,31.8082054579502,28.84918135,3.69634634,2.79582014,-0.12325333,0.74353352,-0.10532102,5.01442452422459,282.736425932678,0.338327586651,S
42,45,189.061152740321,4.723018913E-05,26.0144711780086,6.224189911E-05,113.33795927,10.76601633,54.46432194,2.79581968,189.061007565601,4.723018913E-05,26.0145822994008,6.224189911E-05,5.323853686392,0.598774216104,3.30006059532,0.283178338704,122.435490448354,11.2916500564093,4.62994446186,0.598774216104,2.04056913996,0.283178338704,122.479329560143,11.2916500564093,125.93255892,8.18839252,2.79581968,-0.12325334,1.33556557,-0.02860411,2.11359196321247,49.5507880907722,0.914246320724,M
43,46,189.061445633332,7.94942903E-05,25.9161436424548,3.397041482E-05,17.10008315,4.98068036,16.48052423,2.72488293,189.061445633332,7.94942903E-05,25.9161436424548,3.397041482E-05,3.300156230832,0.67446549702,2.143047312576,0.286655431248,87.3999159967041,18.7305472710765,0,0.67446549702,0,0.286655431248,0,18.7305472710765,12.71023689,2.56485245,2.79581968,-0.12325334,0.3262283,-0.12241684,4.50057277549399,287.543189739089,0.400044947863,S
44,47,189.05805377977,4.572938269E-05,26.0718070566563,6.444988697E-05,11.83978466,4.11684573,14.08927136,2.63514485,189.05805377977,4.572938269E-05,26.0718070566563,6.444988697E-05,2.688290126424,0.570466999476,2.130680492136,0.351233441892,21.394224889517,35.9114126027759,0,0.570466999476,0,0.351233441892,0,35.9114126027759,7.96343659,2.35932128,2.79581991,-0.12325334,0.18305558,-0.1234756,5.27754285749905,73.0614498490379,0.453653097153,S
45,48,189.056250599111,4.510022107E-05,25.9661750448821,6.773664914E-05,14.50412301,4.67197497,15.07016294,2.74522378,189.056250599111,4.510022107E-05,25.9661750448821,6.773664914E-05,2.84783893056,0.577979884584,2.303545898124,0.37663369956,171.360794338075,38.3074316578493,0,0.577979884584,0,0.37663369956,0,38.3074316578493,10.46884667,2.84544823,2.79581968,-0.12325334,0.1759997,-0.12223603,2.08317236785116,321.76302156556,0.647855818272,S
46,49,189.055859221054,1.838677763E-05,25.9303749279489,2.907555794E-05,45.02424726,5.35669249,40.14093147,2.83916609,189.055859221054,1.838677763E-05,25.9303749279489,2.907555794E-05,3.119427353268,0.247209512328,2.450885899644,0.15471752094,174.35231797694,13.3523733018391,0,0.247209512328,0,0.15471752094,0,13.3523733018391,42.25122367,3.41157307,2.79582014,-0.12325333,0.47460773,-0.10558771,3.81622819641234,295.748629105616,0.422873914242,S
47,50,189.05528814606,9.481540387E-05,26.0182699521522,7.535676515E-05,27.87618008,8.05150959,15.1427267,3.02050688,189.05528814606,9.481540387E-05,26.0182699521522,7.535676515E-05,3.904977069144,0.834322484592,3.213286794072,0.59839164324,67.3609660317683,46.7194028720239,2.907298239012,0.834322484592,1.867662713016,0.59839164324,66.3298671537414,46.7194028720239,20.6487755,3.18130781,2.79581968,-0.12325334,0.45036762,-0.11838513,2.49393765477715,47.4210100384303,0.91529661417,S
48,51,189.05225523008,0.00012081129626,26.0215939266848,8.667113568E-05,76.10532394,8.64948871,37.53353444,2.79581968,189.052372876271,0.00012081129626,26.0218898379779,8.667113568E-05,7.29239323806,1.02782774196,5.589446910804,0.729601990524,173.102367370857,25.6398877076497,6.811262221212,1.02782774196,4.939039503648,0.729601990524,173.326161322625,25.6398877076497,367.16557877,12.99088119,2.79581968,-0.12325334,1.97997747,10.55288703,2.7514738067697,47.7248537801691,0.907118499279,M
49,52,189.050776943384,4.074404605E-05,25.9647301180111,4.212092524E-05,23.9548671,5.18085555,22.22155214,2.8375716,189.050776943384,4.074404605E-05,25.9647301180111,4.212092524E-05,2.884666799232,0.391085673264,2.547196850844,0.30635934642,40.9962808164778,44.2240589544472,1.260043274916,0.391085673264,0,0.30635934642,39.8719741251305,44.2240589544472,20.05649978,3.14128976,2.79581968,-0.12325334,0.33078877,-0.11994327,2.37149771537264,324.535817602334,0.607244431973,S
50,53,189.049172371979,7.204771223E-05,25.9151246644713,2.29852327E-05,356.40052388,12.21320746,97.95674908,2.79581968,189.049748844522,7.204771223E-05,25.9137577557812,2.29852327E-05,11.642066896104,0.63665266986,2.618261958384,0.075406201452,163.471755273578,2.45794744083967,11.345557414068,0.63665266986,0.194482789236,0.075406201452,163.512383257497,2.45794744083967,336.7101848,10.78833953,2.79581968,-0.12325334,3.29658337,0.15483884,4.79771215973568,294.885942713495,0.302809089422,M
51,54,189.046877014842,0.00015096392412,26.0214676084785,0.00010770458855,60.35181965,11.55461609,15.45575089,2.79581946,189.047188726563,0.00015096392412,26.0211754024865,0.00010770458855,6.10089716484,1.562982390756,1.770364555704,0.169021397088,144.710360096171,8.44731098523026,5.509019146968,1.562982390756,0,0.169021397088,144.833073914149,8.44731098523026,53.34481169,7.07796276,2.79581946,-0.12325334,0.2130125,-0.12406892,2.94918391024136,43.4544178717973,0.895479500294,M
52,55,189.04740392868,3.948475162E-05,25.9073157601637,3.175303702E-05,20.01468726,4.36822102,22.35893623,2.70543588,189.04740392868,3.948475162E-05,25.9073157601637,3.175303702E-05,2.628144763812,0.339511262184,2.321601011748,0.263120629968,105.333847210644,41.7877548869716,0,0.339511262184,0,0.263120629968,0,41.7877548869716,15.50452995,2.75509344,2.79581968,-0.12325334,0.30990526,-0.12423116,5.26409532825122,293.683673566535,0.237731993198,S
53,56,189.046848665399,6.093790087E-05,26.0373464429777,0.00011135630175,28.71293494,8.09064638,15.29603809,2.97424701,189.046848665399,6.093790087E-05,26.0373464429777,0.00011135630175,4.290404735196,0.947186784324,2.982217403304,0.510737901084,5.56152110902785,26.8317781644141,3.413988049212,0.947186784324,1.418578175232,0.510737901084,5.94763777932029,26.8317781644141,18.00725984,3.48494807,2.79581968,-0.12325334,0.5471091,-0.11677913,3.67092483714373,54.3003919069411,0.832779526711,S
54,57,189.04516805951,7.196420736E-05,26.0135403453038,3.5024518E-05,121.1926427,8.67420699,64.53131365,2.79581946,189.045526539023,7.196420736E-05,26.0130299587347,3.5024518E-05,5.732815814568,0.66647088594,2.191119561972,0.127104743988,155.767743681105,5.50449071061733,5.101479426348,0.66647088594,0,0.127104743988,155.947999200115,5.50449071061733,105.30295643,6.20151037,2.79581946,-0.12325334,0.80523574,-0.15137685,2.71995582505757,34.8117701927101,0.897147238255,M
55,58,189.043261970152,5.72131952E-05,26.0754239565454,3.06617863E-05,16.10934008,4.29138622,18.35130801,2.64937187,189.043261970152,5.72131952E-05,26.0754239565454,3.06617863E-05,2.858372601732,0.487085395896,2.09329858404,0.256033448172,96.1933893748582,21.3548811235912,0,0.487085395896,0,0.256033448172,0,21.3548811235912,12.61941285,2.93302094,2.79581968,-0.12325334,0.17513356,-0.12286763,5.76019233803871,66.08885417077,0.383891165257,S
56,59,189.041753217749,3.357285423E-05,26.0265218939941,5.322670442E-05,167.6785657,13.89616939,42.44814786,2.79581991,189.042176992121,3.357285423E-05,26.0262747981659,5.322670442E-05,5.460263196588,0.4803581394,3.407558960988,0.232075734948,113.042340657924,9.03873760361114,4.786229730132,0.4803581394,2.21007317922,0.232075734948,112.98976704419,9.03873760361114,166.67415289,7.06006755,2.79581991,-0.12325334,2.96801772,0.14891347,3.35842549376172,43.9708306384837,0.848537921906,M
57,60,189.038363820823,2.385973166E-05,26.0299863852577,1.954625832E-05,32.84022781,4.31484135,37.17610443,2.68143067,189.038363820823,2.385973166E-05,26.0299863852577,1.954625832E-05,2.71963055502,0.218795453784,2.213967789792,0.1431687726,59.6996561138704,15.5137750912523,0,0.218795453784,0,0.1431687726,0,15.5137750912523,93.61465462,7.16677401,2.79581968,-0.12325334,1.88377419,8.83188386,3.63432666830013,44.3307016374912,0.844979703426,S
58,61,189.038194897807,1.575536081E-05,26.0545851070995,1.45575811E-05,75.49300327,5.60547773,64.091566,2.89537707,189.038194897807,1.575536081E-05,26.0545851070995,1.45575811E-05,2.934906536376,0.13693801428,2.73558775302,0.119654598924,116.957681679481,26.989093119366,1.306056825936,0.13693801428,0.870523942392,0.119654598924,116.70671990054,26.989093119366,76.38245849,4.41388528,2.79581946,-0.12325333,2.36531673,0.2800906,4.78831748416858,56.9949136529268,0.610278606415,S
59,62,189.036530293134,8.547183177E-05,26.0333129043863,7.558313395E-05,26.39083086,7.40340316,15.83327789,2.96991812,189.036530293134,8.547183177E-05,26.0333129043863,7.558313395E-05,3.972288309732,0.843060399732,2.860094773404,0.474143478372,128.166458989511,27.8710201452202,2.979362207232,0.843060399732,1.203786363672,0.474143478372,128.405029286761,27.8710201452202,18.68110753,3.18130781,2.79581968,-0.12325334,1.29320483,-2.42349438,3.84519079663777,45.4300365576593,0.809985876083,S
60,63,189.034816578126,0.00011801953905,26.03293239954,0.00010410485701,94.88912251,16.85632872,17.18734909,2.6155181,189.034816578126,0.00011801953905,26.03293239954,0.00010410485701,6.636058061436,1.034556826608,5.670695398716,0.842344627608,63.9786371024146,44.5920199038445,6.103292695884,1.034556826608,5.03093979144,0.842344627608,63.5635166056138,44.5920199038445,43.23828708,5.17879385,2.79581968,-0.12325334,2.43838076,-0.15358466,3.89465589469446,44.2262421347393,0.801244616508,S
61,64,189.031823995422,7.4142726E-06,26.0799478279397,7.28799468E-06,127.74330144,5.06176618,121.66697242,2.82752377,189.031823995422,7.4142726E-06,26.0799478279397,7.28799468E-06,2.742472111428,0.065298408444,2.609531979156,0.059192866836,50.03120858682,19.405600317857,0.880443329904,0.065298408444,0,0.059192866836,45.7935643414212,19.405600317857,124.43608429,5.15430823,2.79581991,-0.12325334,2.57607644,0.33409793,6.27473967832367,61.9460155450229,0.298814177513,S
62,65,189.031312438509,2.084633997E-05,25.9848775414294,1.69117002E-05,46.16098022,4.86129872,45.95309337,2.79272385,189.031312438509,2.084633997E-05,25.9848775414294,1.69117002E-05,2.763449922708,0.177342659748,2.477693160576,0.142597656684,98.060233929304,23.7542415293359,0,0.177342659748,0,0.142597656684,0,23.7542415293359,42.06832641,3.73041495,2.79582036,-0.12325333,0.83417859,-0.11368945,2.9856708999177,356.798983855023,0.691172897816,S
63,66,189.031457244841,7.017805995E-05,26.0751750138527,5.165479866E-05,19.16351622,5.64116598,16.128426,2.88799061,189.031457244841,7.017805995E-05,26.0751750138527,5.165479866E-05,3.091632759432,0.597148115904,2.619598095144,0.434858617908,97.2025185676351,47.6650743142235,1.635605509968,0.597148115904,0.33429611448,0.434858617908,95.8343018991748,47.6650743142235,13.12083721,2.93302094,2.79581968,-0.12325334,0.23776516,-0.12181407,6.03329802351462,60.5002397509912,0.347034424543,S
64,67,189.030778179552,0.00011224538352,26.0370303983969,0.00017476596277,58.31724136,14.0251664,13.52987165,2.67838116,189.030778179552,0.00011224538352,26.0370303983969,0.00017476596277,7.258030587288,1.60881907716,4.0478416452,0.715636544436,154.174766122919,20.7681034401932,6.77008193292,1.60881907716,3.097822318452,0.715636544436,154.311852667022,20.7681034401932,26.73589007,4.05538833,2.79582014,-0.12325333,1.26207522,-0.113155,4.22223008484127,44.5583632441359,0.737852454185,S
65,68,189.028582979506,0.00013564187625,26.0416145361828,0.00015134670049,243.66794677,30.15218889,15.63101686,1.82090546,189.028582979506,0.00013564187625,26.0416145361828,0.00015134670049,11.479723593804,1.354892063076,9.255903087744,1.06425540036,31.2587488588415,26.6008654590463,11.182935287556,1.354892063076,8.874921702996,1.06425540036,31.2469387073357,26.6008654590463,96.44834882,8.52151215,2.79581991,-0.12325336,2.21848086,-0.11543636,4.50090810201571,45.9978694367177,0.682009756565,S
66,69,189.028477049201,3.58891607E-05,26.0386306785839,7.24602702E-05,24.94004995,5.94847684,19.55862905,2.86262208,189.028477049201,3.58891607E-05,26.0386306785839,7.24602702E-05,3.55956955524,0.6150172131,2.441745878184,0.302734482012,3.21674269390186,18.9491337883958,0,0.6150172131,0,0.302734482012,0,18.9491337883958,18.98294492,2.84544782,2.79581923,-0.12325333,0.51771735,-1.20785262,4.37803966320344,44.3154961012699,0.708324015141,S
67,70,189.024603470232,0.00010803338852,26.0463264200673,3.792664607E-05,19.30372178,5.89025037,15.1158909,2.77660983,189.024603470232,0.00010803338852,26.0463264200673,3.792664607E-05,3.900078896076,0.916166506284,2.23189123464,0.320578377264,88.3334644683965,17.2789120183405,0,0.916166506284,0,0.320578377264,0,17.2789120183405,13.06301295,2.80063486,2.79581923,-0.12325334,0.4557902,-0.12066268,4.85345948727203,46.4966126525986,0.608590841293,S
68,71,189.023575110042,3.372224087E-05,26.0162218932679,3.176957564E-05,39.34482291,5.88940892,31.48488875,2.9108719,189.023575110042,3.372224087E-05,26.0162218932679,3.176957564E-05,3.195791797932,0.320297615856,2.6652988143,0.227306858184,129.77350196054,22.6711014470264,1.820106980064,0.320297615856,0.608767538796,0.227306858184,130.468939886578,22.6711014470264,33.43159324,4.23842878,2.79581968,-0.12325334,0.83208818,-0.09607964,3.80534924106171,26.772775978158,0.781414747238,S
69,72,189.02372177847,5.607593105E-05,26.0093809021622,3.095216321E-05,20.92508816,4.90094142,20.60139182,2.75905008,189.02372177847,5.607593105E-05,26.0093809021622,3.095216321E-05,3.060842335704,0.476301324492,2.261875533984,0.260707734144,94.2432783494964,20.5475403626445,0,0.476301324492,0,0.260707734144,0,20.5475403626445,16.11409266,2.75509344,2.79581968,-0.12325334,0.31542325,-0.12438595,3.63175590688593,21.0365769329858,0.753797411919,S
70,73,188.992202723202,5.151058607E-05,25.9681131059602,4.19891057E-05,13.90631225,4.16446748,16.3362342,2.6663877,188.992202723202,5.151058607E-05,25.9681131059602,4.19891057E-05,2.54590571484,0.441149629428,2.27906597898,0.350393457492,76.433040646346,62.6746448336825,0,0.441149629428,0,0.350393457492,0,62.6746448336825,10.02079623,2.51504478,2.79581991,-0.12325334,0.1594138,-0.12463964,5.22412345159394,347.04271701901,0.290417611599,S
71,74,188.988199545204,4.398922091E-05,26.0184606559979,5.40076574E-05,15.02330808,4.4446619,16.4759649,2.72074334,188.988199545204,4.398922091E-05,26.0184606559979,5.40076574E-05,2.642876498592,0.463907819772,2.35167397146,0.365338735992,15.117694750504,60.4097146413993,0,0.463907819772,0,0.365338735992,0,60.4097146413993,11.42897158,2.70878601,2.79581968,-0.12325334,0.15355509,-0.12373422,5.61798479099387,19.2223338963582,0.387153506279,S


==> anc/N4594_B_L.csv <==
Source,list,for,N4594_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,189.997625,DEC=,-11.6230555555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,190.135649298537,0.00011316182427,-11.7304503057901,0.00017857051514,221.82561544,61.37310704,95.84825459,19.29303013,190.135649298537,0.00011316182427,-11.7304503057901,0.00017857051514,6.97769742402,1.584020825424,4.69703004264,0.838314642276,20.2761481425804,26.4166102895064,5.74567790994,1.584020825424,2.860183459152,0.838314642276,29.5173074189582,26.4166102895064,109.21317273,17.76987834,18.2279,-0.28473596,4.86378576,-0.22493401,10.358298172087,218.482095491479,0.668566835278253,S
1,1,190.130443013643,3.563854778E-05,-11.6923041394866,5.051905979E-05,167.54260591,28.95002619,177.24351712,17.22188839,190.130443013643,3.563854778E-05,-11.6923041394866,5.051905979E-05,4.051481607792,0.437169691692,3.304064254752,0.289090042344,164.449164045258,21.1404584530317,0,0.437169691692,0,0.289090042344,0,21.1404584530317,144.51131545,16.88639352,17.61278509,-0.28473585,1.91012828,-0.27842106,8.84175369015233,208.042494984577,0.748872095371202,S
2,2,190.130018266369,1.960240627E-05,-11.5330486181289,4.670206689E-05,310.56218227,33.61612062,272.46748639,17.26026812,190.130018266369,1.960240627E-05,-11.5330486181289,4.670206689E-05,5.056232177736,0.397194771852,3.192379682184,0.163081135872,174.916493664306,6.85666299091078,0,0.397194771852,0,0.163081135872,0,6.85666299091078,283.83285741,22.71056395,17.42736822,-0.28473593,7.95179403,0.13906661,9.47224378308074,145.253968932151,0.71620921506157,S
3,3,190.126205134755,1.477784568E-05,-11.7042642367896,2.334612734E-05,450.8227672,31.79668581,433.96382172,17.73170916,190.126205134755,1.477784568E-05,-11.7042642367896,2.334612734E-05,4.328339517648,0.19912019202,3.398900832648,0.12334985964,171.924183245597,7.64454740063151,1.181189835684,0.19912019202,0,0.12334985964,52.8269503437097,7.64454740063151,419.33041838,20.91480486,17.76134923,-0.2847359,6.84571887,-0.305431,8.9903910373636,212.830817411346,0.741278024491175,S
4,4,190.124973225955,5.238391928E-05,-11.582602717183,0.00012574339005,87.61255615,29.30909225,90.64094755,16.73234563,190.124973225955,5.238391928E-05,-11.582602717183,0.00012574339005,4.620523628664,1.069187792292,2.962496660976,0.436274524368,4.84494335097172,20.2366113869419,0,1.069187792292,0,0.436274524368,0,20.2366113869419,60.2013942,14.33209567,17.51025957,-0.28473585,0.40890819,-0.28497584,7.86846234312638,162.045873882684,0.796747855093266,S
5,5,190.121646323585,8.862260107E-05,-11.611586957291,0.0001206722301,116.52162288,36.77435994,96.46926878,18.30310135,190.121646323585,8.862260107E-05,-11.611586957291,0.0001206722301,5.05588133862,1.150964613468,3.38319993168,0.534975582348,148.803683706827,23.1771795984632,2.830832181576,1.150964613468,0,0.534975582348,131.943811039274,23.1771795984632,73.16223934,15.6590233,18.10761205,-0.28473588,1.96771748,-0.27828236,7.32124973921642,174.619364313544,0.822076937684287,S
6,6,190.121360963695,3.738857277E-05,-11.7545385843228,0.00012290994359,76.56652612,26.15977398,96.23709333,16.36274146,190.121360963695,3.738857277E-05,-11.7545385843228,0.00012290994359,4.467224183364,1.04339792862,2.522126270952,0.31216322952,176.813290768477,14.6962083452974,0,1.04339792862,0,0.31216322952,0,14.6962083452974,50.36815406,13.71439957,18.5720528,-0.28473579,0.61108398,-0.28608218,10.7280845456634,227.349976417056,0.64820474512531,S
7,7,190.115459990227,2.658725775E-05,-11.5336061636548,3.837542817E-05,311.39642837,34.41196121,270.09741217,17.93475888,190.115459990227,2.658725775E-05,-11.5336061636548,3.837542817E-05,4.501077460128,0.330400934172,3.62730555144,0.2178761031,166.541360948874,13.8597662879717,1.615326687252,0.330400934172,1.118428162056,0.2178761031,72.841966071228,13.8597662879717,282.49344401,20.8672275,17.52512617,-0.28473588,7.42061093,0.03159889,8.76224682283717,142.240629107146,0.752905582865275,S
8,8,190.11342629307,4.493410489E-05,-11.4891953416256,5.678294574E-05,177.85228736,34.12337297,171.95737042,19.21547799,190.11342629307,4.493410489E-05,-11.4891953416256,5.678294574E-05,4.070872604088,0.483369153948,3.597983751672,0.378380346336,171.576891741555,38.9170364656377,0,0.483369153948,0,0.378380346336,0,38.9170364656377,152.10376238,18.16859812,19.11280924,-0.28473585,1.73973137,-0.26946424,10.528304570611,130.294721247855,0.659235473852638,S
9,9,190.108262794922,7.017983793E-05,-11.6233038437553,7.243467351E-05,332.91179319,49.50401841,189.90246104,18.89114794,190.108262794922,7.017983793E-05,-11.6233038437553,7.243467351E-05,6.556747593384,0.797580618228,3.786316474572,0.308025234612,43.7540674933823,9.86747236478526,5.521077744336,0.797580618228,0,0.308025234612,50.3904854987815,9.86747236478526,287.65045404,29.02901926,18.32890666,-0.28473585,12.01407031,0.44957983,6.50215921413561,180.142417565899,0.857535832883061,S
10,10,190.106973130649,5.185745318E-05,-11.7022502437453,7.756344857E-05,123.98264186,28.55022848,124.81866645,16.13244914,190.106973130649,5.185745318E-05,-11.7022502437453,7.756344857E-05,4.571342994168,0.720610315344,3.077122075308,0.326084076684,152.667279314971,15.678526945325,0,0.720610315344,0,0.326084076684,0,15.678526945325,91.43157838,15.26119187,16.63829062,-0.28473588,1.64410199,-0.29362261,7.99153968557778,216.494374910505,0.7908846486432,S
11,11,190.098434118713,5.774600887E-05,-11.6845422229625,0.00012480228751,103.70286804,32.01962029,95.36056659,16.99044872,190.098434118713,5.774600887E-05,-11.6845422229625,0.00012480228751,4.883501120292,1.073043252108,3.153534310764,0.455599959012,169.357260740562,20.0590250911748,0,1.073043252108,0,0.455599959012,0,20.0590250911748,69.24439348,14.61367712,17.26226219,-0.28473588,1.19389358,-0.28610654,6.97870611755011,211.923559312613,0.837280842348623,S
12,12,190.093088458945,8.672900881E-05,-11.5680967530438,0.00011754451728,130.55124539,39.54618552,100.35780426,18.87108129,190.093088458945,8.672900881E-05,-11.5680967530438,0.00011754451728,5.02104643344,1.0822513104,3.668955306912,0.60186599712,151.979855930761,28.5013822309397,2.73400064622,1.0822513104,1.280839016916,0.60186599712,130.602892304242,28.5013822309397,80.70200065,16.71797994,18.22653212,-0.28473588,2.20041511,-0.27345769,6.50814649670759,149.566863284592,0.857288081641123,S
13,13,190.089345818155,7.540557881E-05,-11.570559372922,0.00016866384848,144.41017457,44.21812806,96.03329804,18.76258472,190.089345818155,7.540557881E-05,-11.570559372922,0.00016866384848,6.03919903338,1.464569531676,3.526170720444,0.555027277464,166.449577218476,19.3327743179451,4.179578820048,1.464569531676,1.371166605468,0.555027277464,166.718501088299,19.3327743179451,88.69372511,18.37450302,18.40105506,-0.28473596,1.22456424,-0.28543712,6.24363246164546,149.712564605826,0.868064710069179,S
14,14,190.084739662194,1.49616388E-05,-11.6114688797911,2.143530018E-05,621.22665961,37.7641842,521.67207189,19.28395687,190.084739662194,1.49616388E-05,-11.6114688797911,2.143530018E-05,4.511745013392,0.181743599628,3.737786179068,0.126793504008,1.41144914170721,8.74558681756289,2.144457920952,0.181743599628,0.413984099808,0.126793504008,52.0500209458269,8.74558681756289,575.40218751,25.55320255,18.68838808,-0.28473585,10.35943751,0.03703008,5.16678895522639,172.276071670645,0.908170820966927,S
15,15,190.084113602307,5.675346613E-05,-11.6960892885475,7.883376447E-05,147.69442658,34.4510168,137.50024529,18.66147475,190.084113602307,5.675346613E-05,-11.6960892885475,7.883376447E-05,4.587023374452,0.72798984594,3.316167973584,0.384881582232,152.130427641596,19.6835410822224,1.892474406072,0.72798984594,0,0.384881582232,123.686232011807,19.6835410822224,111.87085128,18.091651,18.71197856,-0.2847359,1.99097803,-0.27990254,6.71053447611131,220.777409652005,0.84881135597094,S
16,16,190.080031250623,3.772332537E-05,-11.651205018353,4.730908236E-05,214.67100195,32.56228698,205.001183,18.01987782,190.080031250623,3.772332537E-05,-11.651205018353,4.730908236E-05,4.411967433192,0.442941040836,3.36117568896,0.258683387544,148.454991830477,14.8449182514557,0,0.442941040836,0,0.258683387544,0,14.8449182514557,188.32198823,18.59782493,18.06861292,-0.28473585,3.13565147,-0.21643069,5.12881687283956,199.235173841828,0.909468938423461,S
17,18,190.075036414887,0.00010647444308,-11.509651858376,0.00013358558624,163.59202153,45.78237189,102.52489652,18.7506528,190.075036414887,0.00010647444308,-11.509651858376,0.00013358558624,6.04666687086,1.33244651664,3.7370075922,0.567236726604,35.6000150139373,19.8848140927591,4.813600893336,1.33244651664,0,0.567236726604,45.1961447587564,19.8848140927591,101.51825654,17.35134248,18.09773312,-0.2847359,1.54247152,-0.28295727,8.18555178123889,123.780643495954,0.781524831191112,S
18,19,190.071814074348,4.446661437E-05,-11.6660406958908,5.614967926E-05,245.68487926,38.37091259,201.64227202,19.13475408,190.071814074348,4.446661437E-05,-11.6660406958908,5.614967926E-05,4.865251074372,0.53247150324,3.546484554204,0.291802874292,147.587170657425,14.2110541765001,2.582784893232,0.53247150324,0.14366280006,0.291802874292,122.847004650336,14.2110541765001,206.57192021,19.65563004,18.68852087,-0.28473588,3.15610805,-0.29853578,5.06547544406597,210.6149943891,0.911616025273296,S
19,20,190.069401564202,3.145134786E-05,-11.5098779910171,6.601876149E-05,279.03019331,39.21792993,209.78282668,18.24735485,190.069401564202,3.145134786E-05,-11.5098779910171,6.601876149E-05,5.398695837396,0.566616118392,3.488988946536,0.251512456356,169.949003792367,10.0161107986188,3.197283829776,0.566616118392,1.240749255744,0.251512456356,173.833145728944,10.0161107986188,235.45729662,21.38475453,17.86189205,-0.28473588,6.00505427,-0.14661022,7.99462982074918,121.860530334296,0.790736686244557,S
20,21,190.061268206119,4.005298086E-05,-11.7277120710623,5.933565603E-05,207.27369417,35.50775888,189.93809376,19.07197795,190.061268206119,4.005298086E-05,-11.7277120710623,5.933565603E-05,4.575913442928,0.53132918688,3.37723518582,0.293253196356,157.263861247057,15.4407510584187,1.689603658416,0.53132918688,0,0.293253196356,127.349093470959,15.4407510584187,166.50976218,20.55026734,19.01095675,-0.28473585,1.97041982,-0.3362089,7.30857323355267,239.231235399143,0.822648806371498,S
21,22,190.049091863186,6.109235607E-05,-11.486040980693,0.00011995878539,118.81154426,35.6917438,104.75073036,18.54095823,190.049091863186,6.109235607E-05,-11.486040980693,0.00011995878539,4.862472546168,1.031736441132,3.30332907924,0.487742347404,11.0332038229603,22.2078064940712,2.71812946878,1.031736441132,0,0.487742347404,31.8170195000842,22.2078064940712,87.63770552,17.91248061,18.52666355,-0.28473588,1.30819581,-0.28101212,8.75990916031237,110.209694350472,0.753023867810388,S
22,23,190.030685134803,4.050026873E-05,-11.6671334489681,0.00012080028667,569.92419527,54.77369077,270.89036443,19.44697033,190.031419548241,4.050026873E-05,-11.6671702343578,0.00012080028667,6.7126897746,1.036740583332,3.362028732972,0.302919553224,80.6123120728163,9.74525828932468,0,1.036740583332,0,0.302919553224,0,9.74525828932468,528.62658076,30.12279072,19.44697033,-0.28473588,6.80149833,0.05890982,3.28156791428779,233.702308399507,0.962172766972675,M
23,24,190.025937546532,8.812327805E-05,-11.5646819697752,0.00011097608704,119.86186232,37.86960248,99.27219351,19.05240995,190.025937546532,8.812327805E-05,-11.5646819697752,0.00011097608704,4.75599254562,1.036220982516,3.59516250324,0.607787700984,31.1638082502967,31.9565870471997,3.07348200072,1.036220982516,0,0.607787700984,51.6189644529898,31.9565870471997,79.70649481,15.54402681,18.564122,-0.28473588,1.73885212,-0.27480797,3.87764312576545,115.416511053782,0.947477788039265,S
24,25,190.02311287246,1.757388486E-05,-11.5491994112612,2.722583874E-05,354.16787884,31.04299063,363.95414399,18.08580066,190.02311287246,1.757388486E-05,-11.5491994112612,2.722583874E-05,4.163914204236,0.232453712988,3.309536253348,0.146391065028,171.185513445204,9.7272424901669,0,0.232453712988,0,0.146391065028,0,9.7272424901669,323.07733628,21.9000654,18.39254583,-0.28473588,14.64327397,1.6880457,4.67775230694135,108.681401460398,0.924252215586357,S
25,26,190.020607311588,1.302026522E-05,-11.5704255639109,2.231588094E-05,457.37841837,31.55015276,478.76834841,18.4828643,190.020607311588,1.302026522E-05,-11.5704255639109,2.231588094E-05,4.27308206418,0.192297947832,3.16603150146,0.104850258012,167.640692816495,5.9449434414108,0,0.192297947832,0,0.104850258012,0,5.9449434414108,426.43942283,21.62790221,19.0192095,-0.2847359,8.06314529,-0.33171472,3.43457873943749,113.161761102517,0.958618827229503,S
26,27,190.015960618085,4.303074917E-05,-11.6240693678997,0.00013383375038,120.57405685,34.6501529,118.57237496,18.41907864,190.015960618085,4.303074917E-05,-11.6240693678997,0.00013383375038,5.314478788008,1.1530218132,2.709665672688,0.30137528268,169.354226153286,12.1742696254466,0,1.1530218132,0,0.30137528268,0,12.1742696254466,87.13658992,19.11835195,19.94075319,-0.2847359,2.13686781,-0.27053085,1.07929150892949,183.2327416178,0.995856322601851,S
27,28,190.015114184594,2.321076437E-05,-11.6273990037136,4.207063662E-05,301.79603899,35.87571899,293.40973273,19.96633298,190.015114184594,2.321076437E-05,-11.6273990037136,4.207063662E-05,4.512912190308,0.362283893928,3.22766288478,0.18618453828,168.177119771993,9.56500138854006,0,0.362283893928,0,0.18618453828,0,9.56500138854006,267.87905233,20.37731916,20.24918285,-0.28473588,4.84489146,-0.22124829,1.06034941255801,194.22937329704,0.996000281284337,S
28,29,190.006366080317,8.628816055E-05,-11.7314999408222,9.644819824E-05,100.09708915,32.76592162,90.90781805,17.7088022,190.006366080317,8.628816055E-05,-11.7314999408222,9.644819824E-05,4.139860574736,0.843545183544,3.766528806588,0.701446518792,26.2852834553343,87.6163286121863,0,0.843545183544,0,0.701446518792,0,87.6163286121863,64.55787582,14.03207133,17.346596,-0.28473588,2.2425204,-0.26490287,6.52690279550948,265.487541978679,0.856510822106489,S
29,30,190.005281451369,7.758696948E-05,-11.5776206929124,0.00010360449105,103.51778671,34.6686847,97.93842804,19.219541,190.005281451369,7.758696948E-05,-11.5776206929124,0.00010360449105,4.171171660344,0.880680971448,3.588475099644,0.654529390344,173.681639852075,56.8692259408118,0,0.880680971448,0,0.654529390344,0,56.8692259408118,69.80028414,15.94803296,19.04662349,-0.28473588,1.09663472,-0.28242124,2.76298381615315,99.3742171307926,0.973073210634201,S
30,31,189.997635932612,2.2953385E-07,-11.6230618853024,1.4611255E-07,72340.72825966,141.29238594,69718.67834479,27.04495637,189.997780052705,2.2953385E-07,-11.6232000867112,1.4611255E-07,4.482101766204,0.00199569006,3.395273723568,0.001156615488,164.183618694106,0.06476984948659,1.140731614656,0.00199569006,0.87124728942,0.001156615488,125.935476527181,0.06476984948659,72693.58006014,79.52719344,27.04495637,-0.28473588,41.39291923,38.61881123,0.000744106714047,210.292765100258,0.999999998027392,M
31,32,189.996484479166,8.60738637E-05,-11.5331735050547,0.00011638810018,128.85254814,38.81731054,99.45115629,18.57534875,189.996484479166,8.60738637E-05,-11.5331735050547,0.00011638810018,5.008399037172,1.07214767748,3.663454454568,0.597020700672,151.895514322716,28.4002080752138,2.715521372388,1.07214767748,1.254622750344,0.597020700672,130.178815343798,28.4002080752138,79.349463,14.52016737,17.9499857,-0.28473588,1.41831094,-0.2833317,5.39333968968526,89.2876848691023,0.900256725814702,S
32,33,189.989470144557,5.4106462E-05,-11.5652655697623,9.559845792E-05,147.97060083,36.17500282,134.44560649,19.05148452,189.989470144557,5.4106462E-05,-11.5652655697623,9.559845792E-05,4.910211067644,0.856542012516,3.174204462084,0.36538507566,159.029601484792,16.0249878822057,2.324023654572,0.856542012516,0,0.36538507566,149.437875277485,16.0249878822057,114.07013877,20.44376323,19.30241706,-0.28473585,2.76285255,-0.26583857,3.50037036577871,82.128910127924,0.95704402065289,S
33,34,189.986866516217,1.799227592E-05,-11.617180211936,3.301897045E-05,343.80146657,34.38304651,361.98127915,20.17619923,189.986866516217,1.799227592E-05,-11.617180211936,3.301897045E-05,4.301301974616,0.282330479196,3.126998706372,0.148004992368,171.182305933016,8.13637040990379,0,0.282330479196,0,0.148004992368,0,8.13637040990379,312.52781976,24.26223192,20.83954496,-0.28473588,3.63251593,-0.35591432,0.723911308821559,29.1403143277149,0.99813429358581,S
34,35,189.984232850946,1.516624305E-05,-11.6868270483732,2.109280729E-05,485.21970625,32.97193312,475.76517199,18.64784579,189.984232850946,1.516624305E-05,-11.6868270483732,2.109280729E-05,4.231792896264,0.184501949796,3.41293227102,0.120260542896,161.039115621624,8.17059932694194,0,0.184501949796,0,0.120260542896,0,8.17059932694194,456.49190699,23.8276763,18.71897803,-0.2847359,7.88547459,-0.07546535,3.90637947708727,281.620735608182,0.946712113253489,S
35,36,189.982843906024,1.408302649E-05,-11.4990462913208,2.288506861E-05,414.18118707,29.50520644,424.8242261,17.09779457,189.982843906024,1.408302649E-05,-11.4990462913208,2.288506861E-05,4.268931012036,0.197735427828,3.234215833992,0.113100698484,166.370308668268,6.65427722443533,0,0.197735427828,0,0.113100698484,0,6.65427722443533,384.10290284,19.61216952,17.45823101,-0.2847359,6.78955257,-0.39580792,7.49111545599636,83.3379556018747,0.814347391758497,S
36,37,189.978907739043,4.013424094E-05,-11.7092658047251,6.504605046E-05,162.9009552,31.05746949,155.04194109,17.14120546,189.978907739043,4.013424094E-05,-11.7092658047251,6.504605046E-05,4.43169853236,0.560997852696,3.35745923796,0.324193338396,166.973020584787,18.3683576225712,0.911087161308,0.560997852696,0.72496912986,0.324193338396,39.4634319484543,18.3683576225712,128.99453552,16.47524613,17.18395106,-0.28473585,2.96369353,-0.27830546,5.28824974543156,282.00195787496,0.903963687156084,S
37,38,189.968227519991,1.799838368E-05,-11.5951517555152,3.194268799E-05,334.49021513,32.65564635,350.80313822,19.13474344,189.968227519991,1.799838368E-05,-11.5951517555152,3.194268799E-05,4.28920964514,0.274086044136,3.148101969048,0.146574185508,169.461556973431,8.18409268639235,0,0.274086044136,0,0.146574185508,0,8.18409268639235,296.94425054,21.60034169,19.7211557,-0.28473588,7.07991512,-0.40147233,2.40587106159986,44.0954339754749,0.979534444729694,S
38,39,189.965384211981,5.868313951E-05,-11.7257365600775,9.153404168E-05,75.4664315,25.15956051,93.4250666,16.38340439,189.965384211981,5.868313951E-05,-11.7257365600775,9.153404168E-05,3.931404538644,0.814205775312,2.909708197164,0.432060400368,159.07063080929,26.6126140547345,0,0.814205775312,0,0.432060400368,0,26.6126140547345,48.46625886,13.27346957,17.72353426,-0.28473579,0.94324639,-0.28698904,6.44554600290692,287.089110277857,0.859869790049494,S
39,40,189.965095869551,5.83936291E-05,-11.6143889989004,9.204994037E-05,122.88862739,34.72149694,121.48112494,19.67674657,189.965095869551,5.83936291E-05,-11.6143889989004,9.204994037E-05,4.30763534208,0.793498519224,3.325600215288,0.473643765,166.942108878742,28.573311871244,0,0.793498519224,0,0.473643765,0,28.573311871244,84.93648262,17.18118002,19.86778625,-0.28473588,1.66637813,-0.28157092,1.98121233101027,15.2129361478828,0.986087635103585,S
40,41,189.964363151923,4.022897322E-05,-11.7010660118453,0.00011136647674,99.82686698,27.76658316,106.27497065,15.82721397,189.964363151923,4.022897322E-05,-11.7010660118453,0.00011136647674,4.81586895054,0.95508793458,2.762156429064,0.308906133732,170.805881142372,13.5109488946061,0,0.95508793458,0,0.308906133732,0,13.5109488946061,76.22010954,15.18485604,17.03502312,-0.28473588,0.77126225,-0.28754883,5.07231640580693,292.660837987891,0.911385242976879,S
41,42,189.962002527457,2.080770333E-05,-11.6249299113818,3.467849404E-05,337.31602536,34.75727996,327.86384068,19.46636118,189.962002527457,2.080770333E-05,-11.6249299113818,3.467849404E-05,4.362893996904,0.295526092176,3.339449514648,0.173794577508,172.755203309159,10.189804959736,1.14851334978,0.295526092176,0,0.173794577508,42.5272716517833,10.189804959736,300.94371486,22.14397165,19.59141082,-0.28473588,3.35002096,-0.3909586,2.09653186806989,356.921498131622,0.984430511807579,S
42,43,189.954822700264,4.08034754E-05,-11.7276088251465,7.895925052E-05,116.98710122,27.82928888,128.68819301,16.66401431,189.954822700264,4.08034754E-05,-11.7276088251465,7.895925052E-05,4.3348439466,0.684225846612,2.969837311572,0.315492112116,166.499671965494,16.2307157505815,0,0.684225846612,0,0.315492112116,0,16.2307157505815,89.47436762,15.02286439,17.55581252,-0.28473588,1.97266536,-0.28916963,6.75856713730689,291.84214320277,0.846770826444311,S
43,44,189.950856565047,0.00018171800173,-11.4943656821273,0.0002292091608,1036.38962994,153.27635344,98.76211262,13.3833,189.950856565047,0.00018171800173,-11.4943656821273,0.0002292091608,15.060109411584,2.119020726204,9.86760610938,1.287805903344,30.1658462671351,18.5392768415455,14.561802879228,2.119020726204,9.08700005448,1.287805903344,32.0363997499956,18.5392768415455,298.01578126,36.35804751,17.75994133,-0.28473588,15.43389953,-0.14383915,8.19621782512268,70.3970625475851,0.781006188596802,S
44,45,189.932158975872,0.00010588221883,-11.5187427889743,0.00014677169321,110.39976664,35.10290322,89.77237556,16.63631843,189.932158975872,0.00010588221883,-11.5187427889743,0.00014677169321,5.871813902064,1.480039042104,2.965924945368,0.404099470512,145.754774018593,14.8344889349997,4.10702745024,1.480039042104,0,0.404099470512,137.804382371016,14.8344889349997,67.05014094,17.58030649,17.33690624,-0.28473588,3.15969896,-0.26409279,7.3471277419586,58.4085990024152,0.820907360429493,S
45,46,189.931801773882,0.00010184769375,-11.6762414486353,8.682357043E-05,134.27674498,38.38228384,100.12254367,18.0884867,189.931801773882,0.00010184769375,-11.6762414486353,8.682357043E-05,4.69428906978,0.903704356836,4.045810831776,0.685945714356,116.988461848038,53.4268722599985,0,0.903704356836,0,0.685945714356,0,53.4268722599985,91.43953709,15.87629286,17.15081999,-0.2847359,3.29518411,-0.26716836,5.01449723216035,320.47053544923,0.913327329161533,S
46,47,189.929965662766,3.511187493E-05,-11.6124200294795,5.377977252E-05,211.35918419,31.86555654,207.09571922,17.57747287,189.929965662766,3.511187493E-05,-11.6124200294795,5.377977252E-05,4.755271058496,0.503713670004,3.039352224444,0.206701297128,152.221161610655,9.33020907662012,2.162538650592,0.503713670004,0,0.206701297128,135.424431593026,9.33020907662012,180.44394197,20.76725622,18.15334326,-0.28473588,4.35958555,-0.23459047,4.02727001254624,9.11027954133448,0.943434255908083,S
47,48,189.929181898144,3.792209567E-05,-11.5958626457277,5.097604929E-05,249.46375626,36.99121405,212.42670123,19.0430595,189.929181898144,3.792209567E-05,-11.5958626457277,5.097604929E-05,4.537721208672,0.44879264082,3.664940249448,0.29779281864,158.86988666243,18.9502176748355,1.842017822352,0.44879264082,1.035796630176,0.29779281864,100.655143475796,18.9502176748355,222.1020638,20.69669662,18.53843969,-0.28473588,2.94734787,-0.22180255,4.34086796435509,22.070813783904,0.934508350415539,S
48,49,189.928333913367,9.42622087E-06,-11.6572480493487,4.83946627E-06,2045.82586181,66.51986474,1641.50512623,18.74939153,189.928519450956,9.42622087E-06,-11.6574711969005,4.83946627E-06,5.686805298024,0.08579585628,3.069503257464,0.026602696224,157.500881104691,0.99096248598736,3.690742146156,0.08579585628,0,0.026602696224,152.780569402296,0.99096248598736,1955.21586995,39.30018833,18.74939153,-0.28473588,9.30109854,-0.06450191,4.55957666104732,333.252986036379,0.927927609700495,M
49,50,189.928478908622,2.33203799E-05,-11.6477713186702,4.716595765E-05,244.69216172,31.9557765,250.3429226,18.20803916,189.928478908622,2.33203799E-05,-11.6477713186702,4.716595765E-05,4.565552151888,0.408431969928,3.031780709772,0.179278035876,166.890544711084,8.5849337962504,0,0.408431969928,0,0.179278035876,0,8.5849337962504,206.66996393,20.69495074,18.89453233,-0.28473588,3.79534913,-0.33520703,4.32565073306244,339.943883182478,0.934955429464928,S
50,51,189.924652142561,9.374803728E-05,-11.758509477344,7.872631376E-05,163.22632229,38.48753134,125.55509687,18.13010316,189.924652142561,9.374803728E-05,-11.758509477344,7.872631376E-05,5.413086063756,0.957165926868,3.401092762848,0.401058785916,127.879212131314,15.8022059063866,0,0.957165926868,0,0.401058785916,0,15.8022059063866,125.21862598,19.08038872,17.89134149,-0.28473585,3.54812414,-0.24724847,9.18885070719099,297.806619210775,0.731033717755159,S
51,52,189.92303260917,4.494231156E-05,-11.6177263536532,0.00013071277056,128.26804078,33.83543783,109.94986792,16.74102485,189.92303260917,4.494231156E-05,-11.6177263536532,0.00013071277056,5.533226894592,1.120833392184,2.985737582988,0.341714738772,170.933968514476,13.0979928377284,0,1.120833392184,0,0.341714738772,0,13.0979928377284,94.26341259,16.49377871,17.35095066,-0.2847359,1.33437425,-0.27991507,4.39545680254885,4.16421348634466,0.932892938868906,S
52,53,189.920495127397,0.00012707545753,-11.5096807972066,9.869105507E-05,132.72478568,39.88328884,93.34081861,17.80463943,189.920495127397,0.00012707545753,-11.5096807972066,9.869105507E-05,5.462356988772,1.226131963956,3.686443527168,0.597549113316,123.171659979688,24.1353478306354,0,1.226131963956,0,0.597549113316,0,24.1353478306354,82.89401866,16.17001274,17.15892358,-0.2847359,2.03852096,-0.27728248,8.17491843757819,56.3090383551153,0.782041466174039,S
53,54,189.919236424366,4.933729388E-05,-11.5493317405038,6.244138442E-05,134.23457544,29.76569676,139.63402517,17.55543566,189.919236424366,4.933729388E-05,-11.5493317405038,6.244138442E-05,4.011269930568,0.549172677672,3.393891917208,0.391842629064,157.674543853266,32.9407780562601,0,0.549172677672,0,0.391842629064,0,32.9407780562601,111.17670982,17.52143917,17.82752406,-0.2847359,1.20492848,-0.28879521,6.3871414437784,43.8245986557579,0.862261069302879,S
54,55,189.912120574891,8.870490561E-05,-11.6522097765489,0.00013461214161,121.12187293,37.92769837,90.64538926,17.63693376,189.912120574891,8.870490561E-05,-11.6522097765489,0.00013461214161,5.338261393992,1.238118221196,3.544733205864,0.578596770288,153.98975453282,23.6743653379572,3.19429384254,1.238118221196,1.140983930844,0.578596770288,142.632573843422,23.6743653379572,77.99337042,15.31511634,17.18115345,-0.28473588,1.13795829,-0.28579475,5.32057572459694,340.797156837224,0.902829988867527,S
55,56,189.906343238252,0.00011038000249,-11.5713445535518,0.00010524473285,130.1518312,40.38915664,90.05147267,18.0866642,189.906343238252,0.00011038000249,-11.5713445535518,0.00010524473285,4.723196213052,0.982657351332,4.333414090392,0.840232320768,53.9424725909893,99.3066257968553,3.375496034496,0.982657351332,0.36914888916,0.840232320768,69.6886229148821,99.3066257968553,78.96604485,14.95220616,16.94093589,-0.28473588,3.48158937,-0.26144326,6.19764008602313,30.0318187396381,0.869902769854241,S
56,57,189.89146529296,6.20308936E-06,-11.6584611119254,1.029798021E-05,952.92821338,29.63767387,962.24923897,16.95683848,189.89146529296,6.20308936E-06,-11.6584611119254,1.029798021E-05,4.361193169164,0.089566943724,3.21568939368,0.048623506596,164.58164156459,2.70635414354989,0,0.089566943724,0,0.048623506596,0,2.70635414354989,914.63405951,24.03999021,17.29579708,-0.28473588,9.75028615,-0.90238717,6.59033979627161,341.184768309452,0.85386933276009,S
57,58,189.888864695281,3.543522296E-05,-11.5211318772538,4.979253306E-05,289.38214506,38.65109502,232.90070036,19.08170704,189.888864695281,3.543522296E-05,-11.5211318772538,4.979253306E-05,4.807739088756,0.444893749128,3.659885457084,0.26548802658,23.2067057990499,13.9998993735769,2.998992652452,0.444893749128,0,0.26548802658,46.9744743442816,13.9998993735769,259.70852902,22.25200147,18.48607644,-0.28473588,4.08444293,-0.15532531,8.84694608400138,43.7179374464448,0.748607976132477,S
58,59,189.887690769616,6.367834286E-05,-11.6165354498618,7.690351468E-05,191.28960195,39.2216443,138.5611281,18.07033179,189.887690769616,6.367834286E-05,-11.6165354498618,7.690351468E-05,4.916667191724,0.701046434016,3.976362047592,0.474306831252,29.9767642912277,27.9625365109833,3.32448217974,0.701046434016,0,0.474306831252,53.1425864732606,27.9625365109833,148.27111894,17.63971535,17.13776692,-0.28473585,4.46942522,-0.19603144,6.47270535257169,3.45396116920625,0.85875206956136,S
59,60,189.883685907331,4.86052823E-05,-11.5310108857087,8.624343113E-05,113.49184261,29.64167886,117.16006161,17.20831839,189.883685907331,4.86052823E-05,-11.5310108857087,8.624343113E-05,4.305586285008,0.736901676288,3.186105501168,0.401606365356,8.60054483998197,22.5987404214808,0,0.736901676288,0,0.401606365356,0,22.5987404214808,84.82162186,15.72882187,17.64526678,-0.28473588,2.48900642,-0.26956877,8.68063066352937,39.4981329622219,0.757024787949613,S
60,61,189.883347171788,6.296182397E-05,-11.548724924531,0.00011213953067,110.99854066,32.85506969,96.72165851,17.0738075,189.883347171788,6.296182397E-05,-11.548724924531,0.00011213953067,4.685453069976,0.95149222074,3.468559473216,0.532241564832,2.93599281586102,27.5319370186424,2.23197378462,0.95149222074,0,0.532241564832,32.1007220920565,27.5319370186424,78.31789268,15.00702503,16.83552364,-0.28473588,1.66821678,-0.27864121,8.06273782982618,33.5713379113472,0.78746627489026,S
61,62,189.882433272882,3.904197202E-05,-11.5646850634893,4.904555981E-05,225.58641655,33.88737971,194.33376226,17.636118,189.882433272882,3.904197202E-05,-11.5646850634893,4.904555981E-05,4.373980778232,0.425819681028,3.758329852164,0.317947568472,18.9624594516493,26.2171927390165,2.40549315786,0.425819681028,0,0.317947568472,58.2463515282412,26.2171927390165,191.87181825,18.14813302,17.1349493,-0.28473585,6.15294493,-0.0071683,7.6226697703469,27.3399856506751,0.80827763678879,S
62,63,189.881663516044,0.00010023950709,-11.7094155024921,0.00012188145801,131.14711376,39.07244377,89.69377589,17.19488083,189.881663516044,0.00010023950709,-11.7094155024921,0.00012188145801,5.346324218448,1.168591016808,3.873008886696,0.65120086494,145.786266254485,28.6930450053046,3.393647127108,1.168591016808,1.584191586348,0.65120086494,127.051189372709,28.6930450053046,84.44368847,15.15063445,16.36690649,-0.2847359,1.84120154,-0.28341074,8.56031307365879,322.737527571182,0.763057034871681,S
63,64,189.87933896556,1.262015689E-05,-11.6682265562435,2.179162128E-05,462.83640425,29.70547378,457.91657636,16.77881182,189.87933896556,1.262015689E-05,-11.6682265562435,2.179162128E-05,4.397784158916,0.187163839656,3.254724755352,0.102677647212,168.951367478216,5.67578041829829,0,0.187163839656,0,0.102677647212,0,5.67578041829829,438.67232559,21.13781968,17.02000554,-0.28473593,4.3375735,-0.27979476,7.46075162460692,338.686974681966,0.815738068090367,S
64,65,189.879910229423,5.625144339E-05,-11.5213292014068,0.00017572453657,118.08664163,38.40582179,90.56216373,17.74211719,189.879910229423,5.625144339E-05,-11.5213292014068,0.00017572453657,5.829683556852,1.490073765516,3.167499633768,0.475632029628,1.41263923885451,17.2873426954763,0,1.490073765516,0,0.475632029628,0,17.2873426954763,65.29331984,15.40242236,17.99936581,-0.28473585,2.41104908,-0.26453645,9.226626520789,41.4039363163194,0.72907065732245,S
65,66,189.875186394721,2.400424429E-05,-11.7252549526684,4.475210064E-05,237.92805563,29.3670259,225.62563851,16.09035609,189.875186394721,2.400424429E-05,-11.7252549526684,4.475210064E-05,4.558379025384,0.381793531608,3.276079443288,0.198925613496,172.465586626109,10.201303378978,0,0.381793531608,0,0.198925613496,0,10.201303378978,207.92185332,19.305147,16.21322917,-0.28473588,3.80325696,-0.25187944,9.45302392930483,319.545667223705,0.717221587947654,S
66,67,189.872472791534,6.606356697E-05,-11.6837061664888,0.00011545780089,102.81184729,32.72662968,94.47517011,17.6022304,189.872472791534,6.606356697E-05,-11.6837061664888,0.00011545780089,4.581257991516,0.989671552488,3.363937950708,0.540557225136,169.850233847225,28.2799842807979,1.494896762988,0.989671552488,0.715840301124,0.540557225136,10.4228566982749,28.2799842807979,66.86289005,13.86772109,17.56678284,-0.28473588,1.03233708,-0.2805335,8.20542815052943,333.660513677163,0.780557994370232,S
67,68,189.863684291226,2.150297709E-05,-11.7298067156927,3.852077256E-05,259.25618226,28.12587403,263.57796089,15.94567929,189.863684291226,2.150297709E-05,-11.7298067156927,3.852077256E-05,4.597672534884,0.34322803344,3.029632092504,0.148529609496,160.0570363592,7.04836648916767,0,0.34322803344,0,0.148529609496,0,7.04836648916767,224.81358151,19.90899015,16.53959589,-0.28473588,3.96852647,-0.33849315,10.1471158659543,320.846226595867,0.680080625512369,S
68,69,189.861848201399,2.563794055E-05,-11.5285628307228,4.405899403E-05,252.454903,31.62744336,238.59307935,17.34202401,189.861848201399,2.563794055E-05,-11.5285628307228,4.405899403E-05,4.496184521964,0.378000548568,3.332649272112,0.209423391624,169.381811149198,11.3272209897766,1.223144791452,0.378000548568,0.518911588332,0.209423391624,16.5053180372128,11.3272209897766,219.11712061,19.42341279,17.39793333,-0.28473588,4.22641733,-0.31248825,9.78972929026885,35.3760021824528,0.699348341527984,S
69,70,189.859396109813,4.264548838E-05,-11.7533615001552,9.919200685E-05,116.2245445,28.68191004,118.06383048,15.94212282,189.859396109813,4.264548838E-05,-11.7533615001552,9.919200685E-05,4.89149745876,0.86709311514,2.850017292684,0.29314477116,165.001411476058,12.6459676614298,0,0.86709311514,0,0.29314477116,0,12.6459676614298,88.0016876,15.20655564,16.89453711,-0.2847359,1.29792761,-0.2753431,11.2734038914999,316.076447663993,0.617790233598174,S


==> anc/N4594_C_C.csv <==
Source,list,for,N4594p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998490000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,189.997625,DEC=,-11.6230555555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,190.093023500106,1.286787193E-05,-11.5681365396561,3.35209633E-05,41.97405773,4.29006273,43.64814225,2.43918287,190.093023500106,1.286787193E-05,-11.5681365396561,3.35209633E-05,3.9767894559,0.285340376376,2.43507296106,0.105983569836,174.386004933332,5.62293771712437,0,0.285340376376,0,0.105983569836,0,5.62293771712437,36.72261806,3.12151052,2.57635566,-0.04171366,1.01958767,-0.02668888,6.5036449940989,149.567943902037,0.23087875545,S
1,1,190.089484532988,4.320430265E-05,-11.5705427566106,0.00013800235405,16.1310946,5.15329411,13.40010934,2.50055334,190.089484532988,4.320430265E-05,-11.5705427566106,0.00013800235405,4.74091895628,1.171758703176,2.556950325516,0.360248512608,176.584213011894,16.0805806199386,0,1.171758703176,0,0.360248512608,0,16.0805806199386,9.69103097,2.47145144,2.57635588,-0.04171367,0.52373866,-0.03718787,6.25117589440739,149.742387497357,0.270512640476,S
2,2,190.084770768417,8.58373031E-06,-11.6115357015223,1.517642889E-05,128.6056818,5.56185258,99.50295335,2.66736462,190.084770768417,8.58373031E-06,-11.6115357015223,1.517642889E-05,4.202415932076,0.128714305032,3.097093020984,0.072663999624,2.07317503415146,4.14361732130483,1.871798732748,0.128714305032,1.37015392572,0.072663999624,52.5577858982475,4.14361732130483,125.54154459,3.88905477,2.57635566,-0.04171366,1.62351625,-0.0073876,5.16806212563718,172.322845978403,0.544945597649,S
3,3,190.082877270555,3.08830649E-05,-11.6503614179502,6.731395112E-05,22.95699986,4.70247176,21.5395997,2.54036326,190.082877270555,3.08830649E-05,-11.6503614179502,6.731395112E-05,3.994168100184,0.570757166964,2.687078063124,0.26156018628,1.26525303070009,14.391237405703,1.161408142584,0.570757166964,0,0.26156018628,39.7730534415553,14.391237405703,19.53203717,2.90429919,2.57635543,-0.04171365,0.24503362,-0.04297418,5.27108188817472,198.117181027761,0.498058885336,S
4,4,190.080003828534,2.07227301E-05,-11.6512807466122,4.127926218E-05,34.56457051,4.61126471,33.20948489,2.54336075,190.080003828534,2.07227301E-05,-11.6512807466122,4.127926218E-05,3.8527620795,0.34994149632,2.720357155656,0.175668673932,179.728489619773,10.4179537383795,0,0.34994149632,0,0.175668673932,0,10.4179537383795,30.12261601,2.97846377,2.57635566,-0.04171366,0.60744088,-0.03919674,5.12879317915095,199.28903016366,0.523761630058,S
5,5,190.073799198153,4.62977984E-05,-11.6384103025305,0.0001003845131,13.80365457,4.20720957,14.66052932,2.388718,190.073799198153,4.62977984E-05,-11.6384103025305,0.0001003845131,4.092853461264,0.893829042864,2.316579603408,0.281610875772,161.184478577201,14.4777447457216,0,0.893829042864,0,0.281610875772,0,14.4777447457216,9.47892665,2.47145144,2.57635588,-0.04171367,0.21849895,-0.04152215,4.57042495078464,191.63677059907,0.661621391773,S
6,6,190.073059255128,3.696698166E-05,-11.6286904739137,9.291476534E-05,13.63816655,4.12100114,14.84916996,2.42506392,190.073059255128,3.696698166E-05,-11.6286904739137,9.291476534E-05,3.812057363808,0.7877715741,2.426181884172,0.3131298729,0.98105979205463,17.5628301686034,0,0.7877715741,0,0.3131298729,0,17.5628301686034,10.55064118,2.5007004,2.57635588,-0.04171367,0.2829579,-0.04191231,4.44607392994255,184.368782773078,0.6980869174,S
7,7,190.071889937441,1.379505697E-05,-11.6661494339949,3.549935735E-05,40.88920964,4.39044994,41.42451356,2.46396486,190.071889937441,1.379505697E-05,-11.6661494339949,3.549935735E-05,3.991160583756,0.3009811986,2.490469214112,0.1168409817,1.00618937613788,6.21045748009688,0,0.3009811986,0,0.1168409817,0,6.21045748009688,35.19784624,3.14471909,2.57635566,-0.04171366,0.71968952,-0.0426506,5.07263466010553,210.65279385018,0.48726439476,S
8,8,190.069829713915,2.913934533E-05,-11.6577721582013,9.336550368E-05,21.50397484,4.9052806,18.99642785,2.47674014,190.069829713915,2.913934533E-05,-11.6577721582013,9.336550368E-05,4.570866741528,0.792249431112,2.493889800372,0.244585599768,177.351723149547,11.3005095424267,0,0.792249431112,0,0.244585599768,0,11.3005095424267,16.84828174,2.41188938,2.57635566,-0.04171366,0.38492715,-0.03678616,4.72688711300177,206.153902111583,0.579191207886,S
9,9,190.064543590871,2.657612685E-05,-11.6491497446197,7.191625192E-05,19.01696022,4.17904813,20.36897881,2.40756224,190.064543590871,2.657612685E-05,-11.6491497446197,7.191625192E-05,3.972722363424,0.613708238052,2.366532993204,0.214020492804,172.958214024546,11.3449795221571,0,0.613708238052,0,0.214020492804,0,11.3449795221571,15.09203331,2.558195,2.57635566,-0.04171366,0.34609428,-0.03840039,4.23279960822326,201.715303991135,0.696948111057,S
10,10,190.06305738217,3.94518586E-05,-11.6467627409499,9.112152962E-05,21.99066906,5.17662071,18.32259119,2.55629086,190.06305738217,3.94518586E-05,-11.6467627409499,9.112152962E-05,4.478300423424,0.786883269384,2.698778509452,0.298962632088,168.100492965814,14.081679667787,2.316357838656,0.786883269384,0.318965800104,0.298962632088,153.818076299474,14.081679667787,16.30191797,2.85378566,2.5763552,-0.04171365,0.9220492,-0.01920229,4.09993274936819,200.306868114948,0.728432118893,S
11,11,190.059752423964,4.60059957E-06,-11.6015790576436,1.202117156E-05,110.88130837,4.15551401,119.55295186,2.41083014,190.059752423964,4.60059957E-06,-11.6015790576436,1.202117156E-05,3.92606035128,0.10265202126,2.378865840912,0.036997470612,172.583444092374,1.978743299407,0,0.10265202126,0,0.036997470612,0,1.978743299407,105.33158039,3.57740984,2.57635543,-0.04171365,1.13023884,-0.16534345,3.87205446461983,160.567910739858,0.773124277592,S
12,12,190.046969860846,5.243176042E-05,-11.6812841861043,0.00010058950495,13.97662205,4.56551009,13.57390655,2.52892954,190.046969860846,5.243176042E-05,-11.6812841861043,0.00010058950495,3.877397281296,0.867528285228,2.674151766828,0.414864673956,167.903210253474,23.9639802927,0,0.867528285228,0,0.414864673956,0,23.9639802927,9.76291953,2.28811958,2.57635611,-0.04171367,0.29849889,-0.04256651,4.54028524589585,230.313363572316,0.476922154427,S
13,14,190.044926900888,4.472320709E-05,-11.6986551921785,0.00010286554505,11.29407018,3.71057063,13.87320335,2.24482007,190.044926900888,4.472320709E-05,-11.6986551921785,0.00010286554505,3.973993892172,0.921939580764,2.062888060032,0.232814467548,160.391045393823,12.508214458742,0,0.921939580764,0,0.232814467548,0,12.508214458742,7.75437978,2.15725973,2.57635588,-0.04171367,0.21483049,-0.04133845,5.31986199361299,238.505809506111,0.288361489773,S
14,17,190.035070026698,0.00010260102501,-11.6244871340736,0.0001376925456,47.33602356,9.96501801,16.30953046,2.61769241,190.035070026698,0.00010260102501,-11.6244871340736,0.0001376925456,7.20441765288,1.343501839476,4.05676760004,0.560396037492,146.983259535323,16.3824587761039,6.263006295348,1.343501839476,2.695260601944,0.560396037492,140.343311238903,16.3824587761039,34.84636725,3.85147793,2.5763552,-0.04171365,0.93506389,-0.02521123,2.20230134176175,182.239003630624,0.913984417915,S
15,18,190.034590873753,5.597827413E-05,-11.5942969379904,9.202171275E-05,23.94174362,5.50141717,18.39932846,2.55508463,190.034590873753,5.597827413E-05,-11.5942969379904,9.202171275E-05,4.837312381644,0.865122825672,2.70880921638,0.292086453564,152.65158008277,12.7211499419164,3.241723843512,0.865122825672,0,0.292086453564,136.912392058371,12.7211499419164,17.88922443,3.21333866,2.5763552,-0.04171365,1.03676166,-0.01919963,2.77444212363047,141.546292238372,0.783048570156,S
16,19,190.032664261181,3.505756818E-05,-11.6132068845736,8.293674326E-05,23.55504662,5.17264489,19.70064951,2.57453577,190.032664261181,3.505756818E-05,-11.6132068845736,8.293674326E-05,4.372052985576,0.70547926734,2.753890695432,0.291463804908,5.18020676377505,14.2090657586703,2.12386711464,0.70547926734,0.562698880128,0.291463804908,23.3985484998043,14.2090657586703,19.38911197,2.90429919,2.57635543,-0.04171365,0.26573994,-0.0421188,2.14238835527373,163.99245556833,0.895808875561,S
17,20,190.030587376571,2.555746857E-05,-11.6671720859026,7.620309297E-05,144.45720815,6.89803884,72.76817566,2.57635543,190.031664163755,2.555746857E-05,-11.6671544021649,7.620309297E-05,6.643231893108,0.649154224224,3.310214858784,0.207018815256,84.0308674723166,6.74123016828286,0,0.649154224224,0,0.207018815256,0,6.74123016828286,136.43041215,4.82377841,2.57635543,-0.04171366,0.76794447,-0.05664721,3.28004056036728,233.807147925555,0.625014007092,M
18,21,190.030036503854,6.637712373E-05,-11.5988858294366,9.057991E-05,24.99436578,6.34526719,16.54022713,2.74204994,190.030036503854,6.637712373E-05,-11.5988858294366,9.057991E-05,4.367193352812,0.792196767252,3.484391492124,0.527915098188,160.738838737873,33.7734168048696,2.63244894066,0.792196767252,1.553142837312,0.527915098188,113.777481644193,33.7734168048696,17.75844422,2.44185175,2.57635543,-0.04171366,0.28020403,-0.03894251,2.39408838984607,142.721499253298,0.813902497292,S
19,22,190.023114701665,1.363032106E-05,-11.5492555041749,3.182456693E-05,47.46318475,4.56909539,45.97862018,2.50723565,190.023114701665,1.363032106E-05,-11.5492555041749,3.182456693E-05,4.004449962696,0.270294547536,2.595894744528,0.114359199192,176.122583906696,6.1518463441538,0.919601157672,0.270294547536,0.239330272824,0.114359199192,169.928604632945,6.1518463441538,44.76970379,3.1215105,2.57635566,-0.04171366,0.6652192,-0.02687528,4.67459853556724,108.695859568476,0.320060044527,S
20,23,190.020621756938,4.30049385E-06,-11.5704586550544,1.012825502E-05,151.99279781,4.59567093,146.20875164,2.50686751,190.020621756938,4.30049385E-06,-11.5704586550544,1.012825502E-05,4.041078998616,0.086172903324,2.590485248448,0.03571278894,174.634022282462,1.89169016549484,1.104493842216,0.086172903324,0,0.03571278894,160.234412058624,1.89169016549484,148.64543131,3.92627118,2.57635543,-0.04171365,1.52453981,0.0721387,3.43308751105338,113.187821249563,0.509847164154,S
21,24,190.020394274618,3.102979195E-05,-11.642155351259,6.824703076E-05,14.86565986,3.77468385,17.82045509,2.37970372,190.020394274618,3.102979195E-05,-11.642155351259,6.824703076E-05,3.520025004096,0.580877130636,2.386427892588,0.257880191436,5.71772549818343,16.1990478709015,0,0.580877130636,0,0.257880191436,0,16.1990478709015,11.75224447,2.64209229,2.57635543,-0.04171366,0.23488256,-0.04217385,1.76175770358002,220.580078976105,0.821887493134,S
22,25,190.020430021644,4.156638102E-05,-11.5889915849553,9.430027594E-05,14.53736609,4.37972857,14.7861305,2.48504328,190.020430021644,4.156638102E-05,-11.5889915849553,9.430027594E-05,3.868674552612,0.800800577532,2.559161610504,0.349216193592,176.251124749412,19.6554217956046,0,0.800800577532,0,0.349216193592,0,19.6554217956046,10.40189537,2.19070771,2.57635611,-0.04171367,0.12580581,-0.04251474,2.44412483137996,123.258687475933,0.705980181694,S
23,27,190.015936927471,3.443233459E-05,-11.6239409669669,6.912307514E-05,29.66374078,5.52205307,23.0583753,2.64178062,190.015936927471,3.443233459E-05,-11.6239409669669,6.912307514E-05,4.345035790752,0.587101852692,2.981484006228,0.289633295196,175.923990872334,14.8717638355958,1.920884320872,0.587101852692,1.485755334504,0.289633295196,171.487151107333,14.8717638355958,25.59027939,3.07456785,2.57635566,-0.04171366,0.5551384,-0.02899707,1.07749438176998,182.827896523943,0.866102397442,S
24,28,190.01509863147,9.41095972E-06,-11.6275486020207,2.668418965E-05,61.92984773,4.56476936,59.84112172,2.46107657,190.01509863147,9.41095972E-06,-11.6275486020207,2.668418965E-05,4.230209095596,0.226943923968,2.463582324564,0.077671403892,175.094618787193,3.86224406492556,0,0.226943923968,0,0.077671403892,0,3.86224406492556,68.1127663,4.97223733,2.57635566,-0.04171366,3.33344269,1.99219198,1.06170670073844,194.711037670601,0.860192656517,S
25,29,190.01218307784,0.00014179591695,-11.6347985591458,0.00016686397767,67.65953082,13.65610847,14.48388282,2.43902804,190.01218307784,0.00014179591695,-11.6347985591458,0.00016686397767,9.0203243193,1.677340659996,5.214953692692,0.795270580272,142.382480336466,18.5572739946974,8.317635009984,1.677340659996,4.184211146832,0.795270580272,137.9622284915,18.5572739946974,14.36568829,2.66947222,2.57635543,-0.04171366,1.39465465,-1.21569065,1.10833566324143,219.47414083366,0.832037329674,S
26,32,190.007315928863,4.967418881E-05,-11.5725746189349,7.018109744E-05,26.75293544,5.71227838,20.10707116,2.69610794,190.007315928863,4.967418881E-05,-11.5725746189349,7.018109744E-05,4.130845443288,0.614509012836,3.243489242796,0.392012641152,161.031782814214,25.5357896459762,2.259229931064,0.614509012836,0.780165240336,0.392012641152,111.28292492853,25.5357896459762,19.84395918,2.58646304,2.57635543,-0.04171365,0.38047855,-0.03897719,3.08194676903209,100.651209745243,0.502709150314,S
27,35,190.005327166965,6.143059171E-05,-11.5777573703084,0.00010300110911,23.83819125,6.18244304,16.1274581,2.68971576,190.005327166965,6.143059171E-05,-11.5777573703084,0.00010300110911,4.669674138468,0.908933848704,3.187495266804,0.455496221448,161.279046817192,21.6794372941734,2.849719542588,0.908933848704,1.404903806928,0.455496221448,138.6190547687,21.6794372941734,18.13528829,2.87915327,2.57635543,-0.04171365,0.28723244,-0.03897942,2.75533314868801,99.4571201138304,0.55405819416,S
28,37,189.997631227978,1.604176E-08,-11.6230884685556,7.64731E-09,106297.22729963,36.34349496,103026.02100946,2.57635543,189.997781100402,1.604176E-08,-11.6232245921587,7.64731E-09,4.405364679564,0.000136256796,2.950534906956,6.4269756E-05,175.944980391913,0.00320080603616,2.05292077992,0.000136256796,1.423760414472,6.4269756E-05,173.012589239515,0.00320080603616,106379.34398744,38.84564598,2.57635543,-0.04171365,11.98978498,5.24539291,0.00200831082556,259.499115070441,0.829917550087,M
29,39,190.002690086043,0.00014823253406,-11.6258103999558,0.00028791945257,177.06387678,26.61413936,11.94764757,1.68532524,190.002690086043,0.00014823253406,-11.6258103999558,0.00028791945257,16.768612914984,2.467437531336,8.899775159328,1.203462749016,9.66351479152628,15.2526940751365,16.322802062616,2.467437531336,8.490417714036,1.203462749016,10.2134173747362,15.2526940751365,49.57233432,5.29792762,2.57635543,-0.04171366,1.29849468,-0.03555182,0.340484295285616,209.042961764916,0.831986010075,S
30,40,190.00230062519,1.814044925E-05,-11.6088483017332,0.00010248858043,17.93449511,3.87749839,20.86154209,1.99022584,190.00230062519,1.814044925E-05,-11.6088483017332,0.00010248858043,5.105457178776,0.877758554916,1.695652014852,0.08976524148,8.22079124865324,4.82038854095663,0,0.877758554916,0,0.08976524148,0,4.82038854095663,32.93054798,5.53947476,2.57635543,-0.04171366,4.38347161,6.7976448,0.895631842786674,107.867768894677,0.800789415836,S
31,42,190.001567769435,5.879852442E-05,-11.6284290848339,0.00013192308741,28.3605014,5.53104462,19.7243007,2.18883405,190.001567769435,5.879852442E-05,-11.6284290848339,0.00013192308741,6.765314387256,1.21559386356,2.140192886904,0.146681331912,156.746953088273,6.17015411211505,5.637093316056,1.21559386356,0,0.146681331912,152.260789720565,6.17015411211505,11.00430298,4.10729931,2.57635543,-0.04171366,2.54078418,-3.02002036,0.397039340230189,234.296105956438,0.827205300331,S
32,43,190.000038641183,0.00088079665289,-11.6273479875949,8.120537678E-05,161.98661827,13.04860119,24.1972149,2.57635543,189.999994211452,0.00088079665289,-11.6241101273359,8.120537678E-05,24.501010270824,7.466923152252,3.780723835404,0.687323857752,0.29689805136496,15.0900364728592,24.189537191148,7.466923152252,2.754696101544,0.687323857752,0.34994171852453,15.0900364728592,214.87559309,11.03291049,2.57635543,-0.04171366,7.81023209,4.67165319,0.294024980600011,241.155725019656,0.827678442001,M
33,44,190.000290564587,4.100692191E-05,-11.6125434331043,0.0001170894933,9.43276677,3.21177848,14.0309855,1.90842429,190.000290564587,4.100692191E-05,-11.6125434331043,0.0001170894933,4.27357475154,1.04486914512,1.584120559212,0.119864657916,18.3224843802202,7.10718973391928,0,1.04486914512,0,0.119864657916,0,7.10718973391928,73.30818892,5.05922158,2.57635543,-0.04171366,10.95802872,17.48818067,0.649891133468169,103.94888064686,0.81298494339,S
34,50,189.991975506756,5.973219393E-05,-11.6103211804176,8.821538958E-05,14.48575535,4.63971705,13.85077598,2.57522395,189.991975506756,5.973219393E-05,-11.6103211804176,8.821538958E-05,3.669122649384,0.769181439852,2.870340579864,0.4733132463,162.734853925562,34.4366534798035,0,0.769181439852,0,0.4733132463,0,34.4366534798035,10.6489457,2.35081901,2.57635566,-0.04171366,0.32056548,-0.03823527,0.833086440330638,66.5118860843353,0.807873189449,S
35,53,189.989516064182,4.245692226E-05,-11.5653831089643,8.685111937E-05,26.57228707,5.69294068,19.76317445,2.62030314,189.989516064182,4.245692226E-05,-11.5653831089643,8.685111937E-05,4.661809011684,0.756786016116,2.90433417588,0.31449781422,165.27090795391,14.3417670467895,2.707745439096,0.756786016116,0.982040117112,0.31449781422,149.598699712359,14.3417670467895,21.49434867,2.97846342,2.57635543,-0.04171365,0.6459934,-0.02436626,3.49301527580281,82.1569302453012,0.4225910604,S
36,54,189.98811882107,3.498457625E-05,-11.6245335492278,8.309421338E-05,24.57592055,5.29080729,20.00345394,2.58712577,189.98811882107,3.498457625E-05,-11.6245335492278,8.309421338E-05,4.432671478476,0.705833112636,2.7910516347,0.293194953252,176.013440305889,14.105284608104,2.110203689544,0.705833112636,1.05558946344,0.293194953252,174.264438853402,14.105284608104,21.07148806,3.0268969,2.57635543,-0.04171365,0.5013913,-0.06560459,0.565667761855434,350.97959017177,0.84052914381,S
37,55,189.986875146863,5.66893837E-06,-11.6171761351854,1.218414825E-05,123.17087802,4.61806045,117.94585528,2.52312361,189.986875146863,5.66893837E-06,-11.6171761351854,1.218414825E-05,3.9816843453,0.104125599288,2.64111396714,0.046217680128,171.88764990198,2.53412452626118,1.108764190188,0.104125599288,0,0.046217680128,136.007195170074,2.53412452626118,121.95684097,3.85147778,2.5763552,-0.04171365,0.975798,0.02048667,0.723587553307963,29.1767903042573,0.838376283646,S
38,56,189.985637143985,7.049859317E-05,-11.6419820724629,0.00011805035902,17.32150896,5.70253914,12.98745982,2.67209425,189.985637143985,7.049859317E-05,-11.6419820724629,0.00011805035902,4.32386473428,1.02528940104,3.10611868524,0.55449647244,165.019815024425,29.8918513353745,2.243481215796,1.02528940104,1.199688632712,0.55449647244,129.926098728225,29.8918513353745,10.63904657,2.22365253,2.57635611,-0.04171367,0.41757153,-0.03756248,1.33636996789209,301.813438591005,0.790719985962,S
39,57,189.984273252943,4.95907731E-06,-11.6868627533834,1.029083906E-05,129.52140234,4.40457875,130.99758057,2.50414319,189.984273252943,4.95907731E-06,-11.6868627533834,1.029083906E-05,3.797307483444,0.087446865708,2.621992139136,0.0416058759,175.509965791513,2.46005107082458,0,0.087446865708,0,0.0416058759,0,2.46005107082458,125.61833999,3.43217865,2.57635543,-0.04171365,1.12920191,-0.11502257,3.90800053479995,281.580317549689,0.367209970951,S
40,58,189.983987316674,6.696847365E-05,-11.5956637437018,0.00011011687129,13.46129984,4.34383396,13.73242111,2.36109878,189.983987316674,6.696847365E-05,-11.5956637437018,0.00011011687129,4.388086769508,1.057129694316,2.249538066252,0.276041495304,150.915300708192,13.4903957987057,2.604574180692,1.057129694316,0,0.276041495304,132.458550129593,13.4903957987057,8.35799449,2.55819528,2.57635588,-0.04171367,0.20938583,-0.04116903,1.82853966798043,64.0006389615707,0.736305296421,S
41,59,189.982796902993,4.067109874E-05,-11.5648359598121,9.492559544E-05,14.29810742,4.33656478,14.70455141,2.47497788,189.982796902993,4.067109874E-05,-11.5648359598121,9.492559544E-05,3.86238268998,0.804757281156,2.535130487844,0.34469087562,179.3742667492,19.3588484059942,0,0.804757281156,0,0.34469087562,0,19.3588484059942,10.06196005,2.28811958,2.57635611,-0.04171367,0.12754136,-0.04185721,3.60025647226313,75.9894516166298,0.429251402617,S
42,60,189.978325699782,3.665884629E-05,-11.6594144332902,0.00011270286293,14.72968585,4.51823743,14.3923884,2.44246639,189.978325699782,3.665884629E-05,-11.6594144332902,0.00011270286293,4.25817276822,0.955461710664,2.420282458764,0.310647237012,179.450094791483,15.367371156138,0,0.955461710664,0,0.310647237012,0,15.367371156138,10.6279193,2.41188964,2.57635588,-0.04171367,0.11779193,-0.04113416,2.45873062977465,297.467154304821,0.672686159611,S
43,61,189.973762789956,4.919619278E-05,-11.6055234277803,0.00011372915138,18.58568145,5.40505828,14.74612738,2.6003756,189.973762789956,4.919619278E-05,-11.6055234277803,0.00011372915138,4.4802787365,0.968125122108,2.83285363824,0.407674815804,174.256600854561,19.4327853958744,2.219294709972,0.968125122108,1.140775670592,0.407674815804,168.472477610554,19.4327853958744,12.22602017,2.50070025,2.57635566,-0.04171367,0.37613984,-0.03834814,1.75309098088145,36.8704806222241,0.834988951683,S
44,62,189.971118230453,3.777244024E-05,-11.6036678258209,0.00011817877202,14.07210815,4.48350715,13.86406997,2.42602128,189.971118230453,3.777244024E-05,-11.6036678258209,0.00011817877202,4.288687596216,1.004570740476,2.38326692922,0.311547523212,4.44792711309947,15.3300820952899,0,1.004570740476,0,0.311547523212,0,15.3300820952899,9.70936131,2.28811958,2.57635611,-0.04171367,0.18991594,-0.04091394,1.94424090314906,36.7464713630415,0.831845760345,S
45,63,189.970449001868,7.162553977E-05,-11.5765297792998,9.778880172E-05,20.91537593,6.06379351,14.66003183,2.73323432,189.970449001868,7.162553977E-05,-11.5765297792998,9.778880172E-05,4.15661132142,0.836212057956,3.456369322596,0.597209954184,10.8040380457424,45.3809005040304,2.443110500628,0.836212057956,1.176345967248,0.597209954184,70.034033644054,45.3809005040304,14.75482018,2.69657416,2.57635543,-0.04171366,0.40579727,-0.03791776,3.21620319470806,60.220091912545,0.588108837605,S
46,64,189.968934530325,7.407086684E-05,-11.625941504738,0.00011097855833,17.01549153,5.47670616,13.3479537,2.63313667,189.968934530325,7.407086684E-05,-11.625941504738,0.00011097855833,4.353265520496,1.01945554344,2.948786363772,0.490012991388,26.0602650722295,24.8869923660652,2.7483207894,1.01945554344,0,0.490012991388,51.739699181518,24.8869923660652,11.22510888,2.50070008,2.57635566,-0.04171366,0.39345241,-0.0409608,1.69498818062041,354.133646534904,0.897496819496,S
47,65,189.96822101322,8.46557443E-06,-11.5951074931234,2.288523852E-05,62.58983274,4.29319399,65.00903266,2.43137165,189.96822101322,8.46557443E-06,-11.5951074931234,2.288523852E-05,4.017461533956,0.194785109784,2.413276439112,0.069623898048,174.516702632979,3.66332349899149,0,0.194785109784,0,0.069623898048,0,3.66332349899149,58.51265249,3.16775738,2.57635543,-0.04171366,0.73745616,-0.0613058,2.40799446456202,44.1344790705209,0.778366982937,S
48,66,189.96667680282,2.2779631E-05,-11.5975286702946,4.92407324E-05,28.3804285,4.46789137,28.23261992,2.50616354,189.96667680282,2.2779631E-05,-11.5975286702946,4.92407324E-05,3.874434900624,0.4186067193,2.61269135892,0.190549026396,4.83128348713566,10.8442068801995,0,0.4186067193,0,0.190549026396,0,10.8442068801995,24.15041918,2.72340634,2.57635543,-0.04171365,0.23353253,-0.04125168,2.37786232846307,40.0961222983944,0.800486445427,S
49,67,189.965083030335,1.142020489E-05,-11.6143522195574,2.271121053E-05,66.27470552,4.73539861,61.76753981,2.55924065,189.965083030335,1.142020489E-05,-11.6143522195574,2.271121053E-05,3.923485796304,0.19284533856,2.753874195984,0.09618529428,176.230547442132,5.58479974067968,0.958477690332,0.19284533856,0.433088124372,0.09618529428,91.7689763544557,5.58479974067968,64.42088376,3.65781098,2.57635543,-0.04171366,1.58762873,0.12514082,1.98252069896164,15.2687508147808,0.895359575748,S
50,68,189.964963217636,4.117698313E-05,-11.6739365230417,7.319113102E-05,11.59913634,3.59794277,14.60752771,2.36883034,189.964963217636,4.117698313E-05,-11.6739365230417,7.319113102E-05,3.282161183424,0.628367806476,2.436227686692,0.334640368296,10.7708737573882,24.7926708211353,0,0.628367806476,0,0.334640368296,0,24.7926708211353,8.11876067,1.98156936,2.57635566,-0.04171366,0.14463095,-0.04241733,3.60608261278266,302.154472286457,0.549538731575,S
51,69,189.962833060906,5.044335606E-05,-11.6579052818341,9.721680383E-05,21.05633213,5.57817034,16.19340217,2.65493293,189.962833060906,5.044335606E-05,-11.6579052818341,9.721680383E-05,4.314719297628,0.824532414156,3.034735441992,0.426870903852,177.943252447031,22.5628342708087,1.859499659052,0.824532414156,1.580303062296,0.426870903852,9.24576661062239,22.5628342708087,14.6040976,2.586463,2.57635543,-0.04171366,0.49042745,-0.04185044,2.92447069267932,314.353656133359,0.72472435236,S
52,70,189.962024188802,5.90188292E-06,-11.6248982174897,1.254674035E-05,114.18929237,4.53372268,111.72325157,2.51642692,189.962024188802,5.90188292E-06,-11.6248982174897,1.254674035E-05,3.906543553884,0.106917562872,2.634619070484,0.04883632362,173.442168028034,2.76221252351863,0,0.106917562872,0,0.04883632362,0,2.76221252351863,131.28016179,4.36478658,2.57635543,-0.04171366,3.5093301,3.4147829,2.09515958840288,356.971561123312,0.91210770607,S
53,74,189.958295961252,9.409359528E-05,-11.6212728843579,9.722463662E-05,40.14967129,8.48717893,17.81897211,2.7195602,189.958295961252,9.409359528E-05,-11.6212728843579,9.722463662E-05,5.886744434604,1.024405070256,3.854365263396,0.515927158488,136.583307071086,18.9928839087226,4.889978068032,1.024405070256,1.930462732296,0.515927158488,124.279487096788,18.9928839087226,24.52891991,3.57741025,2.57635566,-0.04171366,2.00154113,0.0486847,2.31383496591544,2.64556003617821,0.914341807365,S
54,75,189.958838771959,3.229669346E-05,-11.5691952459617,0.00011838003247,13.4491122,4.26770812,14.0233221,2.36046701,189.958838771959,3.229669346E-05,-11.5691952459617,0.00011838003247,4.291110350532,1.003880565036,2.250618673788,0.272573485596,178.478466673356,13.5450341999107,0,1.003880565036,0,0.272573485596,0,13.5450341999107,8.93360036,2.25611623,2.57635588,-0.04171367,0.37776735,-0.03948394,3.95477798356786,54.7958955736048,0.556809365749,S
55,77,189.946182631148,5.827142406E-05,-11.6112034750024,9.0880837E-05,14.7585798,4.73513291,13.79733194,2.59288406,189.946182631148,5.827142406E-05,-11.6112034750024,9.0880837E-05,3.675648206124,0.7706691333,2.930517368352,0.493612606152,178.147814077436,37.4700884919978,0,0.7706691333,0,0.493612606152,0,37.4700884919978,9.87079987,2.05364994,2.57635588,-0.04171366,0.17082645,-0.04126055,3.10582188841078,13.2309703727033,0.866702497005,S
56,78,189.943417009159,2.412688123E-05,-11.6489543609251,8.766987383E-05,27.8169515,5.24769772,22.45411119,2.47667904,189.943417009159,2.412688123E-05,-11.6489543609251,8.766987383E-05,4.964856071544,0.743303776608,2.51267221962,0.2041850223,0.96568638753637,8.86264247396612,0,0.743303776608,0,0.2041850223,0,8.86264247396612,22.98606898,2.90429898,2.5763552,-0.04171365,0.70504302,-0.02723804,3.54442866858815,333.991782540094,0.803724050522,S
57,79,189.942771184273,1.87377932E-05,-11.6365572301832,3.558810439E-05,35.5866029,4.38644631,36.18594113,2.51704208,189.942771184273,1.87377932E-05,-11.6365572301832,3.558810439E-05,3.692127076776,0.301710750048,2.682247372668,0.158812942572,0.74426873781954,10.1704923736243,0,0.301710750048,0,0.158812942572,0,10.1704923736243,32.81279656,2.8023618,2.5763552,-0.04171365,0.55399585,-0.0307784,3.32389191339168,345.888242488692,0.843544900417,S
58,80,189.939315260264,3.917868642E-05,-11.5932048069554,8.799070865E-05,16.03680619,4.39881847,16.21843209,2.47334882,189.939315260264,3.917868642E-05,-11.5932048069554,8.799070865E-05,3.955422071412,0.757070967384,2.51735846382,0.305882273556,10.7817936398777,16.5603785066638,0,0.757070967384,0,0.305882273556,0,16.5603785066638,11.88226459,2.3815502,2.57635588,-0.04171367,0.15308814,-0.04101984,3.86682742436877,27.5867593816094,0.74029648304,S
59,82,189.931246023355,2.634620179E-05,-11.623342528097,4.509285088E-05,38.88748417,5.26758058,32.07180082,2.63502121,189.931246023355,2.634620179E-05,-11.623342528097,4.509285088E-05,4.096435454496,0.388631589912,2.980638249804,0.212079566052,12.4330131897285,12.2651474546823,2.035468465488,0.388631589912,0,0.212079566052,53.4622138253656,12.2651474546823,34.237238,3.12151058,2.57635566,-0.04171366,0.40028866,-0.04234314,3.90110556666178,359.740425439934,0.804411172867,S
60,83,189.930025812462,4.46477898E-06,-11.6124336330655,1.014128257E-05,143.79736134,4.52382278,140.97669494,2.50808379,189.930025812462,4.46477898E-06,-11.6124336330655,1.014128257E-05,3.939780611736,0.085989822696,2.607116610744,0.037807231428,1.34033151102929,2.10403048940804,0.962871207948,0.085989822696,0,0.037807231428,40.0280732237598,2.10403048940804,140.06668001,3.92627087,2.5763552,-0.04171365,1.59980891,0.04474148,4.02365020815418,9.10678615425269,0.773810386658,S
61,84,189.929141172157,1.56213354E-05,-11.5958059887011,2.941697993E-05,53.93896439,4.93033032,48.03304415,2.59314789,189.929141172157,1.56213354E-05,-11.5958059887011,2.941697993E-05,3.9613733802,0.2495736279,2.854602659736,0.132058725012,2.68685176704422,7.81140318401688,1.398055968036,0.2495736279,0.123879483324,0.132058725012,59.8670799769818,7.81140318401688,50.86540379,2.9292294,2.57635566,-0.04171366,0.84991524,-0.00248289,4.34436470550945,22.1004885015924,0.674178302288,S
62,85,189.928337951924,3.07839324E-06,-11.6572715781073,1.73558046E-06,613.57862255,8.78257528,520.70784241,2.57635543,189.928617741898,3.07839324E-06,-11.6574107399534,1.73558046E-06,4.368224799144,0.027289313064,2.87408992662,0.012361361472,160.867559441796,0.61453489886132,2.36585955078,0.027289313064,0,0.012361361472,135.118995597834,0.61453489886132,609.51082465,5.99343527,2.57635543,-0.04171365,2.43932936,0.23758032,4.55999995873404,333.235802557386,0.610291838646,M
63,86,189.928512531122,7.15968592E-06,-11.6478573165616,1.380907144E-05,95.74344983,4.46821162,95.35484401,2.52737965,189.928512531122,7.15968592E-06,-11.6478573165616,1.380907144E-05,3.7483727976,0.117077053284,2.697444289404,0.060670689084,1.00042399130847,3.79398123976117,0,0.117077053284,0,0.060670689084,0,3.79398123976117,95.23888739,3.32455974,2.57635543,-0.04171366,1.03273896,-0.03682959,4.32556645702689,339.87070611731,0.68561142683,S
64,88,189.926109073503,5.68236476E-06,-11.6770579513111,1.135452761E-05,121.94016048,4.53172674,119.47688999,2.52981222,189.926109073503,5.68236476E-06,-11.6770579513111,1.135452761E-05,3.82490324676,0.0964550457,2.687023855512,0.0477722592,175.779183977924,2.85875867288243,0,0.0964550457,0,0.0477722592,0,2.85875867288243,117.34559699,3.45329994,2.57635543,-0.04171365,1.26881673,-0.03515582,5.30660227845172,322.360807301706,0.405864864588,S
65,89,189.925606719364,5.700425446E-05,-11.5602825153214,0.00012662123415,15.79412231,5.30670099,12.83144196,2.5993628,189.925606719364,5.700425446E-05,-11.5602825153214,0.00012662123415,4.377884156136,1.078576783092,2.83129396344,0.471607857612,6.25311885085628,23.2151275251024,2.176347553308,1.078576783092,0.7578012672,0.471607857612,27.2866691130186,23.2151275251024,10.29948428,2.44185215,2.57635588,-0.04171367,0.4240822,-0.03892784,5.66600687342119,41.6546118046579,0.319615423679,S
66,90,189.9256105792,2.836111751E-05,-11.5753525609623,0.00010208205035,10.43225049,3.50563901,13.65084915,2.2195399,189.9256105792,2.836111751E-05,-11.5753525609623,0.00010208205035,3.7702636218,0.866965374216,2.04115369086,0.234667124388,3.60799089439545,13.1925287389069,0,0.866965374216,0,0.234667124388,0,13.1925287389069,6.875,1.78870507,2.57635566,-0.04171365,0.09535201,-0.04180908,5.10951888903964,34.0600459696891,0.463320910931,S
67,91,189.924755264042,4.581066E-05,-11.6000118376178,0.00010239138286,15.0895464,4.66886934,14.26765062,2.52958579,189.924755264042,4.581066E-05,-11.6000118376178,0.00010239138286,4.011995003796,0.86949258606,2.654558578044,0.385017710184,176.279419904753,20.9184413081319,0.95100765012,0.86949258606,0.605838699576,0.385017710184,169.371330856551,20.9184413081319,10.03310948,2.25611633,2.57635611,-0.04171367,0.4619439,-0.03760222,4.5003577273268,17.8847484601788,0.658297419548,S
68,92,189.923110199514,1.074322404E-05,-11.6177163147704,2.403465052E-05,63.52677387,4.64669986,60.40627699,2.52826873,189.923110199514,1.074322404E-05,-11.6177163147704,2.403465052E-05,3.990408976836,0.203762714148,2.653910557704,0.091046089872,0.72463546997916,4.9995535907476,1.087034420628,0.203762714148,0,0.091046089872,35.6897607043637,4.9995535907476,58.48395751,3.25828306,2.57635566,-0.04171366,1.37370921,-0.00779522,4.39095287771401,4.17638846948341,0.709060668945,S
69,93,189.922304361663,3.446072425E-05,-11.6123177465738,8.820355988E-05,11.91484977,3.72668662,14.49999535,2.34429484,189.922304361663,3.446072425E-05,-11.6123177465738,8.820355988E-05,3.61092001788,0.749044410228,2.291563057716,0.288755889408,3.69079730380566,17.1103657164668,0,0.749044410228,0,0.288755889408,0,17.1103657164668,8.22689991,2.12328501,2.57635588,-0.04171367,0.17721895,-0.04197476,4.47329195070799,8.2732724193358,0.688660800457,S
70,94,189.920372266262,4.301964654E-05,-11.5797866643369,9.835815725E-05,12.25024464,4.09682992,13.42812894,2.43748979,189.920372266262,4.301964654E-05,-11.5797866643369,9.835815725E-05,3.716135076852,0.834711495624,2.472104786436,0.362640727836,177.070183022844,21.3376789578416,0,0.834711495624,0,0.362640727836,0,21.3376789578416,8.65134831,2.19070747,2.57635588,-0.04171366,0.13446864,-0.04164107,5.23027389756678,29.7521355515444,0.459500104189,S
71,95,189.915926726863,3.518334661E-05,-11.5879337878044,6.199526453E-05,30.10424869,5.2936956,24.57323415,2.60910565,189.915926726863,3.518334661E-05,-11.5879337878044,6.199526453E-05,4.303130453136,0.548529136164,2.866883680584,0.253544140044,18.8573050875051,12.9018763848282,2.464557080076,0.548529136164,0,0.253544140044,46.2832033618037,12.9018763848282,25.29285407,3.16775765,2.57635566,-0.04171366,0.85906834,-0.00990411,5.24374735129723,23.6869270408003,0.48411527276,S
72,96,189.912161706452,6.589475681E-05,-11.6521870779288,0.00016956208482,31.82573667,8.02211826,14.59707452,2.59622792,189.912161706452,6.589475681E-05,-11.6521870779288,0.00016956208482,6.615393036948,1.467775585728,3.318838452108,0.473190576156,167.679425837728,15.4556987399262,5.370708880764,1.467775585728,2.015505931572,0.473190576156,164.616001172742,15.4556987399262,17.76469462,3.32455978,2.57635543,-0.04171365,1.13456917,-0.0301245,5.31784539191051,340.802457398616,0.484623670578,S
73,97,189.908721180031,2.742617738E-05,-11.6274817147097,9.11839922E-05,11.40246424,3.49280141,14.97046948,2.22535874,189.908721180031,2.742617738E-05,-11.6274817147097,9.11839922E-05,3.731370469596,0.777193891704,2.055531027456,0.218068156368,6.22384840469502,12.3592713723642,0,0.777193891704,0,0.218068156368,0,12.3592713723642,7.91583492,2.19070761,2.57635588,-0.04171367,0.17768555,-0.04130073,5.23155024121168,357.081282795833,0.535641491413,S


==> anc/N4631_B_L.csv <==
Source,list,for,N4631_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,190.533375,DEC=,32.5415,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,190.689474956737,6.524548956E-05,32.5630983010588,4.295634452E-05,102.33931252,25.44499181,105.09240539,14.83866334,190.689474956737,6.524548956E-05,32.5630983010588,4.295634452E-05,3.527304621192,0.554150655864,2.857112016516,0.362567842128,85.4336816089285,29.98380162178,0,0.554150655864,0,0.362567842128,0,29.98380162178,80.80964722,14.42327851,15.06408717,-0.31952112,1.67082669,-0.32643473,8.00025824950226,170.636051320576,0.790467090815165,S
1,1,190.688855734277,3.288735989E-05,32.5853435899834,2.170755446E-05,296.87584036,30.62714574,248.42770307,15.50361249,190.688855734277,3.288735989E-05,32.5853435899834,2.170755446E-05,4.066831910304,0.289759963968,3.041009445276,0.166226926212,70.6544550718488,10.1304652977217,2.247856225884,0.289759963968,0,0.166226926212,73.7600741425285,10.1304652977217,277.08196796,18.37741859,15.15210715,0.17330609,4.48838409,0.40008638,8.29072394518135,161.45868051251,0.776392596183696,S
2,2,190.684547650792,2.301925685E-05,32.4964048918483,1.633810587E-05,364.79910223,29.75117683,332.69339084,16.04219243,190.684547650792,2.301925685E-05,32.4964048918483,1.633810587E-05,3.741115574016,0.199377929376,3.033245541996,0.132333777036,74.1715880723327,10.3989859404822,0,0.199377929376,0,0.132333777036,0,10.3989859404822,335.8623387,21.05942658,15.83144513,-1.23093514,8.63585046,-0.73067258,8.11274124662172,199.441506141753,0.785054032428122,S
3,3,190.673170829461,1.332840981E-05,32.4571554546103,1.152326889E-05,695.09271504,32.0666912,569.62044296,16.05291352,190.673170829461,1.332840981E-05,32.4571554546103,1.152326889E-05,4.0204696536,0.12663427806,3.141084845952,0.079203026196,54.7159536164707,5.31914237273832,2.169815424156,0.12663427806,0.708710058036,0.079203026196,50.0654662576468,5.31914237273832,678.37465638,24.89081535,15.5618618,0.25570912,12.60026147,2.0647758,8.69797782106548,215.541198750069,0.756151095083889,S
4,4,190.67168532086,3.378929795E-05,32.5069694207058,3.065361491E-05,227.49042436,30.23048721,205.22960305,16.23434109,190.67168532086,3.378929795E-05,32.5069694207058,3.065361491E-05,3.647191232592,0.309491762688,3.145309995924,0.231932825388,55.1902859099525,23.3888904101111,1.375082811612,0.309491762688,0.695648350512,0.231932825388,41.5685727178254,23.3888904101111,209.69336062,20.65836081,15.91825276,-0.88842631,8.83950452,-0.14788783,7.29738774157089,196.456787436986,0.823152833322585,S
5,5,190.656251855345,1.195742409E-05,32.6721004134565,9.80573552E-06,641.71257,29.35566115,584.93701045,15.89550576,190.656251855345,1.195742409E-05,32.6721004134565,9.80573552E-06,3.56697340002,0.102342693096,3.182960929248,0.081922809204,76.7814225974354,10.302992346403,1.264138101504,0.102342693096,0.66050527896,0.081922809204,106.863803444518,10.302992346403,627.62598716,21.11567382,15.59440352,-1.0315805,12.62526075,0.95681412,9.99874131623116,128.366217140049,0.688114637798527,S
6,6,190.651658672964,9.131285295E-05,32.4285255109568,7.345980948E-05,120.37648258,35.05449422,89.56437705,16.48610014,190.651658672964,9.131285295E-05,32.4285255109568,7.345980948E-05,4.050471144744,0.800004386232,3.433999248072,0.589085886816,111.971250794938,49.4886169295042,2.525141928816,0.800004386232,1.00104949422,0.589085886816,124.261606156845,49.4886169295042,81.71185703,14.6237154,15.64151717,0.47809709,2.25048075,0.48902314,9.04359220945877,228.518136922028,0.738543370462738,S
7,7,190.646618215071,6.240845458E-05,32.5610910356812,5.914522387E-05,153.36474185,34.10319626,120.19025092,16.62303809,190.646618215071,6.240845458E-05,32.5610910356812,5.914522387E-05,3.956972590584,0.589814040312,3.337273257264,0.428274305892,50.0515593009457,36.0799734210017,2.083800177396,0.589814040312,1.277741368476,0.428274305892,39.019794242908,36.0799734210017,129.51062607,16.90137382,15.90000102,0.12837005,3.49353468,0.21543768,5.8466127261376,168.371165463485,0.883573091684932,S
8,8,190.636699529367,3.017139593E-05,32.6344263720291,2.951429394E-05,264.36491662,31.27310829,240.80089535,16.75172068,190.636699529367,3.017139593E-05,32.6344263720291,2.951429394E-05,3.895515787032,0.311099043672,2.916619148376,0.176745622608,46.2880617272169,11.2298819398791,1.979469973332,0.311099043672,0,0.176745622608,38.8819778367063,11.2298819398791,236.37607269,21.33273865,16.65000309,1.30302658,6.63014089,1.48972811,7.64013429337064,133.104622771698,0.807466463182924,S
9,9,190.636213363065,9.997232079E-05,32.4919053854139,8.873123078E-05,296.3060433,59.24973151,120.60107683,17.8224906,190.636213363065,9.997232079E-05,32.4919053854139,8.873123078E-05,6.003422330724,0.981991519056,4.235346861768,0.565476498756,51.8956758428591,21.5936661556964,4.960637534664,0.981991519056,2.924232395868,0.565476498756,50.3139902910761,21.5936661556964,212.37267925,24.76761327,16.7956623,0.1283267,5.62008518,0.21507289,5.99382948258412,209.738203281516,0.877917828205891,S
10,10,190.628506285217,7.215609324E-05,32.5418880494769,0.00024792019645,737.71671968,111.83314623,90.26795987,17.18119529,190.628764130323,7.215609324E-05,32.5415357148115,0.00024792019645,8.434241323524,2.111441781132,3.610632914784,0.577194063948,95.7739069224559,15.8596673351309,7.762819169304,2.111441781132,1.758284895816,0.577194063948,96.7935771735985,15.8596673351309,505.67224564,45.43360986,17.18119529,0.12979547,7.422002,0.19599969,4.81179789370899,179.697173403963,0.919982974964769,M
11,11,190.621706825285,6.549017166E-05,32.491657432144,6.248112893E-05,83.43108994,25.92704015,92.35930194,15.9252414,190.621706825285,6.549017166E-05,32.491657432144,6.248112893E-05,3.323728173528,0.625633832592,2.812679217828,0.444259006668,49.1468472319672,45.1323153333418,0,0.625633832592,0,0.444259006668,0,45.1323153333418,60.2474805,14.41334651,16.45230077,-0.02563574,1.35852099,-0.02235859,5.37736309243621,213.765359255915,0.900824258809416,S
12,12,190.619854406467,3.466220887E-05,32.544744276331,2.614730589E-05,460.38260879,44.35499068,307.94843571,19.27857728,190.619854406467,3.466220887E-05,32.544744276331,2.614730589E-05,4.492785722904,0.312943743468,3.443685241968,0.19376121042,64.0651356267199,11.0992400205787,2.940965300052,0.312943743468,1.604571295968,0.19376121042,64.2854734749943,11.0992400205787,439.56149834,24.78328572,18.1975247,-0.23717372,10.93717856,0.28237949,4.37838909336199,177.42861660197,0.933399959683608,S
13,13,190.617380209337,5.562246777E-05,32.4122293805301,0.00012719802313,110.90161618,33.94663223,83.62745476,15.76266231,190.617380209337,5.562246777E-05,32.4122293805301,0.00012719802313,4.701365916696,1.088276258952,2.919202856028,0.448033574376,8.56839793465275,20.2845001829476,0,1.088276258952,0,0.448033574376,0,20.2845001829476,70.69021735,13.80085836,15.53882976,0.0991662,2.17228217,0.12066583,8.84528820838771,241.245426651292,0.748692315862726,S
14,14,190.616894814481,2.705634972E-05,32.6090013933602,1.835380357E-05,245.88920657,25.60792796,260.03119328,15.14079496,190.616894814481,2.705634972E-05,32.6090013933602,1.835380357E-05,3.586499659656,0.24033001194,2.728611767268,0.138054635028,68.650657467889,9.77868491599802,0,0.24033001194,0,0.138054635028,0,9.77868491599802,212.65009594,18.89507991,15.57891665,-0.25540126,3.45533635,-0.40948234,5.85112526330212,136.17390216921,0.883401439419862,S
15,15,190.6148905509,5.000195735E-05,32.4440550268495,7.839260556E-05,97.31286341,27.4510157,95.71562425,15.52110644,190.6148905509,5.000195735E-05,32.4440550268495,7.839260556E-05,3.66896869398,0.672270560964,2.867756325372,0.4115492748,11.0527722009076,29.9319347156791,0,0.672270560964,0,0.4115492748,0,29.9319347156791,69.36656132,14.07204194,15.6342976,-0.6705975,2.09901168,-0.65997847,7.15555668293207,234.772141179695,0.82949639669176,S
16,16,190.610371929394,7.765247939E-05,32.4793960388589,9.566608781E-05,108.18931921,32.18756605,87.97128361,15.80921341,190.610371929394,7.765247939E-05,32.4793960388589,9.566608781E-05,4.390865233956,0.950897279628,2.89862331606,0.432261892512,35.9280752151162,21.4583093272761,2.883228061428,0.950897279628,0,0.432261892512,30.4776051803905,21.4583093272761,76.70643859,15.30101825,15.62165926,0.56231914,1.71944816,0.57271404,5.39097128495088,223.704449143529,0.900340947713427,S
17,17,190.604604195503,8.087520277E-05,32.455046002699,7.440864185E-05,103.41016508,31.44843014,89.76020884,16.39460945,190.604604195503,8.087520277E-05,32.455046002699,7.440864185E-05,3.853529953056,0.779456137968,3.093992574876,0.510294358152,129.039264857615,37.6458440851548,2.299003339284,0.779456137968,0,0.510294358152,136.081377684038,37.6458440851548,73.33646221,14.61430033,16.02724114,0.42469279,1.39396457,0.42422172,6.31664298418605,235.186153017175,0.865124972550962,S
18,18,190.603748782045,5.048427687E-05,32.5045799739212,3.435068991E-05,198.21926923,32.74500489,168.67933629,16.82354873,190.603748782045,5.048427687E-05,32.5045799739212,3.435068991E-05,3.930778839456,0.437679301536,3.093880938372,0.276399753588,105.708469822877,19.0631202207973,2.268626303304,0.437679301536,0,0.276399753588,116.507306531768,19.0631202207973,174.18962388,19.01947018,16.41123345,-1.34934453,4.54553538,-1.2256686,4.19314550695643,211.871142730388,0.938788500432776,S
19,19,190.602949805604,7.108585575E-05,32.6375072116365,7.014456313E-05,88.55259281,27.82427104,86.90747937,15.83355876,190.602949805604,7.108585575E-05,32.6375072116365,7.014456313E-05,3.43016552322,0.65979288252,3.074169314556,0.530490978756,46.8171168393379,71.0874480309507,0,0.65979288252,0,0.530490978756,0,71.0874480309507,60.58407558,13.64486498,15.79604213,-1.89010154,1.34012396,-1.88299464,6.7493267968173,121.388779658937,0.847164222977047,S
20,20,190.599972523446,3.521675035E-05,32.5356598571,2.904873283E-05,365.595034,43.53361749,288.44822939,21.32929064,190.599972523446,3.521675035E-05,32.5356598571,2.904873283E-05,3.917958118056,0.310522677732,3.347886514536,0.2309693031,65.7350080581073,20.7527987749226,1.95498522648,0.310522677732,1.384418275092,0.2309693031,68.4251496827889,20.7527987749226,595.89080482,37.4546523,20.40752224,0.90711632,29.85612264,33.00839307,3.38679637623354,185.920717443064,0.959744995560595,S
21,21,190.598087333231,5.57542195E-05,32.6798299866297,5.745723841E-05,82.8899496,24.34430515,96.82318213,15.55869757,190.598087333231,5.57542195E-05,32.6798299866297,5.745723841E-05,3.061020048264,0.506939704848,2.894381062128,0.451287546408,142.564202631578,119.323983224859,0,0.506939704848,0,0.451287546408,0,119.323983224859,61.36823141,14.43935434,16.25773257,-0.33652114,1.78422385,-0.32393694,8.92096982972442,111.490076580296,0.744833402387459,S
22,22,190.592358709296,6.989697772E-05,32.5458560648533,0.00010724249649,3370.78047124,197.74432633,393.3950444,21.08960507,190.591664760483,6.989697772E-05,32.5455817508555,0.00010724249649,10.38727758042,0.924757117128,7.036554853008,0.567847865988,76.621523705391,12.0845668631043,9.82245517542,0.924757117128,6.333076500696,0.567847865988,77.1292139954227,12.0845668631043,2796.58607478,73.58231126,21.08960507,0.96826261,16.97439984,1.01582589,2.99475778172505,174.977345532675,0.968421527869067,M
23,23,190.589285844058,4.470422949E-05,32.5517685738334,3.522573265E-05,679.58400562,65.09255985,307.98898334,21.31819971,190.589285844058,4.470422949E-05,32.5517685738334,3.522573265E-05,5.331251938608,0.395138141388,4.283283400308,0.276877555524,66.6515507400571,14.8052089932205,4.110363671004,0.395138141388,3.008906621532,0.276877555524,67.5680690013371,14.8052089932205,672.94990133,33.90155875,19.76483509,1.27424153,10.02302633,2.10645476,2.89415586784723,167.693648037168,0.970484573842675,S
24,24,190.576667059322,5.435613266E-05,32.4983937150172,5.375622744E-05,90.90428889,25.14667408,105.59013315,15.97966729,190.576667059322,5.435613266E-05,32.4983937150172,5.375622744E-05,3.163287943296,0.50953516776,2.816569143576,0.400473487332,46.3691958102758,55.6267410113346,0,0.50953516776,0,0.400473487332,0,55.6267410113346,69.99898877,14.21900354,16.70101119,0.44434341,1.78658172,0.44595342,3.38917555433095,229.729157593137,0.959689271769678,S
25,25,190.576347470456,2.766488484E-05,32.6402680578316,3.295446307E-05,209.71905699,28.25653422,204.09273187,15.9963742,190.576347470456,2.766488484E-05,32.6402680578316,3.295446307E-05,3.421701605484,0.281215704096,3.107898676656,0.232304406228,11.7452567222584,34.6308157573964,0,0.281215704096,0,0.232304406228,0,34.6308157573964,185.88573933,19.72129185,15.91776891,0.50420158,2.8690547,0.55324278,6.31170309590001,110.120125534745,0.865324719053593,S
26,26,190.570484828207,6.526249173E-05,32.6763392295284,4.967032784E-05,155.66377632,33.24353685,126.10492606,16.52279452,190.570484828207,6.526249173E-05,32.6763392295284,4.967032784E-05,4.022594603352,0.585904836456,3.17576535534,0.374309190684,115.351891660321,25.3714707926544,2.493128128176,0.585904836456,0,0.374309190684,124.475338227225,25.3714707926544,124.68746337,17.44997289,15.97032679,-0.18746414,2.91916308,-0.15881618,8.30492202231168,103.042462096891,0.775696676567051,S
27,27,190.568666347214,3.17786672E-05,32.6386969436128,2.226684477E-05,219.9782001,27.38283475,225.23940553,15.97368807,190.568666347214,3.17786672E-05,32.6386969436128,2.226684477E-05,3.473966040228,0.269494329024,2.909432476296,0.18862787592,87.8873370767544,17.6121522160783,0,0.269494329024,0,0.18862787592,0,17.6121522160783,200.185545,19.88795849,16.16494046,0.77579688,2.98780856,0.73670731,6.09860665344666,107.000458657055,0.873824035536359,S
28,28,190.532217841884,2.72348218E-05,32.5417710056144,0.00012247128855,96035.26633075,1646.56740296,7034.21370425,65.0133079,190.514866713622,2.72348218E-05,32.5377606372526,0.00012247128855,92.893217995872,1.05676825122,11.402805521844,0.120300651864,79.1810987003784,0.86793588142632,92.831998357404,1.05676825122,10.98061274178,0.120300651864,79.1850677723839,0.86793588142632,199269.85375444,1375.94858963,65.0133079,8.35225001,131.85781427,257.41331046,0.060745807137098,15.5264006352315,0.999986853781404,M
29,30,190.548394325958,9.531850619E-05,32.6293221004928,0.0001215145556,155.40895754,45.46899115,88.43409201,17.53535088,190.548394325958,9.531850619E-05,32.6293221004928,0.0001215145556,5.102832699252,1.1530401606,3.564046920168,0.620154339624,32.2106651524138,27.5362017687236,3.897229558716,1.1530401606,1.653107127228,0.620154339624,27.598402467331,27.5362017687236,106.80192988,18.52335447,16.51606908,-0.44705791,2.95477435,-0.42536405,5.32375287095839,98.1958089212575,0.902718247784844,S
30,31,190.54541578883,7.313787366E-05,32.6767921111619,6.449828811E-05,75.76521845,25.20935808,81.43034164,15.25144272,190.54541578883,7.313787366E-05,32.6767921111619,6.449828811E-05,3.221128767132,0.627096361176,2.989335431808,0.538639002828,72.9909959797678,105.236232277198,0,0.627096361176,0,0.538639002828,0,105.236232277198,51.28946497,13.05150991,15.56025927,-0.49687412,0.37718331,-0.49787877,8.14030654391489,94.2841611312902,0.783720232278673,S
31,32,190.541791196176,6.830617172E-05,32.514228654521,4.217231667E-05,154.26331101,34.35724147,136.05594584,18.06930959,190.541791196176,6.830617172E-05,32.514228654521,4.217231667E-05,3.880009974276,0.579151312452,3.024198049284,0.357354365904,88.6803637700202,24.3994935167561,0,0.579151312452,0,0.357354365904,0,24.3994935167561,131.01352482,18.52613242,17.76694444,0.36782703,1.98232533,0.40283271,1.69076418457267,255.412898526551,0.98985360950045,S
32,33,190.539323179605,1.399691717E-05,32.4930862333414,1.180245922E-05,500.92407367,29.64493323,512.82626017,17.31983764,190.539323179605,1.399691717E-05,32.4930862333414,1.180245922E-05,3.423578773428,0.12461233986,2.952700347924,0.092530683612,62.8714400482154,9.91583424712367,0,0.12461233986,0,0.092530683612,0,9.91583424712367,462.48181113,22.99051707,17.49521471,-0.60295162,6.18089553,-0.80907751,2.92037316172364,264.083644087908,0.969953417603327,S
33,34,190.538722555301,7.826864205E-05,32.5781283104951,6.756632712E-05,167.56962508,41.04488203,115.1801307,18.2958049,190.538722555301,7.826864205E-05,32.5781283104951,6.756632712E-05,4.04369474994,0.664284722688,3.723379922484,0.571885860276,84.5603020444259,81.798670657392,2.357746528464,0.664284722688,1.958546612376,0.571885860276,115.327987136965,81.798670657392,122.36362209,18.87494112,17.12226549,1.17431944,3.83904808,1.2095486,2.2142738877192,97.0134921755107,0.982644174051666,S
34,35,190.524041486191,6.264203402E-05,32.4079996662674,6.046751191E-05,79.00356991,23.6677051,92.20772065,14.88455616,190.524041486191,6.264203402E-05,32.4079996662674,6.046751191E-05,3.431903921208,0.645465278196,2.583707746248,0.357966864684,46.9070826819462,25.908817539082,0,0.645465278196,0,0.357966864684,0,25.908817539082,55.79278045,14.19842568,15.77471267,-0.81362805,1.7448375,-0.80956914,8.02394048856337,273.37797195816,0.789331411137631,S
35,36,190.52180957781,2.752607357E-05,32.6096356890508,2.278721122E-05,332.01932523,33.36062068,286.23562912,17.37837406,190.52180957781,2.752607357E-05,32.6096356890508,2.278721122E-05,3.717221902452,0.240876986544,3.229381794888,0.183701824488,112.544543899994,18.7877043579166,1.969308307512,0.240876986544,0,0.183701824488,128.035372224393,18.7877043579166,314.00370266,21.62341357,16.87687109,1.98212069,3.48041817,1.99327224,4.12975083715625,81.8628713116392,0.940584156443261,S
36,37,190.516089334951,5.82741204E-06,32.4035320460291,4.96936948E-06,1131.3372664,27.61064733,1128.00864212,15.87695281,190.516089334951,5.82741204E-06,32.4035320460291,4.96936948E-06,3.40644694464,0.050691436848,3.047033336508,0.040565206296,68.0380000020634,5.38737304194741,0,0.050691436848,0,0.040565206296,0,5.38737304194741,1102.63356278,25.54109281,15.90229658,-0.85294147,9.3933304,-0.934448,8.32419099166884,276.038328738885,0.77475104794146,S
37,38,190.513494759542,4.517238999E-05,32.6667911906228,5.657804233E-05,139.43043947,29.41090995,128.1183388,15.94557099,190.513494759542,4.517238999E-05,32.6667911906228,5.657804233E-05,3.713479004916,0.509231693484,3.03294319938,0.342600014664,26.9967489859701,27.4809842387763,0,0.509231693484,0,0.342600014664,0,27.4809842387763,121.74502378,17.66747967,15.75294118,1.24222731,4.46974855,1.32630362,7.584331553254,82.3918906042767,0.810053929654498,S
38,39,190.507166852985,4.798670318E-05,32.4917056036464,4.42353971E-05,128.41300368,27.74699768,135.91732976,16.55624277,190.507166852985,4.798670318E-05,32.4917056036464,4.42353971E-05,3.3919881066,0.44924230152,2.882557252548,0.322942738392,52.3705793545833,32.6616882075058,0,0.44924230152,0,0.322942738392,0,32.6616882075058,103.56614974,16.72280907,16.88664452,-1.09334121,1.14504496,-1.09995506,3.26869304422037,293.939551217209,0.962464851702546,S
39,40,190.505080893363,7.803155201E-05,32.6160993572242,5.525504242E-05,91.04197656,27.42657828,92.23170006,15.85640713,190.505080893363,7.803155201E-05,32.6160993572242,5.525504242E-05,3.545709129288,0.676694679408,2.881088903124,0.446186218608,73.7085188409182,36.9194882427835,0,0.676694679408,0,0.446186218608,0,36.9194882427835,63.44573929,13.85323284,16.03726014,-0.27145083,0.61481489,-0.27213451,4.69900316714066,72.2836511416067,0.92358247487277,S
40,41,190.503183966884,2.227193255E-05,32.4629674226169,1.93523905E-05,329.30229811,30.50414156,321.58794035,17.30804338,190.503183966884,2.227193255E-05,32.4629674226169,1.93523905E-05,3.418872692472,0.193137138684,3.09963405924,0.158936630868,68.2308234771601,23.3210646481274,0.662768518104,0.193137138684,0.19233437004,0.158936630868,123.365803854643,23.3210646481274,309.72695473,20.90805127,17.2386026,1.86107388,6.41713132,2.04136313,4.95343170696992,287.972104521921,0.915357537675324,S
41,42,190.502925894835,8.763209199E-05,32.6628648488285,5.86830478E-05,106.01689702,28.95072503,97.26870217,15.29562321,190.502925894835,8.763209199E-05,32.6628648488285,5.86830478E-05,4.22631116694,0.828220271112,2.668943693664,0.336777552324,61.0430872264952,16.9904144691556,0,0.828220271112,0,0.336777552324,0,16.9904144691556,80.45300833,16.41470681,15.58994336,0.5956216,0.76369241,0.60001582,7.44276118191697,78.0739815868119,0.816560201307137,S
42,43,190.50081262167,7.459988867E-05,32.5638000036718,6.042186036E-05,229.86597748,46.70009087,137.64018532,18.84222804,190.50081262167,7.459988867E-05,32.5638000036718,6.042186036E-05,4.416208635204,0.632551770216,3.913612684632,0.512041738968,87.9130932589028,49.3691770878393,2.932377055416,0.632551770216,2.323849310244,0.512041738968,103.966895012885,49.3691770878393,176.59613223,19.56874987,17.4481811,-0.56169279,4.27335499,-0.50358028,2.12184112034036,39.1020215139743,0.984054564650066,S
43,44,190.495096962986,4.38896596E-05,32.6063276034573,4.620785514E-05,100.1709839,24.11792816,121.04978737,15.75857733,190.495096962986,4.38896596E-05,32.6063276034573,4.620785514E-05,3.0007428426,0.401512975128,2.853956649492,0.361478539836,30.2635347801509,107.513616905972,0,0.401512975128,0,0.361478539836,0,107.513616905972,82.89507236,16.65811065,16.64140109,-0.13801279,1.11175211,-0.14628097,4.34456338124144,63.5563599673733,0.93439956676269,S
44,45,190.482382596283,6.535575691E-05,32.5354384658653,0.0001233358941,820.6997919,100.27715362,326.71285715,27.92168016,190.482033068941,6.535575691E-05,32.5349906984818,0.0001233358941,7.03397418642,1.158546459096,2.801816283276,0.240695021736,63.8466642155644,8.27361958952322,6.159607996068,1.158546459096,0,0.240695021736,63.8723917672854,8.27361958952322,695.65343518,61.28902223,27.92168016,-7.61106821,5.79053403,-8.05996115,2.6048040397458,351.987649410004,0.976041396326547,M
45,46,190.482011696692,6.150173202E-05,32.5376957002098,0.00013494076453,607.52965838,122.4825087,170.3930102,28.18994108,190.482370395566,6.150173202E-05,32.5376690588368,0.00013494076453,5.158222938108,1.210109312268,2.620817228016,0.340681150512,70.1020775490254,14.1982025906606,0,1.210109312268,0,0.340681150512,0,14.1982025906606,440.93210197,50.24284533,28.18994108,-7.68665723,4.71071689,-7.67571782,2.60802514309022,354.992783678618,0.975982633929446,M
46,47,190.480769764489,2.631371676E-05,32.6121518906268,2.118475846E-05,289.94903696,29.52444212,280.08201722,16.52488709,190.480769764489,2.631371676E-05,32.6121518906268,2.118475846E-05,3.659630246748,0.240948755784,2.927504640852,0.154780648776,60.4181605188451,11.8690118244395,1.366771162428,0.240948755784,0,0.154780648776,57.8330513613447,11.8690118244395,266.32780249,20.91423985,16.53958134,0.74346292,3.35940422,0.72509226,5.00442352893144,57.9089102761814,0.913663726703029,S
47,48,190.474596615214,0.00019465688313,32.5367192287503,0.00050024576802,1005.20075576,123.95666281,308.30589486,29.11678894,190.476027056072,0.00019465688313,32.5369276253718,0.00050024576802,13.436490203676,4.391436669408,4.924277431884,1.192645313316,74.3133249919845,22.6696521697531,13.003271466408,4.391436669408,3.8577911256,1.192645313316,74.4689908850183,22.6696521697531,3635.89219224,113.2816591,29.11678894,-0.84430019,25.56841355,113.59972268,2.9869025450332,354.504932474138,0.968585034533339,M
48,49,190.467909454615,1.258895072E-05,32.453776799453,2.18214568E-05,23875.40331151,176.28927916,8974.74964356,22.85552,190.466254394929,1.258895072E-05,32.4527507317353,2.18214568E-05,19.397386178532,0.21212806464,3.788251945236,0.024732041184,60.4426463349962,0.54998132737319,19.097864125488,0.21212806464,2.249633514276,0.024732041184,60.4242283255654,0.54998132737319,23261.5529473,124.50812007,22.85552,-0.9728185,25.1300844,-2.79072742,6.21919692987664,302.204627070831,0.869042596427295,M
49,50,190.461463702178,7.584473959E-05,32.5311869750331,6.998760422E-05,157.61060816,51.82045589,155.56710096,29.6468056,190.461463702178,7.584473959E-05,32.5311869750331,6.998760422E-05,3.320561332404,0.648826617168,3.157579730304,0.586891024632,108.298641562102,157.243391085871,0,0.648826617168,0,0.586891024632,0,157.243391085871,112.09834098,23.24700537,29.56521712,4.61928312,0.64587789,4.61808895,3.68974686262959,350.365048150807,0.952355586211374,S
50,51,190.455376154288,7.469938679E-05,32.533872472814,0.00016401900197,606.89650036,81.05085872,343.46008863,32.07648842,190.456032061421,7.469938679E-05,32.533887564641,0.00016401900197,7.146495858096,1.460974236408,3.423940873236,0.447108566796,71.1487886869421,13.7333588313709,6.291247944348,1.460974236408,1.54784081124,0.447108566796,71.6134719318314,13.7333588313709,3913.88261448,114.81827102,32.07648842,-0.32820165,31.4648787,140.84474242,3.97181320545448,353.404382213733,0.944949286924654,M
51,52,190.45547993145,5.594238315E-05,32.6263617098428,9.587308129E-05,172.30443068,39.46343918,111.83466907,16.67680241,190.45547993145,5.594238315E-05,32.6263617098428,9.587308129E-05,4.843927052748,0.841354288452,3.29170608738,0.421417323756,162.578300000531,19.2323522228161,3.75907673196,0.841354288452,0,0.421417323756,161.200653824076,19.2323522228161,126.21477407,17.69787766,15.91549881,-0.29134421,6.79668483,-0.15297125,6.43691671290797,52.3014993096586,0.860224162106529,S
52,53,190.447201943659,0.00010568444969,32.5370064560545,6.665171878E-05,722.88703681,124.23984916,266.27676851,34.56323495,190.447201943659,0.00010568444969,32.5370064560545,6.665171878E-05,6.43683386862,0.928431569052,4.364787495456,0.509856214428,108.24579017021,17.4754712613413,5.574413442024,0.928431569052,2.930861550744,0.509856214428,111.120174881863,17.4754712613413,608.67357485,51.82011115,32.95204806,-3.7664297,21.64033867,-4.82180349,4.3670832825382,356.483629062929,0.933734840236443,S
53,54,190.446711204428,7.107718551E-05,32.4442942583713,5.15998895E-05,158.50742784,36.8833774,141.16664041,19.31411965,190.446711204428,7.107718551E-05,32.4442942583713,5.15998895E-05,4.107898536804,0.670101343164,2.828763925992,0.324609780744,59.94245247597,17.6372530078108,2.312895383892,0.670101343164,0,0.324609780744,58.7801381897686,17.6372530078108,122.06720399,20.51844652,19.30276812,-0.29699328,2.41328212,-0.28511352,7.29738263235805,306.965909213381,0.823153063423619,S
54,55,190.44089778554,0.00018915943673,32.5333070915393,0.00023442314845,3760.29471436,401.18814873,156.2577909,16.01798173,190.44089778554,0.00018915943673,32.5333070915393,0.00023442314845,21.666981838032,2.281422627792,11.49423539148,1.147109796612,34.5750565619795,11.2038618504685,21.411382583484,2.281422627792,11.059298209764,1.147109796612,34.4129930287393,11.2038618504685,1200.24246119,76.69830483,29.88268352,-5.02084777,24.9339264,-7.05424918,4.70348059754233,354.025766229833,0.923441023100853,S
55,56,190.437910639131,0.00014817713564,32.5362197797717,0.00017381880467,663.32057076,144.9936995,113.3987101,26.68490924,190.43774658728,0.00014817713564,32.5361986761833,0.00017381880467,5.428116143604,1.69675682544,3.795308886708,0.932844668904,126.358460993303,38.9647078327309,4.445934806556,1.69675682544,1.811714273748,0.932844668904,129.532696813208,38.9647078327309,550.21823355,60.23537606,26.68490924,-3.50958931,13.60470651,-56.6693634,4.83912281058504,356.271884378717,0.919099723767309,M
56,57,190.434934124442,0.00032096103348,32.5365350627983,0.00017397209336,2088.03393874,294.81031091,105.11598649,14.14476728,190.434934124442,0.00032096103348,32.5365350627983,0.00017397209336,20.058580025964,2.793301627428,10.2486568032,1.332610936956,75.0321391166235,14.2051994957582,19.771270199064,2.793301627428,9.780506262072,1.332610936956,75.1186542371578,14.2051994957582,549.66864194,59.87508468,24.37619878,-2.41741532,12.4851731,-3.89747947,4.98819224716813,356.602718224957,0.914204516601864,S
57,58,190.434657389698,0.00012253633945,32.5325769421433,0.00010233466994,380.3980806,91.98555916,146.37620584,26.58435426,190.434657389698,0.00012253633945,32.5325769421433,0.00010233466994,5.626541108304,1.069307952696,4.779964746684,0.829611288216,112.032963343251,50.4829903283505,4.639669927272,1.069307952696,3.487021622424,0.829611288216,118.931142129916,50.4829903283505,251.44753039,31.96801704,24.7902808,-3.12811858,7.72711974,-5.18003799,5.02201620920784,353.906772546766,0.913075862046308,S
58,59,190.430253175075,9.788515596E-05,32.5010932772876,8.038500948E-05,126.78695127,38.0867648,90.71010485,17.3888371,190.430253175075,9.788515596E-05,32.5010932772876,8.038500948E-05,4.250889977832,0.894195890712,3.402808654464,0.594448812324,60.0257005629164,39.350812202503,2.55843436068,0.894195890712,1.51109554446,0.594448812324,58.262026365278,39.350812202503,88.70491877,17.01332218,16.47848148,0.20243489,1.02282024,0.20621587,5.75288907939312,335.103228579041,0.887113789799677,S
59,60,190.418652687918,0.00023178479288,32.5306579890054,0.00017664541357,1910.42183173,230.30419298,91.2910144,10.51409358,190.418652687918,0.00023178479288,32.5306579890054,0.00017664541357,17.28239106906,2.020269959928,12.531294407484,1.421929175508,109.040916144329,19.3256814492415,16.979591884536,2.020269959928,12.10733913258,1.421929175508,109.496079285836,19.3256814492415,886.31367215,64.73908448,18.30039946,3.45859235,20.05933129,13.85326868,5.83936664181683,353.634677092451,0.883848499709056,S
60,61,190.399206139425,1.069737379E-05,32.6746895311995,3.678561153E-05,1038.93187615,58.70438377,486.51361243,15.56260031,190.399267692121,1.069737379E-05,32.6745686655412,3.678561153E-05,7.04241344052,0.319105778148,2.68449916806,0.060352209612,102.402457693799,2.13136613861501,0,0.319105778148,0,0.060352209612,0,2.13136613861501,986.93015502,38.36114279,15.56260031,0.65783479,11.24493338,1.34771096,10.4808008419555,49.7191891933427,0.661848209553151,M
61,62,190.398104727844,5.9164926E-05,32.4593875304094,3.717223012E-05,118.98662043,25.9088603,130.08400848,15.45599807,190.398104727844,5.9164926E-05,32.4593875304094,3.717223012E-05,3.715872944796,0.537672720492,2.547490449636,0.248543097084,65.9539614480134,14.843496338644,0,0.537672720492,0,0.248543097084,0,14.843496338644,96.46949852,16.44172031,16.25323057,-0.31806053,1.96920314,-0.30649957,8.4337657295953,324.292026545671,0.76934853361963,S
62,63,190.38706703293,0.00012989568732,32.4828359219254,6.914461777E-05,132.2810928,39.76327603,89.91168957,17.22685997,190.38706703293,0.00012989568732,32.4828359219254,6.914461777E-05,4.945149815472,1.148641575192,3.078940467204,0.48660452478,71.6153793639287,20.8343669545188,3.60179348634,1.148641575192,0.375844874976,0.48660452478,73.0473791115918,20.8343669545188,88.55405906,17.45798318,16.74256782,-0.21196045,2.31264994,-0.19375956,8.19689744118066,334.609096837104,0.780973127676478,S
63,64,190.38443341527,4.337244024E-05,32.4809009474429,2.977086161E-05,176.3115688,28.65477766,174.36461623,16.30690559,190.38443341527,4.337244024E-05,32.4809009474429,2.977086161E-05,3.587753684916,0.371918609424,2.916748705572,0.24609348738,78.3411091533637,20.0825519750931,0,0.371918609424,0,0.24609348738,0,20.0825519750931,148.66957205,17.26034028,16.39308721,-0.31587356,2.69052384,-0.36223949,8.36730125792068,334.283894124509,0.772630596494057,S
64,65,190.382583510947,8.241471177E-05,32.4431784114332,7.187099487E-05,90.45718058,29.54086805,84.62278862,16.24084227,190.382583510947,8.241471177E-05,32.4431784114332,7.187099487E-05,3.615829277112,0.752321890764,3.059478476028,0.541619200512,57.6146626384263,50.4170367718262,1.262139370344,0.752321890764,0.146321269092,0.541619200512,49.3452906543783,50.4170367718262,62.44973853,14.0778958,16.06939622,0.01898162,1.33148592,0.02215329,9.64558132945434,322.334813613505,0.707035244325177,S
65,66,190.379129891519,6.594945481E-05,32.4366841115383,6.286999412E-05,107.93034404,29.21663371,101.38069046,16.07936275,190.379129891519,6.594945481E-05,32.4366841115383,6.286999412E-05,3.663318480552,0.639269220528,3.007553637168,0.433542263328,48.6280114737887,35.748961419832,1.466229435768,0.639269220528,0,0.433542263328,36.3105483077221,35.748961419832,87.00627766,14.91865465,15.95698268,-0.2544773,1.73703802,-0.25014387,10.0244201600587,321.185599113678,0.686727633488925,S
66,67,190.37807810808,5.685380132E-05,32.4401069922456,9.4100862E-05,142.92136123,36.77529468,103.28085559,16.85366334,190.37807810808,5.685380132E-05,32.4401069922456,9.4100862E-05,4.360092216768,0.801379316052,3.28459140558,0.475869502872,6.72494050155651,27.0600135823146,0,0.801379316052,0,0.475869502872,0,27.0600135823146,106.37593682,16.60338154,16.08142884,-0.14128375,2.12576037,-0.11762649,9.93879093154475,322.29989979953,0.691347039152321,S
67,68,190.376937965716,5.921147421E-05,32.6179563189835,6.219194545E-05,92.9979775,26.4781333,97.05498921,15.6982086,190.376937965716,5.921147421E-05,32.6179563189835,6.219194545E-05,3.313783145376,0.564647549004,2.992478125932,0.459454047948,141.900155220958,67.3367985980264,0,0.564647549004,0,0.459454047948,0,67.3367985980264,70.05234958,14.50107564,15.90306965,0.07599418,1.97862028,0.09212026,9.14330344858906,30.1559613593626,0.733395133877813,S
68,69,190.376395269277,7.018354871E-05,32.6785418276985,6.943008209E-05,204.45714427,39.63289198,125.2257915,16.06768409,190.376395269277,7.018354871E-05,32.6785418276985,6.943008209E-05,5.020525694124,0.7503075963,3.36557757312,0.370756226736,45.4242893484749,16.1267823430009,3.730743432072,0.7503075963,1.339429600512,0.370756226736,42.3029131134516,16.1267823430009,176.07008888,22.97992534,15.28652319,-0.25554144,7.98072961,0.23714374,11.4261880880855,46.0653454498935,0.609202591285513,S
69,70,190.376267620769,2.682957185E-05,32.6073698635278,1.951996026E-05,281.36351805,29.04257909,280.18323575,16.60738376,190.376267620769,2.682957185E-05,32.6073698635278,1.951996026E-05,3.568140109116,0.234038080296,2.912614995852,0.156011496804,71.4809442626815,12.9225874681588,0,0.234038080296,0,0.156011496804,0,12.9225874681588,254.81326273,19.52867248,16.71844257,-0.30952984,4.02628211,-0.28026315,8.87245671550376,26.494088108136,0.7473090986514,S


==> anc/N4631_C_C.csv <==
Source,list,for,N4631p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999020000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,190.533375,DEC=,32.5415,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,190.646627095344,5.893101763E-05,32.5611572141661,6.193135134E-05,19.30186431,5.70669129,16.00763662,2.89836408,190.646627095344,5.893101763E-05,32.5611572141661,6.193135134E-05,2.954398204008,0.561316016052,2.656712829852,0.458413768728,142.251282852127,73.1215890243723,1.48350788406,0.561316016052,0.745207769448,0.458413768728,151.801586516225,73.1215890243723,13.02435825,2.76603021,2.78992502,0.0051338,0.28588445,0.00649327,5.84785014928571,168.333933937486,0.394625008106,S
1,1,190.633855147523,6.175326214E-05,32.5807225645723,2.871781209E-05,22.38544102,5.17942952,20.60017689,2.76511896,190.633855147523,6.175326214E-05,32.5807225645723,2.871781209E-05,3.233623724676,0.523506820212,2.1874935087,0.24344432424,89.833387494533,16.6804099215242,0,0.523506820212,0,0.24344432424,0,16.6804099215242,17.55169818,3.32876041,2.78992479,0.0051338,0.46499434,0.01070058,5.59970901962292,155.121737813219,0.412812978029,S
2,2,190.628287274749,5.922289078E-05,32.5419618528004,8.263989864E-05,290.99498865,24.39411779,36.79575008,2.78992502,190.627927724778,5.922289078E-05,32.5419614909847,8.263989864E-05,7.285430664396,0.788581607112,4.017149031528,0.3478382109,120.817797704087,10.0811638076984,6.807168464544,0.788581607112,3.137991190992,0.3478382109,121.066076476417,10.0811638076984,218.24734177,10.65104349,2.78992502,0.0051338,2.39898327,0.02161877,4.80074201793334,179.643743544945,0.618489861488,M
3,3,190.622083857234,4.127626335E-05,32.5472061709446,3.433919754E-05,120.31001033,11.33091838,40.67705385,2.95784904,190.622083857234,4.127626335E-05,32.5472061709446,3.433919754E-05,4.669374165444,0.35038710954,4.123205149644,0.29053504818,84.7107378566283,25.9702776184905,3.882616994232,0.35038710954,3.27088788696,0.29053504818,82.5310663804294,25.9702776184905,109.46260391,5.60313926,2.78992502,0.0051338,2.14137299,0.09428728,4.49980583672994,175.612541775057,0.681879580021,S
4,4,190.619923163408,1.399201836E-05,32.5448030173905,1.324837596E-05,169.55218236,8.10158686,91.51771596,3.03130689,190.619923163408,1.399201836E-05,32.5448030173905,1.324837596E-05,3.60725770872,0.122709196224,3.34320007554,0.107823120192,57.5968176686914,18.5746702418257,2.558094133104,0.122709196224,2.148254275176,0.107823120192,49.3049890683887,18.5746702418257,173.73854232,5.28823721,2.78992547,0.0051338,3.14006456,-0.16151367,4.38201988133761,177.384581270619,0.705623090267,S
5,5,190.618591570274,0.00012577697367,32.5457986300837,7.096680528E-05,35.99376094,9.77781587,14.75167996,2.95518207,190.618591570274,0.00012577697367,32.5457986300837,7.096680528E-05,4.792119411924,1.069373130516,3.314358108648,0.596050856532,84.7724956133252,27.9803492247764,4.0288649319,1.069373130516,2.164987969416,0.596050856532,83.9493924042568,27.9803492247764,24.61020635,3.40709541,2.78992525,0.0051338,0.69832578,-0.26103396,4.31787126322563,176.552613821957,0.720272362232,S
6,6,190.616839306181,1.813722524E-05,32.6089891275777,1.168561096E-05,73.93411307,5.50841874,63.6969562,2.85492398,190.616839306181,1.813722524E-05,32.6089891275777,1.168561096E-05,3.087789530688,0.15413334336,2.446921853208,0.098474305824,95.2630715028533,8.81042282878584,0,0.15413334336,0,0.098474305824,0,8.81042282878584,68.81938335,4.07688253,2.78992502,0.0051338,1.49259222,0.11890267,5.84859068731709,136.160091046114,0.287577331066,S
7,7,190.616325725131,0.00016221016483,32.5449794070525,6.888857247E-05,36.48877958,10.05986904,13.75217153,2.82454796,190.616325725131,0.00016221016483,32.5449794070525,6.888857247E-05,5.709202988724,1.400472225612,3.025198462356,0.52024773726,101.818198255176,19.4190567856629,5.079842233236,1.400472225612,1.706333900292,0.52024773726,101.78288421951,19.4190567856629,16.16609797,3.73934807,2.78992525,0.0051338,0.9387465,-0.02932375,4.20076715504881,177.129102701642,0.742169141769,S
8,8,190.608145032965,3.613180559E-05,32.5420032478317,2.346257822E-05,53.9768407,6.68015193,36.95645752,2.95490199,190.608145032965,3.613180559E-05,32.5420032478317,2.346257822E-05,3.478657121244,0.306822667032,2.73304472706,0.198096323076,85.6664540109355,15.3852614345925,2.316667120236,0.306822667032,1.083139982424,0.198096323076,83.494246196736,15.3852614345925,46.97486703,4.23557503,2.78992502,0.0051338,1.54210613,0.07667326,3.7819873364092,179.522443585757,0.819343209267,S
9,9,190.605686822289,0.00010918841397,32.5379000436667,5.71993202E-05,20.81177798,6.83008647,13.75070841,2.92644681,190.605686822289,0.00010918841397,32.5379000436667,5.71993202E-05,3.76774175682,0.927642744396,2.614834483992,0.481033921572,94.4568405652469,28.7957628599733,2.723836849452,0.927642744396,0.763872100632,0.481033921572,93.7570789976596,28.7957628599733,13.44099795,3.08183322,2.78992479,0.0051338,0.30867218,0.00738363,3.66398634312203,183.360181568873,0.835463225842,S
10,10,190.604312590949,5.420238378E-05,32.5508092847704,5.419277057E-05,20.8172671,5.57234458,17.72753898,2.87604541,190.604312590949,5.420238378E-05,32.5508092847704,5.419277057E-05,2.999167753932,0.524401127028,2.548682421984,0.383660816256,135.021454297757,43.9383192869749,1.543849090704,0.524401127028,0.277254078048,0.383660816256,141.188892824782,43.9383192869749,15.25576002,2.61905486,2.78992502,0.0051338,0.18372661,0.00605339,3.63106388823755,171.132124706754,0.843415081501,S
11,11,190.603828833441,2.78352988E-05,32.504582715115,2.44705367E-05,33.61522293,4.94004939,32.80681696,2.80299826,190.603828833441,2.78352988E-05,32.504582715115,2.44705367E-05,2.692401944616,0.239696566308,2.4772697649,0.203127558552,70.716506579753,43.3438607704546,0,0.239696566308,0,0.203127558552,0,43.3438607704546,29.68559571,3.24853797,2.78992525,0.0051338,0.41984893,-0.00164964,4.19649776223349,211.840003923967,0.62599414587,S
12,12,190.603334961993,4.242604458E-05,32.5371846620199,4.29032416E-05,37.94323128,6.72355902,25.87165505,2.97577129,190.603334961993,4.242604458E-05,32.5371846620199,4.29032416E-05,3.325860564336,0.40608694152,2.87043203646,0.311016161016,43.8075673393617,34.4511898785809,2.167501708728,0.40608694152,1.25388031266,0.311016161016,39.3733901556314,34.4511898785809,33.14525481,3.70390321,2.78992525,0.0051338,1.06682751,-0.07662771,3.54812825878523,184.165992954182,0.852855563164,S
13,13,190.601819921356,6.968672103E-05,32.5390079064667,0.00010015234617,29.04376616,7.33068825,16.90010886,2.8093362,190.601819921356,6.968672103E-05,32.5390079064667,0.00010015234617,4.644208504836,0.985636349568,2.40875658216,0.313629089688,32.4333439596964,14.4695275519773,3.907851567768,0.985636349568,0,0.313629089688,31.8297176132294,14.4695275519773,18.52936029,3.66811582,2.78992525,0.0051338,0.69698609,0.01237717,3.46522807077698,182.454689375201,0.832220435143,S
14,14,190.601588694222,0.00010474422257,32.5374776568934,3.303663736E-05,16.92069015,5.35302667,14.8078138,2.68738217,190.601588694222,0.00010474422257,32.5374776568934,3.303663736E-05,3.69185984136,0.889393485312,2.01475905678,0.27545543928,93.4664472912418,15.8134863360539,0,0.889393485312,0,0.27545543928,0,15.8134863360539,11.00892685,2.51630656,2.78992502,0.0051338,0.18195169,-0.07954719,3.45876449747748,183.982806054133,0.831317901611,S
15,15,190.599944842276,1.01643537E-05,32.5356767657348,1.044360567E-05,125.73672294,6.03290471,97.7642369,2.93194108,190.599944842276,1.01643537E-05,32.5356767657348,1.044360567E-05,3.0230246826,0.094203414468,2.769374020572,0.079929502416,40.2467455564055,14.5821094795433,1.677125560212,0.094203414468,0.982299411036,0.079929502416,33.2767071279489,14.5821094795433,218.89949663,8.39293073,2.78992547,0.0051338,4.0081427,8.51501045,3.38529855755791,185.906098778037,0.836233973503,S
16,17,190.600942715794,8.27245755E-05,32.5678764753013,6.367964088E-05,16.88269007,5.37997386,14.77455038,2.73913926,190.600942715794,8.27245755E-05,32.5678764753013,6.367964088E-05,3.522706536132,0.82960933428,2.111505143976,0.308173051836,125.166538040172,18.4938119577943,2.387513859588,0.82960933428,0,0.308173051836,126.610278864534,18.4938119577943,10.49663869,2.85982045,2.78992502,0.0051338,0.23863248,0.0054831,3.76577089738702,155.131061569438,0.782104790211,S
17,18,190.599405961448,5.561045417E-05,32.5470135437905,8.192360549E-05,49.42764601,9.46076044,21.1898509,2.95806329,190.599405961448,5.561045417E-05,32.5470135437905,8.192360549E-05,4.709650143492,0.737198659728,3.223996494192,0.401381907192,23.6058260217898,19.0195333635999,3.990487533444,0.737198659728,1.902766080924,0.401381907192,23.1534922694542,19.0195333635999,41.77774809,4.20431568,2.78992502,0.0051338,0.7791437,-0.20713048,3.35609557250649,174.325370082378,0.848790585995,S
18,19,190.59800244371,2.617556626E-05,32.5458957691313,1.595736488E-05,119.5687887,9.45870398,62.90943618,2.78992525,190.598236066492,2.617556626E-05,32.5456272100952,1.595736488E-05,3.93021082854,0.237503203416,2.503732181364,0.105504806628,156.587809935342,5.74660331327778,3.00292290684,0.237503203416,0,0.105504806628,158.205376242955,5.74660331327778,120.91396746,5.81116134,2.78992525,0.0051338,1.40209761,-1.55434577,3.2794070848952,175.369625330746,0.8573974967,M
19,20,190.59652262692,3.582983683E-05,32.5294874647555,7.70654152E-05,24.1199025,5.98446674,18.6745648,2.84314891,190.59652262692,3.582983683E-05,32.5294874647555,7.70654152E-05,3.583129227408,0.656466467256,2.346409226808,0.296860159224,173.730100821799,17.9820681786407,0,0.656466467256,0,0.296860159224,0,17.9820681786407,17.6449091,2.99500342,2.78992457,0.0051338,0.17445869,0.00552809,3.27453479864039,192.69840832738,0.840234398842,S
20,21,190.592320146991,1.57122724E-05,32.545826798059,2.198954955E-05,2347.96318549,39.24444863,260.76955113,2.78992525,190.591623972878,1.57122724E-05,32.5455475785381,2.198954955E-05,11.295273820464,0.193326534396,7.60412890188,0.122949367848,69.9456982761792,2.39606732208859,10.998172710756,0.193326534396,7.170476764212,0.122949367848,69.7374169931182,2.39606732208859,2269.16087977,17.05095649,2.78992525,0.0051338,2.38527991,0.0897211,2.99266243246866,175.007588952419,0.892584085464,M
21,22,190.592590259755,1.461921823E-05,32.4947632109583,1.761423399E-05,51.58359636,4.77781986,52.20461532,2.77162127,190.592590259755,1.461921823E-05,32.4947632109583,1.761423399E-05,2.717196412824,0.154623067236,2.367134680284,0.117251845632,156.564939522746,16.6811594986993,0,0.154623067236,0,0.117251845632,0,16.6811594986993,48.82625352,3.84372202,2.78992525,0.0051338,0.93625465,0.01860556,4.10353024395377,223.0912067568,0.57200294733,S
22,23,190.589210471944,7.41486831E-06,32.5517276605845,8.01303529E-06,525.93662857,19.5500024,198.74776851,2.78992547,190.589441465828,7.41486831E-06,32.5516623586912,8.01303529E-06,4.312390767264,0.069209830548,3.99348754398,0.061445722968,65.4435982427337,8.75324876915841,3.470056828956,0.069209830548,3.077810229168,0.061445722968,59.4490328295769,8.75324876915841,504.94463243,7.33623225,2.78992547,0.0051338,2.03563673,0.09240012,2.88990961894231,167.725135058602,0.893077790737,M
23,24,190.58521503049,5.27461796E-05,32.5297157331354,3.152627736E-05,26.57937175,5.52194272,22.80122395,2.84434417,190.58521503049,5.27461796E-05,32.5297157331354,3.152627736E-05,3.169223820324,0.450025690212,2.394278959464,0.262384590132,98.0164868509333,20.7144502803573,0,0.450025690212,0,0.262384590132,0,20.7144502803573,134.45256905,6.92936841,2.78992525,0.0051338,2.30079991,10.5950694,2.71589915795176,195.076270215865,0.876396775246,S
24,26,190.585185771557,6.400555245E-05,32.5464597147916,6.225472474E-05,14.98607804,5.04022622,14.28504676,2.79744463,190.585185771557,6.400555245E-05,32.5464597147916,6.225472474E-05,2.9135571615,0.634491822996,2.343817982988,0.412744277844,46.989244112778,40.4665556684116,1.448886757212,0.634491822996,0,0.412744277844,42.4835096383072,40.4665556684116,10.5675289,2.61905479,2.78992479,0.0051338,0.15336504,-0.0051703,2.63736522402193,173.50739007292,0.910910785198,S
25,27,190.582370692425,0.00012209791918,32.5436532818826,0.00016680954918,305.09288624,25.87921937,43.90535726,2.78992547,190.583690908741,0.00012209791918,32.5429487588242,0.00016680954918,9.287472798792,1.639217104956,4.374965439396,0.619692844248,123.140598048684,14.7503807021455,8.917997491764,1.639217104956,3.58278507612,0.619692844248,123.291832427229,14.7503807021455,209.11043428,12.3166312,2.78992547,0.0051338,2.77882532,-0.14517769,2.48154389839626,177.002475879198,0.915382087231,M
26,28,190.584281790879,2.518288385E-05,32.6051450706036,3.04603309E-05,18.51885721,3.67571381,24.71494689,2.5372088,190.584281790879,2.518288385E-05,32.6051450706036,3.04603309E-05,2.439034029612,0.28047475476,1.99976058954,0.183271587696,148.984928515634,22.6839007429027,0,0.28047475476,0,0.183271587696,0,22.6839007429027,14.62406145,2.95063085,2.78992479,0.0051338,0.33201886,0.0007714,4.60518885722339,123.96783952723,0.443777292967,S
27,29,190.583169849505,4.969267958E-05,32.5478906217256,2.267180602E-05,62.01930518,7.28342407,36.66227717,2.83347298,190.583169849505,4.969267958E-05,32.5478906217256,2.267180602E-05,4.505441290272,0.438009669864,2.444056369848,0.1501634142,106.977310232867,7.08109218418552,3.675708156708,0.438009669864,0,0.1501634142,107.125090140321,7.08109218418552,54.82556444,4.56532262,2.78992502,0.0051338,1.30859871,-0.06226018,2.5475611308481,171.330035617825,0.912375032902,S
28,30,190.58378493166,8.307013164E-05,32.4992330841382,4.83583194E-05,17.91897324,5.65521099,14.94182291,2.85456265,190.58378493166,8.307013164E-05,32.4992330841382,4.83583194E-05,3.241195782372,0.708796543536,2.408493520368,0.401976944892,82.1051433315228,30.2259114078366,0,0.708796543536,0,0.401976944892,0,30.2259114078366,11.85888734,2.51630645,2.78992479,0.0051338,0.17082218,0.00585078,3.59661057399024,224.825076361478,0.614514708519,S
29,31,190.581942512591,5.544929149E-05,32.5337525819254,9.981084207E-05,42.2028977,9.3898261,18.28629155,2.95977652,190.581942512591,5.544929149E-05,32.5337525819254,9.981084207E-05,4.681494110376,0.850004330724,3.20902602246,0.463023618444,173.49768986659,22.0800117016309,3.951714860784,0.850004330724,1.888846034868,0.463023618444,174.33141060623,22.0800117016309,30.22368779,3.97863035,2.78992525,0.0051338,1.23581242,0.02745226,2.50024861923127,190.701686703378,0.897125244141,S
30,32,190.580121318689,7.147035961E-05,32.5417668847796,5.961181519E-05,42.7374109,8.47781557,21.25336465,2.95933172,190.580121318689,7.147035961E-05,32.5417668847796,5.961181519E-05,4.410459714672,0.70100728848,2.967821192952,0.362018671416,54.0548744364888,18.0880011382362,3.60335770506,0.70100728848,1.498494473424,0.362018671416,52.6010349698164,18.0880011382362,33.57525023,4.20431641,2.78992547,0.0051338,1.33861511,-2.07421431,2.36448524678765,179.599396088595,0.915763676167,S
31,33,190.579311549154,0.00010879475819,32.5446631679025,0.00019376230712,79.84191292,17.70452086,12.89716346,2.48361057,190.579311549154,0.00010879475819,32.5446631679025,0.00019376230712,8.027457879852,1.652588152236,5.01995434752,0.904256749116,7.56428195924301,23.9940174730762,7.628554091196,1.652588152236,4.29123981294,0.904256749116,7.64270562016473,23.9940174730762,34.90228806,5.13638946,2.78992502,0.0051338,1.3317225,-1.04965056,2.33117399163974,175.317800989466,0.916860997677,S
32,34,190.575971220553,3.66729436E-05,32.5390710446785,4.705271259E-05,24.61434718,5.3030751,22.1622905,2.83600698,190.575971220553,3.66729436E-05,32.5390710446785,4.705271259E-05,2.977915901076,0.419800622976,2.42774075754,0.28200510036,24.9091419191006,28.0880949565056,0,0.419800622976,0,0.28200510036,0,28.0880949565056,20.45555227,2.95063099,2.78992502,0.0051338,0.34153328,0.00400178,2.15947453486965,183.858228143356,0.911454796791,S
33,35,190.57468261706,7.899257193E-05,32.5407141183595,5.611476181E-05,17.50337248,5.66913857,14.57889216,2.86916815,190.57468261706,7.899257193E-05,32.5407141183595,5.611476181E-05,3.165162560532,0.69737034636,2.469120273468,0.434047984452,69.1273367081908,36.4096439887889,1.84895237934,0.69737034636,0,0.434047984452,65.2100680055486,36.4096439887889,11.69787482,2.51630645,2.78992479,0.0051338,0.16056613,0.00511044,2.08988549710195,181.281732086829,0.912561535835,S
34,36,190.571729774723,4.517602169E-05,32.5348618612501,2.928366697E-05,42.31846983,6.59022236,29.43632769,2.94536727,190.571729774723,4.517602169E-05,32.5348618612501,2.928366697E-05,3.478625382888,0.386821094472,2.690169913116,0.242208220104,79.6243505648368,18.170989564635,2.325489053544,0.386821094472,0.948422515428,0.242208220104,77.0502001155294,18.170989564635,34.1879939,3.63197595,2.78992525,0.0051338,0.52037677,-0.00041622,1.98052265040042,191.591130313943,0.89598184824,S
35,37,190.570405175244,0.0001080626916,32.539491554784,4.848181073E-05,130.71085796,11.84237496,40.20400156,2.78992525,190.570647034615,0.0001080626916,32.5398939023801,4.848181073E-05,5.526089741088,0.917042186412,3.268401251256,0.408858296112,2.94428260398149,15.5896445101168,4.927533280308,0.917042186412,1.977140975904,0.408858296112,3.21721035111682,15.5896445101168,105.41647855,6.63767819,2.78992525,0.0051338,0.81455715,-0.01143046,1.87688436626304,183.671289759583,0.904893219471,M
36,38,190.562464959101,0.00010655782931,32.5455301635029,7.371184859E-05,54.9192334,10.36636833,18.14646634,2.78992525,190.562437023069,0.00010655782931,32.5456315803501,7.371184859E-05,4.239010488744,1.059628629924,2.101473556236,0.28925027604,147.102221631185,14.7870126308434,3.38355950688,1.059628629924,0,0.28925027604,148.266555458075,14.7870126308434,45.42179889,5.53206084,2.78992525,0.0051338,0.50215783,0.00885384,1.49107860388916,170.659240566953,0.88880521059,M
37,39,190.532179055751,2.43820483E-06,32.5416862757873,1.009293375E-05,53629.68281224,98.03940911,2153.31112066,2.78992547,190.51498648862,2.43820483E-06,32.5377381375108,1.009293375E-05,90.052136340012,0.0872598492,12.425673818808,0.011562571692,78.5740819288358,0.07686356595208,90.014957769492,0.0872598492,12.16805509944,0.011562571692,78.5725775777845,0.07686356595208,78700.71117708,79.85724129,2.78992547,0.0051338,30.52334432,33.77640678,0.061514802990277,10.468520586299,0.826492547989,M
38,40,190.5418188266,3.600701913E-05,32.5143207173199,3.327653293E-05,40.38098503,6.23680189,30.14566405,2.94123464,190.5418188266,3.600701913E-05,32.5143207173199,3.327653293E-05,3.187844446032,0.332075037168,2.735243270532,0.249957678708,126.741514143319,28.0743009220163,1.864608362028,0.332075037168,1.066161447,0.249957678708,131.695848067734,28.0743009220163,36.33467228,4.29741219,2.78992547,0.0051338,0.88082595,0.03394144,1.68577256746923,255.319646513877,0.7113301754,S
39,41,190.539351261874,1.034122772E-05,32.4931046178119,8.61941012E-06,103.63275174,5.22646175,94.97936274,2.84035524,190.539351261874,1.034122772E-05,32.4931046178119,8.61941012E-06,2.822296370364,0.089158098132,2.51655421896,0.0712418076,107.639576991885,11.1967727252363,1.086117303636,0.089158098132,0.297161151912,0.0712418076,109.850287513774,11.1967727252363,101.86215646,4.79090533,2.78992525,0.0051338,1.46852005,0.15403198,2.91942277191551,264.053670756281,0.504584789276,S
40,42,190.539283292277,5.443640666E-05,32.5124404079521,5.54789819E-05,23.09382664,5.70425175,19.01933812,2.84339336,190.539283292277,5.443640666E-05,32.5124404079521,5.54789819E-05,3.347081155764,0.585865064268,2.361431165004,0.301527567072,135.938395674425,20.6036232114725,2.141175972276,0.585865064268,0,0.301527567072,138.588172728138,20.6036232114725,18.95190002,3.3681558,2.78992502,0.0051338,0.42244329,0.00849628,1.76900851648293,260.271093484032,0.695180416107,S
41,43,190.538827497221,3.709738068E-05,32.5781326021892,2.884470585E-05,31.54690013,5.37243034,28.01530209,2.85433725,190.538827497221,3.709738068E-05,32.5781326021892,2.884470585E-05,2.918642478552,0.319146104268,2.511432706968,0.238414600512,104.84051625883,29.6366919144502,1.314716483484,0.319146104268,0.258542498052,0.238414600512,105.368963214224,29.6366919144502,27.59758824,3.59547272,2.78992525,0.0051338,0.65818978,0.01566291,2.21518376748407,97.1488858837643,0.637426733971,S
42,44,190.533531104951,0.00010056925923,32.5357344795825,6.992426228E-05,24.64144037,7.32751173,14.82370794,2.93082459,190.533531104951,0.00010056925923,32.5357344795825,6.992426228E-05,4.044496122972,0.93455703648,2.67538195098,0.452595631104,62.0844547488221,24.3720397391821,3.13274041974,0.93455703648,0.819214859556,0.452595631104,60.3734610521088,24.3720397391821,18.98531943,3.40709532,2.78992502,0.0051338,0.31623307,0.00710358,0.346021327924158,268.692378935127,0.820787847042,S
43,45,190.533245359062,3.758898958E-05,32.5520983614289,2.926793106E-05,19.76156953,4.24815988,22.68549784,2.67833959,190.533245359062,3.758898958E-05,32.5520983614289,2.926793106E-05,2.530422781884,0.318795232428,2.240892444852,0.247934484828,92.7031478920801,41.5534418244994,0,0.318795232428,0,0.247934484828,0,41.5534418244994,15.13251129,2.95063085,2.78992479,0.0051338,0.17171388,0.00117263,0.63593548827384,89.409271336188,0.808258712292,S
44,46,190.521862644967,3.844336401E-05,32.6096622005676,1.818949625E-05,41.71475557,5.58069574,35.1555009,2.80900863,190.521862644967,3.844336401E-05,32.6096622005676,1.818949625E-05,3.40463434068,0.327613177692,2.268648564624,0.15052058766,96.6003049137888,9.66322303973548,0,0.327613177692,0,0.15052058766,0,9.66322303973548,36.97869078,3.91175785,2.78992525,0.0051338,1.27841565,0.06039973,4.13094657251648,81.9028219030553,0.296615153551,S
45,47,190.518352244692,5.747757111E-05,32.5785207577999,4.28995758E-05,28.92560144,6.33772568,21.14488845,2.93919738,190.518352244692,5.747757111E-05,32.5785207577999,4.28995758E-05,3.310568022096,0.502384984992,2.689772559264,0.342474414048,109.435658640089,30.3469518855459,2.043727338816,0.502384984992,0.993715663104,0.342474414048,110.498318275586,30.3469518855459,23.04734657,3.08183367,2.78992502,0.0051338,0.40361621,0.00710778,2.34756673987708,71.12265709086,0.627716600895,S
46,48,190.517763251866,3.833560399E-05,32.5322071448791,4.185778631E-05,23.53160388,5.11679872,22.08716699,2.82720381,190.517763251866,3.833560399E-05,32.5322071448791,4.185778631E-05,2.7661966605,0.371348167608,2.507087273832,0.3059887266,31.3458193784893,55.374470748956,0,0.371348167608,0,0.3059887266,0,55.374470748956,19.86761223,2.99500387,2.78992502,0.0051338,0.41036938,-0.0060452,0.96668927693101,324.779506984875,0.839551508427,S
47,49,190.513363388193,4.286792477E-05,32.5425189006611,6.330690244E-05,25.90330915,6.18540877,19.49414335,2.92668549,190.513363388193,4.286792477E-05,32.5425189006611,6.330690244E-05,3.267005303088,0.53685050022,2.647538269488,0.363147051024,1.97915086256793,32.3663679677358,2.10122256816,0.53685050022,0.487035716112,0.363147051024,3.42507019317434,32.3663679677358,21.04755654,3.20767418,2.78992502,0.0051338,0.32299553,-0.3169952,1.01402855614734,3.46174276987387,0.860197305679,S
48,50,190.510575054564,7.077944526E-05,32.6214036674655,4.997290126E-05,11.34381988,3.92994607,14.24405831,2.47427282,190.510575054564,7.077944526E-05,32.6214036674655,4.997290126E-05,2.983352373216,0.699652126332,1.737650570112,0.223569484452,57.1152515940395,15.7656125375103,0,0.699652126332,0,0.223569484452,0,15.7656125375103,7.28634815,2.81331613,2.78992479,0.0051338,0.07206328,0.00532676,4.93085056008451,76.4867007729672,0.221869915724,S
49,51,190.510123206818,5.96057246E-05,32.4792443569402,3.505435106E-05,20.22113553,5.08619926,19.05530657,2.78695499,190.510123206818,5.96057246E-05,32.4792443569402,3.505435106E-05,3.031969056372,0.509411494512,2.278274715216,0.290061536508,81.1135329496019,23.6827677069667,0,0.509411494512,0,0.290061536508,0,23.6827677069667,15.36840821,3.20767358,2.78992457,0.0051338,0.45449872,0.00971423,3.91623206071732,287.488645485403,0.415054500103,S
50,52,190.507139779561,6.048834899E-05,32.4916517426728,7.292326833E-05,29.53842954,7.36323794,17.92336328,2.99103876,190.507139779561,6.048834899E-05,32.4916517426728,7.292326833E-05,3.666798710604,0.666453991896,2.925647472996,0.448274421576,149.662782911539,34.1508830428411,2.638050621948,0.666453991896,1.419530598648,0.448274421576,152.856155872078,34.1508830428411,19.35757912,3.28889398,2.78992502,0.0051338,0.74431352,0.01380415,3.27220267550047,293.938532385844,0.560772716999,S
51,53,190.505067949142,6.301614407E-05,32.616000749214,8.649315283E-05,20.57269699,6.07999847,15.54162965,2.82228359,190.505067949142,6.301614407E-05,32.616000749214,8.649315283E-05,3.751877207088,0.842115181752,2.296610975484,0.33742149498,147.519990942474,19.0231904967615,2.75012267238,0.842115181752,0,0.33742149498,149.312150287395,19.0231904967615,14.97291928,3.20767407,2.78992502,0.0051338,0.26278093,0.00624549,4.69356761762258,72.2540482923525,0.279022008181,S
52,54,190.503231878062,1.319234696E-05,32.4630464919356,1.342228424E-05,57.61832097,4.60586733,60.69106892,2.75214355,190.503231878062,1.319234696E-05,32.4630464919356,1.342228424E-05,2.520095308668,0.115889737968,2.452224739212,0.109654093044,144.094440158623,68.1718741403165,0,0.115889737968,0,0.109654093044,0,68.1718741403165,52.35485654,3.94533571,2.78992525,0.0051338,0.57734707,-0.04649977,4.94817095378002,287.962322623005,0.283481061459,S
53,55,190.500925889769,4.490867575E-05,32.5638771210406,2.786777995E-05,31.25972052,5.58919174,26.46751293,2.8596309,190.500925889769,4.490867575E-05,32.5638771210406,2.786777995E-05,3.144113561016,0.381222413676,2.445202265112,0.235411829388,86.1920173959882,19.7234570015401,0,0.381222413676,0,0.235411829388,0,19.7234570015401,27.07174212,3.3681559,2.78992525,0.0051338,0.65562722,0.01930838,2.12032462169353,39.2966545834041,0.797805249691,S
54,56,190.500276602731,5.209578973E-05,32.5306537257701,9.159732995E-05,41.31977111,8.83873598,19.37915058,2.95260281,190.500276602731,5.209578973E-05,32.5306537257701,9.159732995E-05,4.578548898492,0.79647009858,3.031351834536,0.404515633032,165.01270115859,19.233859408757,3.821586149628,0.79647009858,1.586581082136,0.404515633032,166.100359529135,19.233859408757,36.11446209,4.26660601,2.78992547,0.0051338,1.31377567,0.06647151,1.796254334155,338.767609281722,0.888395309448,S
55,57,190.496250812136,0.00024637037158,32.5354006581909,0.00011778029891,66.11400175,8.4602147,39.05932936,2.78992502,190.496764661392,0.00024637037158,32.5358612744656,0.00011778029891,8.386484109192,2.302443063108,2.046897594684,0.240429638052,25.0173463159854,10.1205333545758,8.00439932268,2.302443063108,0,0.240429638052,24.9226199595809,10.1205333545758,149.73299656,9.13064551,2.78992502,0.0051338,3.51234667,9.09717801,1.91313788411419,348.982018745137,0.906521916389,M
56,58,190.497044730646,5.063841588E-05,32.5462949261691,4.928744926E-05,19.97175424,5.13464965,18.62820411,2.79947612,190.497044730646,5.063841588E-05,32.5462949261691,4.928744926E-05,3.015592387956,0.514954461276,2.314267859196,0.306075801456,133.358995448429,26.0518189637394,1.567948612644,0.514954461276,0,0.306075801456,137.288029584317,26.0518189637394,15.11813654,3.2485378,2.78992502,0.0051338,0.17668597,0.00288207,1.85992568294501,8.90808003305716,0.897554039955,S
57,59,190.49526765865,3.904238556E-05,32.5385001638077,7.304508475E-05,13.52632949,4.42831818,14.85803719,2.65098962,190.49526765865,3.904238556E-05,32.5385001638077,7.304508475E-05,2.934199529748,0.636514077384,2.019621197664,0.296377153128,15.1412084683156,22.5754656720233,0,0.636514077384,0,0.296377153128,0,22.5754656720233,9.13221193,2.35378906,2.78992479,0.0051338,0.17981566,0.00593154,1.9358916877817,354.675449850621,0.910299241543,S
58,60,190.495108478816,8.301487072E-05,32.6063044967363,7.68389667E-05,23.23291218,7.23768729,14.47321848,3.00538479,190.495108478816,8.301487072E-05,32.6063044967363,7.68389667E-05,3.422598132888,0.742587984684,3.052979889588,0.606738937068,123.593714615976,78.7915097115103,2.2375339551,0.742587984684,1.731431229012,0.606738937068,128.747464226103,78.7915097115103,14.90729579,2.99500373,2.78992479,0.0051338,0.32288841,0.00606223,4.34306287172518,63.555083250816,0.351260840893,S
59,61,190.494933012669,5.034681532E-05,32.497304879204,9.14995963E-05,18.70357117,5.89607071,14.77679079,2.84851577,190.494933012669,5.034681532E-05,32.497304879204,9.14995963E-05,3.485795415228,0.797859245736,2.363652837936,0.383739325668,15.4710058070354,24.3311643836086,0,0.797859245736,0,0.383739325668,0,24.3311643836086,12.77041102,3.03872873,2.78992479,0.0051338,0.29133361,0.0066344,3.28848057299632,306.268296082269,0.650095701218,S
60,62,190.493017355447,2.355118142E-05,32.5375291548087,2.983240682E-05,23.49864818,4.13440839,27.75360985,2.65591899,190.493017355447,2.355118142E-05,32.5375291548087,2.983240682E-05,2.485710386388,0.253059368076,2.217246225804,0.199449394668,176.671498671624,35.6480311990076,0,0.253059368076,0,0.199449394668,0,35.6480311990076,19.84480125,3.28889398,2.78992502,0.0051338,0.63074361,-0.02645507,2.05519619191358,353.353814730778,0.913341283798,S
61,63,190.491070762732,4.274933939E-05,32.5387669717398,7.21932755E-05,103.94301644,13.23549304,25.4924902,2.78992502,190.491061169248,4.274933939E-05,32.5385239068672,7.21932755E-05,4.405903469532,0.619292402748,3.114438686424,0.349807268412,79.2972199657907,18.1901639337864,3.566009820456,0.619292402748,1.834350880788,0.349807268412,78.046219486439,18.1901639337864,80.58560232,6.45634126,2.78992502,0.0051338,2.25043004,0.06404476,2.14606021829124,355.629102797929,0.91562962532,M
62,64,190.489428561658,5.641638807E-05,32.4634246669233,3.84379738E-05,18.06767161,4.74708685,18.38932294,2.73121874,190.489428561658,5.641638807E-05,32.4634246669233,3.84379738E-05,2.938026464316,0.50761436238,2.176818466608,0.277923648132,66.3683391104383,22.9123199960351,0,0.50761436238,0,0.277923648132,0,22.9123199960351,14.07635432,2.95063085,2.78992479,0.0051338,0.24121567,0.00528756,5.18555037055266,295.405905934805,0.287576913834,S
63,65,190.485402232294,1.646829472E-05,32.5389906694374,1.275568607E-05,110.4057415,6.740151,75.05644474,2.97693127,190.485402232294,1.646829472E-05,32.5389906694374,1.275568607E-05,3.328706644956,0.140064155784,2.876532127632,0.107542315368,97.2089905623177,11.9370723765282,2.072969445132,0.140064155784,1.423754691552,0.107542315368,95.7617402326334,11.9370723765282,107.20460512,4.73551717,2.78992525,0.0051338,0.96355541,-0.06718713,2.43116886880044,356.462360553154,0.916215121746,S
64,66,190.482208834124,4.671862108E-05,32.5365137820414,3.290946405E-05,1030.60545756,31.03663157,132.57014715,2.78992525,190.48250966991,4.671862108E-05,32.5376416096242,3.290946405E-05,9.38670624522,0.396730485576,6.950704804956,0.278016870924,4.67914770917712,7.1753887717305,9.047563485948,0.396730485576,6.444664507116,0.278016870924,4.79399539454461,7.1753887717305,988.72983155,11.85827681,2.78992525,0.0051338,2.5063498,0.08176485,2.60529721351359,353.41979071403,0.912069439888,M
65,67,190.482080680613,4.339803065E-05,32.5293449835624,3.834710078E-05,26.69235609,5.39435053,23.54136817,2.835656,190.482080680613,4.339803065E-05,32.5293449835624,3.834710078E-05,3.087433206504,0.419279066928,2.390555035044,0.255409370496,52.7563961303723,21.5893062396176,1.75718975616,0.419279066928,0,0.255409370496,48.831300837873,21.5893062396176,21.60127419,3.1662831,2.78992502,0.0051338,0.83850165,0.0222001,2.69519591029263,344.314241511898,0.89703643322,S
66,68,190.480726277127,1.672728318E-05,32.6121339204752,1.669950203E-05,51.28382754,4.88393222,50.69115219,2.79779627,190.480726277127,1.672728318E-05,32.6121339204752,1.669950203E-05,2.589950584908,0.14426074404,2.542718155176,0.139062291516,46.2704968944049,122.593923200749,0,0.14426074404,0,0.139062291516,0,122.593923200749,45.91273012,4.29741219,2.78992547,0.0051338,1.08674942,0.0443812,5.00467951393743,57.8810363897279,0.309681415558,S
67,69,190.472750386059,4.168114194E-05,32.5370286538845,0.0001117468718,2560.26080436,54.67686384,263.46371684,2.7899257,190.476043222682,4.168114194E-05,32.5369635974932,0.0001117468718,26.743872217788,0.949019567616,10.33304166162,0.34874871264,93.6579230950849,3.21467121635661,26.616898961244,0.949019567616,10.025801391528,0.34874871264,93.649430379749,3.21467121635661,3980.70841345,28.93297304,2.7899257,0.0051338,4.0912646,9.67150208,3.07819007944534,355.016326950098,0.885763525963,M
68,70,190.477620203978,0.00010657693118,32.5609845613496,8.899100705E-05,31.34457021,8.9521457,14.53285048,2.97077309,190.477620203978,0.00010657693118,32.5609845613496,8.899100705E-05,4.490355995712,1.03007524572,3.12659684388,0.569535840432,125.168326268244,28.6203251230607,3.667883003892,1.03007524572,1.858787771256,0.569535840432,126.262924102369,28.6203251230607,18.20135531,3.3681558,2.78992502,0.0051338,0.46653321,0.0101629,3.05252081831773,22.5337820157585,0.822923243046,S
69,71,190.470036234699,3.815173499E-05,32.4548438817963,7.618621675E-05,789.08611883,15.05125968,329.81933785,2.78992547,190.471702289697,3.815173499E-05,32.4553532880722,7.618621675E-05,16.800371152344,0.718497588564,2.956523831928,0.074142845316,63.8298783573378,2.09695152362318,16.6037294691,0.718497588564,1.509705036,0.074142845316,63.7732840563129,2.09695152362318,1156.28957792,16.38822379,2.78992547,0.0051338,59.4070043,20.35447324,6.10793720952064,301.669396708759, ,M
70,72,190.471672327333,3.7278497E-05,32.5464715303554,3.26508696E-05,33.58089278,5.738127,27.67837369,2.90298159,190.471672327333,3.7278497E-05,32.5464715303554,3.26508696E-05,2.944082342376,0.32204147076,2.682519396732,0.26976676788,69.337298368472,47.9580913230348,1.448302700052,0.32204147076,0.857614694292,0.26976676788,58.3506129143251,47.9580913230348,30.93497126,3.80924852,2.78992525,0.0051338,1.24535825,0.07069729,3.13506537286218,5.47637201505631,0.8725938797,S
71,73,190.466356960538,0.00012527497346,32.5294229297841,5.208390522E-05,49.67444434,10.50186313,17.78531281,2.841368,190.466356960538,0.00012527497346,32.5294229297841,5.208390522E-05,5.699756339496,1.06428296916,3.189748291956,0.4360010598,94.0794454877416,16.0900584578305,5.070586756752,1.06428296916,1.980004458636,0.4360010598,93.8526739838846,16.0900584578305,35.85040559,3.94533582,2.78992525,0.0051338,1.10423866,0.01386203,3.466588855724,347.952456502395,0.829495310783,S
72,74,190.464895567722,7.811779117E-05,32.554253861027,5.133516486E-05,16.73558217,5.37793665,14.79334572,2.8221013,190.464895567722,7.811779117E-05,32.554253861027,5.133516486E-05,3.149605477116,0.691041378708,2.338080529572,0.387814419108,69.7680117017029,29.9012386934105,0,0.691041378708,0,0.387814419108,0,29.9012386934105,13.27755873,3.03872873,2.78992479,0.0051338,0.29252786,0.00666469,3.54698174315036,12.4774607541984,0.799537479877,S
73,75,190.464066325318,4.85775007E-05,32.5233254522383,5.910614238E-05,17.22132303,5.07828002,16.30005363,2.82128996,190.464066325318,4.85775007E-05,32.5233254522383,5.910614238E-05,2.761485465384,0.502596131004,2.49043917402,0.409936830012,7.71365186128542,71.412443572229,0,0.502596131004,0,0.409936830012,0,71.412443572229,12.29165867,2.81331621,2.78992502,0.0051338,0.24449125,0.00628073,3.67166700760542,342.741333779342,0.821461379528,S
74,76,190.462641309919,5.175678297E-05,32.5288736310568,3.716145757E-05,88.1627783,9.88963103,35.04813471,2.91037201,190.462641309919,5.175678297E-05,32.5288736310568,3.716145757E-05,5.128697742624,0.488103648408,3.192673243968,0.23132188134,119.800826464282,9.54734603702575,4.422595447224,0.488103648408,1.97658870948,0.23132188134,120.352641583513,9.54734603702575,75.02902798,5.65002898,2.78992547,0.0051338,3.43561305,0.33351267,3.65729427339045,348.064057969483,0.835561513901,S
75,77,190.461450666792,1.765793395E-05,32.531232178821,1.629797824E-05,46.09410711,4.65470545,48.00318537,2.75983152,190.461450666792,1.765793395E-05,32.531232178821,1.629797824E-05,2.55784853592,0.150523660404,2.443665453336,0.137257735248,104.774050686334,52.1029153618949,0,0.150523660404,0,0.137257735248,0,52.1029153618949,42.41563869,3.3681559,2.78992525,0.0051338,1.19869742,0.04645078,3.68994219305163,350.408284099194,0.833509743214,S
76,78,190.459942149909,0.00012856177141,32.5355591568258,7.359589542E-05,58.32469481,11.70289169,17.59108499,2.76342388,190.459942149909,0.00012856177141,32.5355591568258,7.359589542E-05,6.39773175834,1.17046391742,3.37345600086,0.455043385872,66.6443832692946,15.099578022077,5.859875540844,1.17046391742,2.223192709188,0.455043385872,66.1308103389649,15.099578022077,35.84577316,4.32799846,2.78992502,0.0051338,1.34815434,0.02638408,3.73142965349373,354.538122809589,0.829556703568,S
77,79,190.45321655342,2.56527681E-05,32.5345049023798,6.140020841E-05,2125.53246876,38.96760943,198.88776482,2.78992525,190.456068641108,2.56527681E-05,32.5339442070988,6.140020841E-05,25.79146248654,0.531037241928,9.77743492272,0.190324672596,102.209119538989,1.84199673144782,25.65948421368,0.531037241928,9.452946065976,0.190324672596,102.208161610924,1.84199673144782,3139.51485878,28.62126146,2.78992525,0.0051338,5.26808162,9.96438666,4.07624674323887,354.111693008878,0.766953408718,M
78,80,190.451118536198,8.355643321E-05,32.5375374522973,0.00019369550204,93.94659353,15.26357533,20.80654948,2.78992525,190.450380084591,8.355643321E-05,32.5376844363995,0.00019369550204,6.38208708912,1.767239560656,2.104244444052,0.273591163152,111.932059043035,11.8201844634857,5.826950552196,1.767239560656,0,0.273591163152,112.064416432859,11.8201844634857,65.63641735,6.69703268,2.78992525,0.0051338,1.54577117,-0.41215984,4.16742123226574,356.751602409464,0.749204933643,M
79,81,190.449410227553,2.722519241E-05,32.4995705481984,3.624608084E-05,37.81655357,5.74027111,31.07965755,2.88518274,190.449410227553,2.722519241E-05,32.4995705481984,3.624608084E-05,3.127784314464,0.319395353328,2.532271957236,0.213704048304,158.410573089087,19.8022463331396,1.839155191524,0.319395353328,0,0.213704048304,162.531406226063,19.8022463331396,34.91882908,4.01164852,2.78992525,0.0051338,0.97060604,0.04951442,4.9370106461808,329.387188033215,0.523908555508,S
80,82,190.440401779533,8.179625294E-05,32.5339319775519,8.148483282E-05,243.59378178,16.15798102,71.57861178,2.78992525,190.440847467654,8.179625294E-05,32.5333270054563,8.148483282E-05,12.717690637428,0.940651008192,4.598142185088,0.270503041212,135.079002796339,5.48363862053091,12.454042775328,0.940651008192,3.840433643448,0.270503041212,135.179832393962,5.48363862053091,666.26459574,17.92592638,2.78992525,0.0051338,3.44357045,11.47656894,4.72466614583409,354.509870863817,0.63541585207,M
81,83,190.434813612643,1.961517841E-05,32.532582470176,4.967037538E-05,160.43871643,11.97975383,53.04795719,2.78992525,190.434743973482,1.961517841E-05,32.5323967534842,4.967037538E-05,5.751614464056,0.422050163832,3.115712392236,0.163789436232,94.1782757690863,6.02870572557416,5.128773616908,0.422050163832,1.858482590688,0.163789436232,93.9646751967943,6.02870572557416,155.47801697,7.49631367,2.78992525,0.0051338,2.6348157,1.14339025,5.01412358807669,353.90087254931,0.573283135891,M
82,84,190.43441199317,0.00023878885392,32.5365433095301,0.0001107016556,105.54437756,21.31468885,12.12365949,2.20583513,190.43441199317,0.00023878885392,32.5365433095301,0.0001107016556,10.407898905552,2.031114155508,5.444772562008,0.923606781084,95.2210186318434,18.8708102506377,10.076926016772,2.031114155508,4.836839220108,0.923606781084,95.1655923704434,18.8708102506377,54.29988208,6.96733775,2.78992525,0.0051338,2.21075538,1.76598314,5.01452594882779,356.626523293193,0.574324548244,S
83,85,190.43168106474,6.40900927E-05,32.5157394265577,7.685607762E-05,17.828387,5.93886105,14.11483517,2.9209885,190.43168106474,6.40900927E-05,32.5157394265577,7.685607762E-05,3.0310683255,0.658805632704,2.712576650868,0.534476377476,165.267817913091,80.1294544606527,1.688419571256,0.658805632704,0.815001954192,0.534476377476,171.282114347303,80.1294544606527,12.38635717,2.76603021,2.78992502,0.0051338,0.29666975,0.00561976,5.37160472444544,343.304546546083,0.482850253582,S
84,86,190.430215292131,5.015169227E-05,32.5010858433165,7.228563386E-05,22.91838793,5.94577505,17.89271208,2.84237549,190.430215292131,5.015169227E-05,32.5010858433165,7.228563386E-05,3.555874944864,0.678257510364,2.344784827968,0.310216871196,28.7609739570045,18.9123094169263,2.52335755872,0.678257510364,0,0.310216871196,27.6902428202169,18.9123094169263,15.12316849,3.16628251,2.78992457,0.0051338,0.51238857,0.01175396,5.75481531471691,335.107253837647,0.381664216518,S
85,87,190.426642190524,5.196874083E-05,32.530451460663,8.282576164E-05,16.89562681,5.53912838,14.43555043,2.84277458,190.426642190524,5.196874083E-05,32.530451460663,8.282576164E-05,3.195614859912,0.720306409716,2.384119636056,0.410188375188,164.191188188616,31.3839889875105,0,0.720306409716,0,0.410188375188,0,31.3839889875105,11.1308044,2.81331626,2.78992502,0.0051338,0.3770723,0.00729079,5.43943669177546,353.028579300934,0.481299906969,S
86,88,190.42572124092,5.055558721E-05,32.5249478546145,3.039584494E-05,11.82323191,3.55437733,16.34374997,2.49668382,190.42572124092,5.055558721E-05,32.5249478546145,3.039584494E-05,2.44720553652,0.429762611592,1.924223827212,0.25569431802,84.643540934334,28.1477271152946,0,0.429762611592,0,0.25569431802,0,28.1477271152946,8.42072328,2.40917991,2.78992479,0.0051338,0.20877735,0.00269358,5.53546029675936,349.693431075899,0.459580987692,S
87,89,190.424606466182,5.298999738E-05,32.530118582982,4.697911534E-05,20.81563882,5.39991573,18.39664413,2.86714761,190.424606466182,5.298999738E-05,32.530118582982,4.697911534E-05,2.799577085508,0.449228604492,2.630875181868,0.398243010924,90.9081829521508,104.877110362255,1.0494674469,0.449228604492,0.792019344888,0.398243010924,76.4791828256221,104.877110362255,16.59660241,2.81331613,2.78992479,0.0051338,0.34648195,-0.01651936,5.54409161181577,352.95396337379,0.460034281015,S
88,90,190.42430749143,0.00011246405915,32.5338055495284,4.557957984E-05,22.09912022,6.32118062,15.59420202,2.74760826,190.42430749143,0.00011246405915,32.5338055495284,4.557957984E-05,4.241006230284,0.98695021068,2.175126173352,0.29016259974,74.2482057998227,14.608789775436,0,0.98695021068,0,0.29016259974,0,14.608789775436,14.6847033,3.08183322,2.78992479,0.0051338,0.46132999,0.00586259,5.53616715608914,355.245820114683,0.462227553129,S
89,91,190.418926970631,0.00010769007088,32.5306765874917,0.00017934420838,473.78474029,43.84186811,29.0096085,2.78992525,190.417440670003,0.00010769007088,32.5309159583596,0.00017934420838,10.75802498262,1.563416139816,6.337101094488,0.837061397136,105.956560789998,16.3902169520417,10.437711496128,1.563416139816,5.823887806512,0.837061397136,105.976902492219,16.3902169520417,330.10762767,13.87776095,2.78992525,0.0051338,2.03578406,0.623446,5.82545401991077,353.630308061128,0.403519392014,M


==> anc/N4666_B_L.csv <==
Source,list,for,N4666_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz, ,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,191.285791666667,DEC=,-0.461888888888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,191.420927867912,6.455017046E-05,-0.46251456797902,4.833754757E-05,126.36722179,27.47830334,120.69500283,15.32735263,191.420927867912,6.455017046E-05,-0.46251456797902,4.833754757E-05,4.018607941896,0.550254545316,3.444439153392,0.40568246496,98.9388312878397,35.9660947597505,0,0.550254545316,0,0.40568246496,0,35.9660947597505,105.83040636,14.85027834,15.22597722,-0.63641738,3.11748886,-0.57886155,8.10799516308278,180.265830530551,0.785283394313529,S
1,1,191.415546624057,6.048248768E-05,-0.54937615896016,7.918245635E-05,57.52208269,19.74083805,73.10079931,13.27879589,191.415546624057,6.048248768E-05,-0.54937615896016,7.918245635E-05,3.445049934648,0.673682917392,3.019717906812,0.509541427692,7.44247423460488,59.0134760613898,0,0.673682917392,0,0.509541427692,0,59.0134760613898,32.13599315,9.59696113,14.2968338,-4.22104586,0.60651354,-4.22036646,9.3893878924679,213.991408268079,0.720566416030882,S
2,2,191.399248002717,5.534975725E-05,-0.49447338116208,5.7438413E-05,123.68846347,27.13493083,118.90884649,15.24470624,191.399248002717,5.534975725E-05,-0.49447338116208,5.7438413E-05,3.852924270804,0.51283543068,3.569219657964,0.440753241852,142.128769579778,70.5393975786305,1.641780687816,0.51283543068,0,0.440753241852,135.528603070226,70.5393975786305,99.81236785,15.25175217,15.11620758,-1.40365614,2.90747971,-1.35926575,7.08233666631467,196.024985177449,0.832736401811983,S
3,3,191.394779960557,0.00014679195421,-0.3947024445046,5.968430999E-05,462.15470629,38.81260794,271.17191572,14.69248491,191.395254060223,0.00014679195421,-0.39423744100435,5.968430999E-05,8.20462274406,1.328596501104,2.778479574696,0.19844605908,20.7490026480585,6.53694212941022,7.28852478804,1.328596501104,0,0.19844605908,20.0346608863833,6.53694212941022,434.86239036,29.28166151,14.69248491,-0.65858109,4.98700956,-0.47111905,7.68182823986869,148.347712516541,0.805524863600023,M
4,4,191.389696087469,8.515010788E-05,-0.4343533818165,7.54897257E-05,103.43593559,29.5713074,88.89699053,15.40495686,191.389696087469,8.515010788E-05,-0.4343533818165,7.54897257E-05,4.047007779,0.721930968288,3.801009128184,0.639858781908,91.8810791113102,115.719252222811,1.95911209728,0.721930968288,0.66514814208,0.639858781908,112.931446527773,115.719252222811,78.98646781,15.16376846,14.9073112,0.96052838,3.05152025,1.00456361,6.44928057606254,165.157318827499,0.859716311733857,S
5,5,191.388517714381,0.00010188921141,-0.5316732316402,8.888803224E-05,386.88327816,71.83237667,100.58755829,15.52476897,191.388756511887,0.00010188921141,-0.53208569086629,8.888803224E-05,5.325615640044,1.048744450476,3.416822600472,0.46261822392,140.803185471904,18.6460036943293,4.023374996304,1.048744450476,0,0.46261822392,139.44618842296,18.6460036943293,292.83101798,25.91763454,15.52476897,0.698169,5.96586324,0.79731217,7.45104843490235,214.190674155002,0.816181657836045,M
6,6,191.386105340406,9.008633897E-05,-0.53328810983108,9.532093658E-05,108.20183789,33.2833767,87.01962586,16.52574709,191.386105340406,9.008633897E-05,-0.53328810983108,9.532093658E-05,4.378342290516,0.89046569268,3.754538111916,0.665789308812,140.75237424308,54.2916066556525,2.648145869208,0.89046569268,0,0.665789308812,137.251925774729,54.2916066556525,75.88200912,15.33096918,15.85855534,0.62371481,0.81725176,0.52658788,7.38753801696012,215.443172687314,0.819075221345977,S
7,7,191.385648720763,2.004466591E-05,-0.53662129494874,2.360672758E-05,308.39281124,27.45891558,314.22552405,16.0234401,191.385648720763,2.004466591E-05,-0.53662129494874,2.360672758E-05,3.792077983404,0.203667529176,3.421640321064,0.16566029262,18.6213315025612,21.1098876431654,0,0.203667529176,0,0.16566029262,0,21.1098876431654,296.55832366,18.9858328,16.13164386,0.16716889,3.31959359,0.26397552,7.48332673071533,216.812425778246,0.814704489054268,S
8,8,191.385465343847,7.759093171E-05,-0.45305855993801,7.564343765E-05,162.01180597,35.81101227,108.40822133,15.64854281,191.385465343847,7.759093171E-05,-0.45305855993801,7.564343765E-05,4.7283398748,0.717213388068,4.178536686972,0.573994703088,48.3288894445932,50.8158260304879,2.829901095864,0.717213388068,2.294260520148,0.573994703088,55.7512296000211,50.8158260304879,121.42929377,16.36239,14.6252778,-2.12722557,2.91382139,-2.07907601,6.00365386827409,174.937486373849,0.877536392320064,S
9,9,191.381816849838,8.777288755E-05,-0.53231640898962,7.294483428E-05,94.79077803,29.05836435,89.00386574,16.05630751,191.381816849838,8.777288755E-05,-0.53231640898962,7.294483428E-05,3.954355571592,0.750530994336,3.560657798196,0.610535522988,77.0013875431307,73.4306454533541,0,0.750530994336,0,0.610535522988,0,73.4306454533541,69.26041978,14.33288784,15.84979691,0.89579692,0.94661874,0.89854927,7.14483268925237,216.258786890236,0.829972431419643,S
10,10,191.380890974751,9.729411594E-05,-0.53422731556494,7.792712861E-05,78.37620797,26.81234952,80.39276479,15.53829029,191.380890974751,9.729411594E-05,-0.53422731556494,7.792712861E-05,4.123699193232,0.917091714924,3.12556869594,0.525019928148,122.223261661149,31.9862701121082,0,0.917091714924,0,0.525019928148,0,31.9862701121082,54.13764153,13.1235442,15.86526196,0.64521151,0.61531932,0.64390372,7.16894346950578,217.260316095798,0.828901444612293,S
11,11,191.370499748094,5.935373234E-05,-0.56801981735278,8.078097666E-05,152.40589286,33.27996492,112.17094112,15.53215479,191.370499748094,5.935373234E-05,-0.56801981735278,8.078097666E-05,4.608741301956,0.685186627176,3.897517590936,0.502648313076,177.201300415979,36.6880793682453,2.844017933904,0.685186627176,1.340620950924,0.502648313076,166.27321786747,36.6880793682453,118.21845366,14.72626245,14.71651285,0.65577058,1.92836455,0.65704899,8.14733974810997,231.406487618176,0.783379463655979,S
12,12,191.369207174764,7.73137018E-05,-0.59286616025034,7.685579577E-05,64.36739072,21.77435667,75.3602376,13.7790696,191.369207174764,7.73137018E-05,-0.59286616025034,7.685579577E-05,3.796095402216,0.7916078016,2.974650326064,0.476890030512,45.3633082023367,33.6567881057987,0,0.7916078016,0,0.476890030512,0,33.6567881057987,46.61686138,10.96763323,14.56000336,2.46679247,0.52508182,2.4688145,9.3169394268913,237.509631608875,0.724360972103535,S
13,13,191.3676800286,5.099447518E-05,-0.58419882669205,5.445182235E-05,90.96760191,22.08919066,106.50600284,14.1417122,191.3676800286,5.099447518E-05,-0.58419882669205,5.445182235E-05,3.43830393828,0.467969156352,3.28410948978,0.425402932716,23.2264988524422,119.71221435712,0,0.467969156352,0,0.425402932716,0,119.71221435712,80.1446491,14.16479985,14.78485683,2.92089089,0.70503125,2.91505944,8.83139332492971,236.198558254893,0.749398835731781,S
14,14,191.362548136801,6.228776747E-05,-0.51849960480043,5.644176584E-05,173.50167113,33.97949003,135.88188441,16.60376017,191.362548136801,6.228776747E-05,-0.51849960480043,5.644176584E-05,4.242613549572,0.53323995924,3.978845059068,0.472669519176,107.52234481666,79.8963913586516,2.39519865816,0.53323995924,1.244429749224,0.472669519176,119.046722086657,79.8963913586516,138.26808555,16.2082313,15.80714161,-0.77460777,3.08003109,-0.72820887,5.72234477735488,216.411462430396,0.888257565156103,S
15,15,191.36166240253,2.737444217E-05,-0.44919586354902,2.399822362E-05,225.29676304,23.94697054,234.78906987,14.17355342,191.36166240253,2.737444217E-05,-0.44919586354902,2.399822362E-05,3.784027149576,0.242989901352,3.352517269596,0.190256184108,61.531443544713,21.3807801146522,0,0.242989901352,0,0.190256184108,0,21.3807801146522,202.29326288,14.49330899,14.36450475,-0.96988708,2.64682353,-0.9986552,4.61536815429556,170.502492359258,0.926202811188063,S
16,16,191.357142960254,5.513365198E-05,-0.38528438736157,7.181106049E-05,138.78008317,29.76065287,124.10484769,15.64964117,191.357142960254,5.513365198E-05,-0.38528438736157,7.181106049E-05,4.599523702296,0.686989222416,3.214208612844,0.34219075698,32.3053270368573,16.859203318465,2.59917572052,0.686989222416,0,0.34219075698,30.3159113628826,16.859203318465,112.22700857,16.51986913,15.62273974,-0.72374587,2.70886176,-0.6826354,6.28110817259779,132.966041673915,0.86655911340275,S
17,17,191.35564476442,7.506380917E-05,-0.58953619776664,7.73839054E-05,153.5304592,32.90654043,108.09656531,14.76483038,191.35564476442,7.506380917E-05,-0.58953619776664,7.73839054E-05,5.120748080388,0.803130300252,3.666894736824,0.436193286912,43.3972619886238,19.782393636624,3.433068745092,0.803130300252,1.15618691988,0.436193286912,44.2429456507435,19.782393636624,130.32876219,15.79865366,14.12139045,3.26066925,2.76433025,3.26973782,8.73054182440821,241.312298385152,0.754508333888544,S
18,18,191.353964033073,3.509373286E-05,-0.45515974039377,5.901767768E-05,96.03651437,20.66202196,116.47355299,13.29993236,191.353964033073,3.509373286E-05,-0.45515974039377,5.901767768E-05,3.818924646552,0.511461346932,2.85440823684,0.277900017444,14.3196774619902,17.8741742715502,0,0.511461346932,0,0.277900017444,0,17.8741742715502,69.27298599,13.17146662,14.27700317,-2.08249685,1.65397012,-2.09487644,4.110089928542,174.362811325568,0.941136002401905,S
19,19,191.34767875295,9.368142081E-05,-0.50249115119807,7.770933297E-05,108.55810454,30.82633323,89.01271552,15.45561122,191.34767875295,9.368142081E-05,-0.50249115119807,7.770933297E-05,4.499388930456,0.8656515828,3.583478702592,0.561543629184,58.4763384341189,34.7215752046984,2.47652258508,0.8656515828,0.638182108152,0.561543629184,65.7479857717902,34.7215752046984,74.81737883,13.80074916,14.95910419,-0.72066052,1.74132435,-0.70434641,4.44092574249287,213.268867661804,0.931533594407643,S
20,20,191.346990385742,5.609526764E-05,-0.45739945749489,5.82640042E-05,131.09801146,27.39361558,118.28857086,14.71891914,191.346990385742,5.609526764E-05,-0.45739945749489,5.82640042E-05,4.100087756664,0.544550664564,3.573618728832,0.416609668836,139.166520105175,39.3062503844626,2.161650654864,0.544550664564,0,0.416609668836,135.668578334988,39.3062503844626,101.48126395,15.25299609,14.42466601,-2.5162517,2.78269226,-2.45856245,3.68167215255323,175.804508131122,0.952560180086661,S
21,21,191.342627707426,4.679479568E-05,-0.50948891033174,6.474171252E-05,115.73041971,26.13411965,117.35239741,15.16099172,191.342627707426,4.679479568E-05,-0.50948891033174,6.474171252E-05,3.916576102248,0.549151589664,3.328872451236,0.39626231112,2.7946460958352,34.7461286459185,0,0.549151589664,0,0.39626231112,0,34.7461286459185,97.79871323,14.64865799,15.2898956,0.83745192,0.87458,0.83430177,4.44804619592284,219.947328643617,0.931319586844929,S
22,22,191.339299462949,1.391472721E-05,-0.33998146705912,1.44863456E-05,420.9014655,25.68497684,453.41101941,15.57740551,191.339299462949,1.391472721E-05,-0.33998146705912,1.44863456E-05,3.53853805536,0.122840855568,3.46827454308,0.1179235692,4.90756427481838,70.0729374352114,0,0.122840855568,0,0.1179235692,0,70.0729374352114,396.40828133,17.77456623,15.88753003,0.35279726,3.80516417,0.1027154,7.98797251798352,113.697382772501,0.791055406861658,S
23,23,191.333531779021,7.567821874E-05,-0.45622447904974,6.183654105E-05,123.74553418,29.17660574,103.08446801,14.8401254,191.333531779021,7.567821874E-05,-0.45622447904974,6.183654105E-05,4.302246928212,0.664211044476,3.68883236628,0.495184262652,112.865269241238,41.0717583512648,2.505533487336,0.664211044476,0,0.495184262652,118.224388374825,41.0717583512648,96.15194205,13.8526292,14.32934096,-0.71527626,2.34748381,-0.68822402,2.88440760501277,173.233412600051,0.970680903880786,S
24,24,191.333045059549,0.0001334589814,-0.50387890357132,0.00010056290499,105.54868858,34.65002924,75.92535967,15.70623435,191.333045059549,0.0001334589814,-0.50387890357132,0.00010056290499,5.223545544024,1.27534151808,3.518427947688,0.616677324732,58.1775973651139,25.9960486102032,3.621242538396,1.27534151808,0.077409051552,0.616677324732,61.2836522162342,25.9960486102032,71.53298329,14.81000867,15.18468889,3.32123409,2.24963014,3.33622506,3.79278114188318,221.625939156022,0.949708516354178,S
25,25,191.318404598179,5.125230003E-05,-0.54191138319027,4.629119937E-05,131.94442533,25.73473846,130.59290323,14.74900158,191.318404598179,5.125230003E-05,-0.54191138319027,4.629119937E-05,3.7559624706,0.435877711308,3.556301052024,0.390877967052,79.5961585111086,86.0541073142582,0,0.435877711308,0,0.390877967052,0,86.0541073142582,110.81718456,14.35640648,14.71961059,1.49517768,1.26904047,1.47594562,5.18475033132098,247.827701484421,0.907553935876121,S
26,26,191.317718981161,6.42675721E-05,-0.40452756197268,9.382965158E-05,66.85556723,23.33749474,75.44788808,14.49489202,191.317718981161,6.42675721E-05,-0.40452756197268,9.382965158E-05,3.7575756864,0.796993015932,3.117674979468,0.54252512082,4.90704081546392,45.2521404176142,0,0.796993015932,0,0.54252512082,0,45.2521404176142,41.82014994,10.66911124,15.07841262,-0.54756265,1.06730818,-0.54311437,3.93886033842133,119.099738681127,0.945840415851886,S
27,27,191.289437365686,0.00017731222146,-0.45887083115182,0.00016226175041,32165.93767348,1222.6933991,3027.16803636,75.32470045,191.286103178664,0.00017731222146,-0.4620402883015,0.00016226175041,54.134997133644,2.008705567284,10.304709761916,0.341561163132,42.3106335871502,2.78675451355567,54.001431632268,2.008705567284,9.699741402948,0.341561163132,42.3128641616458,2.78675451355567,236488.39813528,2015.31351464,75.32470045,35.4407639,481.51882947,535.10832367,0.28396508966772,140.379765998833,0.9997127537132,M
28,28,191.301052907994,6.281647884E-05,-0.57370263115979,5.201179501E-05,95.81505834,24.06992277,105.78629046,14.81308577,191.301052907994,6.281647884E-05,-0.57370263115979,5.201179501E-05,3.62358814338,0.532545931044,3.304564187256,0.440887970592,88.9481576992187,64.2214186836856,0,0.532545931044,0,0.440887970592,0,64.2214186836856,66.67328928,13.20383828,15.23638548,-5.59220325,2.00204727,-5.57480234,6.77102043045809,262.228216206198,0.846240005554125,S
29,29,191.297700776912,3.635621241E-05,-0.38547240400119,3.791915932E-05,214.66600487,30.8045457,212.66437486,17.54275664,191.297700776912,3.635621241E-05,-0.38547240400119,3.791915932E-05,4.064315990616,0.372823841988,3.283441318548,0.24356744316,41.9946597025067,17.3047069928457,1.44117315774,0.372823841988,0,0.24356744316,43.629467147321,17.3047069928457,163.7895729,19.616219,17.65173693,-8.72105102,4.90384991,-8.67307153,4.64033122304699,98.8578000247693,0.925425058295719,S
30,30,191.287946528507,1.172851186E-05,-0.54936622283903,1.456344422E-05,4403.58650792,115.01837704,1690.24217126,21.35878094,191.288427261269,1.172851186E-05,-0.54942366489165,1.456344422E-05,7.656823957932,0.138641007996,5.173941290292,0.076854272868,56.861087225985,2.21499504965165,6.663305117952,0.138641007996,3.801525855408,0.076854272868,58.1343938203813,2.21499504965165,4432.50969913,52.64281969,21.35878094,7.79754282,8.96604706,7.82336156,5.25023211659016,268.588961333048,0.905289486585406,M
31,31,191.287354540381,6.282971483E-05,-0.59399167158795,0.00010881300738,79.96362071,26.65468822,78.93662302,15.05869582,191.287354540381,6.282971483E-05,-0.59399167158795,0.00010881300738,4.216780735668,0.926069170932,3.176009862264,0.526304484216,173.83399800124,31.0308590426408,0,0.926069170932,0,0.526304484216,0,31.0308590426408,47.63062458,12.29311281,15.23763513,-5.04135505,0.50477428,-5.04169566,7.92672159381414,269.322215957372,0.793979806915215,S
32,32,191.282249933899,3.283533594E-05,-0.55298027938121,5.469375792E-05,1154.64559127,82.89593606,440.67103173,22.14460073,191.282120296846,3.283533594E-05,-0.55326792709499,5.469375792E-05,6.839144573292,0.508420562904,3.75007943574,0.18430940574,63.8815808443996,5.69452063302128,5.722504116444,0.508420562904,1.242799625268,0.18430940574,65.4995280192686,5.69452063302128,1097.62136283,40.95970134,22.14460073,0.40281941,8.55430608,0.8718182,5.46961273776127,272.226498251748,0.897527786489418,M
33,33,191.280029599283,7.902752852E-05,-0.46091215417716,8.070497787E-05,1891.57331676,471.25250479,1410.36398887,222.00708466,191.280029599283,7.902752852E-05,-0.46091215417716,8.070497787E-05,4.557995733672,0.767732490756,3.890145595356,0.572270153796,42.8920047961206,43.8915553232419,2.517912780588,0.767732490756,1.738768783356,0.572270153796,45.2024375039913,43.8915553232419,1724.36899695,205.41605778,210.61291045,128.34022345,6.86736439,128.35056987,0.350644836667529,9.6211042698329,0.999562039064278,S
34,34,191.276987479799,5.805054858E-05,-0.45469510390921,9.340034799E-05,37.92751937,15.63370211,59.78599138,11.6290007,191.276987479799,5.805054858E-05,-0.45469510390921,9.340034799E-05,3.494977705188,0.855248164884,2.399708014236,0.371019369636,155.19378719555,23.7019555576463,0,0.855248164884,0,0.371019369636,0,23.7019555576463,228.35979867,37.23972391,13.88531837,-14.72762779,10.54756194,30.93350097,0.68215353454976,39.2526682376245,0.998343199518506,S
35,35,191.27367660493,7.779008375E-05,-0.52875757684594,7.550264239E-05,124.83504486,35.91788919,115.13397743,19.61912099,191.27367660493,7.779008375E-05,-0.52875757684594,7.550264239E-05,3.954222387036,0.702498292668,3.625100305344,0.592499407032,50.0949081276694,83.0116699877452,1.249644618432,0.702498292668,0.818682341616,0.592499407032,85.3241014821141,83.0116699877452,74.17323845,15.14801308,19.27714948,-8.98945291,2.24390487,-8.96900201,4.07743382474012,280.268848268723,0.942047301843847,S
36,36,191.273285478634,7.675935548E-05,-0.56775867544801,6.52056217E-05,156.41652013,35.11239957,117.89924461,16.67172318,191.273285478634,7.675935548E-05,-0.56775867544801,6.52056217E-05,4.514679137988,0.680992442136,3.885019994304,0.515011340376,63.2135378011999,41.3946260959935,2.54986386534,0.680992442136,1.558364693148,0.515011340376,75.7369552810037,41.3946260959935,109.1588963,19.1878485,15.83335506,-4.36013897,2.58832551,-4.32706656,6.39635002061351,276.736691334548,0.861885159007791,S
37,37,191.268392769561,0.00018228761544,-0.48088841623349,0.00013896153176,7456.43854536,503.74380639,276.03153457,17.99325062,191.268392769561,0.00018228761544,-0.48088841623349,0.00013896153176,25.984951910064,1.735212343968,13.743541849176,0.874520141364,58.2219156019854,7.15859696789331,25.71010222284,1.735212343968,13.28713488486,0.874520141364,58.3059566334138,7.15859696789331,6164.08238745,183.28842076,35.29412061,12.25698179,29.19837243,12.24188873,1.54572293816977,312.480988313187,0.991514533671841,S
38,38,191.270060746588,4.285863529E-05,-0.323402527375,4.815985986E-05,217.27108196,32.61251729,173.87623124,16.12894693,191.270060746588,4.285863529E-05,-0.323402527375,4.815985986E-05,4.420031419476,0.441753236172,3.737536447968,0.321782663772,33.8783714814754,24.4799676677594,2.26462937202,0.441753236172,1.353466974708,0.321782663772,29.789360027027,24.4799676677594,149.3355934,14.27928339,15.47780448,-0.25908221,5.26930444,-0.01114927,8.36261446841924,83.5195404074699,0.772861444688981,S
39,39,191.258141610704,4.186587573E-05,-0.47157182386943,2.498707168E-05,551.24116096,45.94797304,343.98492036,18.79397214,191.258141610704,4.186587573E-05,-0.47157182386943,2.498707168E-05,5.792190065244,0.377927408952,3.657693294432,0.167340109572,67.4643686009749,6.16609285272001,4.434362677332,0.377927408952,0.848088630792,0.167340109572,70.406063192937,6.16609285272001,509.99334146,28.58802371,18.06868386,3.34925858,15.00695362,3.51498784,1.75773795864275,340.699252142727,0.989037176626763,S
40,40,191.258341317477,8.226772398E-05,-0.51408523608726,0.00010266968989,83.64608835,28.22342219,74.6899917,15.06157268,191.258341317477,8.226772398E-05,-0.51408523608726,0.00010266968989,4.110148278612,0.882042220044,3.6022492926,0.682586511624,14.8360843701017,66.2172915204933,1.776592895976,0.882042220044,0.409716077544,0.682586511624,176.432081446771,66.2172915204933,49.93257917,11.41281317,14.72412441,-2.71321505,0.61318377,-2.71342356,3.53843641106786,297.739159902792,0.956120103791041,S
41,41,191.256154539519,4.349622565E-05,-0.40340251865404,5.789892406E-05,130.69689833,27.54521491,137.86969437,16.38645411,191.256154539519,4.349622565E-05,-0.40340251865404,5.789892406E-05,3.866020693632,0.502968558348,3.241756405332,0.351994649076,17.8013118279816,29.6362818061439,0,0.502968558348,0,0.351994649076,0,29.6362818061439,124.55819321,15.86527547,16.71239806,10.16836632,1.87567673,10.16418264,3.9339894181595,63.1275884459383,0.945971560264599,S
42,42,191.248810852063,9.508189919E-05,-0.48677729668654,9.552402917E-05,112.03210297,35.18161304,87.62972878,17.17882753,191.248810852063,9.508189919E-05,-0.48677729668654,9.552402917E-05,4.220700628104,0.846734008356,4.004556288264,0.767142515268,43.6490668770121,155.537018952128,1.993328056476,0.846734008356,1.825394398992,0.767142515268,118.226216663172,155.537018952128,73.15790933,12.84568833,16.34724322,0.41845192,1.47345258,0.42749909,2.67449267676196,326.058044088503,0.974754456170778,S
43,43,191.246249604221,9.696233929E-05,-0.42145570870666,6.558260353E-05,90.06037475,27.60063602,85.01002093,15.21515949,191.246249604221,9.696233929E-05,-0.42145570870666,6.558260353E-05,4.182097445352,0.833782952556,3.349018060956,0.538110415656,77.3230105176677,36.294263353316,0,0.833782952556,0,0.538110415656,0,36.294263353316,75.59205386,14.24421829,15.14567703,6.78882498,2.32471575,6.79735058,3.39322348722276,45.6390840539785,0.959594378882482,S
44,44,191.244087630869,8.704450248E-05,-0.4158773260928,0.0001017179779,109.83651326,30.25621808,91.39961925,14.91392563,191.244087630869,8.704450248E-05,-0.4158773260928,0.0001017179779,5.154459041088,1.06286066604,3.08224610766,0.397987327296,39.0873302697657,16.2864396008817,3.481412235552,1.06286066604,0,0.397987327296,39.0006029077271,16.2864396008817,86.30883482,15.18407169,15.0491278,6.03677381,3.83781207,6.08045548,3.72589293229195,47.8120903435807,0.951434637865751,S
45,45,191.239895131165,8.170107555E-05,-0.34521541727711,6.72425231E-05,160.43967615,33.67855122,124.483568,15.9201502,191.239895131165,8.170107555E-05,-0.34521541727711,6.72425231E-05,5.261030157456,0.832164179688,3.238752765096,0.334895904252,52.7336419261591,13.4918789946373,3.656318371524,0.832164179688,0,0.334895904252,54.7034779951674,13.4918789946373,124.09068689,19.66826928,15.78747469,-2.54707902,3.44943123,-2.48252218,7.52254668334852,68.5268361439873,0.812903746051223,S
46,46,191.234284151266,0.00010777479785,-0.39177490958505,0.00015633205055,209.10649905,47.69419116,93.02480315,15.12123991,191.234284151266,0.00010777479785,-0.39177490958505,0.00015633205055,7.610230884276,1.525137434748,3.90498381702,0.51485552604,31.718881569235,14.5017715126904,6.596531599644,1.525137434748,1.76207100102,0.51485552604,31.2643089792798,14.5017715126904,151.0250446,20.5118024,14.93662967,1.72912462,3.56021496,1.76700689,5.21994712877761,53.6986114046433,0.906339795780065,S
47,47,191.223528503263,0.00052955893879,-0.55695236182838,0.00016091171559,954.74256559,92.85158472,244.59698433,18.99500967,191.223753136529,0.00052955893879,-0.55473827304217,0.00016091171559,23.529352613004,4.547965975056,7.281125070948,1.153352780496,9.53102085444154,14.1944067561608,23.233068452988,4.547965975056,6.350145073344,1.153352780496,9.41397653970814,14.1944067561608,6274.72740646,166.88118075,18.99500967,1.4875319,20.7607136,84.98589887,6.81824383824015,303.222050797854,0.844220490498973,M
48,48,191.226232377846,7.509381112E-05,-0.44437977536831,2.446126198E-05,9567.51933818,189.77744654,881.3444852,15.09376489,191.226613339026,7.509381112E-05,-0.44188049750162,2.446126198E-05,22.237023266964,0.63887318226,8.142061426056,0.20024323758,5.09616373182194,2.30131458091571,21.927044852856,0.63887318226,7.310109428964,0.20024323758,4.94893100585936,2.30131458091571,9147.21659398,62.94241652,15.09376489,-0.68062712,14.71965425,-0.65679831,3.72466934885031,16.3824175414335,0.951465948996512,M
49,49,191.223511837776,1.401214248E-05,-0.57460665448834,1.668763919E-05,431.12820676,25.88034806,417.74676964,14.60284208,191.223511837776,1.401214248E-05,-0.57460665448834,1.668763919E-05,3.9001100877,0.14382529128,3.49836700176,0.115919246016,17.7389250527749,13.740739026685,0,0.14382529128,0,0.115919246016,0,13.740739026685,438.42833261,17.99544147,14.52300876,3.45097328,7.3428323,4.09128552,7.72667531799062,298.920653706496,0.803428542758844,S
50,50,191.217740147909,0.0001166669777,-0.43052160714121,0.00010945980112,141.15977657,42.57472175,84.74421097,17.21963651,191.217740147909,0.0001166669777,-0.43052160714121,0.00010945980112,4.899469114116,1.028286752832,4.494693359916,0.884224878408,122.422312431699,100.629774861985,3.447451042668,1.028286752832,2.403490644612,0.884224878408,125.172319270242,100.629774861985,101.25175392,16.07101651,15.9281899,0.52009904,0.92838769,0.52470926,4.49585192532959,24.7469915095544,0.929874841043518,S
51,51,191.217286553497,6.810113961E-05,-0.46781417901275,6.774897314E-05,95.05053767,24.85660596,96.10256546,14.28300795,191.217286553497,6.810113961E-05,-0.46781417901275,6.774897314E-05,4.134680758296,0.703158432876,3.162464985168,0.410755996584,45.3029276834797,25.3614127270836,1.63745262702,0.703158432876,0,0.410755996584,48.061678998297,25.3614127270836,66.81586946,13.65237353,14.51637672,-1.94865652,1.71229362,-1.93571714,4.12551844989349,355.056115351048,0.940703154123815,S
52,52,191.205340499298,3.210848824E-05,-0.44941862552653,3.223837328E-05,186.92914295,24.57559902,192.51871162,14.43103587,191.205340499298,3.210848824E-05,-0.44941862552653,3.223837328E-05,3.812010425856,0.304300401372,3.367427282676,0.23702758956,44.5280000223408,25.9665557134945,0,0.304300401372,0,0.23702758956,0,25.9665557134945,164.4420519,15.64785661,14.58204133,-2.09663744,3.53215228,-2.03888089,4.88456327394643,8.81091711126413,0.917621233263215,S
53,53,191.205331283231,3.277521117E-05,-0.3347585330693,2.841513506E-05,254.49201372,28.14741618,227.81923923,15.02492966,191.205331283231,3.277521117E-05,-0.3347585330693,2.841513506E-05,4.175537575536,0.297845619912,3.536882737092,0.215668113984,58.5123855382506,17.4898995232308,1.842152156928,0.297845619912,0.075322892124,0.215668113984,71.0903103196878,17.4898995232308,237.90080409,19.02109645,14.72392341,2.63951392,5.21707352,2.83452846,9.02709623734842,57.6707515030791,0.739392216220352,S
54,54,191.203882441714,5.605685755E-05,-0.33055441895174,5.131477212E-05,127.60535197,25.76416906,126.04544181,14.56452978,191.203882441714,5.605685755E-05,-0.33055441895174,5.131477212E-05,4.21071460092,0.5595150213,3.178595928024,0.319387580496,49.9927705266879,18.9283473652008,0,0.5595150213,0,0.319387580496,0,18.9283473652008,108.43617245,14.9898866,14.73636985,2.36303322,4.15985733,2.45251613,9.28693411454008,58.0498146248283,0.725928258556547,S
55,55,191.201826452335,6.904781016E-05,-0.41951208162502,8.428596368E-05,81.32883614,25.38874789,82.80002803,14.79884291,191.201826452335,6.904781016E-05,-0.41951208162502,8.428596368E-05,3.823097511744,0.725316561072,3.396620940732,0.571912273764,163.772543603949,64.764329212886,0,0.725316561072,0,0.571912273764,0,64.764329212886,52.58043856,11.86978026,14.90523755,-1.99322903,1.02282263,-1.99241686,5.64304181742531,26.7801948941087,0.891203757149701,S
56,56,191.200740936023,6.646917185E-05,-0.40652720803244,6.349113849E-05,112.83821908,27.80649015,105.41776447,15.31915621,191.200740936023,6.646917185E-05,-0.40652720803244,6.349113849E-05,3.936431133468,0.597670996572,3.594911832396,0.500000922144,127.482410240139,67.8948673919892,1.8430539786,0.597670996572,0,0.500000922144,128.50828704797,67.8948673919892,82.86079885,13.51226872,15.09717458,0.00597146,2.0326504,0.0084826,6.08878110867465,33.0615494141504,0.874210342412794,S
57,57,191.197305991982,6.816513717E-05,-0.45072446141097,3.790103593E-05,158.01696049,28.99716618,136.01710701,14.93924551,191.197305991982,6.816513717E-05,-0.45072446141097,3.790103593E-05,4.568863279356,0.578395410624,3.361633272144,0.32033465118,87.037266962628,16.8358824678722,0,0.578395410624,0,0.32033465118,0,16.8358824678722,124.73450864,13.9599199,14.70530606,-2.42010992,2.36547362,-2.39436872,5.3510657624032,7.19100449967385,0.901755318097779,S
58,58,191.192398111918,3.934053186E-05,-0.40945355165277,4.19085258E-05,174.89143056,27.46938998,166.10322563,15.31781363,191.192398111918,3.934053186E-05,-0.40945355165277,4.19085258E-05,3.80349744858,0.357396255936,3.659787696636,0.33122755098,16.8429760990601,98.9149510507886,1.24294773942,0.357396255936,0,0.33122755098,142.416104757542,98.9149510507886,147.59640582,14.23266427,15.13339248,-0.21399821,1.92775747,-0.19612565,6.42625370390227,29.3121570542536,0.860661544508852,S
59,59,191.188606184449,3.152518567E-05,-0.52286649173917,3.535803826E-05,179.45183843,24.60529001,183.08363057,14.38724877,191.188606184449,3.152518567E-05,-0.52286649173917,3.535803826E-05,3.712263944616,0.30093075306,3.490665380136,0.265911407208,10.931777345877,53.2924124925593,0,0.30093075306,0,0.265911407208,0,53.2924124925593,164.09105301,14.600616,14.47085742,0.44142703,2.63393122,0.50938468,6.88369925313911,327.89302573023,0.84140405949666,S
60,60,191.183915946513,2.984582255E-05,-0.48325931938761,4.231593049E-05,188.28757629,26.13413029,180.38696255,14.58271525,191.183915946513,2.984582255E-05,-0.48325931938761,4.231593049E-05,4.076499472992,0.360922166136,3.385147874796,0.249872222772,8.77908691574828,19.2679391343028,0,0.360922166136,0,0.249872222772,0,19.2679391343028,161.72540478,16.88866993,14.52583001,-1.39133249,3.44936166,-1.30908757,6.24537792354582,348.152055429387,0.867994742880756,S
61,61,191.172292844171,1.031382947E-05,-0.4813965413562,1.081715588E-05,656.2508184,26.35296911,630.15556655,14.72864506,191.172292844171,1.031382947E-05,-0.4813965413562,1.081715588E-05,4.06839929022,0.104068154484,3.3841311678,0.072274141872,41.0830813303912,5.61774646079397,1.451279659068,0.104068154484,0,0.072274141872,42.3231603012298,5.61774646079397,627.54926005,21.19897197,14.67735547,-2.13502653,6.04499155,-2.00001887,6.90955639363609,350.246766232657,0.840285996107247,S
62,62,191.165968148089,4.988602392E-05,-0.39011313514933,7.74246278E-05,68.68957387,19.75312118,86.37094037,12.87827992,191.165968148089,4.988602392E-05,-0.39011313514933,7.74246278E-05,3.882661791516,0.707441841504,2.707962849756,0.330416667576,24.9590779250607,19.2522737413434,0,0.707441841504,0,0.330416667576,0,19.2522737413434,48.14484424,11.37929585,14.10493496,-0.7664637,1.28144472,-0.77398363,8.38039974543119,30.922366472773,0.771985016494773,S
63,63,191.1587487274,9.069716704E-05,-0.54044995308136,8.818694499E-05,149.01611808,36.95546856,93.57376311,15.44878363,191.1587487274,9.069716704E-05,-0.54044995308136,8.818694499E-05,4.67168922972,0.782055462636,4.506656745708,0.733789110996,121.916285065971,0.00119822666514,3.11624981478,0.782055462636,2.424496604364,0.733789110996,126.613572944472,0.00119822666514,106.68402234,14.68351709,14.3201587,1.4340734,3.89371098,1.48661104,8.96202224083689,328.266576679406,0.742732714549767,S
64,64,191.148219746295,4.30764455E-05,-0.58619834595026,4.509726648E-05,439.68917694,44.49421944,222.39702856,15.83262453,191.148219746295,4.30764455E-05,-0.58619834595026,4.509726648E-05,5.642758573452,0.429288763788,4.632073044372,0.308578178988,40.86841361446,16.5518896778545,4.170575060568,0.429288763788,3.0590269479,0.308578178988,41.2303282693914,16.5518896778545,380.77483491,21.89078247,14.63851095,-1.33264371,9.73864371,-0.49487431,11.1246672549162,317.897352387294,0.626125062111249,S
65,65,191.148409014315,7.036087986E-05,-0.47781360839308,9.938200728E-05,98.96253883,29.62931818,85.39123002,15.40976132,191.148409014315,7.036087986E-05,-0.47781360839308,9.938200728E-05,4.304496277512,0.848292949836,3.559461394176,0.58820139666,170.680877674058,42.3461304291227,0,0.848292949836,0,0.58820139666,0,42.3461304291227,71.49179536,12.86503063,15.01317365,1.30721378,1.42304896,1.31614831,8.29787647147489,353.387283290799,0.776042105404556,S


==> anc/N4666_C_C.csv <==
Source,list,for,N4666_C_C_1441x1441_rob0_ivis_n_clean.image.tt0.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.1,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999000000,Hz, ,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,191.285791666667,DEC=,-0.461888888888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,191.361670625259,2.415928231E-05,-0.44915561626527,3.415948282E-05,70.36438228,7.95738957,53.24088958,3.78323543,191.361670625259,2.415928231E-05,-0.44915561626527,3.415948282E-05,3.761312944824,0.289587704976,3.122709325236,0.204798626892,179.489063794986,17.1010062722576,2.144224269144,0.289587704976,1.163243272392,0.204798626892,16.4867511107014,17.1010062722576,63.8455697,4.43382941,3.60296212,0.03503937,1.01120997,0.05897467,4.61625379660759,170.473941378159,0.277568303334811,S
1,1,191.351063819293,5.583099408E-05,-0.41464858224434,7.620700543E-05,18.32358158,6.14356658,19.64551113,3.68229296,191.351063819293,5.583099408E-05,-0.41464858224434,7.620700543E-05,3.212689774968,0.674509435776,2.580130858752,0.431750158236,158.024892845426,38.1917819156077,0,0.674509435776,0,0.431750158236,0,38.1917819156077,12.61713074,3.15509566,3.7842442,0.08683095,0.37804617,0.08820733,4.83432140662756,144.104556125743,0.239869443848279,S
2,2,191.333320768396,4.830546773E-05,-0.45605748781482,8.260304455E-05,19.90103935,6.36891985,20.48929689,3.69653277,191.333320768396,4.830546773E-05,-0.45605748781482,8.260304455E-05,3.390322862016,0.707283101988,2.5460730369,0.39724061436,170.21412300433,28.9936381516237,0,0.707283101988,0,0.39724061436,0,28.9936381516237,15.23465088,3.81528293,3.78164236,0.04241216,0.20828712,0.0430698,2.87303895668207,173.00524007527,0.636538406814999,S
3,3,191.316159345656,5.38385125E-05,-0.46136938468735,5.897988164E-05,22.66021909,6.34570431,23.59719515,3.74208019,191.316159345656,5.38385125E-05,-0.46136938468735,5.897988164E-05,3.198273027264,0.556281855144,2.668402304712,0.385813445976,37.4777198388659,38.5504933481874,0,0.556281855144,0,0.385813445976,0,38.5504933481874,17.71607867,3.59681665,3.80463234,0.08443629,0.3865467,0.08487131,1.82226820664398,179.020019323194,0.838959993458223,S
4,4,191.305795843646,4.653630272E-05,-0.49723503562332,6.884603423E-05,18.59020549,5.88403588,21.44081071,3.70526032,191.305795843646,4.653630272E-05,-0.49723503562332,6.884603423E-05,3.052220313024,0.583891579656,2.524586639544,0.394120469772,2.3152566699034,40.0486975057322,0,0.583891579656,0,0.394120469772,0,40.0486975057322,14.85117123,3.51228064,3.88041235,0.49336825,0.1445983,0.49307982,2.4368341968865,240.49322107478,0.726340653730561,S
5,6,191.287277871517,0.00013811656803,-0.46091574473156,0.00012149246821,26074.8041087,558.65821586,1294.11430768,21.66250124,191.286070675921,0.00013811656803,-0.46208184936439,0.00012149246821,48.95316102708,1.532289973428,10.026934787448,0.289434015216,41.0632605401717,2.44136500178296,48.869593747776,1.532289973428,9.527132934144,0.289434015216,41.0870823512311,2.44136500178296,75155.8724007,607.35951888,21.66250124,7.71900704,68.01354903,136.71437046,0.106585252458958,146.78299058465,0.999412830700013,M
6,7,191.29885896377,4.287676754E-05,-0.46750955879171,0.00011666569656,13.5470446,4.20467944,11.53854081,2.09261724,191.29885896377,4.287676754E-05,-0.46750955879171,0.00011666569656,4.256934218856,0.995731100748,2.451093089256,0.344661272784,7.09856072957244,17.0446115825895,0,0.995731100748,0,0.344661272784,0,17.0446115825895,4.15290294,2.20751206,2.13655699,-3.10407518,0.23746122,-3.10089808,0.853466943644179,203.274851029932,0.962864976197411,S
7,8,191.297261997728,5.937222897E-05,-0.46645565416494,5.474498969E-05,7.50920018,3.08173108,11.87772434,2.37785251,191.297261997728,5.937222897E-05,-0.46645565416494,5.474498969E-05,2.526860758032,0.547081308324,2.223525940776,0.41159963178,126.505883340765,66.4631880288188,0,0.547081308324,0,0.41159963178,0,66.4631880288188,60.30007914,8.75280353,2.78103448,-3.68264909,2.96447593,5.56273108,0.740739320217837,201.710033363092,0.971930390966917,S
8,9,191.297772454589,3.547737722E-05,-0.38546741634394,4.095279726E-05,38.46690417,7.01006269,37.20921099,3.95273463,191.297772454589,3.547737722E-05,-0.38546741634394,4.095279726E-05,3.177103665816,0.353484278568,2.891803944852,0.2933084151,160.298475569705,47.9122721828001,0.8141997915,0.353484278568,0,0.2933084151,57.1256217143866,47.9122721828001,31.20957638,4.15106447,3.92734319,-0.70071383,0.65530753,-0.68932763,4.64129102216479,98.9096876044743,0.273110546527201,S
9,10,191.290737700791,5.992326953E-05,-0.47421567791826,4.058974761E-05,12.87600559,2.92549389,12.85963056,1.65024331,191.290737700791,5.992326953E-05,-0.47421567791826,4.058974761E-05,3.587179176936,0.553499693604,2.480633861148,0.26475083064,116.88307095732,16.5735658306665,0,0.553499693604,0,0.26475083064,0,16.5735658306665,-8.52649911,3.32999131,1.69210159,-5.42490397,2.43350769,-2.69337806,0.796919605758234,248.137917118074,0.967564845298373,S
10,11,191.290065269469,0.00012724300371,-0.47536125840824,9.098877501E-05,3.56967102,2.15812577,5.5353994,1.49266434,191.290065269469,0.00012724300371,-0.47536125840824,9.098877501E-05,3.270164702436,1.285882957188,1.752559128828,0.324091213236,124.228588240614,21.021926802425,0,1.285882957188,0,0.324091213236,0,21.021926802425,-10.98214975,3.67354739,1.84898215,-4.70461873,2.13346539,1.6855073,0.848034150592522,252.400896499558,0.963329745555407,S
11,12,191.288724753027,4.528870281E-05,-0.51542781009329,3.801020818E-05,36.14134523,7.11448644,34.8436219,3.99689149,191.288724753027,4.528870281E-05,-0.51542781009329,3.801020818E-05,3.246994830924,0.397839605868,2.838982237488,0.3048838272,114.081054355115,36.9460093424995,0,0.397839605868,0,0.3048838272,0,36.9460093424995,31.88851935,4.24777066,3.97491431,0.28355032,0.58478042,0.29744635,3.21715191340817,266.864358044493,0.562791805778342,S
12,13,191.288297179195,2.770460308E-05,-0.54934099033109,2.638834041E-05,165.90784317,12.54709082,81.3671138,4.37117811,191.288297179195,2.770460308E-05,-0.54934099033109,2.638834041E-05,4.39749974484,0.24134954166,4.120745099184,0.216687709008,121.532097160887,34.9509531627031,3.249932850864,0.24134954166,2.794372419276,0.216687709008,92.6829668359706,34.9509531627031,176.54453663,7.43755296,4.01824263,0.43310041,4.72974307,1.40655459,5.2492789730214,268.358993158808,0.175628537530534,S
13,14,191.286377602641,6.640229451E-05,-0.55039590511428,5.413856507E-05,43.8173214,9.22073313,31.28603477,4.1787979,191.286377602641,6.640229451E-05,-0.55039590511428,5.413856507E-05,4.158897015024,0.63725039334,2.992820808204,0.348458013972,124.043314443999,19.5670858438644,2.819289985344,0.63725039334,0.597528819288,0.348458013972,115.458681065598,19.5670858438644,37.05239861,4.71799977,4.00137787,0.52083357,0.44442314,0.49584793,5.31053733401173,269.620712189826,0.167014062609337,S
14,15,191.281745741027,6.731750778E-05,-0.55313043531097,6.30324041E-05,44.04904697,9.64415138,29.22147163,4.1661501,191.281745741027,6.731750778E-05,-0.55313043531097,6.30324041E-05,4.193688940056,0.666557123076,3.194492197536,0.408532235616,130.839825902843,24.6869132550158,2.824349349816,0.666557123076,1.366342662132,0.408532235616,121.668448840603,24.6869132550158,38.24555815,5.07056919,3.93156051,0.66182309,0.69479296,0.66955397,5.47987197609902,272.538887445867,0.144371059444701,S
15,16,191.279998903705,4.697428839E-05,-0.46093153010198,4.848529448E-05,538.49044878,86.24624401,335.4836674,35.84237748,191.279998903705,4.697428839E-05,-0.46093153010198,4.848529448E-05,3.893096810268,0.425720915784,3.664160449272,0.382468394988,36.3751251968016,74.0918436331193,2.675671267176,0.425720915784,1.864166592456,0.382468394988,54.1807495337864,74.0918436331193,553.54630292,41.54258709,33.21764962,16.11197331,5.15574447,16.14930807,0.352269314220535,9.38461956784704,0.993599952624831,S
16,18,191.277667305138,0.00017962923312,-0.47451728915259,0.00024612255604,3681.51173403,453.93909546,165.69189556,19.56733124,191.277667305138,0.00017962923312,-0.47451728915259,0.00024612255604,18.838540295316,2.284530700176,10.481917821552,1.205456827392,151.34976664463,13.4971997423003,18.565795740384,2.284530700176,10.105666173468,1.205456827392,151.301103446797,13.4971997423003,1844.32685364,86.1397376,35.21605322,22.39844434,21.07556065,22.4922278,0.900954166771215,302.753914959401,0.958683636832102,S
17,19,191.273590495906,6.552574641E-05,-0.52863343693893,6.671158547E-05,26.63234882,7.54220095,23.71765422,3.99521774,191.273590495906,6.552574641E-05,-0.52863343693893,6.671158547E-05,3.559784450184,0.671084121816,2.803350505068,0.421950572856,43.8142483884401,32.1091153465982,2.167681674564,0.671084121816,0,0.421950572856,51.2475265377495,32.1091153465982,20.2507674,3.91880977,3.93251003,-0.145375,0.23635307,-0.14413624,4.07103078423678,280.359082296999,0.381897136829431,S
18,20,191.258152877465,9.89081217E-06,-0.47153868002174,1.694894674E-05,210.16622972,11.23633354,134.04761101,3.77171159,191.258414270652,9.89081217E-06,-0.47165000870825,1.694894674E-05,4.084350576552,0.147012189624,2.901336728184,0.07786178712,75.5522026821663,4.38945881203965,0,0.147012189624,0,0.07786178712,0,4.38945881203965,202.99530419,5.91303466,3.77171159,0.07765937,1.61357343,0.11965965,1.75644345743712,340.753187860514,0.849699787885131,M
19,21,191.258349253216,7.525095022E-05,-0.51433332236915,7.706448916E-05,27.51970805,7.76206099,21.87162176,3.77115885,191.258349253216,7.525095022E-05,-0.51433332236915,7.706448916E-05,4.023843067044,0.817567602084,2.7789779061,0.406621308168,43.8695199174941,22.6682418335245,2.859981114816,0.817567602084,0,0.406621308168,48.7026134913355,22.6682418335245,18.98221279,3.98360451,3.68784731,0.20209325,1.09681798,0.21952955,3.55139688394972,297.620584472035,0.490715887806414,S
20,22,191.256116862741,4.501482518E-05,-0.40348582690571,8.742314277E-05,17.80738051,5.94152253,19.17263228,3.52979133,191.256116862741,4.501482518E-05,-0.40348582690571,8.742314277E-05,3.396835432044,0.743936464584,2.430004815252,0.37608011766,5.78615412029464,25.6850483759486,0,0.743936464584,0,0.37608011766,0,25.6850483759486,12.2920088,3.00906199,3.67531788,-0.18894798,0.15958385,-0.18919988,3.93055477413606,63.0652603120923,0.410647440057876,S
21,23,191.226491344831,5.168376143E-05,-0.44172464715739,3.004891896E-05,408.27033099,21.70313675,74.27560306,3.97137592,191.226699744763,5.168376143E-05,-0.44124111105034,3.004891896E-05,7.023791391408,0.44061035472,4.727871312552,0.250440610644,7.38263846415758,7.84808699197988,6.3113139036,0.44061035472,3.7290453912,0.250440610644,9.8273578692666,7.84808699197988,518.50338094,14.15892697,3.97137592,-0.1385372,6.05649348,7.53822587,3.75798643344195,18.7801874632994,0.446721804250987,M
22,24,191.225973701862,5.384070993E-05,-0.44737797646215,7.557603075E-05,587.94158189,41.93541854,56.27579725,3.88695844,191.225707281261,5.384070993E-05,-0.44760795754902,7.557603075E-05,8.173149479244,0.658208583468,5.918621364972,0.430770875868,107.647539122573,12.3999914113845,7.617360511872,0.658208583468,5.085107709336,0.430770875868,105.443545399147,12.3999914113845,421.39810551,11.12554272,3.88695844,-0.07287546,3.38230598,-0.03236445,3.69306223666167,13.6358428940178,0.460468761378892,M
23,25,191.227027861418,4.018327548E-05,-0.444471692283,5.898194159E-05,29.02546029,6.84201463,28.91178298,3.8994005,191.227027861418,4.018327548E-05,-0.444471692283,5.898194159E-05,3.385258319232,0.517329148896,2.635577164476,0.31372312734,161.175159425756,24.4887225846383,0,0.517329148896,0,0.31372312734,0,24.4887225846383,24.55768264,4.02477405,3.94150902,-0.12606988,0.75591299,-2.96843132,3.67733313284997,16.5097236950407,0.463811289847639,S
24,26,191.205319890059,3.147592169E-05,-0.44947640814238,4.113577795E-05,32.90428865,6.12122589,35.30485872,3.68010345,191.205319890059,3.147592169E-05,-0.44947640814238,4.113577795E-05,3.15582545556,0.361880878716,2.624632808652,0.248694964236,158.418766115902,24.9033080540323,0,0.361880878716,0,0.248694964236,0,24.9033080540323,29.38114389,4.07541077,3.77283754,0.17179866,0.71786496,0.17885819,4.88525544782799,8.76851394092432,0.231442514188497,S


==> anc/N4845_B_L.csv <==
Source,list,for,N4845_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,194.504958333333,DEC=,1.57583333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,194.631064890649,6.464501424E-05,1.58981863384371,7.651537224E-05,201.309738,44.14370394,141.29029768,19.87456338,194.631064890649,6.464501424E-05,1.58981863384371,7.651537224E-05,4.591019210148,0.711531162072,3.6301348512,0.463455943524,32.802749051497,27.6051728933144,2.967426830268,0.711531162072,1.422816940044,0.463455943524,34.5648312560119,27.6051728933144,147.00182793,21.1441678,18.80860145,-0.01570705,4.86972431,0.09760485,7.60991115965112,173.667584357205,0.808869443334282,S
1,1,194.62674137071,9.305522613E-05,1.67755062313652,6.899549726E-05,284.62299891,44.15507551,147.37133215,19.4402437,194.626676296331,9.305522613E-05,1.67717470340181,6.899549726E-05,4.960927896732,0.969513992892,2.05081385994,0.1563737193,36.0926967876047,7.45188319287916,0,0.969513992892,0,0.1563737193,0,7.45188319287916,250.83765436,30.90656957,19.4402437,-0.01570704,1.71148656,-0.04690101,9.51819391510881,140.117154657418,0.713784896147967,M
2,2,194.62131700622,8.302200124E-05,1.52678764154547,9.528352279E-05,122.8565006,38.68695192,97.89907473,19.10788553,194.62131700622,8.302200124E-05,1.52678764154547,9.528352279E-05,4.070799746856,0.83844077274,3.605946091416,0.66695213358,153.748409475074,69.5972210814256,2.243787860412,0.83844077274,1.055635087572,0.66695213358,144.880641802895,69.5972210814256,82.3527634,16.46114171,18.27801498,-0.01570704,1.8203466,-0.0003823,7.57401006457685,202.861572640613,0.810531109683484,S
3,3,194.619159960218,4.146594448E-05,1.60460281902415,4.817760863E-05,158.39433465,31.50339668,165.18947214,18.68418988,194.619159960218,4.146594448E-05,1.60460281902415,4.817760863E-05,3.47877414126,0.409047302952,3.224113506684,0.350789702724,6.18698565617684,62.5050102973994,0,0.409047302952,0,0.350789702724,0,62.5050102973994,134.68169665,19.25870003,18.90814565,-0.01570705,2.00786076,-0.00820529,7.06362107305262,165.853546247033,0.833560716989032,S
4,4,194.614399949858,7.18239068E-05,1.64214183992721,9.120643025E-05,111.18487066,36.61455822,103.93542256,20.1598191,194.614399949858,7.18239068E-05,1.64214183992721,9.120643025E-05,3.758994225468,0.77321040858,3.328816794264,0.608849494884,0.69121579261821,68.6842875798847,0,0.77321040858,0,0.608849494884,0,68.6842875798847,73.60121182,15.93210211,19.89467819,-0.01570704,1.53327881,-0.01505603,7.67550832215011,148.777616255421,0.805819624586716,S
5,5,194.5997483544,7.257187679E-05,1.49665897891493,6.70275788E-05,102.43352116,31.41474432,108.16688825,18.71128192,194.5997483544,7.257187679E-05,1.49665897891493,6.70275788E-05,3.618330162516,0.682023347136,3.061391998572,0.486011231676,127.972182879354,45.2726666147301,0,0.682023347136,0,0.486011231676,0,45.2726666147301,72.07604597,16.57125639,19.07781916,-0.01570704,1.01666035,-0.01016897,7.40878947170177,219.879527544562,0.818108907356355,S
6,6,194.588800616477,5.074856745E-05,1.53292716425735,5.470689477E-05,156.53922641,34.19815357,150.74405888,19.23419705,194.588800616477,5.074856745E-05,1.53292716425735,5.470689477E-05,3.622672620252,0.480114110088,3.352994469324,0.411893718372,30.234021752806,69.4438433692504,0.928418421204,0.480114110088,0.281219978304,0.411893718372,42.0538172691202,69.4438433692504,128.25593262,18.15509489,19.08012382,-0.01570705,2.95813447,0.01705357,5.64934176198689,207.108442527617,0.890970948500338,S
7,7,194.587262787829,6.9754236E-07,1.64631780049112,7.587643E-07,11584.21974489,36.16978921,11586.23410527,20.87569942,194.587262787829,6.9754236E-07,1.64631780049112,7.587643E-07,3.509638335324,0.006489677232,3.33227826054,0.00585029808,17.8517258076692,1.44632621225295,0,0.006489677232,0,0.00585029808,0,1.44632621225295,11591.03775621,39.85237876,20.88713518,-0.01570704,29.52310388,-2.06281811,6.50017082457663,139.411336533684,0.857618072889706,S
8,8,194.582982142849,1.847466985E-05,1.63924294026154,1.945516341E-05,526.26942508,37.7012418,452.37337084,19.64101405,194.582982142849,1.847466985E-05,1.63924294026154,1.945516341E-05,3.81434204826,0.170810701056,3.567553551684,0.150178862268,33.1015672221254,27.2426197971101,1.527731740116,0.170810701056,1.231825217472,0.150178862268,48.9341257044639,27.2426197971101,522.72325879,28.47940595,19.009065,-0.01570705,12.21676757,1.93987125,6.03103023245349,140.887263142628,0.876470847994653,S
9,9,194.582469527423,6.228027742E-05,1.53267751679649,8.239922016E-05,112.99335035,33.1046755,106.94646217,18.34305841,194.582469527423,6.228027742E-05,1.53267751679649,8.239922016E-05,3.82066967682,0.710575991856,3.234639257784,0.511641151524,164.680093829231,45.2520281879066,0,0.710575991856,0,0.511641151524,0,45.2520281879066,82.77798623,16.5776461,18.19700083,-0.01570704,0.95585335,-0.01732183,5.32142480428869,209.115603198205,0.902800132040266,S
10,10,194.573312358384,2.304743327E-05,1.670232681151,3.086372787E-05,789.388471,65.37116614,529.68734656,28.58154918,194.573312358384,2.304743327E-05,1.670232681151,3.086372787E-05,4.55779508094,0.263888951184,3.824684753076,0.192336436404,169.039349451823,13.7764235590579,2.9802853134,0.263888951184,1.759065126516,0.192336436404,163.500018700943,13.7764235590579,2544.67053954,82.03970045,26.79471618,-0.01570704,29.25518129,112.09442891,6.99193373118289,125.896198772444,0.836703494062365,S
11,11,194.566788146248,2.53505604E-06,1.66833789358286,3.88873405E-06,4608.48875954,77.1809799,3674.22113148,23.69259164,194.566854487546,2.53505604E-06,1.66817693162655,3.88873405E-06,4.425871827132,0.034032382524,3.318147694044,0.019758781944,72.2422451661209,1.10179467356984,0,0.034032382524,0,0.019758781944,0,1.10179467356984,4503.97476542,44.49693275,23.69259164,-0.01570704,16.11221705,-1.39067822,6.67510593691456,123.747188497144,0.850309422308493,M
12,12,194.560549466314,3.221556616E-05,1.66571946477649,2.371659932E-05,4449.44542405,140.43635039,714.57321154,19.61635404,194.560549466314,3.221556616E-05,1.66571946477649,2.371659932E-05,9.624954627648,0.273219594264,7.567275784356,0.200895186276,92.4732730716896,5.63480730190829,9.021651043572,0.273219594264,6.714755108208,0.200895186276,93.0902714605091,5.63480730190829,4158.4665879,62.08892189,21.75081499,-0.01570704,21.83796641,0.92962142,6.34056022979129,121.724168139186,0.864156143205929,S
13,13,194.561448665789,5.133357468E-05,1.48961394406679,5.045236342E-05,157.08311834,32.03896632,152.37062513,17.96691847,194.561448665789,5.133357468E-05,1.48961394406679,5.045236342E-05,3.904483949892,0.516742188228,3.088472128524,0.32447265606,46.1435477585539,22.744282723736,1.77762245796,0.516742188228,0,0.32447265606,51.2544382176611,22.744282723736,132.05726411,19.48494844,18.01800499,-0.01570704,3.99314604,0.06246916,6.18397649715372,236.776105511019,0.8704467605044,S
14,14,194.561135404436,2.792689499E-05,1.65283643682515,3.286500203E-05,280.80671807,34.54234001,265.78939912,19.16070686,194.561135404436,2.792689499E-05,1.65283643682515,3.286500203E-05,3.778015359852,0.292124544588,3.271034169252,0.219851024976,152.833837570472,21.7531136217783,1.659407222628,0.292124544588,0,0.219851024976,144.101417551637,21.7531136217783,257.12521131,22.12284203,18.98357368,-0.01570705,3.30092394,0.02402533,5.71823487973692,126.100740855299,0.888411084303633,S
15,15,194.558838401339,5.350058495E-05,1.50613728899527,5.589711532E-05,216.63569487,39.98768479,161.58483029,18.89042812,194.558838401339,5.350058495E-05,1.50613728899527,5.589711532E-05,4.0526948565,0.483241218912,3.869585071992,0.443533841064,150.399549244983,105.153680552811,2.244927427848,0.483241218912,1.712613404088,0.443533841064,133.583613353757,105.153680552811,180.31583857,19.91238007,17.84655979,-0.01570704,3.23424524,0.0428077,5.284941049862,232.302690543184,0.904079395082765,S
16,16,194.554920836374,0.00014218723442,1.4489077210636,9.685502954E-05,167.73593087,49.49950111,90.92273333,18.42689551,194.554920836374,0.00014218723442,1.4489077210636,9.685502954E-05,5.57472580758,1.285061446044,3.87087993036,0.689713453836,65.7427191436792,27.88071125245,4.39847615412,1.285061446044,1.813660801812,0.689713453836,67.8906712056545,27.88071125245,108.12580579,18.12946085,17.33301724,-0.01570705,2.55817054,0.01238736,8.18392585794679,248.519748482878,0.781603855835153,S
17,17,194.552875495274,6.24280692E-05,1.67253108150519,5.784444702E-05,94.00150583,27.3396512,108.36434215,17.33014581,194.552875495274,6.24280692E-05,1.67253108150519,5.784444702E-05,3.244655058948,0.52924636422,3.127224136824,0.490344485184,91.3595674042247,178.755500000636,0,0.52924636422,0,0.490344485184,0,178.755500000636,68.972254,14.22488673,18.02997576,-0.01570704,1.11226973,-0.01648401,6.47462660960128,116.350212210509,0.858672864700469,S
18,18,194.546964265943,3.75609658E-05,1.55866927527232,3.801424788E-05,188.84645007,31.79574726,197.82968314,18.92581274,194.546964265943,3.75609658E-05,1.55866927527232,3.801424788E-05,3.417913716876,0.334630437012,3.266891959536,0.305391252384,138.780962256627,87.6509912494331,0,0.334630437012,0,0.305391252384,0,87.6509912494331,162.35548823,20.55435549,19.16206202,-0.01570704,2.59522994,-0.05211133,2.72176781146618,202.232364136054,0.973862816990032,S
19,19,194.541518652652,1.178279271E-05,1.55961381612276,1.240080862E-05,630.28811073,33.19768676,641.93559083,19.39736273,194.541518652652,1.178279271E-05,1.55961381612276,1.240080862E-05,3.451094675712,0.106212176244,3.327892224984,0.098731169964,157.237223619456,34.2816838206491,0,0.106212176244,0,0.098731169964,0,34.2816838206491,602.5676186,27.43197164,19.49241596,-0.01570704,5.51578842,-0.15894615,2.39904671474574,203.931305674731,0.979649508215208,S
20,20,194.539265077323,0.00011374388188,1.66606477246258,0.00010596754641,155.13036137,48.1067891,95.82382262,19.79973967,194.539265077323,0.00011374388188,1.66606477246258,0.00010596754641,4.849877207664,1.08870642162,3.904555016556,0.742614597252,129.415714723795,43.801995962053,3.510475401024,1.08870642162,1.737278460756,0.742614597252,127.367630830308,43.801995962053,101.67342801,18.30117837,18.47909334,-0.01570705,2.26873181,-0.00077254,5.79170129260901,110.809120831528,0.885653212332805,S
21,21,194.527611460278,3.435236742E-05,1.58366309666095,3.502857035E-05,372.78351474,45.57163354,305.01499323,22.84015848,194.527611460278,3.435236742E-05,1.58366309666095,3.502857035E-05,4.194946403676,0.344928131748,3.407905105956,0.232402686156,43.5131448949864,16.2512475704311,2.337937331472,0.344928131748,0.565851699756,0.232402686156,47.9922798516496,16.2512475704311,356.53298304,29.2213557,22.062879,-0.01570705,10.24377434,0.86628779,1.43759717332187,160.925908593756,0.992657055848455,S
22,22,194.527804490943,7.002198036E-05,1.542392171295,0.00010884548141,146.44432911,45.65468302,116.13003876,22.36441215,194.527804490943,7.002198036E-05,1.542392171295,0.00010884548141,4.320730291428,0.923517382752,3.413888240184,0.59236203348,3.10189860414366,37.4219695607948,2.551957724088,0.923517382752,0.6209648361,0.59236203348,179.532376100888,37.4219695607948,97.04464587,19.16974378,21.53748392,-0.01570704,2.07457356,-0.00762726,2.42971985724498,235.669666538701,0.979129848554376,S
23,23,194.520255193023,6.707026114E-05,1.61357215346843,0.00010724238223,143.24299132,44.04155757,118.3440619,22.09178294,194.520255193023,6.707026114E-05,1.61357215346843,0.00010724238223,4.366622496816,0.932748413976,3.24234880128,0.528943706316,15.7524967728851,29.4636833495096,0,0.932748413976,0,0.528943706316,0,29.4636833495096,99.5361853,19.18714368,21.5570326,-0.01570704,1.67415294,-0.0010971,2.44313578021952,112.056490127264,0.978900547254113,S
24,24,194.518652077042,0.0001004712406,1.6464586486148,6.347342956E-05,109.98552531,36.34915446,104.72317219,20.12075132,194.518652077042,0.0001004712406,1.6464586486148,6.347342956E-05,3.960981501912,0.857484247572,3.101477489244,0.528868993536,98.4491941307654,35.7127212470656,0,0.857484247572,0,0.528868993536,0,35.7127212470656,78.27180303,17.46629855,20.10824574,-0.01570704,1.0653265,-0.01375269,4.31637577796041,100.968660493131,0.935227232613749,S
25,25,194.517652134571,3.286665884E-05,1.66846466091851,3.488706312E-05,183.05557896,28.78158732,201.06025503,17.67643334,194.517652134571,3.286665884E-05,1.66846466091851,3.488706312E-05,3.324217193028,0.297957764664,3.20365903536,0.276259863816,18.9284482055,98.1136884514647,0,0.297957764664,0,0.276259863816,0,98.1136884514647,153.48109176,17.60716499,18.1304149,-0.01570705,2.3408702,-0.05902781,5.60978062060929,97.7997001705792,0.892429328478932,S
26,26,194.516476924763,4.875107446E-05,1.57652511005252,6.487468825E-05,192.86217827,45.64491462,189.77253607,25.93108325,194.516476924763,4.875107446E-05,1.57652511005252,6.487468825E-05,3.775483137888,0.564506376192,3.14861486112,0.393185795904,18.3174151403649,33.229636189108,0,0.564506376192,0,0.393185795904,0,33.229636189108,151.645375,23.13078687,25.98777246,-0.01570705,2.94105598,0.00796933,0.692099731716373,176.561635736427,0.998294563554408,S
27,27,194.51066171919,8.447405264E-05,1.48788240342179,7.618463341E-05,126.57931482,37.81140834,108.13407735,19.57594626,194.51066171919,8.447405264E-05,1.48788240342179,7.618463341E-05,3.96767602836,0.765977597676,3.450983101884,0.585845823636,56.572216050809,56.4927715331586,1.972716547356,0.765977597676,0.57865925232,0.585845823636,65.7154471417554,56.4927715331586,88.90809163,16.89024627,18.97643597,-0.01570704,3.10464179,0.01067072,5.28813172559973,266.290960485277,0.903967815468339,S
28,28,194.504965801103,7.457106E-08,1.57566926362011,1.0990585E-07,236610.09533326,345.5172772,208392.46359567,32.61958773,194.505119957226,7.457106E-08,1.57553266565585,1.0990585E-07,5.103573975036,0.00093897864,4.018504737456,0.000621318276,80.4664645132521,0.03296741106282,3.823904805624,0.00093897864,2.03650391448,0.000621318276,83.4462356129605,0.03296741106282,237464.78098447,217.40555947,32.61958773,-0.01570704,68.83923925,34.07925033,0.009854530445497,267.394960732486,0.999999654027047,M
29,29,194.505364214113,8.112874729E-05,1.5497357898023,9.335976181E-05,160.08121517,51.92927397,135.29972465,26.72380059,194.505364214113,8.112874729E-05,1.5497357898023,9.335976181E-05,3.90931592598,0.808046228916,3.54014537724,0.668172007188,21.0155703043703,84.9874427498438,1.723123601676,0.808046228916,1.192045027068,0.668172007188,19.715692663042,84.9874427498438,112.72167647,24.29847399,25.80675391,-0.01570704,3.18665707,-0.00229918,1.56604183390039,269.109307830623,0.991290701411736,S
30,30,194.505462047892,6.649567441E-05,1.68918698628424,0.0001003549215,106.65927021,34.10269615,94.64953899,18.05229094,194.505462047892,6.649567441E-05,1.68918698628424,0.0001003549215,4.037180461812,0.850843760364,3.26498471748,0.563556080232,178.824778643183,40.4272215027493,0,0.850843760364,0,0.563556080232,0,40.4272215027493,79.20378514,16.13974434,17.71632378,-0.01570704,1.86609918,-0.00392941,6.80128627378361,90.2544955981191,0.844946886082813,S
31,31,194.491967755849,3.060013299E-05,1.59471579525177,2.977632211E-05,445.20941293,51.22451383,385.91770986,26.85017049,194.491967755849,3.060013299E-05,1.59471579525177,2.977632211E-05,3.745677152448,0.265360243716,3.602613588588,0.246159637956,124.328227394532,73.8888898940135,1.702101539484,0.265360243716,0.82856436012,0.246159637956,118.102964810712,73.8888898940135,414.20423695,30.31638068,26.01443521,-0.01570704,4.939071,0.09071593,1.37499961286921,55.4835949510579,0.993281055628417,S
32,32,194.484878499965,3.192026189E-05,1.52110367286037,5.864719237E-05,202.66565039,35.44242629,186.56811568,19.0588099,194.484878499965,3.192026189E-05,1.52110367286037,5.864719237E-05,4.191300286848,0.500105143548,3.03160441068,0.265140879192,7.32631890958721,14.8616840072089,0,0.500105143548,0,0.265140879192,0,14.8616840072089,171.91019554,20.77911917,19.06163561,-0.01570704,2.96267467,0.01557541,3.49766601582055,290.141151298456,0.957109303706176,S
33,33,194.483845214979,6.817135461E-05,1.565158063179,9.80789006E-05,118.08115624,39.19073944,110.05363614,21.459707,194.483845214979,6.817135461E-05,1.565158063179,9.80789006E-05,3.905417116728,0.836646094728,3.213565628292,0.570363328548,171.250252112591,44.5348913221302,0,0.836646094728,0,0.570363328548,0,44.5348913221302,78.25214574,16.51361432,21.25545689,-0.01570705,0.72438206,-0.01590336,1.41908603676328,333.169427556745,0.992844445055863,S
34,34,194.480809183743,7.342354857E-05,1.59858528469946,7.159699583E-05,141.88408722,40.31528154,131.66862422,22.01472273,194.480809183743,7.342354857E-05,1.59858528469946,7.159699583E-05,3.90968532378,0.717283280952,3.223947957372,0.491248189908,133.001336782192,38.5796036475211,2.014169892408,0.717283280952,0,0.491248189908,129.151347607752,38.5796036475211,103.05670213,19.15416232,21.7808356,-0.01570704,0.682973,-0.01579043,1.99032334991938,43.3049538409916,0.985960048494064,S
35,35,194.474642510185,6.358934753E-05,1.50984886095778,9.542346394E-05,173.09111634,41.52500819,124.95231953,18.8647431,194.474642510185,6.358934753E-05,1.50984886095778,9.542346394E-05,4.909627760112,0.875880941112,3.300354569664,0.4216743999,25.9411757224695,18.8869119634551,3.43413784548,0.875880941112,0,0.4216743999,26.2672580593205,18.8869119634551,126.93196414,19.57828975,18.25211257,-0.01570704,3.89953129,0.02992434,4.35665011117927,294.668412661315,0.934043183122282,S
36,36,194.466338914175,5.1017389E-07,1.62019996985353,4.0988352E-07,37898.27196767,92.14141383,32184.32683283,32.13671516,194.466477153022,5.1017389E-07,1.62006266489619,4.0988352E-07,4.041660921624,0.004591935036,3.305873101464,0.00311333022,27.2017338017494,0.23057011660353,2.007286931592,0.004591935036,0,0.00311333022,28.4874697464403,0.23057011660353,37752.65321385,69.50627352,32.13671516,-0.01570704,60.178485,-3.23258996,3.52864178349103,48.9732798535489,0.956358725193479,M
37,37,194.458294187394,1.988926951E-05,1.4845231208449,2.653316415E-05,353.28387789,32.83968884,327.81182401,17.97196645,194.458294187394,1.988926951E-05,1.4845231208449,2.653316415E-05,3.8242437219,0.225200085192,3.296345298948,0.168248685672,4.21602512228211,16.0897956886635,0,0.225200085192,0,0.168248685672,0,16.0897956886635,330.64603729,19.78281181,17.73043368,-0.01570704,4.85340252,0.1534558,6.15213451947552,297.061681614785,0.871710801814501,S
38,38,194.45096274302,0.00024923350903,1.60848249101299,0.00025191802841,480.779002,118.46570646,102.98182508,19.78891487,194.452396559784,0.00024923350903,1.60963801196645,0.00025191802841,7.711790778792,2.99273464656,2.082413809836,0.261555548472,45.3101223505774,10.9778061415413,6.8802691059,2.99273464656,0,0.261555548472,45.7619290726811,10.9778061415413,310.67574231,45.47761683,19.78891487,-0.01570704,1.93735991,-0.01043575,3.7848732478013,31.1703633242902,0.949914067709855,M
39,39,194.448840534701,0.00010271168951,1.44818368681475,5.942700374E-05,203.44755233,46.00008442,125.08447472,18.76965515,194.448840534701,0.00010271168951,1.44818368681475,5.942700374E-05,5.160572372808,0.880476280236,3.686640876756,0.486538055748,100.256646714454,21.8376839113371,3.933237879072,0.880476280236,1.152018781344,0.486538055748,101.283255714587,21.8376839113371,155.15391125,18.53053282,17.71647112,-0.01570704,2.96659528,0.02011037,8.36595507715277,293.724820657477,0.772696910716149,S
40,40,194.437963786948,5.07133786E-05,1.59874817190729,0.00010229431093,611.82964013,76.90481956,223.19586487,17.67943832,194.437752826677,5.07133786E-05,1.59843009364023,0.00010229431093,6.7495443165,0.919380546036,3.477548629872,0.302615452368,69.403853207027,9.59930386183956,5.8215700089,0.919380546036,0.57770782434,0.302615452368,70.4314324179165,9.59930386183956,534.82582482,38.92527837,17.67943832,-0.01570704,12.35333821,1.00599073,4.24684528033834,18.8904184308622,0.937248071171234,M
41,41,194.437014706758,7.99420583E-06,1.64491367352557,4.099344079E-05,2779.9384999,77.32881118,677.39839084,16.70855454,194.436411295539,7.99420583E-06,1.64481007778419,4.099344079E-05,10.113383503008,0.347565692052,3.472737156396,0.067513528584,90.9873879275425,1.78584587158302,0,0.347565692052,0,0.067513528584,0,1.78584587158302,2677.66216607,31.63096036,16.70855454,-0.01570704,17.58932012,0.57541706,5.81250551947108,45.4875642450472,0.884867004135153,M
42,42,194.423826086123,5.358684048E-05,1.50583459267145,5.779476439E-05,186.95649311,36.88116593,148.87312482,18.2219177,194.423826086123,5.358684048E-05,1.50583459267145,5.779476439E-05,4.007872497636,0.510391077696,3.665130749712,0.431177260248,148.420820122682,58.2222813382044,2.155615319124,0.510391077696,1.193422482612,0.431177260248,138.032091210743,58.2222813382044,164.70127563,20.56523202,17.40688458,-0.01570704,2.59450712,0.06102607,6.42798710112358,319.204098926529,0.86059048102594,S
43,43,194.423856640819,5.424699485E-05,1.66184010714439,7.126555749E-05,124.32148376,30.83035487,117.93377666,17.01944023,194.423856640819,5.424699485E-05,1.66184010714439,7.126555749E-05,3.975443621892,0.64739670642,3.101713387128,0.396671418108,27.0461427628143,26.482911077824,0,0.64739670642,0,0.396671418108,0,26.482911077824,98.13929688,15.48699441,16.99981112,-0.01570705,1.96773544,0.01043586,7.09153274796551,46.6938563974498,0.832330789897777,S
44,44,194.421582874963,4.739107761E-05,1.50043983985008,8.621942612E-05,120.42992907,31.46904189,112.2265401,17.07292232,194.421582874963,4.739107761E-05,1.50043983985008,8.621942612E-05,4.146537194784,0.734233936464,3.027139867332,0.39564727596,173.521398804908,22.6733872943842,0,0.734233936464,0,0.39564727596,0,22.6733872943842,95.29454108,16.93834777,17.10301513,-0.01570705,1.44478815,-0.01137078,6.74316622321105,317.868923844421,0.847426278182608,S
45,45,194.413989277209,7.116507433E-05,1.55450469467204,6.461471726E-05,94.78205409,27.6852561,101.66384064,16.52829158,194.413989277209,7.116507433E-05,1.55450469467204,6.461471726E-05,3.774860681004,0.704800303632,2.888933961564,0.408973686588,129.404661059199,27.684691161488,0,0.704800303632,0,0.408973686588,0,27.684691161488,68.4768912,14.63418144,17.06237344,-0.01570704,1.76792173,-0.01639635,5.6041753866234,346.801245246534,0.89263527258771,S
46,46,194.40740812937,4.125721415E-05,1.65150557099926,4.724136255E-05,189.33448916,32.56575128,168.25267218,17.35274127,194.40740812937,4.125721415E-05,1.65150557099926,4.724136255E-05,3.759868737468,0.40101910902,3.500857611252,0.349135737048,6.0329399750622,60.7413212689061,1.425274834644,0.40101910902,0.96741991764,0.349135737048,167.448483421655,60.7413212689061,163.04075292,18.13677977,16.90824683,-0.01570705,3.25123983,0.01770129,7.40575562077891,37.8140377557888,0.818246976000289,S
47,47,194.404224175832,3.391931333E-05,1.59591868038154,3.626057482E-05,166.96026036,27.32646463,184.72638165,16.85847591,194.404224175832,3.391931333E-05,1.59591868038154,3.626057482E-05,3.339957405924,0.313529917464,3.165354241416,0.280842630768,26.281869142187,70.6024852688632,0,0.313529917464,0,0.280842630768,0,70.6024852688632,146.36007629,16.99986526,17.33259887,-0.01570705,1.91723302,-0.02302359,6.16075240347969,11.2819034287763,0.87136920511861,S
48,48,194.401195338049,7.077490578E-05,1.67547096201352,9.757235791E-05,97.9342922,32.570079,90.54052581,17.73667387,194.401195338049,7.077490578E-05,1.67547096201352,9.757235791E-05,3.924470640348,0.844962591096,3.2239657656,0.574635378708,163.823771567177,44.4168436815209,0,0.844962591096,0,0.574635378708,0,44.4168436815209,63.77607624,14.45230283,17.53836477,-0.01570704,0.53630532,-0.01743211,8.62952455034463,43.8510713845988,0.75959296550012,S
49,49,194.3989795626,8.022871834E-05,1.50352231165315,5.597193526E-05,84.06672166,26.66311291,94.79059375,16.52898016,194.3989795626,8.022871834E-05,1.50352231165315,5.597193526E-05,3.567799258848,0.693372920148,2.907621733716,0.454917947148,75.0590765097873,37.7460732991424,0,0.693372920148,0,0.454917947148,0,37.7460732991424,62.8126978,15.50159684,17.21256194,-0.01570704,0.7399882,-0.01616026,7.69598498335364,325.685452323029,0.804864004143687,S
50,50,194.394749362701,0.00011271498694,1.47933360520173,0.00014019641364,138.14227432,43.93514744,80.10355446,17.12803004,194.394749362701,0.00011271498694,1.47933360520173,0.00014019641364,5.505261429276,1.367802792324,3.664178709336,0.67428323946,34.6711597391081,26.7666996141984,4.24832996772,1.367802792324,1.503488151144,0.67428323946,35.5602907080391,26.7666996141984,81.41682875,15.78280087,16.25183359,-0.01570705,2.98080022,0.00795842,8.78740511333313,318.785775462985,0.751631464113161,S
51,51,194.384467803126,2.965422531E-05,1.69429286475734,1.997834702E-05,387.02250003,34.81166854,328.21254008,17.81542799,194.384467803126,2.965422531E-05,1.69429286475734,1.997834702E-05,4.236818926428,0.259546048416,3.255527656188,0.15657739056,108.168404208554,9.5113976611142,0,0.259546048416,0,0.15657739056,0,9.5113976611142,366.19309137,23.05403602,17.40639345,-0.01570704,6.86497424,0.27128658,10.1360590142377,44.5263843288647,0.680680945082908,S
52,52,194.38085560976,4.30857418E-05,1.51856451779857,3.921556607E-05,200.16447137,32.40643874,187.07024481,17.76980293,194.38085560976,4.30857418E-05,1.51856451779857,3.921556607E-05,3.913897790808,0.40990884462,3.197808078732,0.275505567588,52.1903604336638,20.9953059582031,1.831554688788,0.40990884462,0,0.275505567588,58.6971313187206,20.9953059582031,174.92812521,18.58865519,17.620785,-0.01570705,3.74142337,0.04387413,8.19828677429368,335.222159106353,0.780905536242044,S
53,53,194.377495029809,9.104061442E-05,1.5274601412245,6.70904138E-05,89.30998927,30.34736617,90.42341884,17.59130049,194.377495029809,9.104061442E-05,1.5274601412245,6.70904138E-05,3.679428642732,0.77524749936,3.139918089228,0.564017237676,82.0840014315014,53.5556320671583,0,0.77524749936,0,0.564017237676,0,53.5556320671583,60.28711384,14.60994712,17.72967153,-0.01570704,1.08698748,-0.01315733,8.17739600300066,339.212667613976,0.781921127701365,S


==> anc/N4845_C_C.csv <==
Source,list,for,N4845_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998540000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,194.504958333333,DEC=,1.57583333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,194.587269280474,4.94529451E-06,1.64631063636405,5.98054254E-06,245.63791255,6.71421614,244.05178243,3.85119527,194.587269280474,4.94529451E-06,1.64631063636405,5.98054254E-06,3.082574789604,0.051535729548,2.745284485716,0.04089024018,162.855037896251,5.83663461480395,0.528590673072,0.051535729548,0,0.04089024018,137.824440975689,5.83663461480395,240.33361589,5.65441713,3.85468093,-0.00166081,1.7172049,-0.1097508,6.50018691338806,139.416446973733,0.039074117633724,S
1,1,194.582979415772,5.02269641E-05,1.63911850252917,0.00012366106556,29.69711743,8.86388674,20.5339478,3.86761564,194.582979415772,5.02269641E-05,1.63911850252917,0.00012366106556,4.523408390736,1.055024468388,2.688211892844,0.408891867408,7.01666340782103,19.0567664694163,0,1.055024468388,0,0.408891867408,0,19.0567664694163,23.20830203,4.56231093,3.79761605,-0.00166081,0.58570333,0.00448478,6.02619615044335,140.941363671173,0.082385552913963,S
2,2,194.573438094501,7.279010055E-05,1.67024187710329,0.00010147381402,27.03658828,8.89670191,19.55807156,4.08882009,194.573438094501,7.279010055E-05,1.67024187710329,0.00010147381402,3.852981854424,0.892730089404,3.016592036028,0.569032817256,159.697963098298,39.4945672544739,2.363361295896,0.892730089404,1.20657603096,0.569032817256,156.155763075153,39.4945672544739,16.83511925,3.50635396,3.88760736,-0.00166081,0.36635456,-0.0004836,6.99680469227206,125.943572257047,-0.003441933556117,S
3,3,194.566618439657,5.88643635E-06,1.66829648612629,6.39905587E-06,271.44711774,7.48734203,236.69130012,3.93583248,194.566618439657,5.88643635E-06,1.66829648612629,6.39905587E-06,3.264955072236,0.05688845298,2.95333922988,0.046867850892,147.904243245704,7.07587462426485,1.372808833992,0.05688845298,0.770421337776,0.046867850892,117.549539819492,7.07587462426485,268.2447726,5.90903594,3.8238727,-0.00166081,2.64078858,0.29773594,6.66738944981185,123.686324394942,0.024939731440065,S
4,4,194.560674448803,0.00012639947591,1.66579050050672,0.0001573415737,123.15355206,22.41580861,22.01329313,3.43205758,194.560674448803,0.00012639947591,1.66579050050672,0.0001573415737,9.064351555524,1.541891237328,5.189347010232,0.7415403912,34.9033680592084,17.2255843829284,8.589091675896,1.541891237328,4.291306054848,0.7415403912,35.7944932987316,17.2255843829284,74.63457528,6.85611071,3.7855616,-0.00166081,1.26517148,0.00779998,6.34812853386897,121.761484200585,0.052257921860875,S
5,5,194.558789110544,6.801726328E-05,1.50611020930314,6.205862081E-05,20.28046219,6.23144765,20.43597177,3.55686942,194.558789110544,6.801726328E-05,1.50611020930314,6.205862081E-05,3.380401460052,0.688943611872,2.468320637112,0.366886248156,130.287367001964,25.80078246722,0,0.688943611872,0,0.366886248156,0,25.80078246722,14.59243061,3.3780847,3.63012077,-0.00166081,0.30945833,-0.00014687,5.28441997224909,232.338826416396,0.170716095418922,S
6,6,194.55687742108,5.605906736E-05,1.58127004334762,4.734803371E-05,23.53738031,6.20624008,24.27746518,3.64059179,194.55687742108,5.605906736E-05,1.58127004334762,4.734803371E-05,3.099909052872,0.505355824116,2.62961882442,0.362728573308,119.239717704685,39.8617038508385,0,0.505355824116,0,0.362728573308,0,39.8617038508385,17.91288943,3.217394,3.68818542,-0.00166081,0.1847465,-0.00214567,3.13100208555281,174.01908800669,0.581423923481647,S
7,7,194.546915331055,6.66724938E-06,1.55863360022115,8.62374812E-06,182.31905684,6.89408378,178.41246622,3.91253364,194.546915331055,6.66724938E-06,1.55863360022115,8.62374812E-06,3.127085349696,0.07310746296,2.747603478816,0.056519440704,179.5501987369,7.31226836189528,0,0.07310746296,0,0.056519440704,0,7.31226836189528,175.65183742,6.06586536,3.90396917,-0.00166081,1.57625141,0.06883862,2.71986270962076,202.297497359703,0.668755717615138,S
8,8,194.541498525937,6.60007147E-06,1.55962061717475,8.31525205E-06,187.47567683,7.01902825,186.63145477,4.03097884,194.541498525937,6.60007147E-06,1.55962061717475,8.31525205E-06,3.082626124128,0.070613259408,2.73984584004,0.055797157692,174.500892976348,7.85771715861148,0,0.070613259408,0,0.055797157692,0,7.85771715861148,186.22213684,5.73840071,4.03694685,-0.00166081,1.246794,0.01712318,2.39777781350427,203.934094549142,0.734097403374409,S
9,9,194.532725449586,2.620492752E-05,1.58218833039124,2.761735547E-05,44.18603272,6.5421639,48.87602265,4.03582271,194.532725449586,2.620492752E-05,1.58218833039124,2.761735547E-05,2.824544300076,0.239234961384,2.6910861624,0.216632589372,28.990555600203,70.6959000201965,0,0.239234961384,0,0.216632589372,0,70.6959000201965,40.1741567,4.89253323,4.14861734,-0.00166081,0.48915069,-0.00055422,1.70848701446415,167.103749645971,0.857357577863444,S
10,10,194.528000788942,8.011389007E-05,1.54272289660786,8.553254655E-05,23.9831964,7.61516698,20.48689343,3.84123692,194.528000788942,8.011389007E-05,1.54272289660786,8.553254655E-05,3.957674270328,0.919440195516,2.487011556708,0.37634342814,42.371038397466,20.2638913479887,2.747114393112,0.919440195516,0,0.37634342814,47.0162863447354,20.2638913479887,15.14914707,3.90590927,3.86097827,-0.00166081,0.64476535,0.00367805,2.42006310599455,235.17452507333,0.729700362193121,S
11,11,194.527560282195,1.891018263E-05,1.58359507224943,2.252884223E-05,87.06955074,8.32361188,79.98570529,4.51695795,194.527560282195,1.891018263E-05,1.58359507224943,2.252884223E-05,3.315620447028,0.204413764356,2.760424930872,0.14279005224,150.122150898102,13.6597312882264,1.403743530204,0.204413764356,0,0.14279005224,136.501115033019,13.6597312882264,79.60862754,6.08228164,4.45599653,-0.00166081,1.69836005,0.02757042,1.43336527617425,161.040004852199,0.897908657425016,S
12,12,194.516321012387,1.354111224E-05,1.57649040327028,1.705206388E-05,118.57422947,9.22304183,119.86876031,5.35108218,194.516321012387,1.354111224E-05,1.57649040327028,1.705206388E-05,3.058462990188,0.144842129964,2.719367256384,0.114431977944,5.87871543870672,16.2796399633718,0,0.144842129964,0,0.114431977944,0,16.2796399633718,110.21215376,6.69379605,5.37964934,-0.00166081,1.10595522,-0.07496475,0.682642165994438,176.68903648281,0.976126647122518,S
13,13,194.504988482947,1.649165E-08,1.5756726886665,1.644714E-08,361447.26739151,138.1990079,347982.02792475,14.37823539,194.505130908546,1.649165E-08,1.57553437536904,1.644714E-08,3.178648798776,0.000139835484,3.173437827612,0.00013939812,15.1824033933689,1.08646218309213,1.57728110526,0.000139835484,0.884727738252,0.00013939812,77.8365735351703,1.08646218309213,362506.82715485,97.57456848,14.37823539,-0.00166081,42.86610783,13.45860892,0.009806882796596,259.374419676246,0.999995028837944,M
14,14,194.491998228075,1.820696089E-05,1.59475460784722,2.336657459E-05,92.88994769,9.14332851,86.22702468,5.00957532,194.491998228075,1.820696089E-05,1.59475460784722,2.336657459E-05,3.207266393328,0.198104860944,2.824080723144,0.154323487368,178.761785377495,19.7074833923012,1.070392579632,0.198104860944,0.460750530528,0.154323487368,19.4360452563952,19.7074833923012,89.26645059,6.19518514,4.93726202,-0.00166081,1.09143923,0.05373801,1.3758856983042,55.6012558142964,0.905639291263183,S
15,15,194.491395050226,7.642008504E-05,1.60127519231633,0.00010872507687,35.08569347,11.03353198,22.69629994,4.67498664,194.491395050226,7.642008504E-05,1.60127519231633,0.00010872507687,4.196108643012,0.973995876864,3.097527145452,0.56618107686,156.591293503245,32.5454212558856,2.89519313004,0.973995876864,1.3841603037,0.56618107686,153.553016657787,32.5454212558856,22.4237796,4.10866631,4.41521024,-0.00166081,0.36831156,-6.847E-05,1.72973814528355,61.9468522324365,0.853993556588399,S
16,16,194.484897186812,3.079370897E-05,1.52108910481813,5.157909876E-05,33.74048195,6.54662081,32.71662528,3.64377808,194.484897186812,3.079370897E-05,1.52108910481813,5.157909876E-05,3.451772861892,0.449550478368,2.512045980468,0.239253428232,164.074954137088,16.4063836112226,0,0.449550478368,0,0.239253428232,0,16.4063836112226,28.43820106,4.09272303,3.68528367,-0.00166081,0.66821133,0.00958284,3.498100985204,290.118986313616,0.502221744958425,S
17,17,194.481905815561,6.827217503E-05,1.52230315086402,7.666384151E-05,21.28308832,7.03060405,19.02301067,3.75427938,194.481905815561,6.827217503E-05,1.52230315086402,7.666384151E-05,3.277731583188,0.688743335628,2.869914921984,0.531960851232,31.4120752699151,64.3600688861688,1.585023797124,0.688743335628,0,0.531960851232,49.2630918307722,64.3600688861688,15.01663219,3.36405423,3.67109396,-0.00166081,0.14528338,-0.00128455,3.49677540431405,293.291603084354,0.502506838401488,S
18,18,194.480668063317,6.013251953E-05,1.59859822790372,7.817158192E-05,42.0856915,10.56053151,28.12040735,4.60743604,194.480668063317,6.013251953E-05,1.59859822790372,7.817158192E-05,3.815300109384,0.662696081316,3.298154650164,0.509754107952,179.558929636878,49.554777779383,2.315034842004,0.662696081316,1.780728223428,0.509754107952,8.3527554547041,49.554777779383,30.82466337,4.83729292,4.31011904,-0.00166081,1.14081831,0.01045721,1.99702225248097,43.1546138598065,0.809108212197149,S
19,19,194.475469394794,1.883553176E-05,1.54937831003183,2.3110936E-05,52.25013964,6.16731323,59.48186922,3.87101189,194.475469394794,1.883553176E-05,1.54937831003183,2.3110936E-05,2.856042405036,0.195960817152,2.585979559908,0.159624772704,2.02726504680378,27.7590324814929,0,0.195960817152,0,0.159624772704,0,27.7590324814929,46.07997998,4.4627992,4.01851821,-0.00166081,0.97263,-0.02220526,2.37649926271113,318.093995135956,0.738276182457644,S
20,20,194.469677612722,5.216536902E-05,1.60794713826956,6.014524212E-05,22.07228379,6.59515248,23.56554857,3.9699931,194.469677612722,5.216536902E-05,1.60794713826956,6.014524212E-05,2.944171313064,0.521184355452,2.67481394514,0.42883446294,158.615616606089,74.3988792319902,0,0.521184355452,0,0.42883446294,0,74.3988792319902,16.07401711,3.34175,4.04571028,-0.00166081,0.24439728,0.00050445,2.86185853606918,42.3211093315581,0.638951326448177,S
21,21,194.466364726909,5.0570852E-07,1.62021473727729,3.5831809E-07,5177.22226592,12.71137353,4006.51132479,4.11840756,194.466506586515,5.0570852E-07,1.62008563495875,3.5831809E-07,3.643375623156,0.004451905836,2.847668073444,0.002790419652,20.2414472896342,0.20406016651715,2.138970467628,0.004451905836,0,0.002790419652,29.9235989077642,0.20406016651715,5158.96655794,9.02500275,4.11840756,-0.00166081,8.40012672,-0.83394769,3.52829440092327,49.0016903694559,0.495732744378542,M
22,22,194.465548299239,7.056007404E-05,1.58658656654283,9.081133323E-05,37.75909405,10.27017204,22.96896229,4.18902313,194.465548299239,7.056007404E-05,1.58658656654283,9.081133323E-05,4.002002688096,0.771727470552,3.453740575992,0.59572509642,173.686000264633,54.7595930180079,2.593835528508,0.771727470552,2.07663330816,0.59572509642,177.530884704823,54.7595930180079,26.71057397,3.88244673,3.88795479,-0.00166081,0.37520891,0.00069788,2.45017565735825,15.2680269198623,0.723726418502003,S
23,23,194.45192342487,0.00010795588361,1.60928119793912,0.00012072392413,42.75999796,11.57724315,22.46468789,4.12733874,194.45192342487,0.00010795588361,1.60928119793912,0.00012072392413,5.619761502372,1.3094865036,2.847780089892,0.412536858336,138.902459011088,15.7921425551029,4.76515069308,1.3094865036,0.284505434172,0.412536858336,137.034272719236,15.7921425551029,28.08615285,5.18367893,4.09713903,-0.00166081,1.39217036,0.01965859,3.76104226952172,32.2493857070189,0.446137726995735,S
24,24,194.444880554025,2.908022891E-05,1.60227386475564,3.462779982E-05,59.43956637,8.08372612,50.21787485,4.13882918,194.444880554025,2.908022891E-05,1.60227386475564,3.462779982E-05,3.514448445984,0.319780429848,2.831699721024,0.211393114488,31.90911916432,17.2417963617915,2.006461916532,0.319780429848,0,0.211393114488,42.9396719995728,17.2417963617915,54.51185251,5.29559404,4.02392834,-0.00166081,2.13338444,0.12279287,3.93705427663007,23.7634921775896,0.40936635125899,S
25,25,194.436962028652,2.010768227E-05,1.64494976441377,0.00010293011471,151.00298073,17.15493393,40.7275587,3.80072674,194.43720385811,2.010768227E-05,1.64473078842951,0.00010293011471,6.608259680148,0.873732456036,2.474592115644,0.16442326134,93.001473415412,6.26201370880614,0,0.873732456036,0,0.16442326134,0,6.26201370880614,135.9977691,7.88462537,3.80072674,-0.00166081,1.76960407,0.07236049,5.81626470169552,45.4803266963489,0.104362974311132,M
26,26,194.437595560695,7.004802656E-05,1.5985810909933,0.00013417320068,77.52686302,15.6730809,27.60549225,4.2158432,194.437595560695,7.004802656E-05,1.5985810909933,0.00013417320068,6.635945508372,1.197931798728,3.558287430324,0.459716034096,19.8622037968202,14.6913365853053,5.93412172974,1.197931798728,2.139956267868,0.459716034096,21.3016498328024,14.6913365853053,60.43769753,7.34163733,4.17214551,-0.00166081,4.10312123,1.20060747,4.26452809239892,18.6669253870203,0.343479880457926,S


==> anc/N5084_B_L.csv <==
Source,list,for,N5084_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,200.0705,DEC=,-21.8275833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,1,200.215424290551,2.486552548E-05,-21.7098349301733,7.652922515E-05,264.7655959,36.18320096,218.92320379,17.46967956,200.215424290551,2.486552548E-05,-21.7098349301733,7.652922515E-05,6.147688015728,0.653405936544,3.270371695776,0.195935056776,172.782205684308,6.71695747424313,2.634054494544,0.653405936544,1.07417038104,0.195935056776,12.617919291031,6.71695747424313,226.46721758,22.28640636,18.03946907,-0.31824888,7.93615345,-0.03289933,10.7296064644104,138.845170907024,0.648120459404906,S
1,2,200.214312043047,7.92001008E-06,-21.947369418232,2.086855538E-05,666.41565845,29.51122754,653.42030201,15.90623991,200.214312043047,7.92001008E-06,-21.947369418232,2.086855538E-05,5.539292673804,0.180886588344,3.060817599744,0.055543750704,167.28947062388,2.06289739010031,0,0.180886588344,0,0.055543750704,0,2.06289739010031,635.89696639,21.31860465,16.89276723,-0.31824879,6.6772418,-0.77155283,10.7593339468045,221.939166723914,0.646473375912884,S
2,4,200.211319325405,3.127707581E-05,-21.8164936937718,0.00012480357711,147.14867656,30.86794874,137.26481298,15.39398628,200.211319325405,3.127707581E-05,-21.8164936937718,0.00012480357711,6.3911592405,1.070434521504,2.788404034716,0.209391466716,171.033927010826,7.46287613952321,0,1.070434521504,0,0.209391466716,0,7.46287613952321,116.76519162,17.12456853,17.16412407,-0.31824882,3.81198493,-0.28367114,7.87188833727618,175.177413360698,0.796585444610504,S
3,6,200.198603704507,3.941351467E-05,-21.9545252005816,0.00012252204622,135.58789415,27.45152838,144.6985518,13.85060099,200.198603704507,3.941351467E-05,-21.9545252005816,0.00012252204622,6.631143337836,1.083094397712,2.349131789484,0.131776617456,163.357146925942,5.14974124139982,0,1.083094397712,0,0.131776617456,0,5.14974124139982,106.79729178,17.27930116,17.09281059,-0.31824882,4.03170316,0.77033297,10.4343994280037,226.905431342097,0.664396368279092,S
4,7,200.196522825675,5.213011263E-05,-21.9321710853084,0.00015037005213,162.22145946,39.48823987,112.85920037,17.16418966,200.196522825675,5.213011263E-05,-21.9321710853084,0.00015037005213,6.577215101748,1.277978622984,3.633021634392,0.432473112216,175.617680321875,13.8335811648328,3.599796659148,1.277978622984,1.761497480232,0.432473112216,14.0306990897062,13.8335811648328,118.411,17.18576061,17.11175719,-0.31824882,3.9157394,-0.25111765,9.41345040002217,221.830765819536,0.719302934379852,S
5,8,200.185846914977,3.476771124E-05,-21.760826168494,0.00010586732635,118.44553549,27.68663162,122.48220667,15.46584779,200.185846914977,3.476771124E-05,-21.760826168494,0.00010586732635,5.335634110428,0.900751883328,3.012990557256,0.284564087856,174.803484410202,11.19274778437,0,0.900751883328,0,0.284564087856,0,11.19274778437,94.41983038,14.66322977,16.57052599,-0.31824894,1.93509527,-0.35875431,7.57223318811287,148.08602142622,0.810613213197223,S
6,9,200.185680573227,6.282003704E-05,-21.8584849576075,0.00012722414127,139.00455959,35.48284132,113.22638113,17.23948421,200.185680573227,6.282003704E-05,-21.8584849576075,0.00012722414127,5.858921156688,1.127234328264,3.48338638044,0.419718758328,161.697980209024,15.0583545134103,2.36648028924,1.127234328264,0.68087350134,0.419718758328,115.746357612187,15.0583545134103,102.45101829,16.35801505,17.34705802,-0.31824882,1.21848313,-0.31891125,6.67726167655205,196.142811857233,0.850218439423499,S
7,10,200.185119271441,8.296415261E-05,-21.7640051131545,0.00014726197818,165.25726803,43.00385684,100.5667035,17.35194601,200.185119271441,8.296415261E-05,-21.7640051131545,0.00014726197818,6.393665278008,1.28569686894,4.272622649964,0.632548448064,15.9009040251115,21.6331392707515,4.469242105728,1.28569686894,0,0.632548448064,47.4162837916465,21.6331392707515,110.02873779,15.79707504,16.50763261,-0.31824882,3.01021032,-0.29954978,7.43820303923283,149.167340539765,0.81676828316925,S
8,11,200.181506939765,3.702022642E-05,-21.9274248028854,8.10217919E-05,195.99315408,32.31538055,169.68668105,16.25344087,200.181506939765,3.702022642E-05,-21.9274248028854,8.10217919E-05,5.7693070602,0.713667195396,3.328188529572,0.246848765508,163.135669592679,8.96586578636508,1.998700575516,0.713667195396,0,0.246848765508,115.393290432295,8.96586578636508,171.67416283,17.88265159,16.64197771,-0.31824882,5.22726532,-0.12845862,8.60741609150052,224.125086545629,0.760701257865391,S
9,13,200.174956742454,2.867876711E-05,-21.7704788975292,8.797431163E-05,152.51058395,26.65547855,166.55959839,14.5990179,200.174956742454,2.867876711E-05,-21.7704788975292,8.797431163E-05,5.8042994229,0.769555770012,2.622517606584,0.151962375636,165.391600166118,5.86080159162765,0,0.769555770012,0,0.151962375636,0,5.86080159162765,122.65091169,15.81383048,16.7699709,-0.31824882,1.29657872,-0.34804998,6.75298436584532,149.530556084617,0.847008554481189,S
10,14,200.174150272567,3.82799754E-05,-21.7103285709652,8.989177596E-05,173.21502018,33.13916419,160.20900848,17.38999578,200.174150272567,3.82799754E-05,-21.7103285709652,8.989177596E-05,5.558148979416,0.78284234952,3.233754292464,0.270512898408,165.838493414888,10.208387466614,0,0.78284234952,0,0.270512898408,0,10.208387466614,141.48404658,19.80959014,18.02550469,-0.31824882,3.24452958,-0.31559514,9.10229901386516,129.403036228326,0.735515826348235,S
11,15,200.169610070957,0.00011044111167,-21.7147527993137,0.00013344674337,233.31006292,57.37719834,113.34197353,19.82883378,200.169610070957,0.00011044111167,-21.7147527993137,0.00013344674337,6.293635255548,1.155032674596,5.43725368128,0.906775337484,18.9755115669285,53.2426061543902,4.948795055052,1.155032674596,2.070202943124,0.906775337484,65.1985091835799,53.2426061543902,144.46751692,21.58035181,18.28085624,-0.31824885,11.01010366,0.13778175,8.73659236076698,129.224022956677,0.754202719621061,S
12,16,200.169958163537,4.76791668E-05,-21.9560106539362,7.458990529E-05,202.11151727,34.87869064,165.3410439,17.26058708,200.169958163537,4.76791668E-05,-21.9560106539362,7.458990529E-05,5.449484638836,0.674940235896,3.729011085972,0.328120650468,156.373833160131,13.370919835505,0,0.674940235896,0,0.328120650468,0,13.370919835505,163.79565139,16.94591435,16.9850573,-0.31824882,3.59659134,-0.27849092,9.48878968565016,234.31799718854,0.715336900175468,S
13,17,200.16952737619,4.375789657E-05,-21.7567022814845,0.00015628779263,144.57023698,36.25547215,110.30529119,16.51726212,200.16952737619,4.375789657E-05,-21.7567022814845,0.00015628779263,6.572175058368,1.325575378548,3.315212564832,0.368552621628,178.068144047414,12.0455563329979,3.6702995049,1.325575378548,0.562000169124,0.368552621628,16.1750560028606,12.0455563329979,98.20788052,16.99334203,17.03259477,-0.31824882,4.93582729,-1.10709232,6.96595262657758,142.391180514403,0.837836740241777,S
14,18,200.1677131811,8.89748196E-05,-21.7024711393386,1.383659463E-05,5455.32529239,112.64800238,1242.81746576,20.28122799,200.1683365616,8.89748196E-05,-21.7047356263283,1.383659463E-05,20.232688907772,0.757072601784,4.53358758726,0.097592940036,174.991653039106,1.83648004441633,19.443098709828,0.757072601784,3.388766860908,0.097592940036,175.41470917914,1.83648004441633,5304.92521107,55.43905272,20.28122799,-0.31824885,10.71850329,-1.49453865,9.25714460168497,125.832890409719,0.727481766799176,M
15,19,200.167419280439,4.316119535E-05,-21.924182071622,0.00012211893433,116.3364244,29.16198952,111.33863782,15.46590597,200.167419280439,4.316119535E-05,-21.924182071622,0.00012211893433,5.632578025848,1.050637526928,3.083903708076,0.319017156948,169.652616972479,11.934214900994,1.052948428056,1.050637526928,0,0.319017156948,49.893738750313,11.934214900994,86.45621096,14.84313285,16.3629793,-0.31824894,1.88299214,-0.31173329,7.91922590861041,227.06228689019,0.794336688273847,S
16,20,200.160558446488,3.671925205E-05,-21.87274380841,0.00010254994211,162.64668143,32.41554288,151.48277785,16.74810557,200.160558446488,3.671925205E-05,-21.87274380841,0.00010254994211,5.865613221852,0.890285879304,3.043029661668,0.245072725668,167.008151643137,8.89525135990319,1.684489678308,0.890285879304,0.656373873312,0.245072725668,155.620108205267,8.89525135990319,133.32568185,18.02129569,17.82679647,-0.31824882,3.0085082,-0.30558553,5.70048464853054,208.3977864401,0.889073075541287,S
17,21,200.160689977713,6.061440688E-05,-21.9011733537337,0.00014063080745,84.59940656,28.93293129,91.26001312,16.71702783,200.160689977713,6.061440688E-05,-21.9011733537337,0.00014063080745,5.105110417668,1.228009665744,3.018697093512,0.421094887164,165.175974110432,17.346267619505,0,1.228009665744,0,0.421094887164,0,17.346267619505,51.77267297,12.23352209,17.94940908,-0.31824879,0.42975782,-0.31797103,6.68713018299382,221.338274765274,0.849801656770481,S
18,22,200.156172993355,9.899984291E-05,-21.8432211698802,0.00014321000692,122.54073784,39.12027073,86.21459108,17.63428625,200.156172993355,9.899984291E-05,-21.8432211698802,0.00014321000692,5.49411197022,1.243496464992,4.300705566576,0.7949629512,16.3099414172461,38.6452441379557,0,1.243496464992,0,0.7949629512,0,38.6452441379557,78.82954402,15.03335274,16.70796519,-0.31824888,2.01141779,-0.31127556,4.86296343207319,191.140460058044,0.918325528610248,S
19,24,200.141721488061,1.571727575E-05,-21.9179860789497,5.188600175E-05,262.52048129,28.52356,265.57037682,15.59553541,200.141721488061,1.571727575E-05,-21.9179860789497,5.188600175E-05,5.514501569832,0.441286770744,2.979992643156,0.128422721016,175.149057983875,4.90564064433052,0,0.441286770744,0,0.128422721016,0,4.90564064433052,237.66654119,18.02442609,16.77391629,-0.31824885,3.0402291,-0.35040296,6.71923295226615,233.842292218549,0.848442636055125,S
20,25,200.139271558831,4.92873915E-05,-21.7399329345494,0.00013913225249,97.45755821,28.43012315,102.24120033,15.66116831,200.139271558831,4.92873915E-05,-21.7399329345494,0.00013913225249,5.592964850244,1.213180328484,2.833252870896,0.306477433872,165.973742839017,11.7651699106547,0,1.213180328484,0,0.306477433872,0,11.7651699106547,68.40033305,13.7797065,17.26441951,-0.31824882,0.38621553,-0.32015961,6.50682625153976,126.089238811634,0.857342727871791,S
21,26,200.127774881948,1.980907805E-05,-21.858844450785,9.881748129E-05,177.92632085,28.96065211,179.2853209,14.66220297,200.127774881948,1.980907805E-05,-21.858844450785,9.881748129E-05,6.470322132708,0.844322149944,2.549804471892,0.13068736074,172.715744593038,4.89519007365027,0,0.844322149944,0,0.13068736074,0,4.89519007365027,154.05308284,17.14851744,17.18812928,-0.31824882,4.63423476,0.67554669,3.70037413035854,210.467267266663,0.952085682972361,S
22,27,200.122650336751,8.873873644E-05,-21.9046208827287,0.00011640679771,4045.69678855,224.43908849,363.06483497,20.19420026,200.12190556596,8.873873644E-05,-21.905616536138,0.00011640679771,14.358483322344,1.059710442516,9.564981418044,0.645553807992,62.6204331102159,9.83165584775913,14.001762125304,1.059710442516,7.823581753896,0.645553807992,65.143986642971,9.83165584775913,3243.03379343,73.97238047,20.19420026,-0.31824879,19.09748607,0.10844776,5.45874566759413,237.870811378845,0.897918559889195,M
23,29,200.118105767425,6.809027525E-05,-21.7350580907518,0.00017588894671,109.74964602,35.71243255,86.00255263,16.8792551,200.118105767425,6.809027525E-05,-21.7350580907518,0.00017588894671,6.036401119968,1.503716408352,3.514402132884,0.54343483776,172.004467156861,18.9365344810171,2.421113439996,1.503716408352,1.590656071248,0.54343483776,25.098840827261,18.9365344810171,63.16046587,13.7997107,16.94016464,-0.31824882,1.93076244,-0.31193443,6.15261380713883,115.546541198645,0.871691813711119,S
24,30,200.114054974289,6.461014086E-05,-21.904850800614,9.085538743E-05,370.13138864,59.07264206,190.17044628,21.22085231,200.114054974289,6.461014086E-05,-21.904850800614,9.085538743E-05,6.52585867722,0.799584626988,4.958071598268,0.503878255812,20.2182134369554,19.4619498142083,4.944196370124,0.799584626988,1.525479929136,0.503878255812,54.662209259841,19.4619498142083,284.62004469,24.0713761,19.74351835,-0.31824885,10.02702356,-0.3024268,5.23210844512666,242.3923863028,0.905918653041357,S
25,31,200.111704248202,7.67902271E-06,-21.8836688445761,2.622265308E-05,581.66198064,29.38434351,582.20496521,15.60744905,200.111704248202,7.67902271E-06,-21.8836688445761,2.622265308E-05,5.854624693884,0.225506195496,2.836828503324,0.052928026992,170.028605813824,1.96024358849456,0,0.225506195496,0,0.052928026992,0,1.96024358849456,552.43104256,22.3175751,17.1900756,-0.31824882,5.25366795,-0.42996379,4.07297370948736,235.719001511826,0.94217125153438,S
26,32,200.108939818806,5.313559719E-05,-21.9057282739918,0.00018291241444,142.29151738,40.95088183,104.91437391,18.27229706,200.108939818806,5.313559719E-05,-21.9057282739918,0.00018291241444,6.671372677776,1.553547159504,3.379608300888,0.440223717132,3.65817857684439,14.1839886171085,4.085743708404,1.553547159504,0,0.440223717132,24.3317952108033,14.1839886171085,101.02873657,18.30333414,18.72391294,-0.31824882,5.17629451,0.4687694,5.15416402673748,245.46983323252,0.908603328539659,S
27,33,200.101113917448,6.567010567E-05,-21.9079441674338,5.643623003E-05,1276.48752203,94.76839122,308.58157458,18.79598696,200.101113917448,6.567010567E-05,-21.9079441674338,5.643623003E-05,9.346748264352,0.596602509912,7.357386688272,0.42765085098,58.9488915595202,12.3704452804743,8.781815771208,0.596602509912,4.896469196676,0.42765085098,66.7427000122485,12.3704452804743,1135.98900107,34.36534854,18.82853576,-0.31824885,18.79050615,0.84293634,5.1141176375165,250.534936952088,0.909969242343253,S
28,34,200.101909152235,2.771652576E-05,-21.7213468563251,7.590408771E-05,182.08980118,28.89662754,183.07183831,15.66887959,200.101909152235,2.771652576E-05,-21.7213468563251,7.590408771E-05,5.597282130228,0.659979305172,2.954096965368,0.18352888596,166.607212076804,6.96598331380384,0,0.659979305172,0,0.18352888596,0,6.96598331380384,149.74199959,17.3225795,16.91732359,-0.31824879,2.9725943,-0.34222518,6.61007491615007,105.358569417453,0.85304360217352,S
29,35,200.089062127244,3.257390486E-05,-21.9434003319446,7.043538327E-05,212.4360735,30.63582917,203.74253315,16.07058998,200.089062127244,3.257390486E-05,-21.9434003319446,7.043538327E-05,5.811675893352,0.635611940856,2.982518522208,0.169665181848,159.158015482738,6.25048207588681,0,0.635611940856,0,0.169665181848,0,6.25048207588681,187.12039414,19.89186836,17.26665505,-0.31824888,2.28134536,-0.36007719,7.02544810179524,261.544400104112,0.835237120922064,S
30,36,200.087307697139,2.231698629E-05,-21.8041261216538,8.570588267E-05,192.23126589,31.51121765,192.41007144,16.74326241,200.087307697139,2.231698629E-05,-21.8041261216538,8.570588267E-05,5.849795584908,0.730797274332,2.839178191788,0.172092121272,173.640642631878,6.4185806938865,0,0.730797274332,0,0.172092121272,0,6.4185806938865,159.40402735,20.25754684,18.43311838,-0.31824882,2.76789319,-0.34384834,1.6903875181479,123.635386744051,0.989858112886204,S
31,37,200.082059092361,1.661963949E-05,-21.7920422663941,5.484022245E-05,290.00738012,31.96278761,289.74129456,17.18345219,200.082059092361,1.661963949E-05,-21.7920422663941,5.484022245E-05,5.683172779584,0.469515575088,2.927823878196,0.124648153632,171.653725119903,4.69170161715858,0,0.469515575088,0,0.124648153632,0,4.69170161715858,258.05859038,21.02795554,18.62919453,-0.31824885,7.40534551,-0.17518529,2.22755784362173,106.80397560721,0.982436663824099,S
32,38,200.079982926431,5.219178789E-05,-21.8272213375141,0.00011543065684,469.7604829,62.10716201,235.84417666,21.1530655,200.079982926431,5.219178789E-05,-21.8272213375141,0.00011543065684,8.737507017684,1.043123039532,3.789665290368,0.255357823104,159.064805870586,6.72144130022507,6.750617501988,1.043123039532,2.176618562136,0.255357823104,153.990612101665,6.72144130022507,412.93979971,37.97318904,21.78171053,-0.31824885,12.64027105,0.58781325,0.528631035895989,177.64700214301,0.999004785085636,S
33,39,200.070135988453,9.556132E-07,-21.827299819376,5.7433433E-07,33599.20310439,212.10635277,27495.72740262,31.88021219,200.070279393541,9.556132E-07,-21.8274407139361,5.7433433E-07,6.050517450624,0.00867085254,3.840078247416,0.003761541252,156.690896392333,0.13290686011181,3.159506038428,0.00867085254,0.98762205816,0.003761541252,114.065818419602,0.13290686011181,33304.68128836,107.76807627,31.88021219,-0.31824882,30.35025657,-3.2024559,0.026465870350627,39.9970566322732,0.999997504587792,M
34,40,200.069957601045,3.280019739E-05,-21.7314883244951,8.425078893E-05,156.01741586,30.47450103,157.640025,17.0139884,200.069957601045,3.280019739E-05,-21.7314883244951,8.425078893E-05,5.19327921942,0.71852965866,3.168127017252,0.26673428016,173.239170766758,10.8659503591357,0,0.71852965866,0,0.26673428016,0,10.8659503591357,129.15126827,17.56941037,17.84959568,-0.31824882,1.82478743,-0.33323508,5.7657797310785,89.6995864614639,0.886629582136497,S
35,41,200.068644341515,2.784493362E-05,-21.9071080508849,5.206872263E-05,472.44402813,43.55098781,295.89720862,17.91282323,200.068644341515,2.784493362E-05,-21.9071080508849,5.206872263E-05,6.350331995856,0.451915276572,4.179752319456,0.215246599704,165.886636590346,7.36288907184483,3.102867131076,0.451915276572,2.787851355696,0.215246599704,120.672977948888,7.36288907184483,435.98739609,23.82781294,17.11750338,-0.31824882,7.58228271,0.11091954,4.77260173291489,271.240224966882,0.921242300785974,S
36,42,200.068927670741,1.611225177E-05,-21.7399801362597,5.24136637E-05,274.16861171,28.66503693,287.48314319,15.59555431,200.068927670741,1.611225177E-05,-21.7399801362597,5.24136637E-05,5.744252881368,0.45331149384,2.760001815924,0.102925515132,168.26487848719,3.92923548233163,0,0.45331149384,0,0.102925515132,0,3.92923548233163,246.93978285,19.86975575,17.42256609,-0.31824885,4.32722663,-0.37813274,5.25692179773092,89.0448686215214,0.905056785181561,S
37,43,200.067001506092,0.00014614743425,-21.9606886358475,2.354070583E-05,513.55138361,71.37660694,244.94488037,17.11749246,200.067285978087,0.00014614743425,-21.9599204888442,2.354070583E-05,9.092892222468,1.249249381056,2.556854502588,0.11908709838,172.602620619227,4.09797771335834,0,1.249249381056,0,0.11908709838,0,4.09797771335834,391.58217565,27.03873743,17.11749246,-0.31824888,5.31323258,-0.19305853,7.98869281227143,271.396396654702,0.791020930730055,M
38,45,200.051153196082,7.014490836E-05,-21.7628415944202,0.00014641454268,147.59567437,39.08201766,109.25824642,17.75393238,200.051153196082,7.014490836E-05,-21.7628415944202,0.00014641454268,6.280691367744,1.298304049464,3.575603157768,0.456731562096,161.747612159382,15.3204617640385,3.043923568056,1.298304049464,1.602943499016,0.456731562096,136.71656650631,15.3204617640385,112.69535995,17.69852236,17.73940312,-0.31824882,2.02824822,-0.30282803,4.03126422802207,74.4887155532488,0.943324396150819,S
39,46,200.042597950865,3.143532323E-05,-21.7164162647642,7.634329705E-05,170.34642177,30.53196828,169.32388517,16.95341371,200.042597950865,3.143532323E-05,-21.7164162647642,7.634329705E-05,5.157383401008,0.650763520164,3.242823384132,0.2576364966,173.465503781088,10.6571781903567,0,0.650763520164,0,0.2576364966,0,10.6571781903567,146.64367581,17.81124562,17.61901331,-0.31824879,2.59958256,-0.30292748,6.84881903726413,76.8741283071537,0.842907374519722,S
40,47,200.031656839202,0.00012840393763,-21.8937186791087,0.00015989873011,254.33893437,55.12324505,108.7730625,17.00169378,200.031656839202,0.00012840393763,-21.8937186791087,0.00015989873011,8.610645171312,1.639094239908,4.514329313316,0.579384233856,143.071918876158,14.3558234346513,6.965306500392,1.639094239908,2.368490370048,0.579384233856,130.924331710972,14.3558234346513,151.43595198,23.13262514,16.73309634,-0.31824882,8.12548024,-0.24358189,4.51935386437048,298.587343058343,0.929159534498804,S
41,48,200.030874079593,3.718220212E-05,-21.8512764345286,8.586359396E-05,165.79583999,31.55149412,158.11800862,16.9337155,200.030874079593,3.718220212E-05,-21.8512764345286,8.586359396E-05,5.41143065664,0.746652439872,3.22119773874,0.267764402808,166.210465514893,10.4466291107192,0,0.746652439872,0,0.267764402808,0,10.4466291107192,137.01363693,16.34451126,17.59737643,-0.31824882,3.16769592,-0.26151969,2.62514660029314,327.205025959142,0.975669113281221,S
42,49,200.029951598913,3.483328489E-05,-21.7537121082325,0.00011623806443,172.73287393,35.64760673,145.78984162,17.36884209,200.029951598913,3.483328489E-05,-21.7537121082325,0.00011623806443,6.1515916596,0.98909479926,3.201826186404,0.282640595004,174.838754733195,9.82551249074205,2.750214952476,0.98909479926,0.364629425652,0.282640595004,17.3369028581968,9.82551249074205,137.2654567,17.56645211,18.09620517,-0.31824882,1.18833066,-0.32804584,4.97477831397689,62.9852033996599,0.914650290357481,S
43,50,200.008312764376,0.00011290358185,-21.9008410778356,0.0002166987679,175.04509073,49.84253966,88.13702862,17.26914263,200.008312764376,0.00011290358185,-21.9008410778356,0.0002166987679,8.01359207676,1.968832457064,4.120044793668,0.643791372048,157.648807583073,17.2338779244086,5.8281410403,1.968832457064,2.6130519513,0.643791372048,148.764209841708,17.2338779244086,83.95246266,17.80213204,17.06466355,-0.31824882,4.12977897,-1.93559936,5.59565796781385,308.220235796015,0.892947887403661,S
44,51,200.008597130451,5.808450187E-05,-21.7770737812322,0.00015100574889,80.51846017,27.59900093,86.16935075,15.6484771,200.008597130451,5.808450187E-05,-21.7770737812322,0.00015100574889,5.316149634948,1.315081827144,2.922018040944,0.389552350248,166.149314170693,15.5016998625794,0,1.315081827144,0,0.389552350248,0,15.5016998625794,54.43991007,13.72415688,17.01846122,-0.31824882,0.88535694,-0.31818067,4.59091772258573,41.2977990017714,0.926960988824482,S
45,53,200.005278689183,3.922685554E-05,-21.9481410117448,0.00010242279265,103.3102546,25.86062103,117.33899426,15.31070925,200.005278689183,3.922685554E-05,-21.9481410117448,0.00010242279265,5.053724256924,0.886236899832,2.896194977136,0.281187108072,167.829780086932,11.7384632886224,0,0.886236899832,0,0.281187108072,0,11.7384632886224,79.96309761,15.10407142,16.7865619,-0.31824894,1.8693413,-0.31538821,8.09373176762463,296.64446068131,0.78597218691886,S
46,54,200.004366371473,4.116034528E-05,-21.8561104570086,0.00011902503995,160.74533609,31.99366289,141.68550543,15.51983555,200.004366371473,4.116034528E-05,-21.8561104570086,0.00011902503995,6.516771341544,1.045474513452,2.894128703892,0.216451328616,164.50461938859,7.57356819268193,3.32954332326,1.045474513452,0,0.216451328616,157.154269173516,7.57356819268193,131.18238944,18.68596281,17.00307257,-0.31824882,2.085603,-0.29220908,4.06145492720771,335.062666688154,0.942490794281992,S
47,55,200.003020430966,6.915268506E-05,-21.9414258371263,5.451353748E-05,781.61989308,80.13898618,222.17269423,17.28062853,200.003219006005,6.915268506E-05,-21.9415134826253,5.451353748E-05,6.678988935372,0.65198576862,4.729326677136,0.36351984672,31.8413258000386,12.491271975843,5.37358654926,0.65198576862,0,0.36351984672,55.5036493196984,12.491271975843,659.78584079,34.48160916,17.28062853,-0.31824882,6.03496437,-0.13352948,7.79560877722763,298.799545176441,0.800190545846228,M
48,56,199.99909030697,2.848968382E-05,-21.878176017791,6.451014356E-05,237.64687219,30.01925353,222.95442334,15.45453507,199.99909030697,2.848968382E-05,-21.878176017791,6.451014356E-05,5.964027856164,0.579497499756,2.971076741352,0.146920253436,160.03034416926,5.35606577334436,2.451802365468,0.579497499756,0,0.146920253436,133.097281762564,5.35606577334436,194.36036391,19.26698141,16.64123738,-0.31824882,5.1661591,-0.43393547,5.0028788145032,322.630912759478,0.913715258584059,S
49,57,199.995951461864,3.319613814E-05,-21.7482268419651,6.533058187E-05,456.13473603,45.38012585,271.7368832,17.75752746,199.995951461864,3.319613814E-05,-21.7482268419651,6.533058187E-05,7.151098383252,0.587137106916,3.902200667532,0.202960083924,159.305769966882,6.02904146919216,4.5661606587,0.587137106916,2.262390504984,0.202960083924,146.023950832002,6.02904146919216,843.43091694,55.63990671,17.47319584,-0.31824882,19.99464075,48.61944763,6.31834175255016,48.8877887458555,0.865056253906021,S
50,58,199.998058173815,5.312375308E-05,-21.8805063601641,0.00013727141088,117.59968912,32.77434348,101.55007679,16.55178673,199.998058173815,5.312375308E-05,-21.8805063601641,0.00013727141088,5.660000939088,1.168521971364,3.401315842248,0.4376791251,5.64519010280241,16.3474188357143,2.864633333112,1.168521971364,0,0.4376791251,47.0975813285589,16.3474188357143,78.34023644,12.98746982,16.80548121,-0.31824885,1.42417355,-0.32174734,5.13394563808573,321.779329740599,0.909294085505661,S
51,60,199.992875933348,1.819771956E-05,-21.9472460681883,3.761946496E-05,454.78472051,35.98498403,368.70053512,17.62649725,199.992875933348,1.819771956E-05,-21.9472460681883,3.761946496E-05,5.593849660584,0.32323828068,3.665723143068,0.144988034616,169.5184608798,5.6460065962267,0,0.32323828068,0,0.144988034616,0,5.6460065962267,416.26419642,20.96170834,17.4279412,-0.31824882,6.66149162,-0.03948286,8.38011485838366,301.030603886955,0.771999064072997,S
52,66,199.967451330377,7.276448219E-05,-21.7764919848121,0.00013592976952,120.39270829,34.08298778,97.60529114,16.59244323,199.967451330377,7.276448219E-05,-21.7764919848121,0.00013592976952,5.752586169288,1.212183342576,3.56452389378,0.488844023148,160.212478153002,18.0763169218908,2.445778818612,1.212183342576,0,0.488844023148,107.872458316627,18.0763169218908,83.86621133,14.52682563,16.55729466,-0.31824894,2.38056009,-0.30264414,6.50787867208165,28.0827786095432,0.857299167850492,S
53,68,199.965995937181,9.14004066E-06,-21.832298773753,2.505454782E-05,562.64432625,29.08877281,551.68968345,15.57387306,199.965995937181,9.14004066E-06,-21.832298773753,2.505454782E-05,5.6392977258,0.217376952156,3.006434480868,0.06215367438,167.205750916058,2.37913657150394,0,0.217376952156,0,0.06215367438,0,2.37913657150394,536.83302473,20.86406874,16.67211291,-0.31824882,5.40329484,-0.36230369,5.82748686068427,357.197747640496,0.884299422519888,S
54,69,199.961944773443,0.00013975144937,-21.8077670148203,0.00016950594046,343.75108287,76.89253237,105.01432714,18.49759934,199.961944773443,0.00013975144937,-21.8077670148203,0.00016950594046,7.984382064372,1.459566876672,6.815409737796,1.156759061724,163.33352459877,50.7169841396631,6.180571232532,1.459566876672,5.621707165032,1.156759061724,91.5389030303158,50.7169841396631,210.74260386,23.96629339,17.70899689,-0.31824882,6.59687748,-0.21496297,6.16255884983105,11.1039962447927,0.871297552937138,S
55,70,199.960396286694,2.172075735E-05,-21.749388932931,5.67331923E-05,264.32385637,28.51632567,255.0287614,14.77893507,199.960396286694,2.172075735E-05,-21.749388932931,5.67331923E-05,6.015078117792,0.501922495152,2.864468729988,0.115280713584,162.947901590352,4.25819145961748,2.330182132668,0.501922495152,0,0.115280713584,144.002858358577,4.25819145961748,235.22218492,20.10811381,16.20596777,-0.31824888,3.81211703,-0.27283659,7.72276225943387,37.3893095467554,0.803611777673588,S
56,71,199.953042553283,1.187639247E-05,-21.9096010532756,3.119230642E-05,468.60778237,30.31785731,458.90648888,16.22424158,199.953042553283,1.187639247E-05,-21.9096010532756,3.119230642E-05,5.638896505836,0.27197922978,3.010436483364,0.078013230948,165.905490323166,2.98063888837075,0,0.27197922978,0,0.078013230948,0,2.98063888837075,434.05990506,21.35041741,17.35747719,-0.31824885,3.74236151,-0.71433357,8.18490018806032,323.019612546932,0.781556501702624,S
57,72,199.952139000701,3.143452459E-05,-21.9294022516788,0.00013516302214,114.5820986,29.28141889,124.62116502,15.86380918,199.952139000701,3.143452459E-05,-21.9294022516788,0.00013516302214,5.911681990248,1.156753353276,2.585547070056,0.214118447688,172.022399225733,8.34160881418076,0,1.156753353276,0,0.214118447688,0,8.34160881418076,90.34014741,16.53172125,18.37324271,-0.31824888,2.37576819,0.21569234,8.98620452214484,317.147227357275,0.741492854943404,S
58,73,199.940842445351,3.361633427E-05,-21.875212842292,8.947544594E-05,133.07348385,27.48543041,139.42228084,15.56160896,199.940842445351,3.361633427E-05,-21.875212842292,8.947544594E-05,5.220458999028,0.768356556192,3.039406760304,0.257264192376,170.300362637567,10.4236975709958,0,0.768356556192,0,0.257264192376,0,10.4236975709958,106.2647782,16.80867095,16.62725845,-0.31824882,4.53652183,-0.26714008,7.76548250605519,338.382977085173,0.801608002202494,S
59,74,199.938804767381,7.027816096E-05,-21.813588154692,0.00013668400816,152.03129159,36.50206967,113.92938466,16.53242491,199.938804767381,7.027816096E-05,-21.813588154692,0.00013668400816,6.50871375588,1.247985539748,3.408318129672,0.374306490648,157.136241676185,12.3096194872159,3.637233972036,1.247985539748,0.59446490868,0.374306490648,135.934309453193,12.3096194872159,111.42087232,18.00241106,16.85055031,-0.31824879,1.79351252,-0.32338329,7.3834792332828,6.50580342735259,0.819259556680037,S
60,75,199.927030351696,3.239805063E-05,-21.8275705678892,8.965315143E-05,139.52673814,27.99092807,145.03338843,15.67991918,199.927030351696,3.239805063E-05,-21.8275705678892,8.965315143E-05,5.325579660348,0.770885645472,3.003037793568,0.24248751174,169.902516887423,9.64649050787048,0,0.770885645472,0,0.24248751174,0,9.64649050787048,110.12717654,15.38740789,16.8278184,-0.31824882,2.62786511,-0.30769004,7.99103227698909,0.021179989621999,0.790908940971812,S
61,76,199.925322352025,6.443586457E-05,-21.9293244530582,0.00014891078856,93.18339189,28.74846028,89.01302579,15.15983454,199.925322352025,6.443586457E-05,-21.9293244530582,0.00014891078856,5.708981710296,1.32137088732,3.048352932636,0.382015478052,162.07538709132,14.2582947532469,0,1.32137088732,0,0.382015478052,0,14.2582947532469,65.85883589,14.38686007,16.12215237,-0.31824891,1.28072122,-0.31644174,10.1293635932918,322.913004661168,0.681044340475155,S


==> anc/N5084_C_C.csv <==
Source,list,for,N5084p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998400000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,200.0705,DEC=,-21.8275833333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,200.167824187203,5.097051688E-05,-21.8504742450043,0.0001014490886,10.7154049,3.68132858,12.06638364,2.23468396,200.167824187203,5.097051688E-05,-21.8504742450043,0.0001014490886,3.861988266564,0.876633998076,2.629396266516,0.397307392704,167.409081264862,22.7867432324479,0,0.876633998076,0,0.397307392704,0,22.7867432324479,7.26727642,1.83473976,2.37233075,-0.03705007,0.28331419,-0.03575142,5.59167050742008,194.2368775512,0.130417790006593,S
1,2,200.156231615149,2.087672291E-05,-21.8431384441935,0.00010020511462,25.2996709,4.67080381,20.99390601,2.1829141,200.156231615149,2.087672291E-05,-21.8431384441935,0.00010020511462,5.60922723252,0.8498192949,2.456710513236,0.175314252852,1.63681584198006,7.12282196446719,3.013472425104,0.8498192949,0,0.175314252852,14.8845502588807,7.12282196446719,20.91587874,2.71736545,2.37233053,-0.03705007,0.5037237,-0.025889,4.86521383491588,191.075693693527,0.234821140641683,S
2,4,200.128122555077,6.466852875E-05,-21.7905323665546,0.00011178547779,13.56479407,4.43787788,12.36938677,2.3529502,200.128122555077,6.466852875E-05,-21.7905323665546,0.00011178547779,4.324214667204,0.99536411106,2.89996682328,0.45587673648,159.849795726289,23.1275812336043,0,0.99536411106,0,0.45587673648,0,23.1275812336043,8.56486302,1.89299951,2.37233007,-0.03705007,0.37600523,-0.03566444,3.90454192173115,145.305669594888,0.416117327179502,S
3,5,200.127855599548,1.161006451E-05,-21.8587398617927,5.217698362E-05,40.6988569,4.16648505,38.93732672,2.07261564,200.127855599548,1.161006451E-05,-21.8587398617927,5.217698362E-05,5.411782906992,0.446755246452,2.208568761648,0.075803090112,171.781233511732,3.31543865936503,0,0.446755246452,0,0.075803090112,0,3.31543865936503,37.08310011,3.10876965,2.37233007,-0.03705008,1.0891639,0.00693861,3.70107729596907,210.34825546963,0.458845801570112,S
4,6,200.122930819294,0.00015092621365,-21.9049098730935,0.00021223589562,372.17116138,32.10202513,29.98065754,2.37233053,200.121936404371,0.00015092621365,-21.9058165463032,0.00021223589562,14.866945754796,2.076216887448,6.495588881712,0.750628175652,57.619424084779,11.5728175643918,14.560995656772,2.076216887448,4.7336871933,0.750628175652,59.7614876422102,11.5728175643918,287.88829822,11.92239254,2.37233053,-0.03705007,1.96837277,0.4076922,5.48173637832875,237.829073052756,0.144201743132558,M
5,8,200.120030839848,7.26461575E-06,-21.8246228745673,3.234189489E-05,57.37736363,4.04391513,57.42987867,2.11339608,200.120030839848,7.26461575E-06,-21.8246228745673,3.234189489E-05,5.02836546906,0.275329560564,2.27201374962,0.056191541364,174.61629119642,2.49964465822382,0,0.275329560564,0,0.056191541364,0,2.49964465822382,52.25148463,3.10876956,2.37233007,-0.03705008,0.90429256,-0.06263338,2.76453025590932,176.325282450915,0.659446999906681,S
6,10,200.114169850407,6.890339732E-05,-21.9050731842818,0.00010704178576,35.54463162,7.40319128,17.21518948,2.54296712,200.114169850407,6.890339732E-05,-21.9050731842818,0.00010704178576,5.660161273368,0.923989594716,4.171275465372,0.557555973228,13.654674072871,23.6885458663581,3.964681460304,0.923989594716,2.220338720772,0.557555973228,56.3911389093322,23.6885458663581,26.33876222,3.05592552,2.37233007,-0.03705008,0.6269201,-0.03354612,5.24689564290959,242.398072283417,0.176043104773702,S
7,11,200.112563789703,6.126902457E-05,-21.7906467049594,0.00016284675338,16.97069403,5.46293588,11.84123164,2.37958903,200.112563789703,6.126902457E-05,-21.7906467049594,0.00016284675338,5.442232234248,1.396810018044,3.011347027188,0.473817066372,9.30325391337483,18.3597413726447,3.15832656762,1.396810018044,0,0.473817066372,38.4116939099842,18.3597413726447,9.8699008,2.13559146,2.37233007,-0.03705008,0.34552613,-0.03437018,3.22522336793089,136.603243747445,0.561118751072382,S
8,12,200.111721530126,5.17806684E-06,-21.8837499452249,2.254269211E-05,83.54793025,4.1259021,81.69786823,2.14507933,200.111721530126,5.17806684E-06,-21.8837499452249,2.254269211E-05,5.004370642932,0.191506962024,2.336742022932,0.042096010176,176.165945954772,1.85132627331667,0,0.191506962024,0,0.042096010176,0,1.85132627331667,78.05153804,3.37666722,2.37233053,-0.03705008,0.78967946,-0.07008101,4.07753634831838,235.746359617498,0.380663584909533,S
9,13,200.107802653343,5.003950033E-05,-21.7899245007478,0.00013898167761,15.07919544,4.81436225,12.38599182,2.34656066,200.107802653343,5.003950033E-05,-21.7899245007478,0.00013898167761,4.87941946452,1.178239482144,2.853082691208,0.424083068244,179.4616357999,18.287289890793,1.797968174004,1.178239482144,0,0.424083068244,58.6760427075426,18.287289890793,9.57844274,1.94951936,2.37233007,-0.03705007,0.2188448,-0.03688515,3.06976274896766,132.61006007715,0.594612361608445,S
10,14,200.101009040386,0.00010432442264,-21.9080633235777,0.00012339349628,117.25990167,15.09095488,19.2113409,2.14474708,200.101009040386,0.00010432442264,-21.9080633235777,0.00012339349628,9.738342518616,1.13560437204,7.167079854828,0.766014598872,31.8082466763627,18.8828987576427,8.934113381364,1.13560437204,6.13152530298,0.766014598872,43.5530924211384,18.8828987576427,85.28627218,4.72963,2.3723303,-0.03705008,1.43148804,0.01062052,5.11891741945989,250.623225482568,0.194788562437232,S
11,15,200.0872438987,1.481008185E-05,-21.8042721127656,5.200905474E-05,40.03614663,4.45704423,35.67874434,2.22107443,200.0872438987,1.481008185E-05,-21.8042721127656,5.200905474E-05,5.10764543244,0.444571746048,2.512216010052,0.111851796636,172.377545526055,4.75267421129914,1.781638595316,0.444571746048,0.660841077384,0.111851796636,156.913337746981,4.75267421129914,35.13810863,2.91032074,2.3723303,-0.03705008,0.87907432,-0.01739263,1.68112681717325,123.699865400469,0.861647745263551,S
12,16,200.082111442798,8.92230591E-06,-21.7920412064344,3.075632259E-05,58.21158127,4.1487523,56.7374344,2.18384162,200.082111442798,8.92230591E-06,-21.7920412064344,3.075632259E-05,4.85126573004,0.263335968252,2.41835297364,0.066003575472,171.664026003628,2.93843585154243,1.109200699836,0.263335968252,0,0.066003575472,131.265162675836,2.93843585154243,55.43239855,3.24548376,2.3723303,-0.03705008,0.57145729,-0.0294569,2.22846341588885,106.87529001814,0.766791636267873,S
13,17,200.079996897376,1.040526145E-05,-21.8273240501416,3.081285E-05,94.33677413,5.52649573,64.67476756,2.37342287,200.079996897376,1.040526145E-05,-21.8273240501416,3.081285E-05,5.552442851256,0.262037742696,3.003979826484,0.085723077132,175.179298692826,3.26559661474383,2.774765829924,0.262037742696,1.83463110612,0.085723077132,177.163315140461,3.26559661474383,151.74359399,6.27836962,2.3723303,-0.03705008,4.91958144,5.74102751,0.529191340487252,178.317159860526,0.985602813807729,S
14,18,200.070144360529,7.668101E-08,-21.8273377670347,2.269998E-08,27602.16905527,21.44564593,25776.5700741,2.37233053,200.070293165905,7.668101E-08,-21.8274821500605,2.269998E-08,5.34759308316,0.000651076236,2.765760360516,0.000188940996,176.640970696381,0.00755679254339,2.361851388072,0.000651076236,1.37095609302,0.000188940996,6.01531188260306,0.00755679254339,27845.56572707,23.51691912,2.37233053,-0.03705008,4.59331886,7.15513124,0.024687520103376,36.6427317232505,0.999968498853935,M
15,19,200.068677817995,2.687388056E-05,-21.9071058671951,5.262885069E-05,46.73957975,5.65205801,31.9134571,2.47516302,200.068677817995,2.687388056E-05,-21.9071058671951,5.262885069E-05,4.945935530556,0.44752895244,3.386085170328,0.2251049805,174.799640834526,10.1395104764986,2.4112667538,0.44752895244,1.151207897724,0.2251049805,84.3810055716359,10.1395104764986,52.30683082,5.54353479,2.3723303,-0.03705008,3.71117517,1.78698122,4.77243074716886,271.217891297471,0.250386844135067,S
16,21,200.06741014012,3.527675803E-05,-21.876719309573,0.00010676939181,22.32294474,5.01398796,17.3479227,2.34006139,200.06741014012,3.527675803E-05,-21.876719309573,0.00010676939181,5.169913077204,0.906319107612,2.84613754536,0.295404792264,3.11695970415724,12.0684523996666,2.392707471336,0.906319107612,0.561350543148,0.295404792264,37.8769844980378,12.0684523996666,17.15173198,2.42153311,2.37233007,-0.03705008,0.56487454,-0.02655424,2.95317580179111,273.339731957634,0.619569387369701,S
17,22,200.059874526879,2.062390549E-05,-21.8265023955249,0.00012886390256,25.37650769,4.94817429,19.01317075,2.11061571,200.059874526879,2.062390549E-05,-21.8265023955249,0.00012886390256,6.409018745496,1.092860574084,2.381336284824,0.172090441944,1.64266274988581,6.79744319862987,0,1.092860574084,0,0.172090441944,0,6.79744319862987,148.69552888,8.41428885,2.37233053,-0.03705007,4.0252994,10.15335783,0.595367356933434,6.25194431637271,0.981802822293851,S
18,23,200.061964396888,1.243670263E-05,-21.8929225137199,7.265221048E-05,28.95481433,4.10093896,28.24506059,2.05168802,200.061964396888,1.243670263E-05,-21.8929225137199,7.265221048E-05,5.406022253808,0.616757014836,2.168381487276,0.100285246836,176.938627785303,4.46914046458187,0,0.616757014836,0,0.100285246836,0,4.46914046458187,25.7821243,2.59471366,2.37233053,-0.03705007,0.49041847,-0.03734378,3.9490595096783,276.911321893205,0.406907133023218,S
19,24,200.061188584901,1.278540051E-05,-21.8861271919201,6.069155428E-05,31.70080643,4.00906989,31.95518957,2.06684633,200.061188584901,1.278540051E-05,-21.8861271919201,6.069155428E-05,5.188149714528,0.51774511608,2.186510680836,0.091660384008,173.485354641088,4.13384166311384,0,0.51774511608,0,0.091660384008,0,4.13384166311384,27.74876682,2.7372731,2.37233053,-0.03705007,0.67234942,-0.01194646,3.55069685833983,278.395466892705,0.490942233245562,S
20,25,200.060447088134,5.003991132E-05,-21.8353964735516,0.00015198920517,14.24134545,4.64129561,12.10372039,2.2639475,200.060447088134,5.003991132E-05,-21.8353964735516,0.00015198920517,5.131346400756,1.307884097232,2.622018635208,0.359909066772,169.717068329143,15.0562444262293,2.021916486888,1.307884097232,0.573786635544,0.359909066772,142.947570945323,15.0562444262293,8.99941252,2.00444636,2.3723303,-0.03705007,0.03944534,-0.04391385,0.730252334865177,320.060451473213,0.972716895897626,S
21,26,200.057441976058,0.00019045537007,-21.8358313086763,0.00013746281836,57.71803587,11.53248551,13.97951821,2.3723303,200.050040597067,0.00019045537007,-21.8319850851334,0.00013746281836,5.375781584748,1.649151587556,4.25334929958,1.11582548568,163.941214724098,56.838009794208,3.648454929504,1.649151587556,2.211439379796,1.11582548568,98.7335685644406,56.838009794208,46.52205879,4.98667757,2.3723303,-0.03705008,0.30014144,-0.03501338,0.879690800323765,325.76457414975,0.960589998390977,M
22,27,200.055128955529,2.64629982E-05,-21.8896361180945,8.544501655E-05,18.17632488,4.01210312,18.52040282,2.21310308,200.055128955529,2.64629982E-05,-21.8896361180945,8.544501655E-05,4.503502276236,0.725399598348,2.491956686052,0.220910314356,176.765320595875,10.3587422311441,0,0.725399598348,0,0.220910314356,0,10.3587422311441,13.84267953,2.1100146,2.37233007,-0.03705008,0.44658415,-0.03099075,3.82029258780667,282.944475098888,0.433692996817261,S
23,29,200.042160477266,1.350802693E-05,-21.85708616385,5.252961105E-05,34.10071392,4.14500217,33.28856766,2.18773666,200.042160477266,1.350802693E-05,-21.85708616385,5.252961105E-05,4.826624944716,0.4455575271,2.426944651056,0.113553235188,1.97766109308327,5.08462171083993,1.5520119354,0.4455575271,0,0.113553235188,43.8477809496763,5.08462171083993,30.42827893,2.79614595,2.37233053,-0.03705008,0.46501816,-0.02984337,2.37161205202649,311.715290835438,0.73924403450572,S
24,30,200.030906820464,1.022836486E-05,-21.8513251355245,4.007951431E-05,44.09734899,4.09321989,43.68143931,2.17171249,200.030906820464,1.022836486E-05,-21.8513251355245,4.007951431E-05,4.827686038956,0.340497228672,2.391176360196,0.083800734444,176.145425728367,3.77753846253732,0,0.340497228672,0,0.083800734444,0,3.77753846253732,38.33241435,3.07364118,2.37233007,-0.03705008,0.85307892,-0.04445812,2.62519796021134,327.129861575656,0.688338658225549,S
25,32,200.02918593639,0.00021394626893,-21.8500681015172,5.717327237E-05,57.05145972,5.65093485,31.0609535,2.37233007,200.03017871311,0.00021394626893,-21.8508891689088,5.717327237E-05,9.465263528904,1.87501108878,1.837135497636,0.093520549188,165.303861439602,4.28627829629758,8.187489453816,1.87501108878,0,0.093520549188,162.99096390639,4.28627829629758,50.55892026,5.39462096,2.37233007,-0.03705008,0.51770496,-0.0374707,2.6672814463897,329.60846381433,0.679671837542698,M
26,33,200.028031427363,1.418593025E-05,-21.8280043357961,6.755781875E-05,20.29245189,3.51736449,24.12856497,2.03869967,200.028031427363,1.418593025E-05,-21.8280043357961,6.755781875E-05,4.51457546148,0.572794599456,2.130203905056,0.119862325404,179.017332299631,5.88090033867087,0,0.572794599456,0,0.119862325404,0,5.88090033867087,17.86053821,2.42153311,2.37233007,-0.03705008,0.85593223,0.28342953,2.36556361382207,359.380273014647,0.740426964017509,S
27,35,200.016197759591,3.365916117E-05,-21.8931470003206,0.00011407076665,10.67864748,3.53502902,12.60023942,2.12570661,200.016197759591,3.365916117E-05,-21.8931470003206,0.00011407076665,4.17485352402,0.967055204196,2.32130187144,0.28521387648,0.5471537691682,14.431346963305,0,0.967055204196,0,0.28521387648,0,14.431346963305,7.32604973,1.80490453,2.37233053,-0.03705007,0.06822712,-0.03703928,4.96171729013751,307.538713688741,0.219150319905286,S
28,37,200.008461078183,4.054999585E-05,-21.8246773341596,9.42966664E-05,22.58090697,5.04879909,17.61180801,2.40270931,200.008461078183,4.054999585E-05,-21.8246773341596,9.42966664E-05,4.806344687292,0.800641088856,3.050406406728,0.340823334816,3.56914735730046,15.1825917988901,2.197369823832,0.800641088856,0,0.340823334816,62.7058608937557,15.1825917988901,17.8807472,2.48788923,2.37233053,-0.03705008,0.36288847,-0.03420229,3.45990093981539,2.87708214657894,0.510461080866929,S
29,39,200.004372007142,1.196556401E-05,-21.8561448114919,4.217723763E-05,40.20510153,4.12153302,39.61561695,2.21074345,200.004372007142,1.196556401E-05,-21.8561448114919,4.217723763E-05,4.67794232316,0.357661624248,2.480819337648,0.101046552876,178.54107882657,4.61636908891744,0,0.357661624248,0,0.101046552876,0,4.61636908891744,37.59650332,2.91032074,2.3723303,-0.03705008,0.73971199,-0.01744044,4.06203907103697,335.034432795599,0.383800792668879,S
30,41,199.999145756089,1.296541519E-05,-21.8781923136858,4.606942888E-05,33.97390403,3.95528131,35.16462166,2.18404708,199.999145756089,1.296541519E-05,-21.8781923136858,4.606942888E-05,4.5610547796,0.390786923952,2.422197974628,0.109055355156,177.93465428672,5.10775421951432,0,0.390786923952,0,0.109055355156,0,5.10775421951432,30.11713187,2.48788904,2.3723303,-0.03705007,0.6194627,-0.04352682,5.0010180973264,322.600551617095,0.212923139131829,S
31,43,199.997563302334,2.25061443E-05,-21.9116126885523,7.190444953E-05,11.99236938,2.99336127,16.99418573,2.01272773,199.997563302334,2.25061443E-05,-21.9116126885523,7.190444953E-05,3.74127294654,0.611291855844,2.156855112108,0.185165935452,175.499139702666,10.4463469506869,0,0.611291855844,0,0.185165935452,0,10.4463469506869,9.02628934,2.05790743,2.37233007,-0.03705007,0.21052092,-0.03848152,6.47404201060587,308.83873109404,0.041322895590631,S
32,48,199.971362433099,2.23625295E-05,-21.8458986008035,6.637500266E-05,28.45046962,4.45589781,25.57252022,2.27862455,199.971362433099,2.23625295E-05,-21.8458986008035,6.637500266E-05,4.79801112264,0.56634253938,2.651491255284,0.178349029272,173.170167784112,7.88339631788415,0,0.56634253938,0,0.178349029272,0,7.88339631788415,25.12899444,2.87276663,2.3723303,-0.03705008,0.72729455,-0.00753568,5.6297465367961,348.725266707904,0.125806198763221,S
33,49,199.96598063848,5.56761158E-06,-21.8323321069973,2.623869349E-05,65.84052487,3.92848306,68.39945579,2.1071624,199.96598063848,5.56761158E-06,-21.8323321069973,2.623869349E-05,4.877837236764,0.222486624432,2.25657054774,0.046952966664,178.772342929084,2.18388611482756,0,0.222486624432,0,0.046952966664,0,2.18388611482756,60.96136071,3.12618588,2.3723303,-0.03705008,1.68415352,0.02021578,5.8284347067481,357.17851351877,0.103044421477879,S
34,50,199.963909918513,1.932931215E-05,-21.8382650219337,7.190991155E-05,26.46165706,4.30154092,24.70285062,2.21764564,199.963909918513,1.932931215E-05,-21.8382650219337,7.190991155E-05,4.90458842748,0.610158512484,2.497485691512,0.161790516036,177.510018889325,7.12632338146607,1.274267133108,0.610158512484,0,0.161790516036,35.632558066835,7.12632338146607,22.58237605,2.85380448,2.37233053,-0.03705007,0.43972153,-0.03068759,5.97117133412038,353.818607329147,0.087957602444226,S


==> anc/N5297_B_L.csv <==
Source,list,for,N5297_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,206.598666666667,DEC=,43.8723611111111,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,206.790089066321,6.912589427E-05,43.842760211132,6.304754281E-05,125.0731057,31.21480191,93.4220591,14.75610993,206.790089066321,6.912589427E-05,43.842760211132,6.304754281E-05,3.66244710534,0.596196665568,3.41305930332,0.52308292788,67.568631251853,94.5366341561108,1.933903696644,0.596196665568,1.621669327128,0.52308292788,78.4883691857279,94.5366341561108,93.6578622,14.70220558,13.95074378,-0.23434406,2.38437633,-0.21149611,8.46997382400232,192.037754169503,0.767554039781051,S
1,1,206.787234122387,5.741745121E-05,43.9580212570353,5.240780926E-05,113.18888635,27.55656597,102.79104764,14.90728188,206.787234122387,5.741745121E-05,43.9580212570353,5.240780926E-05,3.28284089532,0.486884762028,3.13184128176,0.444129620544,86.8235462014723,127.983045529307,1.20606233418,0.486884762028,0.661949805132,0.444129620544,111.893565290946,127.983045529307,89.08049219,15.85234228,14.58385213,-0.23434406,1.64758376,-0.24008756,9.63547551117484,147.698853398124,0.707572218299231,S
2,2,206.779276698022,8.658233225E-05,43.7647804816208,0.00011428379541,120.82256628,37.8404137,71.17674803,15.07557291,206.779276698022,8.658233225E-05,43.7647804816208,0.00011428379541,4.311855453852,0.968982028668,3.6757586502,0.733781614896,178.557365694874,59.3143833827924,3.067563831336,0.968982028668,2.000156737968,0.733781614896,174.315595334441,59.3143833827924,78.55250046,13.92054301,13.97318283,-0.23434407,0.82265979,-0.23270736,10.1391098836041,219.478235817903,0.680515327170156,S
3,3,206.76560834283,6.405601002E-05,43.756040180829,5.706820189E-05,122.26964697,29.52706139,97.92196337,14.64664826,206.76560834283,6.405601002E-05,43.756040180829,5.706820189E-05,3.568465651212,0.55511841618,3.267068634612,0.469862107524,113.058734283229,72.1414773879467,1.91116877094,0.55511841618,1.030725879408,0.469862107524,121.204028230239,72.1414773879467,93.66878897,13.44405757,14.00431483,-0.23434407,1.93429855,-0.20956644,10.0474335718665,223.939958815187,0.685483365058698,S
4,4,206.762240887601,5.077501741E-05,43.8332579017575,3.731079017E-05,147.11360889,27.96285953,130.5123541,14.84020686,206.762240887601,5.077501741E-05,43.8332579017575,3.731079017E-05,3.513814139808,0.430700179572,2.995179399612,0.31593899754,87.1696131503159,31.3744149115928,0,0.430700179572,0,0.31593899754,0,31.3744149115928,119.46554882,15.61376873,14.51020398,-0.23434406,2.63314746,-0.21276922,7.4561679171015,198.283892174682,0.815947665880412,S
5,5,206.755355880351,2.356204259E-05,43.7928767404429,3.427470357E-05,219.17589248,27.65807186,199.28825584,14.88341094,206.755355880351,2.356204259E-05,43.7928767404429,3.427470357E-05,3.55940414316,0.293805708012,2.884924269432,0.194936437044,168.680097570612,16.0672969130861,0,0.293805708012,0,0.194936437044,0,16.0672969130861,192.99830466,17.91007541,14.67881339,-0.23434407,4.36534037,-0.19280657,8.2907752312521,215.061110505593,0.776390083700794,S
6,6,206.747705526845,5.238510541E-05,43.7588514983314,4.860173754E-05,112.49521695,26.05849423,108.81835679,14.65819981,206.747705526845,5.238510541E-05,43.7588514983314,4.860173754E-05,3.357192515832,0.488040299244,2.875124420532,0.358867519272,52.3713091003027,38.0449190317603,1.226105186544,0.488040299244,0,0.358867519272,52.1821703957694,38.0449190317603,88.67030369,14.89289453,14.60550538,-0.23434407,0.7846287,-0.23492508,9.38184832679292,226.494735967607,0.720961981201388,S
7,7,206.747652461013,6.38392903E-05,43.8425435597929,5.888053673E-05,80.80536917,23.1948467,82.63997037,13.45967268,206.747652461013,6.38392903E-05,43.8425435597929,5.888053673E-05,3.407266481904,0.626634968328,2.679440797404,0.386477603892,129.925863418331,30.7312695772845,0,0.626634968328,0,0.386477603892,0,30.7312695772845,57.03468217,12.62091489,13.68369522,-0.23434406,1.28048453,-0.23158634,6.68938893262207,195.460745149736,0.849706196373775,S
8,8,206.744135596411,4.596257847E-05,43.9491641102886,3.520122558E-05,173.68290846,29.20903825,146.23008268,14.97305384,206.744135596411,4.596257847E-05,43.9491641102886,3.520122558E-05,3.57053114502,0.3896586963,3.105903994524,0.298389681792,90.9603974182388,32.0937087776832,1.832626995804,0.3896586963,0.586621681236,0.298389681792,98.8324828390992,32.0937087776832,139.61121026,17.52021706,14.4746291,-0.23434406,5.68509768,-0.08496184,7.79572741609519,143.713334125662,0.800184956671828,S
9,9,206.744612700466,8.258526201E-05,43.9696724672375,6.60040714E-05,83.90901561,27.24555011,76.80016365,14.74565951,206.744612700466,8.258526201E-05,43.9696724672375,6.60040714E-05,3.50775788598,0.73661497182,2.908155382776,0.510517680084,115.65240247149,45.5971922347192,0,0.73661497182,0,0.510517680084,0,45.5971922347192,57.50704212,13.59500173,14.53925688,-0.23434406,1.04369008,-0.23278049,8.59501556549515,137.159656918068,0.761322175271368,S
10,10,206.740108429999,6.8227248E-06,43.999090862058,4.14525778E-06,1838.44893345,60.97000286,1277.67180114,14.83080086,206.74025963683,6.8227248E-06,43.99897323797,4.14525778E-06,4.269349845144,0.059684918868,3.036907060344,0.031904472492,163.119086899888,1.72314695870449,3.034595888748,0.059684918868,0,0.031904472492,161.495002813336,1.72314695870449,1770.13926696,29.98636654,14.83080086,-0.23434406,7.44476711,-0.62082671,9.75527320161407,128.740379392059,0.701190388780597,M
11,11,206.736418936002,2.9382223E-05,43.9418089885325,3.907262038E-05,151.88639966,25.01314641,153.81770251,14.50599312,206.736418936002,2.9382223E-05,43.9418089885325,3.907262038E-05,3.277416924036,0.333777781908,2.81307443994,0.245661888564,10.5865798282324,26.9715108978261,0,0.333777781908,0,0.245661888564,0,26.9715108978261,128.8871749,16.04546835,14.61608645,-0.23434406,2.88833644,-0.22827081,7.26785957962336,144.969583558994,0.824480782413076,S
12,12,206.736070293814,0.00010812094855,43.9221645033613,6.616031523E-05,101.54721268,32.57963313,75.7442408,15.26593699,206.736070293814,0.00010812094855,43.9221645033613,6.616031523E-05,4.064504289768,0.922390585164,3.079718311068,0.55125357282,98.1310555321577,34.1516250018256,2.683853897796,0.922390585164,0.330325473852,0.55125357282,101.540050148147,34.1516250018256,71.14551535,14.56617566,14.62125692,-0.23434407,0.75727269,-0.23143205,6.64986504312261,153.249557263812,0.851373061924825,S
13,13,206.734698946696,2.255241005E-05,43.7824411272701,3.202872512E-05,306.09163248,31.57184941,244.53076843,15.46508941,206.734698946696,2.255241005E-05,43.7824411272701,3.202872512E-05,3.997022066856,0.290471629392,2.924030843676,0.16093578384,25.358458710106,9.68846937996499,2.530859086656,0.290471629392,0,0.16093578384,22.5218318632685,9.68846937996499,489.39945516,32.83283196,15.02783653,-0.23434406,30.50628402,39.29424201,7.98622139268123,222.450787258459,0.791139214336347,S
14,14,206.735605500763,5.316808684E-05,43.9954233841951,9.004501029E-05,113.17980447,30.06417964,87.03503711,14.33613393,206.735605500763,5.316808684E-05,43.9954233841951,9.004501029E-05,4.103057182608,0.779162151096,2.959158820356,0.42278917374,13.9036308193747,24.2207664180584,0,0.779162151096,0,0.42278917374,0,24.2207664180584,81.07935162,13.48328027,13.86849635,-0.23434407,1.6791472,-0.23015355,9.46199676492983,128.659253131199,0.716749081936045,S
15,15,206.732104278249,3.505587686E-05,43.9501312209642,3.835340641E-05,138.29114631,24.17075955,141.04699005,14.06136677,206.732104278249,3.505587686E-05,43.9501312209642,3.835340641E-05,3.310881253884,0.361510576488,2.764950362172,0.251673427368,37.6080570781071,24.4666282699683,0,0.361510576488,0,0.251673427368,0,24.4666282699683,116.42218498,15.29945823,14.21810794,-0.23434406,1.84057194,-0.25090785,7.41898174039119,140.98067800332,0.817644776413357,S
16,16,206.723690783499,6.095364851E-05,43.7912801251509,6.824247593E-05,83.3143895,25.5504563,83.87713097,14.75941727,206.723690783499,6.095364851E-05,43.7912801251509,6.824247593E-05,3.288248323272,0.62492519988,2.820409659108,0.459515379492,34.0038065471223,50.0344782154389,0,0.62492519988,0,0.459515379492,0,50.0344782154389,57.93610763,12.70974663,14.84977383,-0.23434406,0.7237453,-0.23793187,7.27665213937923,221.912498893394,0.82408575778887,S
17,17,206.716602640291,6.22543736E-05,43.7767105408704,5.867626173E-05,157.25076598,33.74325201,112.23998389,15.39474871,206.716602640291,6.22543736E-05,43.7767105408704,5.867626173E-05,3.99893958792,0.59639127228,3.271152513672,0.412633396332,130.254137607405,30.9734156554935,2.651722053948,0.59639127228,0.983686341456,0.412633396332,131.946855149817,30.9734156554935,119.37408527,15.50683985,14.56017162,-0.23434406,1.80823895,-0.23853772,7.68111129851999,228.304272272007,0.805558309914988,S
18,18,206.698452709228,7.269052085E-05,43.7718580508297,4.378833171E-05,135.79578691,30.85903829,108.36138215,15.15104518,206.698452709228,7.269052085E-05,43.7718580508297,4.378833171E-05,3.911973151572,0.61623079614,2.99099911212,0.371197348992,90.3980958145572,24.2756634549514,0,0.61623079614,0,0.371197348992,0,24.2756634549514,101.16205485,14.93886837,14.65059177,-0.23434406,3.60174499,-0.2012316,7.41774029632489,234.34968516833,0.817701332393808,S
19,19,206.696170639459,2.32014361E-05,43.7544001176602,2.314423861E-05,258.545421,26.39179596,239.25171978,14.40301597,206.696170639459,2.32014361E-05,43.7544001176602,2.314423861E-05,3.456315407448,0.225665613936,2.91923489124,0.162036841428,45.2888040725823,15.7586922113518,1.48246277562,0.225665613936,0,0.162036841428,42.8925143796239,15.7586922113518,234.25338401,16.35569638,14.21801062,-0.23434407,6.38869778,0.14046405,8.24102551435557,239.151954644058,0.778822827047262,S
20,20,206.694081466612,5.265296608E-05,43.8008057668757,3.626047255E-05,134.76070732,26.85094405,125.69676331,14.71459087,206.694081466612,5.265296608E-05,43.8008057668757,3.626047255E-05,3.479329867716,0.446440778388,2.877024844332,0.307272400596,88.546736699132,27.4303650896942,0,0.446440778388,0,0.307272400596,0,27.4303650896942,107.08633348,14.85866763,14.57193866,-0.23434406,3.19010383,-0.21203913,5.95693529707969,226.081428258448,0.87934576991665,S
21,22,206.691625978852,2.001119016E-05,44.0071217600005,2.000024616E-05,268.39892511,24.77674297,262.96374401,14.04457118,206.691625978852,2.001119016E-05,44.0071217600005,2.000024616E-05,3.361702850244,0.195348279096,2.83482629028,0.139155828912,135.016453771988,13.832863939506,1.537334581608,0.195348279096,0,0.139155828912,136.607081738166,13.832863939506,238.74037984,17.5465845,14.05026251,-0.23434407,5.34292531,-0.35273635,9.0281588106852,116.381892944794,0.739337563344346,S
22,23,206.68677313132,6.792669795E-05,43.8149773464146,6.330953435E-05,148.84351953,31.89910998,105.759372,14.33059862,206.68677313132,6.792669795E-05,43.8149773464146,6.330953435E-05,4.4321892417,0.710054230464,2.964781114272,0.339789808908,48.2770320163457,16.8679202090472,3.143655668736,0.710054230464,0,0.339789808908,47.8973355942042,16.8679202090472,117.09560628,17.16042796,13.84634834,-0.23434406,1.39785834,-0.25135313,5.13723801880812,222.052710527869,0.909181760692982,S
23,24,206.683341888406,7.481696627E-05,43.8220322687436,4.758747665E-05,113.85375754,28.38220292,95.74530436,14.45676454,206.683341888406,7.481696627E-05,43.8220322687436,4.758747665E-05,3.774524540328,0.638718197328,2.941490320344,0.396303250824,98.7181305812461,27.8588432101204,0,0.638718197328,0,0.396303250824,0,27.8588432101204,90.28218373,16.76982977,14.0837019,-0.23434406,1.1385298,-0.22468295,4.74802810658582,219.464612822471,0.922027211254115,S
24,26,206.680806772696,4.945194391E-05,43.8248581832501,4.845371386E-05,139.26115903,28.06173601,120.37011217,14.59396127,206.680806772696,4.945194391E-05,43.8248581832501,4.845371386E-05,3.6542342331,0.488825601264,2.956070028276,0.324837534024,46.5655579509268,25.8203541367133,1.896876947736,0.488825601264,0,0.324837534024,45.190809149006,25.8203541367133,113.60613756,15.79235213,14.2465251,-0.23434406,2.21544065,-0.22980242,4.55588251721112,218.698029136919,0.928041156977426,S
25,27,206.678960811693,5.134260237E-05,43.7462181350596,6.367812721E-05,106.56667672,26.45668762,97.29676549,14.26789824,206.678960811693,5.134260237E-05,43.7462181350596,6.367812721E-05,3.56844619404,0.5810352453,2.865791034792,0.37848127302,150.877523624296,30.1964139949489,0,0.5810352453,0,0.37848127302,0,30.1964139949489,83.17234512,14.20769767,14.09461674,-0.23434407,2.3726875,-0.22306743,8.32889148310039,245.300390357674,0.774520168434701,S
26,28,206.672968041765,5.928975079E-05,43.9014868322415,4.315725824E-05,135.5463799,29.11828616,116.22528577,15.0965531,206.672968041765,5.928975079E-05,43.9014868322415,4.315725824E-05,3.586699447236,0.503154852948,3.035931294996,0.365123353356,93.8930874812317,34.4212983479699,0,0.503154852948,0,0.365123353356,0,34.4212983479699,102.1310161,14.9559749,14.6673683,-0.23434406,3.64175116,-0.2214839,3.65747964753525,151.432445362314,0.953170669437771,S
27,29,206.671672831629,4.867101296E-05,43.8571291663633,3.211167906E-05,148.92628627,26.71269234,138.08984202,14.55762077,206.671672831629,4.867101296E-05,43.8571291663633,3.211167906E-05,3.536223484248,0.413746540416,2.8475378145,0.270478137132,95.6892863601678,21.9424472637021,0,0.413746540416,0,0.270478137132,0,21.9424472637021,129.91519352,16.8892541,14.42647681,-0.23434406,1.98005068,-0.23111539,3.28772660439397,196.114283015186,0.962032665498475,S
28,30,206.668803833261,8.536361308E-05,43.9147153976019,8.535448172E-05,94.09194924,31.10222051,72.62667801,15.04332047,206.668803833261,8.536361308E-05,43.9147153976019,8.535448172E-05,3.60445237416,0.77019779034,3.35595910986,0.673827512328,45.0716985138461,122.255453223676,1.803725734176,0.77019779034,1.51936195086,0.673827512328,38.1992310422287,122.255453223676,58.32776574,13.36349159,14.29166696,-0.23434406,1.37647794,-0.22668759,3.95657557066875,140.013123602471,0.945362196985384,S
29,31,206.66002385017,0.00010305358745,43.8938324304814,6.963201925E-05,170.2310705,41.52031295,93.34670356,15.60858487,206.66002385017,0.00010305358745,43.8938324304814,6.963201925E-05,4.875929558208,0.918000831564,3.492062113104,0.518591502972,111.897178513916,24.7472987504101,3.826075207896,0.918000831564,1.624096469304,0.518591502972,113.670070608247,24.7472987504101,115.86528287,15.25745014,14.63412809,-0.23434406,1.74540742,-0.22771434,2.94962010864995,154.081332265362,0.969355485215264,S
30,32,206.659062178854,5.761287833E-05,43.7823262524128,6.597154996E-05,118.15104922,29.41391144,96.12683096,14.74278903,206.659062178854,5.761287833E-05,43.7823262524128,6.597154996E-05,3.576161401992,0.57578062086,3.209045584176,0.468819865332,24.2227272601867,60.8190499036621,1.80939186468,0.57578062086,1.0584594738,0.468819865332,14.6331023260844,60.8190499036621,83.35007293,14.25791449,14.14443432,-0.23434407,1.73970011,-0.23619133,6.00141495621704,244.155065378425,0.877623363185852,S
31,33,206.646508681633,4.887277054E-05,43.9308384737817,6.396195341E-05,135.85079567,29.35788129,106.99665101,14.31698794,206.646508681633,4.887277054E-05,43.9308384737817,6.396195341E-05,3.866879554164,0.573182449884,3.065709787884,0.37030685382,154.900663213926,26.3825870861095,2.448501084756,0.573182449884,0,0.37030685382,153.336178951002,26.3825870861095,105.1363068,13.87867945,13.76821729,-0.23434406,1.90145795,-0.21779235,4.07289041802021,120.502245291956,0.942173565085798,S
32,34,206.645967942841,9.41346582E-05,43.9982766230078,0.00010346650814,129.70773293,38.01507589,81.86246998,15.719923,206.645967942841,9.41346582E-05,43.9982766230078,0.00010346650814,4.740436410912,1.0708073883,3.120780354984,0.50944969944,139.328452703326,23.3782369329679,3.680163896112,1.0708073883,0,0.50944969944,139.542583556961,23.3782369329679,84.34669222,15.15199604,15.03139993,-0.23434407,0.9043838,-0.23771837,7.8264902764975,105.120976359113,0.798733805792842,S
33,35,206.643455893943,3.835299612E-05,43.9654514159104,4.613783589E-05,143.16450763,26.7122046,129.79562321,14.41935807,206.643455893943,3.835299612E-05,43.9654514159104,4.613783589E-05,3.367251517464,0.3915852201,3.0584386926,0.32457928752,175.067603131663,49.1670714310128,0,0.3915852201,0,0.32457928752,0,49.1670714310128,120.66893494,16.8130903,14.12003348,-0.23434406,3.96304449,-0.14693566,5.91135040256823,109.099454576877,0.881100243928628,S
34,36,206.642789494344,7.00520896E-05,43.8326009910649,3.761804225E-05,200.89261719,35.02350802,129.05309543,14.72969026,206.642789494344,7.00520896E-05,43.8326009910649,3.761804225E-05,4.538467928232,0.593907435468,3.20247560358,0.318806168256,89.1403028599076,16.0962554234563,3.337996485312,0.593907435468,1.00929361212,0.318806168256,91.4183175730962,16.0962554234563,162.20616261,16.50120429,13.97505184,-0.23434407,5.50324285,-0.07485605,3.05544334997485,231.316102473231,0.967144583585945,S
35,38,206.639209770048,7.254033506E-05,43.7619852046436,7.52732454E-05,106.97574559,30.47070513,84.11130358,14.88155659,206.639209770048,7.254033506E-05,43.7619852046436,7.52732454E-05,3.76623021384,0.720586607472,3.153002650956,0.515861367804,41.7354225036602,44.3463240147307,2.110731553404,0.720586607472,0.988964713764,0.515861367804,39.1220195189209,44.3463240147307,78.96864201,14.69305372,14.24851507,-0.23434407,1.46034995,-0.23254231,6.85121067915648,255.141614319461,0.842804476745201,S
36,39,206.638240310504,2.639731419E-05,43.9978245575372,2.76799341E-05,231.23161349,27.73465944,212.83252581,15.11329052,206.638240310504,2.639731419E-05,43.9978245575372,2.76799341E-05,3.381873840828,0.254362579884,2.999523589344,0.2010937284,39.0997581521213,25.4911062663665,1.318562613216,0.254362579884,0.054037119168,0.2010937284,32.6563805981396,25.4911062663665,207.81454167,19.52016324,14.86229303,-0.23434407,4.67744258,-0.12348946,7.71955726793353,102.783418805172,0.803761810251427,S
37,40,206.633578247145,6.850013597E-05,43.9708906841808,7.160714657E-05,109.87497502,29.76207595,88.61265588,14.7489479,206.633578247145,6.850013597E-05,43.9708906841808,7.160714657E-05,3.82576045446,0.707081112972,3.026114279784,0.45359100954,138.076040233901,32.4691279308657,2.388784900788,0.707081112972,0,0.45359100954,138.700721173738,32.4691279308657,78.01955361,13.13629428,14.2424733,-0.23434407,1.30106775,-0.22473677,6.10127121869805,104.305128213462,0.87371918836359,S
38,41,206.630598892605,8.742083554E-05,43.904762180315,6.36132809E-05,87.81335878,26.19651743,82.75648235,14.04680787,206.630598892605,8.742083554E-05,43.904762180315,6.36132809E-05,3.991699597536,0.853315588728,2.481990982596,0.334502686404,57.418116611227,17.8257479283427,0,0.853315588728,0,0.334502686404,0,17.8257479283427,60.39440514,14.5577304,14.44186364,-0.23434407,0.89383849,-0.23798465,2.38452829775633,125.373631160553,0.979893244841368,S
39,42,206.624493458085,5.759142439E-05,43.9903856240672,4.337302123E-05,82.02813621,22.03398432,93.79923977,13.83108779,206.624493458085,5.759142439E-05,43.9903856240672,4.337302123E-05,3.088473770448,0.49478813208,2.64374723808,0.358805104812,103.6561706856,41.1655777515568,0,0.49478813208,0,0.358805104812,0,41.1655777515568,62.40173409,13.110117,14.41572022,-0.23434406,1.26555403,-0.24282724,7.16886632936955,98.9467424519915,0.828904875246631,S
40,43,206.621730382761,1.174621441E-05,43.9912754937829,1.03593036E-05,469.77212781,24.71182899,465.23707353,14.16549472,206.621730382761,1.174621441E-05,43.9912754937829,1.03593036E-05,3.171883519224,0.099751186116,2.97232320888,0.08762137362,82.9154895054422,19.6149983183822,0,0.099751186116,0,0.08762137362,0,19.6149983183822,445.0373,18.44728408,14.14262351,-0.23434407,6.09602648,-0.2899352,7.20412687975602,97.9435059707365,0.827333996833316,S
41,44,206.615190585014,9.146818016E-05,43.9577588898682,4.616343758E-05,90.147592,26.5626946,82.74084356,14.20555982,206.615190585014,9.146818016E-05,43.9577588898682,4.616343758E-05,3.817422084708,0.778491600012,2.664795429216,0.385173981828,84.1393694117006,22.8547521016479,0,0.778491600012,0,0.385173981828,0,22.8547521016479,63.39122843,12.78409109,14.26245217,-0.23434406,0.55917792,-0.23485428,5.17340216782987,97.9294145905207,0.907943902600805,S
42,45,206.605314699355,5.980672298E-05,43.8603977180567,6.813010348E-05,91.14494842,28.97678007,95.06396457,17.191292,206.605314699355,5.980672298E-05,43.8603977180567,6.813010348E-05,3.091457073528,0.578042604144,2.89569522618,0.506455639092,175.157147369977,115.563775583785,0,0.578042604144,0,0.506455639092,0,115.563775583785,986.85791435,71.39254798,17.39289655,-0.23434407,8.4596295,60.43567919,0.773267460925379,248.164939683872,0.997871419574539,S
43,46,206.605530631433,7.618150527E-05,43.9651910818256,8.1322211E-05,132.37846221,34.89343635,87.80497802,15.11509575,206.605530631433,7.618150527E-05,43.9651910818256,8.1322211E-05,4.159546029144,0.777493374696,3.384170293644,0.536518837476,39.710307504882,38.003143907272,2.753914967784,0.777493374696,1.574077689864,0.536518837476,37.6300218472192,38.003143907272,97.27055143,15.87298039,14.18353077,-0.23434406,2.2154411,-0.2187148,5.57769285260077,93.0464068166843,0.89360596611543,S
44,47,206.603816146914,5.335570471E-05,43.8039460359593,0.00012908229291,113.0339577,34.07075431,77.8604706,14.87836372,206.603816146914,5.335570471E-05,43.8039460359593,0.00012908229291,4.693560697836,1.094276034252,2.887946608464,0.452315014848,179.985649535351,20.4263282868107,0,1.094276034252,0,0.452315014848,0,20.4263282868107,71.62261243,14.79745079,14.51190292,-0.23434407,2.83909844,-0.20931654,4.11094966135121,266.890628026011,0.941111921350339,S
45,48,206.603152492846,7.648285883E-05,43.8760731854963,0.00013180219133,171.54276621,50.84003314,92.36658132,18.87080672,206.603152492846,7.648285883E-05,43.8760731854963,0.00013180219133,4.888631870892,1.1178535176,3.547068573024,0.647475314364,2.14707852093393,31.237555529869,3.827424459384,1.1178535176,1.771609339656,0.647475314364,0.0892708324579,31.237555529869,114.78004451,18.00371165,17.65629167,-0.23434406,2.30643036,-0.21930882,0.295381010059853,131.058256182982,0.999689196497079,S
46,49,206.600542190676,0.00011844507271,43.877961939456,0.00014438252969,238.09469381,60.71721902,95.31639971,17.84891617,206.600542190676,0.00011844507271,43.877961939456,0.00014438252969,6.604041945132,1.48414608054,3.531601109808,0.551052856656,37.5261810417368,17.7082763524076,5.8228479801,1.48414608054,1.867452382728,0.551052856656,37.1240967870578,17.7082763524076,159.17371454,25.15124923,17.54137884,-0.23434407,6.72186343,-0.7098883,0.345701615343883,103.570272481313,0.99957429842988,S
47,50,206.599758609647,0.00012183093966,43.8654830674632,6.417846881E-05,148.18387864,41.46050178,99.58985538,17.68031089,206.599758609647,0.00012183093966,43.8654830674632,6.417846881E-05,4.929146058636,1.096981522848,2.81847087072,0.399149433144,68.7883883638927,17.0503409945413,3.820537410768,1.096981522848,0,0.399149433144,69.6072486962702,17.0503409945413,113.90991935,19.87119287,17.43036228,-0.23434406,2.9554451,-0.20058327,0.415376782380024,263.470370633526,0.999385450680824,S
48,51,206.598658445505,6.964655029E-05,43.8722814554175,6.230992117E-05,204.04045148,45.83041789,133.4670709,19.72484872,206.598658445505,6.964655029E-05,43.8722814554175,6.230992117E-05,3.90081947634,0.591259380984,3.659195999304,0.527281560288,96.7678806593986,97.2622856534196,2.439104061636,0.591259380984,1.99103993064,0.527281560288,109.312657549054,97.2622856534196,163.00983585,20.15255762,18.35730291,-0.23434406,1.08909489,-0.23218614,0.004792614084976,274.25501183668,0.999999918169494,S
49,52,206.596593138525,6.163485389E-05,43.9571152405895,6.742837691E-05,120.28687324,29.87358279,94.62517356,14.58874989,206.596593138525,6.163485389E-05,43.9571152405895,6.742837691E-05,3.784000842504,0.633660827292,3.136607497728,0.445222721232,37.3355250392775,36.7560227613958,2.150140912776,0.633660827292,0.917171445096,0.445222721232,34.0584808584277,36.7560227613958,91.4248344,15.04177554,13.97863798,-0.23434406,1.78167943,-0.2210372,5.0860374663254,88.9910384206535,0.910921549667545,S
50,53,206.587340687172,7.045617804E-05,43.8400991148167,7.630355156E-05,144.05187335,34.00685093,100.41168226,15.07710177,206.587340687172,7.045617804E-05,43.8400991148167,7.630355156E-05,4.478295325788,0.79405132446,2.991034268172,0.380323175652,41.3460447295283,18.5927135996811,3.21297170238,0.79405132446,0,0.380323175652,40.4414604731314,18.5927135996811,106.14764367,16.26755232,14.53610639,-0.23434406,0.99615363,-0.23451285,1.99677924473477,284.209605467275,0.985869296077889,S
51,54,206.580955379018,0.00010446291624,43.8104999674365,0.00011791702797,138.11974914,38.4760274,81.88085899,14.95720093,206.580955379018,0.00010446291624,43.8104999674365,0.00011791702797,5.464434606444,1.269708871284,2.882224462824,0.41390889012,40.6966258990442,16.1090826442004,4.486726802196,1.269708871284,0,0.41390889012,40.2228403581209,16.1090826442004,83.49313328,18.92259161,14.81903291,-0.23434406,3.33932348,-0.66504754,3.78998074494704,281.673811037763,0.949781352905735,S
52,55,206.580730645197,7.836778207E-05,43.8197832922421,7.001455143E-05,82.3364837,27.40011392,77.33546311,15.1156228,206.580730645197,7.836778207E-05,43.8197832922421,7.001455143E-05,3.401347717872,0.715505313312,2.922551451216,0.530756161884,123.607613418381,56.2135572079174,1.603685239164,0.715505313312,0,0.530756161884,127.631503834939,56.2135572079174,54.67430194,13.00541451,14.9559155,-0.23434406,1.24486678,-0.23232055,3.2487408080026,283.827967218623,0.962915355950591,S
53,56,206.578711833455,8.993140965E-05,43.8898816163932,6.045362542E-05,83.58991956,27.98268653,80.86743234,15.58470794,206.578711833455,8.993140965E-05,43.8898816163932,6.045362542E-05,3.601783453788,0.802813847508,2.67955124544,0.446493189924,112.137313048717,30.2228070234089,0,0.802813847508,0,0.446493189924,0,30.2228070234089,55.71114561,13.87657444,15.71408575,-0.23434406,1.01395119,-0.2324349,1.36008209912607,50.6234582429734,0.993425702743963,S
54,57,206.578043003359,6.530271012E-05,43.9866000241852,6.208531973E-05,113.02537718,29.23825901,93.01797964,14.77265087,206.578043003359,6.530271012E-05,43.9866000241852,6.208531973E-05,3.547506780144,0.590402884284,3.198056152176,0.484667515332,52.4947872053509,65.5455002711775,1.678507655904,0.590402884284,1.141184677392,0.484667515332,52.3587436801631,65.5455002711775,83.45249076,15.73971557,14.19904129,-0.23434406,1.47036906,-0.23758376,6.91202653181901,82.5992617370276,0.840179025722438,S
55,58,206.577668377712,8.507569147E-05,43.8512931126161,9.581451902E-05,254.90484222,53.12545732,102.25984668,15.84925338,206.577668377712,8.507569147E-05,43.8512931126161,9.581451902E-05,5.358875472324,0.88220337984,4.343088767796,0.633739820472,145.862863332711,34.4391131054972,4.44859771716,0.88220337984,3.016173665052,0.633739820472,145.617322900261,34.4391131054972,195.33936224,22.36636496,14.773158,-0.23434406,4.72556849,-0.1427849,1.55662861765892,305.709329170122,0.991394755879591,S
56,59,206.57578151398,0.00012272876828,43.8440637992532,0.00010029019451,143.45914631,43.386078,74.46802446,15.69062076,206.57578151398,0.00012272876828,43.8440637992532,0.00010029019451,4.92683251896,1.150426851444,3.650816960172,0.694127794248,57.6318185705349,34.1504800150163,3.809579226516,1.150426851444,2.096808771996,0.694127794248,58.0372743816987,34.1504800150163,90.70897695,15.4241068,14.63574699,-0.23434406,2.02894444,-0.22656548,1.96543465443062,300.256397917883,0.986307222392073,S
57,60,206.563422867071,2.700718659E-05,43.8388549878096,3.553369319E-05,158.90958494,24.21630227,164.09956322,14.21732949,206.563422867071,2.700718659E-05,43.8388549878096,3.553369319E-05,3.262737137904,0.307129978368,2.77115027274,0.220973991768,16.2853822526232,23.164774457304,0,0.307129978368,0,0.220973991768,0,23.164774457304,135.06833715,16.719902,14.40655342,-0.23434406,4.02903834,-0.19695101,2.52323064604493,307.191975227058,0.977506168003814,S
58,61,206.553746620599,5.444803314E-05,43.9345860726546,9.536360823E-05,105.93447107,30.37167617,83.25120111,14.72407113,206.553746620599,5.444803314E-05,43.9345860726546,9.536360823E-05,4.009041312228,0.810002140704,2.963507063364,0.458812381644,4.30104030056355,27.6267119936422,0,0.810002140704,0,0.458812381644,0,27.6267119936422,77.884416,14.69695198,14.25229584,-0.23434407,1.01229216,-0.2368872,4.20833092998822,62.5351103042807,0.938354691358087,S
59,62,206.547436631716,6.21096266E-05,43.8329363207053,5.591141469E-05,83.37718125,24.27671278,86.17914679,14.32010724,206.547436631716,6.21096266E-05,43.8329363207053,5.591141469E-05,3.08897221842,0.527772084948,2.924358334812,0.472591966176,81.087519782593,126.187607759113,0,0.527772084948,0,0.472591966176,0,126.187607759113,56.91168174,12.36759158,14.45000817,-0.23434406,1.40797181,-0.22861492,3.24172961408378,313.156570565085,0.963073044361708,S
60,63,206.53499911593,9.29696574E-06,43.7714037696216,8.64971852E-06,596.36640922,25.3784976,591.1778657,14.54810785,206.53499911593,9.29696574E-06,43.7714037696216,8.64971852E-06,3.208732859448,0.08254187766,2.935361801628,0.069103103112,57.0469071534533,11.6488842273997,0,0.08254187766,0,0.069103103112,0,11.6488842273997,576.11482448,22.34835976,14.53816003,-0.23434406,5.01047543,-0.21623062,6.65499461137723,294.487715077312,0.851157150850182,S
61,64,206.53355206317,9.217994969E-05,43.99714058134,6.152328084E-05,87.86219366,28.59193745,76.82739052,14.98471384,206.53355206317,9.217994969E-05,43.99714058134,6.152328084E-05,3.635992779732,0.783502993224,2.936726495064,0.518454437472,95.5004999657471,41.1019767714399,0,0.783502993224,0,0.518454437472,0,41.1019767714399,56.61100302,13.71105599,14.66337199,-0.23434406,1.82951385,-0.22896036,7.99795258025747,69.4268135008327,0.790577544458627,S
62,65,206.530243599435,0.00011359759803,43.8988481916512,5.214274095E-05,95.24868964,29.86179781,76.77705739,14.56391971,206.530243599435,0.00011359759803,43.8988481916512,5.214274095E-05,4.21539167484,0.96823096038,2.747825811684,0.430468912152,96.6031271075885,22.0254312255405,0,0.96823096038,0,0.430468912152,0,22.0254312255405,61.21840239,12.90497292,14.39731295,-0.23434406,0.96697431,-0.23330574,3.35863847147133,28.2643232195663,0.96040170158334,S
63,66,206.529865354854,5.240720116E-05,43.802418030547,6.686486753E-05,66.38365869,21.49275294,78.40593566,13.75995656,206.529865354854,5.240720116E-05,43.802418030547,6.686486753E-05,3.064768801344,0.590483916036,2.579374425168,0.412325578476,156.911690165548,44.3610739722478,0,0.590483916036,0,0.412325578476,0,44.3610739722478,45.35707437,12.00270056,14.49919091,-0.23434406,1.05055153,-0.23765762,5.14563190523972,305.380811831537,0.908895110500172,S
64,67,206.528421652831,3.316148359E-05,43.87456698354,4.388712768E-05,229.42992345,33.23924183,171.46403476,15.68845577,206.528421652831,3.316148359E-05,43.87456698354,4.388712768E-05,3.811808223252,0.372047438412,3.277521330516,0.281120533452,0.12216599116442,26.6116976133453,2.309659709652,0.372047438412,1.11572993358,0.281120533452,174.389896006518,26.6116976133453,202.07185868,19.14012443,14.88193993,-0.23434407,2.92326081,-0.20993173,3.0411418602845,2.51867693864568,0.96744771007319,S
65,68,206.525531243822,5.569586495E-05,43.7949704080703,4.707704118E-05,115.92996891,26.67956529,106.80441127,14.56251085,206.525531243822,5.569586495E-05,43.7949704080703,4.707704118E-05,3.323667233484,0.472294212408,3.049221348828,0.398922017508,87.3345389105499,66.9032875514551,1.2850448427,0.472294212408,0.022611953052,0.398922017508,101.583196694189,66.9032875514551,88.3931841,13.90758255,14.30492102,-0.23434407,2.65673793,-0.21813317,5.61971866199968,304.307203791918,0.892063771397285,S
66,69,206.523675981227,9.152988733E-05,43.9207305695251,8.915558247E-05,129.74723072,34.57045803,85.94472912,14.68889336,206.523675981227,9.152988733E-05,43.9207305695251,8.915558247E-05,4.809379272012,1.00227227076,2.930822716572,0.410801974776,46.0049910974535,18.0148450731845,3.657162758076,1.00227227076,0,0.410801974776,45.5976988627457,18.0148450731845,83.86004385,15.37459777,14.28793712,-0.23434406,2.53871804,-0.20884492,4.35142022757943,41.8578712933348,0.934197498230667,S
67,70,206.521288714797,7.002201233E-05,43.9954958600549,7.540024781E-05,77.12997785,25.21556033,75.32537141,14.19219965,206.521288714797,7.002201233E-05,43.9954958600549,7.540024781E-05,3.494998056564,0.743251361076,2.735492781672,0.456629178348,139.649332517127,34.8607062533718,1.81321756326,0.743251361076,0,0.456629178348,140.109745357181,34.8607062533718,52.84739123,12.40829093,14.26923791,-0.23434406,0.5738014,-0.23374891,8.1093752371842,65.6783410066647,0.785216708779121,S
68,71,206.520799105843,6.762860914E-05,43.9019354358856,6.319470604E-05,91.45726299,26.82257623,84.42054353,14.66635276,206.520799105843,6.762860914E-05,43.9019354358856,6.319470604E-05,3.28694684724,0.589389436116,3.0773508957,0.517982775696,119.038508459292,110.411458111077,1.33873083468,0.589389436116,0,0.517982775696,128.041956003912,110.411458111077,68.52927485,14.17857021,14.40470351,-0.23434407,0.70984657,-0.23539025,3.80612742984714,27.8156259800651,0.949360705416939,S
69,72,206.520019782851,4.162257408E-05,43.8745108708864,3.14624458E-05,460.86391097,45.76675254,228.1779721,16.02994498,206.520019782851,4.162257408E-05,43.8745108708864,3.14624458E-05,4.778409039948,0.357674005044,3.946528585044,0.26021230488,103.749111593372,16.7526605906251,3.687528406644,0.357674005044,2.473411905972,0.26021230488,106.909400182879,16.7526605906251,389.18788619,22.31281854,14.81435083,-0.23434406,6.33368336,-0.36277518,3.40410707480203,2.19877693403961,0.959338715167936,S
70,73,206.509510826325,2.033836447E-05,43.8795866779316,1.37807972E-05,464.2115177,31.22424182,372.94421932,15.4452491,206.509510826325,2.033836447E-05,43.8795866779316,1.37807972E-05,3.805913978388,0.17387606538,3.053604019392,0.114639413832,99.8442572076033,8.47682292542825,2.28118309524,0.17387606538,0,0.114639413832,104.4109842321,8.47682292542825,445.49048033,20.46905106,14.88731959,-0.23434406,7.80736991,0.33230668,3.88032985290943,6.44572090240331,0.947406420996275,S
71,74,206.507809336614,4.788326712E-05,43.7542615188923,4.079642885E-05,156.35952439,28.87429241,132.55656985,14.8839191,206.507809336614,4.788326712E-05,43.7542615188923,4.079642885E-05,3.513515091696,0.415718294112,3.134597948352,0.334007807508,68.686206118423,42.2473178430262,1.633549339116,0.415718294112,0.899622225432,0.334007807508,75.629146699377,42.2473178430262,130.95767114,16.55342471,14.38989602,-0.23434406,4.59122748,-0.06212348,8.10465675850158,299.068159088838,0.78544467736854,S
72,75,206.503798789002,4.20885924E-05,43.8406581927273,5.223246284E-05,131.55069348,26.76338751,119.3340377,14.38364043,206.503798789002,4.20885924E-05,43.8406581927273,5.223246284E-05,3.554898752016,0.4724245467,2.895351696432,0.316522852416,27.9399284809265,26.2474033596049,0,0.4724245467,0,0.316522852416,0,26.2474033596049,106.13290959,17.29345325,14.17343992,-0.23434406,1.8807599,-0.22708286,4.52377750791906,335.167737538637,0.929024524685256,S
73,76,206.502805153736,3.914982111E-05,43.7656496186134,3.956404647E-05,143.7227908,26.1254322,137.05775715,14.61116888,206.502805153736,3.914982111E-05,43.7656496186134,3.956404647E-05,3.152534726844,0.338542905276,3.105722079396,0.328678602336,34.5064284296586,179.933705820749,0.872340782976,0.338542905276,0.361002911796,0.328678602336,150.682080203164,179.933705820749,120.6383884,17.34332596,14.44545615,-0.23434406,1.82875328,-0.23272167,7.63001220629963,302.983227611738,0.807936755563229,S
74,77,206.497633978403,5.093018852E-05,43.7849903064446,4.512486528E-05,108.61331816,24.86988252,107.7694891,14.27502012,206.497633978403,5.093018852E-05,43.7849903064446,4.512486528E-05,3.164408939376,0.432334588716,2.973684501972,0.381882115728,83.5810003018346,88.9347056948001,0,0.432334588716,0,0.381882115728,0,88.9347056948001,83.73154152,12.96640946,14.25770097,-0.23434407,2.29115017,-0.22056126,6.82684938057973,309.870492238393,0.843851348471263,S
75,78,206.494318418828,3.069986236E-05,43.9409403946361,2.60824576E-05,209.54288276,26.36395056,194.12388384,14.40355164,206.494318418828,3.069986236E-05,43.9409403946361,2.60824576E-05,3.442501287288,0.276121797552,2.927654981964,0.200943776052,60.7741648367619,20.0238969578952,1.451075334084,0.276121797552,0,0.200943776052,63.4879828974327,20.0238969578952,180.69161535,16.35341266,14.21602519,-0.23434406,3.49221068,-0.26903763,6.1056078331762,42.4073376824937,0.87354847022553,S
76,79,206.482185197037,6.834665985E-05,43.7924533211904,5.077740864E-05,102.75864822,26.93842452,94.77168606,14.64329378,206.482185197037,6.834665985E-05,43.7924533211904,5.077740864E-05,3.516451262496,0.598065885072,2.87895873708,0.404120935692,70.2689254372279,34.4160560576796,0,0.598065885072,0,0.404120935692,0,34.4160560576796,77.43056444,13.35123837,14.47551767,-0.23434407,1.84941041,-0.21112731,6.95731789257268,316.479408286111,0.83821268792114,S
77,80,206.479651988872,5.017756226E-05,43.9235827642504,8.858316566E-05,91.72270192,27.13338995,82.36935072,14.38693901,206.479651988872,5.017756226E-05,43.9235827642504,8.858316566E-05,3.744317601612,0.75340927746,2.776761349776,0.421003582164,174.332859049537,27.2156455411681,0,0.75340927746,0,0.421003582164,0,27.2156455411681,64.37253044,12.79198513,14.27125881,-0.23434406,2.27713235,-0.21142678,5.99347875560848,30.8900176333888,0.877931436043532,S
78,81,206.472182605028,4.374500562E-05,43.8742882518315,5.568229739E-05,128.79115955,28.43302009,118.64593318,15.4838848,206.472182605028,4.374500562E-05,43.8742882518315,5.568229739E-05,3.43232632026,0.481449766284,2.952871543152,0.358538910732,162.766266245625,37.7724736003717,0,0.481449766284,0,0.358538910732,0,37.7724736003717,95.20707562,16.24482819,15.25310654,-0.23434406,3.40624865,-0.21839588,5.4719645186386,1.25464125154798,0.897443132112841,S
79,82,206.451974763923,3.806150111E-05,43.9200907900533,4.303024413E-05,244.24648681,34.54397648,170.19980327,15.49727274,206.451974763923,3.806150111E-05,43.9200907900533,4.303024413E-05,4.046626607004,0.400119927588,3.311131334652,0.277633458864,34.6909271837103,20.4569494270417,2.588569866648,0.400119927588,1.394777578248,0.277633458864,31.7088056205378,20.4569494270417,215.2644856,20.83326709,14.61409647,-0.23434407,10.91789272,0.81047182,6.95891751571039,24.3516164701609,0.838143067685065,S
80,83,206.430154550856,1.51085118E-06,43.9679926367583,1.48884922E-06,3978.4884206,28.4550763,3945.18923068,16.33445919,206.430154550856,1.51085118E-06,43.9679926367583,1.48884922E-06,3.112929470448,0.013074408144,3.0246974226,0.012345338988,52.2969513958888,5.80167792871272,0.472894491996,0.013074408144,0,0.012345338988,143.248659423421,5.80167792871272,3954.19591079,27.79418834,16.30291445,-0.23434407,8.18797071,-1.92074049,9.27161755454583,38.2917963484501,0.726727322789643,S
81,84,206.422446722696,4.53182899E-05,43.7954442890413,6.98585603E-05,127.75891933,29.25199831,104.44331726,14.61820965,206.422446722696,4.53182899E-05,43.7954442890413,6.98585603E-05,3.826737658908,0.598994186436,2.984576535684,0.37352172024,168.814782736592,25.7662013847271,0,0.598994186436,0,0.37352172024,0,25.7662013847271,98.88275058,15.85473512,14.16722716,-0.23434406,1.9780382,-0.23021636,8.91454422489614,328.883335415447,0.745161733143247,S
82,85,206.414053710788,5.715711758E-05,43.9361520891364,4.097060409E-05,117.7575879,26.09704353,111.65729818,14.45206978,206.414053710788,5.715711758E-05,43.9361520891364,4.097060409E-05,3.464386661196,0.493746743052,2.842341435792,0.334105965432,74.740174323273,29.0111018423943,0,0.493746743052,0,0.334105965432,0,29.0111018423943,93.04459865,15.4668228,14.37364335,-0.23434406,0.91539431,-0.24172655,8.85114537129727,25.6855518258963,0.74839431030015,S
83,86,206.408932766228,0.00014286972513,43.7931757405741,9.685760158E-05,145.23956864,42.27287873,73.17526559,14.79654527,206.408932766228,0.00014286972513,43.7931757405741,9.685760158E-05,5.596686259704,1.351591040664,3.311240406444,0.560619771408,60.6725349368466,20.9758013684221,4.644638978976,1.351591040664,1.421910908964,0.560619771408,61.0147719871379,20.9758013684221,93.4030363,16.2190475,14.22681908,-0.23434406,1.63456548,-0.23064912,9.48739249042702,330.013940295565,0.715410589642759,S


==> anc/N5297_C_C.csv <==
Source,list,for,N5297_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,206.598666666667,DEC=,43.8723611111111,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,206.694155734976,5.446477591E-05,43.8006816989658,0.00011965056927,24.06345501,7.19388852,15.28988581,2.94331495,206.694155734976,5.446477591E-05,43.8006816989658,0.00011965056927,4.332903329448,1.053395457624,2.387093818536,0.3638497122,16.7764407056884,17.7989806236815,0,1.053395457624,0,0.3638497122,0,17.7989806236815,15.55703242,2.91685943,2.90647131,-0.00523237,0.28152161,-0.00523347,5.96453228282132,226.108690320972,0.088575338379508,S
1,1,206.684199810526,8.695886168E-05,43.9055025967049,3.929912034E-05,17.06923973,5.39955834,15.53647096,2.85529789,206.684199810526,8.695886168E-05,43.9055025967049,3.929912034E-05,3.301702794324,0.738498336012,2.18684619882,0.33022107666,86.2318286242622,21.8576768159159,0,0.738498336012,0,0.33022107666,0,21.8576768159159,10.95533727,2.36240769,2.88304227,-0.00523237,0.09647541,-0.00481621,4.19920703697592,151.706078671902,0.356245855174805,S
2,2,206.672862177778,7.774434247E-05,43.9015017393887,4.574269577E-05,22.01203414,6.01700224,17.83557529,2.95007915,206.672862177778,7.774434247E-05,43.9015017393887,4.574269577E-05,3.495595487004,0.694792300968,2.320311134448,0.319378361436,110.93233379083,19.9893438989978,0,0.694792300968,0,0.319378361436,0,19.9893438989978,16.90926882,3.24423623,2.91086963,-0.00523237,0.57317311,-0.000645,3.65388638277238,151.385859859971,0.468800601021373,S
3,3,206.671773819155,4.145625824E-05,43.8570535324085,4.584480878E-05,28.25756353,5.90672796,23.57153213,3.00049318,206.671773819155,4.145625824E-05,43.8570535324085,4.584480878E-05,3.1051411605,0.433306099116,2.537230038912,0.294615813996,142.964053471262,28.3615877588127,1.7287377813,0.433306099116,0,0.294615813996,148.652367111586,28.3615877588127,22.43285264,3.5732567,2.90716116,-0.00523237,0.86001944,0.01642915,3.29318791472138,196.168952561776,0.546367502605993,S
4,4,206.659947313365,3.220373717E-05,43.8938947192442,4.861376611E-05,25.30444943,5.45581709,23.649152,2.99006994,206.659947313365,3.220373717E-05,43.8938947192442,4.861376611E-05,2.946208763952,0.4123961064,2.38677816078,0.272579106924,177.228002295305,26.9657882583624,0,0.4123961064,0,0.272579106924,0,26.9657882583624,21.42733907,3.12287393,2.96693929,-0.00523237,0.18258211,-0.00322739,2.94827762587085,153.987917154393,0.620549662463317,S
5,5,206.654671487489,6.998448956E-05,43.8960854410106,5.203113544E-05,14.42012037,4.92647472,14.99786163,2.87741913,206.654671487489,6.998448956E-05,43.8960854410106,5.203113544E-05,2.904186964356,0.645548466024,2.175751088316,0.360290238876,118.400779572508,30.6218778254961,0,0.645548466024,0,0.360290238876,0,30.6218778254961,8.98471803,2.65004378,2.9522871,-0.00523237,0.1349389,-0.00435923,2.80924275258688,149.535934530021,0.650004901927471,S
6,6,206.64651472148,5.834688692E-05,43.9307248211592,0.0001001903548,22.95225432,7.10212434,15.21598689,3.05218645,206.64651472148,5.834688692E-05,43.9307248211592,0.0001001903548,3.759950916972,0.869158351908,2.636558690904,0.458925912432,165.557545393684,27.7812916155514,2.77658895978,0.869158351908,0.468893909196,0.458925912432,167.747565653322,27.7812916155514,14.87047906,3.36863967,2.90693765,-0.00523237,0.76696426,0.00406927,4.06715124665959,120.554219640426,0.382681240170132,S
7,7,206.642754608996,6.58167744E-06,43.8325936965236,5.84069792E-06,146.93378336,5.171235,145.83074595,2.96693181,206.642754608996,6.58167744E-06,43.8325936965236,5.84069792E-06,2.687768748936,0.057106803384,2.46362684814,0.047994990876,113.186007626865,9.90681964638373,0,0.057106803384,0,0.047994990876,0,9.90681964638373,144.92527368,4.70577054,2.96559119,-0.00523237,1.68982035,0.11331998,3.05484239273791,231.343345523026,0.597749367909779,S
8,8,206.630583312958,5.723063612E-05,43.9047781798551,3.730864281E-05,14.13788599,4.29467148,16.64780961,2.73139595,206.630583312958,5.723063612E-05,43.9047781798551,3.730864281E-05,2.649749541768,0.492178316796,2.106283115304,0.305248977288,102.405345501049,31.9204224345856,0,0.492178316796,0,0.305248977288,0,31.9204224345856,10.49884204,2.69791588,2.88770548,-0.00523237,0.22042585,-0.00640629,2.38492098853208,125.347083112949,0.73658792588192,S
9,9,206.61700906667,0.00010426328769,43.8621682120993,0.00016046759405,127.95480094,23.8218398,19.97363049,3.24294485,206.61700906667,0.00010426328769,43.8621682120993,0.00016046759405,8.20880606034,1.42227058608,5.128775514684,0.780326867808,159.579870302717,20.2349229510965,7.802949289932,1.42227058608,4.432094473968,0.780326867808,160.009073409963,20.2349229510965,87.32782211,8.05943835,3.67830648,-0.00523237,3.08713447,1.00926604,1.00177857085779,217.618451331095,0.949106368463764,S
10,10,206.614420344979,6.275555744E-05,43.8657406627518,7.312339849E-05,27.20251675,8.65015745,21.41499731,4.23835789,206.614420344979,6.275555744E-05,43.8657406627518,7.312339849E-05,3.048119141112,0.632392998876,2.738755283004,0.51707949552,159.911317640144,79.4056987530959,1.68558465672,0.632392998876,0.889527515436,0.51707949552,168.654998471416,79.4056987530959,20.86017644,4.25636136,4.04382808,-0.00523237,0.27612768,-0.00742252,0.788759263481688,210.233652750339,0.968217724672762,S
11,11,206.605384599137,3.221138932E-05,43.8602920466587,4.361304029E-05,58.90140464,10.8392512,48.74691075,5.48591132,206.605384599137,3.221138932E-05,43.8602920466587,4.361304029E-05,3.061425959424,0.371386274292,2.593874125404,0.27080094654,7.9447534880863,29.9894628938133,0,0.371386274292,0,0.27080094654,0,29.9894628938133,372.5806774,21.23177086,5.29455701,-0.00523237,5.1467523,19.64634612,0.780277706647552,248.131937632348,0.968889631636182,S
12,13,206.602654616901,0.000169533379,43.8663127551325,0.00018938596976,230.63992195,42.98725926,22.80101744,3.88156217,206.602654616901,0.000169533379,43.8663127551325,0.00018938596976,10.63274104818,1.901835143352,6.252146049348,1.012992249168,39.3029947072392,20.0693806586854,10.329875569656,1.901835143352,5.681445892524,1.012992249168,39.1331336257715,20.0693806586854,109.06534531,10.85212319,5.11650569,-0.00523237,2.76677019,1.02062791,0.401812985732795,244.575193770194,0.991679052291587,S
13,15,206.603036653978,5.181460469E-05,43.8759087342848,6.72108638E-05,120.12288489,15.46088269,45.00652835,4.31384767,206.603036653978,5.181460469E-05,43.8759087342848,6.72108638E-05,5.869038114576,0.679178231388,2.988666144864,0.23726799432,144.491525972262,8.68791669885402,5.27092479306,0.679178231388,1.560682504152,0.23726799432,145.184994133045,8.68791669885402,105.72878327,9.04202942,4.29526654,-0.00523237,3.53782934,0.26615211,0.284663047501232,131.602455567063,0.995817320369572,S
14,16,206.600281997339,4.384698442E-05,43.8776119254886,3.233813624E-05,147.15603045,19.29505961,66.98804833,4.40684971,206.600637408204,4.384698442E-05,43.8776457725094,3.233813624E-05,4.188061208844,0.432577777104,2.419534346076,0.161851075884,33.475524556886,8.13565189310097,3.351495481308,0.432577777104,0,0.161851075884,32.6808182974285,8.13565189310097,142.98891459,9.02759517,4.40684971,-0.00523237,1.17622494,0.01196155,0.322702507458687,102.502972919548,0.994627142317101,M
15,17,206.599698648959,0.00012634196107,43.8654228810615,7.67620645E-05,59.03121188,17.61574163,28.89394127,6.05409506,206.599698648959,0.00012634196107,43.8654228810615,7.67620645E-05,4.652482126356,1.142005482648,2.885920055388,0.516161634336,67.1080880097595,23.5566607048993,3.875731771716,1.142005482648,1.339205744304,0.516161634336,65.7450547640821,23.5566607048993,40.43293563,6.77420819,5.77401306,-0.00523237,1.47515766,-2.5815782,0.418680280634352,263.87921911426,0.990968186402224,S
16,18,206.59929755135,9.771849895E-05,43.8634629062554,6.017553742E-05,65.04540104,17.66724357,28.10956476,5.89056071,206.59978946756,9.771849895E-05,43.8632005213343,6.017553742E-05,3.448180619316,0.968322788712,1.199365170228,0.09391289616,148.650376005359,7.21795139421072,0,0.968322788712,0,0.09391289616,0,7.21795139421072,53.61824395,9.77355113,5.89056071,-0.00523237,0.53098239,-0.26687414,0.534589290791129,267.073668121964,0.985306243983107,M
17,19,206.598674758891,3.021047004E-05,43.8723716443638,1.674603541E-05,85.76943407,10.28407763,55.57370074,3.6645738,206.598909189463,3.021047004E-05,43.8721489544081,1.674603541E-05,3.193391731176,0.261946619352,2.240434544328,0.130869608904,165.969474046277,9.32114852634192,0,0.261946619352,0,0.130869608904,0,9.32114852634192,85.29109008,6.5099287,3.6645738,-0.00523237,0.89748937,0.06336101,0.000722637564844,118.970300466237,0.999999973003599,M
18,20,206.597135475836,8.254275415E-05,43.8686346841641,0.00010170310242,77.29957597,18.14678161,27.4211004,4.91944651,206.597135475836,8.254275415E-05,43.8686346841641,0.00010170310242,4.686790584276,0.879239995704,3.952854036468,0.678174753708,162.055601958444,48.1565914107344,3.937704928056,0.879239995704,2.987672215176,0.678174753708,164.679855847007,48.1565914107344,55.87088217,6.22603363,4.62408434,-0.00523237,1.08982351,0.01063791,0.233188881470535,286.500952806828,0.997191791802874,S
19,21,206.596269566739,0.00010567466109,43.8806841025109,6.622975063E-05,120.07554468,20.7090037,34.91427476,4.76089483,206.596269566739,0.00010567466109,43.8806841025109,6.622975063E-05,6.234426107064,0.962962147116,3.625343448156,0.436422916368,65.6997591805462,14.7362114114188,5.679409809888,0.962962147116,2.568293685396,0.436422916368,64.9924303777908,14.7362114114188,96.56123402,9.30614176,4.75694787,-0.00523237,3.50432538,-2.85800184,0.510027783762183,78.2724145960608,0.986618860127411,S
20,22,206.593735846486,0.00017617669325,43.8788304983424,0.00018530158614,316.94007729,47.69638123,18.05919518,2.57496628,206.593735846486,0.00017617669325,43.8788304983424,0.00018530158614,11.03455923552,1.577965523616,10.452444591492,1.48600976526,163.636989359282,112.138265041084,10.738272209112,1.577965523616,10.126462842252,1.48600976526,164.959932568901,112.138265041084,145.65560976,13.11027324,4.14490705,-0.00523237,2.37704512,1.44576711,0.442889722999648,61.2167533659787,0.989897520733387,S
21,23,206.594168367165,6.985668129E-05,43.881029851558,9.538102978E-05,49.24293541,13.39157571,26.40786827,4.95353231,206.594168367165,6.985668129E-05,43.881029851558,9.538102978E-05,4.135097793024,0.87166359234,2.963595334464,0.494674008084,26.97395765342,27.806051473969,3.289650096816,0.87166359234,1.378686883896,0.494674008084,26.3023341136942,27.806051473969,39.37675681,5.57554847,4.64049754,-0.00523237,2.35849711,-5.51589073,0.555319423325511,69.4933605096724,0.98415142045171,S
22,24,206.591612282732,3.02534798E-05,43.8732398861124,5.58550569E-05,90.76052396,11.37274244,45.50739683,3.95997363,206.591612282732,3.02534798E-05,43.8732398861124,5.58550569E-05,4.773716401608,0.50068713492,2.745696190788,0.198227208744,159.266423916179,8.73701752789009,4.036162393296,0.50068713492,0.936618021,0.198227208744,160.418106006933,8.73701752789009,88.95863036,6.38709274,3.8262674,-0.00523237,2.7731337,0.21563901,0.309644125625301,9.80660072082395,0.995052396543927,S
23,25,206.591728409627,8.513932563E-05,43.8772075973319,8.597773301E-05,34.91909852,11.23195453,20.733587,4.50788378,206.591728409627,8.513932563E-05,43.8772075973319,8.597773301E-05,3.428269733232,0.762229290384,3.228551299692,0.686425764924,42.3015178100027,152.291206105895,2.326494112524,0.762229290384,1.89859060656,0.686425764924,34.4867217963897,152.291206105895,22.00080578,3.81495793,4.1641938,-0.00523237,1.14457123,-4.00281078,0.417865808162635,44.1006877198589,0.991003174797535,S
24,26,206.590694743749,0.00011912232002,43.9125567203493,4.791015158E-05,22.79853533,6.75439446,15.93768443,2.91250608,206.590694743749,0.00011912232002,43.9125567203493,4.791015158E-05,4.313743378344,1.046280367476,2.179323089064,0.30006205884,105.842214404818,14.9742832162675,0,1.046280367476,0,0.30006205884,0,14.9742832162675,14.7025922,3.07244287,2.96428516,-0.00523237,0.48004063,-0.00318717,2.43624452150373,81.86892351977,0.726456880290442,S
25,27,206.587319741241,4.85129015E-05,43.8401438033284,3.168707597E-05,37.09214904,6.24519244,28.93501837,2.97870701,206.587319741241,4.85129015E-05,43.8401438033284,3.168707597E-05,3.606173975448,0.449212426236,2.336176896696,0.198750710376,63.3397363684144,11.8709637539722,2.535309881388,0.449212426236,0,0.198750710376,60.9193481510808,11.8709637539722,29.73959804,4.2968751,2.93139215,-0.00523237,1.75371258,0.09594773,1.99440286305018,284.253749018742,0.809542426949689,S
26,28,206.585882687638,0.00011498408175,43.8794894262276,0.00014348313695,71.57910887,18.47998254,22.46829405,4.50777755,206.585882687638,0.00011498408175,43.8794894262276,0.00014348313695,6.206838900948,1.4456281815,3.373182331308,0.582959574432,143.794922351408,19.8641569667223,5.643962338932,1.4456281815,2.211230746404,0.582959574432,144.442170851921,19.8641569667223,51.19693917,6.90814061,4.50633343,-0.00523237,0.5065138,-0.00201917,0.699028110016611,37.7276709697795,0.974973755288891,S
27,29,206.58095983381,4.37469225E-05,43.8104627269197,5.938238291E-05,19.86455257,5.47817657,18.4953949,3.00313888,206.58095983381,4.37469225E-05,43.8104627269197,5.938238291E-05,2.879455420944,0.505280501928,2.451315304728,0.36829906074,7.21058199986614,44.2144836261494,0,0.505280501928,0,0.36829906074,0,44.2144836261494,15.87316401,3.02699502,2.96716712,-0.00523237,0.22785085,-0.00502353,3.79213012140029,281.664132914787,0.439525960125676,S
28,30,206.577862406038,6.606767471E-05,43.8515589881237,2.229671236E-05,157.77321252,11.91689214,58.5429331,2.97719566,206.577889461782,6.606767471E-05,43.8511475648079,2.229671236E-05,6.686486663292,0.564783135912,3.062515230792,0.174458853756,172.20263659756,5.84121854508065,6.191482553676,0.564783135912,1.61068006566,0.174458853756,172.596364633249,5.84121854508065,158.80236271,8.32672408,2.97719566,-0.00523237,1.23047096,0.08547254,1.53877662900541,305.802031679856,0.883032102733102,M
29,31,206.578787693178,6.508098272E-05,43.8898263077556,4.768799778E-05,24.16868125,7.14527512,22.0542551,3.86178535,206.578787693178,6.508098272E-05,43.8898263077556,4.768799778E-05,2.929496309712,0.557721610596,2.458451990952,0.395939370456,77.9905862001969,44.1133296522298,0,0.557721610596,0,0.395939370456,0,44.1133296522298,18.21646988,3.7515611,3.80210577,-0.00523237,0.23879525,-0.00567757,1.35543586160547,50.6415986652914,0.908310990558969,S
30,32,206.575929172316,7.689520102E-05,43.844090078364,9.948390664E-05,36.50681655,9.58022372,16.49121686,3.12750141,206.575929172316,7.689520102E-05,43.844090078364,9.948390664E-05,4.32891688554,0.888442342488,3.360749763456,0.588946437756,24.8225166417861,35.7261793591703,3.531125800476,0.888442342488,2.099036252808,0.588946437756,24.241167221927,35.7261793591703,25.089013,3.41106519,2.90742992,-0.00523237,0.64645718,0.00123117,1.96086010390677,300.118302712754,0.815419743104228,S
31,33,206.563340622711,2.597092336E-05,43.8389502534429,2.508934746E-05,36.23365293,5.1128403,34.71973795,2.86862412,206.563340622711,2.597092336E-05,43.8389502534429,2.508934746E-05,2.644877235276,0.220648897368,2.593130494068,0.212188842396,103.946639077232,171.094840416219,0.68204054502,0.220648897368,0.30848473998,0.212188842396,19.8935361620581,171.094840416219,31.30944855,3.33119913,2.83935583,-0.00523237,0.5689314,0.00148272,2.52083397544193,307.334930979715,0.709528703698431,S
32,34,206.549358696406,4.791769437E-05,43.8719779088925,0.00012024971975,19.64719492,6.26588122,14.70501158,2.83104554,206.549358696406,4.791769437E-05,43.8719779088925,0.00012024971975,4.118865655752,1.052921613528,2.131825892292,0.30909806604,15.1462663839262,16.0131706721535,0,1.052921613528,0,0.30909806604,0,16.0131706721535,12.864307,3.09062983,2.89280183,-0.00523237,0.10974991,-0.00481699,2.13285485599658,359.399427139581,0.784589856966826,S
33,35,206.536472050861,3.129825205E-05,43.9239060324427,4.203892123E-05,28.2291382,5.46662153,26.12107282,2.98049808,206.536472050861,3.129825205E-05,43.9239060324427,4.203892123E-05,2.925000528948,0.364993974828,2.428147487232,0.253344213072,17.4164233258226,27.151879264937,0,0.364993974828,0,0.253344213072,0,27.151879264937,24.2828774,3.32695649,2.94555048,-0.00523237,0.48723456,0.00076398,4.09819529408539,49.0161849359817,0.376410341174974,S
34,36,206.534035890768,3.392227275E-05,43.8773485693902,5.171371837E-05,18.96215604,4.7936073,20.09425219,2.851506,206.534035890768,3.392227275E-05,43.8773485693902,5.171371837E-05,2.778804915264,0.441405705744,2.231783421696,0.282928726656,8.69182387433703,28.8943304137579,0,0.441405705744,0,0.282928726656,0,28.8943304137579,15.98429259,3.42710294,2.92109962,-0.00523237,0.28268789,-0.00276974,2.8113381530633,6.13271157785465,0.649563993266586,S
35,37,206.528427456464,2.393061256E-05,43.8745785403562,1.774339789E-05,41.2368992,4.88988542,42.76281551,2.86256876,206.528427456464,2.393061256E-05,43.8745785403562,1.774339789E-05,2.843059281012,0.215406724932,2.229092327592,0.131835990168,64.7931348865574,12.3901308450379,0,0.215406724932,0,0.131835990168,0,12.3901308450379,38.09859832,3.86015985,2.92155983,-0.00523237,0.99832221,0.04731488,3.04092104164758,2.5319333239583,0.600736595109533,S
36,38,206.519986452425,4.624352575E-05,43.874469065391,3.415441063E-05,78.2391101,9.58509783,35.55292577,3.14729917,206.519986452425,4.624352575E-05,43.874469065391,3.415441063E-05,4.180888679832,0.392719511052,3.459188732724,0.288592968744,94.9826790840208,21.3759979505941,3.257937587268,0.392719511052,2.381658499152,0.288592968744,93.4350736408331,21.3759979505941,73.54268755,5.62159844,2.91212154,-0.00523237,2.70775399,0.46945587,3.4054547712856,2.15569716560518,0.522123554169558,S
37,39,206.509400845361,1.639039293E-05,43.8796307338169,1.117234301E-05,96.13541912,6.17437222,75.9874281,3.02289017,206.509400845361,1.639039293E-05,43.8796307338169,1.117234301E-05,3.192626240424,0.138962807928,2.60428176414,0.094688822196,91.1154090194504,8.74289472597996,1.831471144092,0.138962807928,0.679334214204,0.094688822196,87.7183727979873,8.74289472597996,93.96489605,4.44882498,2.90206708,-0.00523237,3.31754677,0.45989282,3.88535128171411,6.47666076448664,0.420022404239137,S
38,40,206.503764724736,1.451602527E-05,43.8406552231672,1.446208007E-05,56.08927873,4.85509731,59.03076415,2.89947541,206.503764724736,1.451602527E-05,43.8406552231672,1.446208007E-05,2.532189156192,0.1260758646,2.466038056428,0.1194939765,132.941780590219,76.0780057827553,0,0.1260758646,0,0.1194939765,0,76.0780057827553,54.92400285,4.72468657,2.93858875,-0.00523237,1.80313577,0.22977704,4.52518970127194,335.173549409284,0.294050595067922,S


==> anc/N5775_B_L.csv <==
Source,list,for,N5775_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,223.49,DEC=,3.54444444444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,223.627590444301,5.596750024E-05,3.63192990985341,5.645911186E-05,127.26606357,27.23042595,115.38061592,14.71038877,223.627590444301,5.596750024E-05,3.63192990985341,5.645911186E-05,3.842429361948,0.504715681728,3.608918105292,0.446599996812,42.9483270168184,85.0882282825628,1.377703100844,0.504715681728,0.8391805182,0.446599996812,14.9402734714877,85.0882282825628,108.18541428,14.76698297,14.39066818,0.51618974,2.47625849,0.57110708,9.76926088743842,147.494961872929,0.700442942504525,S
1,1,223.626518705294,7.99687808E-06,3.42808651093179,7.97761053E-06,854.66098286,26.4831223,791.2419109,14.51553953,223.626518705294,7.99687808E-06,3.42808651093179,7.97761053E-06,3.76073105166,0.070353014076,3.610903235472,0.064961077068,45.8765650914996,18.6767973196995,1.198547975232,0.070353014076,0.747602252028,0.064961077068,178.79051162045,18.6767973196995,867.66327255,20.94922992,14.25871324,1.78191374,8.47880256,2.85536248,10.7511566331658,220.489927377983,0.646926588506341,S
2,2,223.624828970975,8.390714085E-05,3.56780878410822,8.271719491E-05,98.09081403,27.6951403,83.16676374,14.13895547,223.624828970975,8.390714085E-05,3.56780878410822,8.271719491E-05,4.461824484,0.868402921788,3.323293481088,0.493508856564,134.20893592801,27.0342296434138,2.809725457464,0.868402921788,0,0.493508856564,136.904649141399,27.0342296434138,67.60797525,13.98160937,13.85823725,0.32048578,2.55415375,0.34258005,8.19495558752307,170.146145777849,0.781067587487892,S
3,3,223.62289191337,3.538179274E-05,3.52770472201151,4.423286482E-05,141.3351136,23.69651749,146.08249545,13.93584252,223.62289191337,3.538179274E-05,3.52770472201151,4.423286482E-05,3.74491997658,0.384063661476,3.24796949118,0.2882181771,19.1042533865775,29.0255564629515,0,0.384063661476,0,0.2882181771,0,29.0255564629515,113.4439981,15.06779591,14.10775349,-1.01446335,2.01692251,-1.04993148,8.02146332345171,187.188896368994,0.789450303610884,S
4,4,223.620262104069,8.597094167E-05,3.44685144507042,8.364487753E-05,93.99091963,28.45687326,81.55429869,14.84661933,223.620262104069,8.597094167E-05,3.44685144507042,8.364487753E-05,4.21026090876,0.841753652328,3.441384415404,0.570451359708,47.1297750256328,40.4781387496948,2.136910127184,0.841753652328,0,0.570451359708,42.138433865171,40.4781387496948,60.10680938,12.44244002,14.4925807,-0.69108262,2.13938529,-0.67080839,9.75429557900101,216.887957381898,0.701242611317951,S
5,5,223.620007724687,8.818245151E-05,3.59819073266702,8.585534928E-05,67.55268087,22.82698217,71.79379254,13.35678204,223.620007724687,8.818245151E-05,3.59819073266702,8.585534928E-05,4.178979186948,0.95020858044,2.830663189548,0.430892905932,46.1709409632202,22.7995040388301,0,0.95020858044,0,0.430892905932,0,22.7995040388301,45.71917632,13.33584678,13.95994605,-1.18526373,0.84807948,-1.18105777,8.42676199827472,157.49599720341,0.769695114709594,S
6,6,223.614430653667,1.663838075E-05,3.57761996868487,6.99652863E-06,3156.57444774,83.58391121,1029.11695731,14.3674115,223.614549468196,1.663838075E-05,3.57754842348566,6.99652863E-06,8.482949243964,0.143682217668,4.37847505092,0.05261439906,11.8244072755672,1.32729301146737,7.717832544744,0.143682217668,2.525926377816,0.05261439906,11.0646438567369,1.32729301146737,3098.06903693,44.87982,14.3674115,-0.99005194,12.0685163,-0.34129098,7.71271264621623,165.039709294248,0.804082082906671,M
7,7,223.614196556271,7.507842599E-05,3.58228713187076,5.034480673E-05,222.04218201,37.53213915,136.78908789,15.36715059,223.614196556271,7.507842599E-05,3.58228713187076,5.034480673E-05,5.239611104184,0.659247229296,3.894820951284,0.390680760852,108.885821496912,18.1727786179675,3.859166365272,0.659247229296,1.59491709702,0.390680760852,112.27964756343,18.1727786179675,184.25050591,19.03767393,14.44312329,-1.41395208,6.78638889,-4.92992012,7.77625654853873,163.019230228643,0.801101494316852,S
8,8,223.610605730926,8.396441709E-05,3.60882606483233,4.638695966E-05,167.71506679,32.22419484,120.21595095,14.56395891,223.610605730926,8.396441709E-05,3.60882606483233,4.638695966E-05,5.118794409492,0.733587656472,3.426454240812,0.350909645148,74.0158251065899,15.0428368851538,3.595160543616,0.733587656472,0,0.350909645148,75.078820203099,15.0428368851538,127.8744945,15.27465143,14.08635853,-0.12038051,4.62177559,-0.04074395,8.19041231527886,151.855672991378,0.781288536859899,S
9,9,223.607641706557,7.632765395E-05,3.58367339495886,0.00010442485653,82.49255075,27.15315302,75.0753739,14.5407687,223.607641706557,7.632765395E-05,3.58367339495886,0.00010442485653,4.288043549052,0.951799403772,3.221517260844,0.544444915464,26.6147640479001,31.445787471486,0,0.951799403772,0,0.544444915464,0,31.445787471486,49.99503332,11.95007719,14.44452391,-1.31300067,1.20862705,-1.30999297,7.42765085008545,161.52149250559,0.817249658445749,S
10,10,223.603645699656,2.646918789E-05,3.6262688716944,2.10526048E-05,246.47594071,24.14719859,247.91754389,13.95104729,223.603645699656,2.646918789E-05,3.6262688716944,2.10526048E-05,3.78792481752,0.228430620504,3.299655674592,0.17326656036,73.304253774735,17.6483316655949,0,0.228430620504,0,0.17326656036,0,17.6483316655949,231.59155494,16.71744843,14.02142971,0.31040722,4.36384425,0.38654289,8.39143961828359,144.189484093915,0.771440427253428,S
11,11,223.594182056038,4.155638099E-05,3.60328056673657,9.152320119E-05,909.59585499,37.84042963,438.82775171,13.72998213,223.595126015375,4.155638099E-05,3.60278470053901,9.152320119E-05,8.861007022416,0.827350322328,3.654514560672,0.20391034536,111.000904019697,5.44777984599871,8.12255162508,0.827350322328,0.843124624452,0.20391034536,111.640565254702,5.44777984599871,907.05164826,33.68621581,13.72998213,-0.08869824,16.83168739,4.46338618,7.16828372466926,150.493680293145,0.828930784430447,M
12,12,223.594930817554,7.745666103E-05,3.6642226162367,6.551155939E-05,79.84283523,23.87354011,81.28899594,13.92497951,223.594930817554,7.745666103E-05,3.6642226162367,6.551155939E-05,3.6954783063,0.666035098668,3.341462685372,0.544046183136,73.1281679613019,72.3272726477368,0,0.666035098668,0,0.544046183136,0,72.3272726477368,56.40411571,10.98409675,14.01506597,-0.34274967,0.91289161,-0.34000468,9.54618063405249,131.160243649581,0.7123056032183,S
13,13,223.593787683535,4.325919271E-05,3.60019661444289,4.612071752E-05,184.3385157,27.90408174,152.62382569,14.0654034,223.593787683535,4.325919271E-05,3.60019661444289,4.612071752E-05,4.41173972088,0.454991705856,3.441804444684,0.283434236208,40.8351779329883,17.0560508398349,2.53269224226,0.454991705856,0,0.283434236208,36.2607644982979,17.0560508398349,148.8448984,15.1425404,13.66200831,-0.12697964,5.40580004,0.03378345,7.05819527341809,151.706703642821,0.833799397598247,S
14,14,223.590427435586,9.260548304E-05,3.48786896338895,6.452521388E-05,102.11969137,27.70608276,87.86054039,14.26036407,223.590427435586,9.260548304E-05,3.48786896338895,6.452521388E-05,4.4737818147,0.83992560264,3.266202505716,0.458300756664,64.9028393176975,24.3528400603762,2.586875194656,0.83992560264,0,0.458300756664,65.0151486347924,24.3528400603762,75.81207944,13.42024966,14.04829891,-0.37154652,1.95731764,-0.36056221,6.90613243562604,209.437701777626,0.840434225523458,S
15,15,223.590376998974,6.62039789E-05,3.55064236643105,0.00014634657166,101.89332207,31.06164763,73.98810676,14.00364053,223.590376998974,6.62039789E-05,3.55064236643105,0.00014634657166,5.394216663216,1.271271703176,3.209648656896,0.487871647488,13.675785982666,19.0732300555631,0,1.271271703176,0,0.487871647488,0,19.0732300555631,63.02640745,12.1573208,13.83491053,-1.12492683,1.20262507,-1.12063549,6.02257141719162,176.456804719178,0.876800497669959,S
16,16,223.588886245432,0.00011903576902,3.53367415566375,6.874456228E-05,117.19027993,32.9871323,81.72990246,14.73008164,223.588886245432,0.00011903576902,3.53367415566375,6.874456228E-05,4.94736499908,1.01126207106,3.643667327304,0.579024977472,85.4413451224669,28.1460230914093,3.37152351474,1.01126207106,1.095151700844,0.579024977472,88.2131309739026,28.1460230914093,78.14260284,13.65458242,14.02640464,-1.81232338,2.73800515,-1.76957735,5.95701442666562,186.224651907273,0.879342714911666,S
17,17,223.581853413498,5.548083852E-05,3.40673783201438,7.114929252E-05,102.05802738,24.5159871,95.3527382,13.42314212,223.581853413498,5.548083852E-05,3.40673783201438,7.114929252E-05,4.099197283092,0.642432308904,3.282603277392,0.415080072144,26.8181428250725,28.5673241295817,0,0.642432308904,0,0.415080072144,0,28.5673241295817,77.47343627,12.23526279,13.33083947,-0.57931351,1.17930517,-0.57804795,9.92617428163975,236.341698570068,0.692026268574861,S
18,18,223.579755373758,0.00013932072204,3.55907055577256,0.00012000040004,211.31875179,51.63208221,80.17759788,14.73761157,223.579755373758,0.00013932072204,3.55907055577256,0.00012000040004,6.568807498848,1.298745808776,5.044294264284,0.8620072533,123.790977097468,33.7531378979954,5.56165219248,1.298745808776,3.532133178756,0.8620072533,125.774460697461,33.7531378979954,132.41124989,17.30698526,13.84813368,-0.65980294,2.46865761,-0.645066,5.44614701660489,170.724420970143,0.89837078391453,S
19,19,223.577615749837,3.665257687E-05,3.59714970979502,4.89976845E-05,271.5209575,34.00800377,178.4821204,14.65885107,223.577615749837,3.665257687E-05,3.59714970979502,4.89976845E-05,4.743785001636,0.415587745152,4.031677073268,0.310426247736,177.218156103828,22.4723874283231,3.233630237112,0.415587745152,1.765034886528,0.310426247736,173.117144473294,22.4723874283231,243.23634298,19.12645015,13.70369591,-0.83454978,9.81533412,-0.04133402,6.12605190258877,148.919056473603,0.872742354792858,S
20,20,223.575609146356,8.771010847E-05,3.61783128114442,5.928922253E-05,82.41225063,23.87619089,82.78458189,13.61721321,223.575609146356,8.771010847E-05,3.61783128114442,5.928922253E-05,4.115762047548,0.787887461196,3.040845138324,0.429791604588,66.7633811123407,25.2238509986955,0,0.787887461196,0,0.429791604588,0,25.2238509986955,57.45986138,11.90615455,13.86793156,-0.7550347,1.27005342,-0.74848401,6.75791774210629,139.337774555646,0.846798486831117,S
21,21,223.571868099915,8.861903147E-05,3.56183227235957,0.00010714885776,108.89274454,32.70074671,76.52135164,14.78060712,223.571868099915,8.861903147E-05,3.56183227235957,0.00010714885776,4.572790776972,0.942022846512,3.912342335856,0.708559011936,23.7190554401182,54.762102532274,2.880983980692,0.942022846512,1.652445987228,0.708559011936,16.2145073336088,54.762102532274,71.371266,12.22508489,13.91202568,-0.02936289,2.00742852,-0.01121829,5.01241728606639,167.984265134357,0.913396834039915,S
22,22,223.569288279999,6.02679238E-06,3.54784485218626,1.173972062E-05,975.09336564,35.29346051,837.99221191,13.96361313,223.569311317211,6.02679238E-06,3.54773934395577,1.173972062E-05,4.74051712032,0.101110353048,3.202953959484,0.047870548056,101.568691875327,2.22825126417848,0,0.101110353048,0,0.047870548056,0,2.22825126417848,936.12301057,23.10443105,13.96361313,-0.29666919,4.54763085,-0.47453838,4.75256937137499,177.537124561582,0.921882426049048,M
23,23,223.569616645263,3.309898153E-05,3.591511056216,2.435475301E-05,217.39947272,25.04902987,211.94179268,14.15579664,223.569616645263,3.309898153E-05,3.591511056216,2.435475301E-05,3.90145634334,0.282808181088,3.30534733428,0.203417029872,100.367142581245,17.6732846480987,0,0.282808181088,0,0.203417029872,0,17.6732846480987,192.15654849,16.22288339,14.14041799,-0.2948133,5.11067674,-0.18492887,5.54132602190085,149.358692520279,0.894932726856737,S
24,24,223.56730905764,4.059162677E-05,3.40637356367655,5.026871887E-05,180.84473044,28.54853412,147.23880259,14.30875471,223.56730905764,4.059162677E-05,3.40637356367655,5.026871887E-05,4.18469027418,0.430296291936,3.689974157364,0.33890514696,12.9994281842066,33.4580419950138,2.279189063448,0.430296291936,0.86404679712,0.33890514696,3.65961759484116,33.4580419950138,165.18330776,14.67516182,13.74013664,1.30172612,4.04520233,1.52066059,9.49030309259308,240.797118410667,0.715257075754096,S
25,25,223.560445649307,0.00012103170747,3.59666791090917,7.990035007E-05,126.41014231,35.37143818,78.91208372,14.65897377,223.560445649307,0.00012103170747,3.59666791090917,7.990035007E-05,5.046402954024,1.026041968332,3.990785612508,0.677322201708,89.6012466543592,36.7156283761261,3.527994095892,1.026041968332,1.938973269996,0.677322201708,93.332299558136,36.7156283761261,82.02392917,11.911463,13.71183862,0.54941569,2.07065955,0.56132649,5.25492872150279,143.393889854698,0.905126140958665,S
26,26,223.555909815864,4.37710924E-05,3.57221554046142,6.429168192E-05,99.6820705,23.07036071,105.59921208,13.74266535,223.555909815864,4.37710924E-05,3.57221554046142,6.429168192E-05,3.802767790896,0.547852956516,3.120745193208,0.366872106708,172.14841351657,29.1762013917902,0,0.547852956516,0,0.366872106708,0,29.1762013917902,82.28155868,12.89828528,14.0532311,-0.76677395,2.70506689,-0.7273573,4.28427055047976,157.110246315526,0.936164019252526,S
27,27,223.555065210175,5.210979106E-05,3.4946207815007,4.814707829E-05,206.31255239,33.7400939,154.75232261,15.99531772,223.555065210175,5.210979106E-05,3.4946207815007,4.814707829E-05,4.253531630256,0.454296818088,3.9404031732,0.394150445676,62.0143328498554,57.1581952752532,2.18515337424,0.454296818088,1.912647827304,0.394150445676,59.032325221627,57.1581952752532,204.09431093,17.01175938,15.13379357,5.48813932,5.22845812,5.72166027,4.9111839752577,217.493298533418,0.916749483831886,S
28,28,223.54697087392,3.801572231E-05,3.56273329982855,2.934586911E-05,221.77473444,27.53836687,194.31324642,14.50460504,223.54697087392,3.801572231E-05,3.56273329982855,2.934586911E-05,4.061446789572,0.323566989156,3.532893419772,0.247089389148,82.047916164742,23.2922040050144,1.835854519572,0.323566989156,0.648186666912,0.247089389148,90.3986815480675,23.2922040050144,204.00976105,16.5322743,14.13025893,-0.89039935,6.12305166,-0.52931819,3.58381034471166,162.168390008227,0.955006632894851,S
29,29,223.547369812515,8.919766188E-05,3.49945767601905,0.00012967339879,108.56321953,35.06330097,73.93951485,15.44565633,223.547369812515,8.919766188E-05,3.49945767601905,0.00012967339879,4.870592341056,1.126434840876,3.789885544308,0.715091050692,16.408657715278,38.754881001942,3.355308059724,1.126434840876,1.281258816588,0.715091050692,12.065498310202,38.754881001942,76.10583836,13.24822824,14.5872591,3.89089791,0.94850702,3.89647857,4.36917181702625,218.152752224684,0.933673035932451,S
30,30,223.54238674964,0.00011219761827,3.67547849242326,6.27924821E-05,107.9741226,29.56032613,81.23305706,13.8625299,223.54238674964,0.00011219761827,3.67547849242326,6.27924821E-05,4.87174063014,0.96677037774,3.430089494928,0.503368079796,77.8944646197796,23.5837129762932,3.240688487544,0.96677037774,0,0.503368079796,79.6837205289868,23.5837129762932,75.27430595,12.17529281,13.40587914,-0.90607818,1.67769747,-0.89088377,8.46476718524996,111.75043840693,0.767812364492273,S
31,31,223.539826610464,5.397316522E-05,3.55502579575196,3.300481885E-05,210.92616313,30.22143166,163.88277495,14.57605666,223.539826610464,5.397316522E-05,3.55502579575196,3.300481885E-05,4.58660002734,0.457589291544,3.52783165428,0.27972826182,90.95959988379,15.7352770867498,2.837624355504,0.457589291544,0.494175582504,0.27972826182,95.2719081530695,15.7352770867498,186.37971465,15.2086678,14.02550788,0.34191461,2.04905859,0.36072504,3.05065561587446,167.986666424559,0.967246212326651,S
32,32,223.532956790822,7.248518736E-05,3.49754156362109,9.440452513E-05,86.00158864,26.19733716,80.54072082,14.2438353,223.532956790822,7.248518736E-05,3.49754156362109,9.440452513E-05,4.3117905429,0.892652464944,3.11340042648,0.470362933368,148.591013335812,25.5793465777228,0,0.892652464944,0,0.470362933368,0,25.5793465777228,58.34329153,12.56909476,14.30350494,-0.13968349,0.97768498,-0.13507893,3.81281287658226,227.567060344317,0.949186055442542,S
33,33,223.530982058271,5.415054917E-05,3.68255898025929,5.860107961E-05,205.4359646,33.81670807,140.56549879,14.948652,223.530982058271,5.415054917E-05,3.68255898025929,5.860107961E-05,4.846652016876,0.569578371588,3.791042717688,0.364832580492,140.43497313453,20.0916140451027,3.399127961832,0.569578371588,1.059117611292,0.364832580492,142.300542755841,20.0916140451027,170.98887517,15.53631728,14.11849371,0.71489279,5.29319823,0.87335292,8.64259998212867,106.494591192831,0.75893672749531,S
34,34,223.529540054182,6.354718528E-05,3.41939260617054,5.052684472E-05,177.30262959,32.02113052,129.14029234,14.84492929,223.529540054182,6.354718528E-05,3.41939260617054,5.052684472E-05,4.47791572404,0.548321971068,3.854606424264,0.415961412768,106.625437836866,33.7603758792721,2.737359813672,0.548321971068,1.493435965788,0.415961412768,114.641146730137,33.7603758792721,144.54007902,15.32794369,14.03118222,-1.36920312,2.28408544,-1.35610389,7.86792213514753,252.482805963077,0.796773459640609,S
35,35,223.528184284353,9.199955991E-05,3.45687119983127,5.36269365E-05,94.11017853,25.78937871,88.4621001,14.06351663,223.528184284353,9.199955991E-05,3.45687119983127,5.36269365E-05,4.29200714754,0.796865136516,3.116168450748,0.424199261124,75.9764196592535,23.3287452455945,0,0.796865136516,0,0.424199261124,0,23.3287452455945,65.66647852,11.68574805,14.12501842,-0.24648421,0.59963185,-0.2506612,5.73044807095534,246.479517914778,0.887954613028852,S
36,36,223.528070968135,5.088443246E-05,3.66205473507662,3.751675451E-05,104.88940771,21.34165761,120.37641932,13.42575619,223.528070968135,5.088443246E-05,3.66205473507662,3.751675451E-05,3.581915813928,0.434697629652,3.058280076672,0.313472919672,79.7273262921688,30.6485994686159,0,0.434697629652,0,0.313472919672,0,30.6485994686159,89.39928359,12.99241753,14.01060035,1.30746491,0.7668603,1.29675175,7.41573149645146,107.902609514501,0.817792832605557,S
37,37,223.527420290639,4.164237375E-05,3.55733846203089,3.492309214E-05,202.85453362,28.40340158,177.1639303,14.92498204,223.527420290639,4.164237375E-05,3.55733846203089,3.492309214E-05,4.077022442508,0.367291638576,3.530756932236,0.2781486153,64.9948236137005,25.5335206851552,1.816454246616,0.367291638576,0.77632470612,0.2781486153,65.3751232703674,25.5335206851552,180.76102976,18.5676164,14.53381083,-0.21448324,4.26975066,-0.12271981,2.37069288467724,160.952341335622,0.980124179505505,S
38,38,223.525990165793,8.068346458E-05,3.58878329953747,5.538394757E-05,246.72789946,34.73974943,153.87925635,13.73751589,223.525990165793,8.068346458E-05,3.58878329953747,5.538394757E-05,6.645850765272,0.805275521892,3.03311739978,0.199503980316,123.011237083155,6.73413068235943,5.649984258228,0.805275521892,0,0.199503980316,124.052123513691,6.73413068235943,627.99816069,41.52293781,14.15972565,0.77803276,20.0353461,53.0929392,3.42379437788948,129.011024794115,0.9588742938781,S
39,40,223.519434135973,9.347595256E-05,3.49660718117742,8.481411583E-05,98.40857581,29.65225773,78.16170853,14.60291873,223.519434135973,9.347595256E-05,3.49660718117742,8.481411583E-05,4.271479098552,0.849863785464,3.705631529976,0.650103408864,55.871860601093,57.4623986973226,2.228936316444,0.849863785464,1.350149916312,0.650103408864,52.008533760563,57.4623986973226,67.93282133,13.97768409,13.97534743,-1.7447029,1.53102997,-1.73879243,3.36829613757691,238.443507768633,0.960177043511216,S
40,41,223.518130766062,6.881254033E-05,3.63116018661907,8.7221528E-05,72.90152693,23.96231323,75.52064389,14.10605732,223.518130766062,6.881254033E-05,3.63116018661907,8.7221528E-05,3.759028527996,0.75864096288,3.228473870028,0.558105791508,19.2907681806263,53.3913693163675,0,0.75864096288,0,0.558105791508,0,53.3913693163675,45.99983516,11.0432445,14.29624717,-2.11228939,0.83905002,-2.11240808,5.46884806933166,107.939325404855,0.897555304818157,S
41,42,223.517684102188,4.280300521E-05,3.67870835956478,3.827920555E-05,162.81257599,25.69097568,152.10965534,14.15266036,223.517684102188,4.280300521E-05,3.67870835956478,3.827920555E-05,3.84472270656,0.374328229824,3.500006032368,0.311203046304,63.7659857216015,42.0642236984553,1.20798878022,0.374328229824,0.62166325302,0.311203046304,63.0507159676222,42.0642236984553,147.53915609,14.89844986,13.94919764,0.52247293,3.01639056,0.59063933,8.22463379055765,101.627259071855,0.779622405362971,S
42,43,223.516481500672,1.231805088E-05,3.41776931074477,1.202255501E-05,627.3718871,27.95993149,551.21952257,14.75213146,223.516481500672,1.231805088E-05,3.41776931074477,1.202255501E-05,4.063936268808,0.116309104416,3.520919451852,0.088114956984,47.574550072822,8.13300769286814,1.835235574416,0.116309104416,0.598443349896,0.088114956984,39.8256148195321,8.13300769286814,619.6510466,21.72405813,14.38249092,-1.5121492,12.50299647,0.18436053,7.76421180849384,258.212705188097,0.80166770945426,S
43,44,223.514362254291,7.44238571E-05,3.41151351519514,0.00011078633982,90.52021466,28.05948141,79.03100443,14.44766958,223.514362254291,7.44238571E-05,3.41151351519514,0.00011078633982,4.656889434348,1.03056179292,3.092108768676,0.466957386936,152.496809117333,21.8868166266086,0,1.03056179292,0,0.466957386936,0,21.8868166266086,58.18358575,13.94223093,14.45636644,-1.16659089,3.15230068,-1.12714008,8.108210689087,259.632623120574,0.785272980511842,S
44,45,223.491342110954,0.0004081784747,3.54260402081974,0.00027827235158,33587.32212393,780.02421559,1855.40903687,41.58711818,223.504231326767,0.0004081784747,3.52452884192456,0.00027827235158,122.484894758568,4.18112356572,8.251765904772,0.23797843002,145.789327579964,2.34749098664989,122.436327644676,4.18112356572,7.402742214948,0.23797843002,145.79014622713,2.34749098664989,177144.06187783,1392.57062884,41.58711818,10.31390548,228.79870085,339.37886474,0.136577971393252,233.951105074246,0.999933546011798,M
45,46,223.505451354888,4.235284796E-05,3.44150696563709,6.099013393E-05,105.15494385,23.12032692,113.41258469,13.8702795,223.505451354888,4.235284796E-05,3.44150696563709,6.099013393E-05,3.875429229336,0.540562808916,3.007812510396,0.322531649712,21.3244737744214,21.8523575943396,0,0.540562808916,0,0.322531649712,0,21.8523575943396,82.30692527,13.28008202,14.32080808,-0.94051683,1.25871168,-0.93572191,6.24518514207125,261.478545609961,0.868002471320278,S
46,47,223.504011581499,6.850035351E-05,3.64864108189288,7.776710806E-05,101.07326955,28.19445673,91.72146772,15.23910402,223.504011581499,6.850035351E-05,3.64864108189288,7.776710806E-05,3.85315492698,0.661618671264,3.59543122542,0.578011634136,170.012690149637,100.74905082421,0,0.661618671264,0,0.578011634136,0,100.74905082421,68.89041445,13.54436821,14.91333023,-2.8705922,1.258476,-2.86058844,6.30784969865717,97.6434189919669,0.865480448006803,S
47,48,223.501784598223,6.72061717E-05,3.54566344575698,0.00010801405419,14.67904356,5.75073196,22.2144922,3.86688412,223.501784598223,6.72061717E-05,3.54566344575698,0.00010801405419,4.036445000388,1.051545648096,2.058087081312,0.23937797664,149.674967278057,12.7360804887954,0,1.051545648096,0,0.23937797664,0,12.7360804887954,-5.43919108,5.75574044,4.79798746,-12.76668172,6.63771607,-0.59283565,0.70950283539967,174.082709441972,0.998207774762324,S
48,49,223.491284618212,7.312463443E-05,3.47085159659647,0.00010080271141,100.24780554,29.82650048,83.18294359,15.04678392,223.491284618212,7.312463443E-05,3.47085159659647,0.00010080271141,4.429556128944,0.900978493896,3.4204413384,0.550233122868,23.5909863634339,32.2860045363713,0,0.900978493896,0,0.550233122868,0,32.2860045363713,80.87111377,13.29168052,14.63510307,5.83720794,0.82212682,5.84225836,4.41624102067259,269.001794557383,0.932273126159152,S
49,50,223.490583611501,9.801664903E-05,3.43527326620854,0.00011715980068,147.87876954,41.38279115,82.99603206,15.93047534,223.490583611501,9.801664903E-05,3.43527326620854,0.00011715980068,4.985030168028,0.993232052244,4.493480936508,0.83088855702,179.202166112563,79.9157175262828,3.575365657056,0.993232052244,2.659407561972,0.83088855702,173.570930181479,79.9157175262828,90.54296244,15.44996355,14.69338986,0.6647025,3.76008393,0.71204317,6.55036394339447,269.694259096484,0.855536183822125,S
50,51,223.487766595308,1.391065724E-05,3.50757672642841,1.341191815E-05,487.15373442,26.18164045,463.08996087,14.58563294,223.487766595308,1.391065724E-05,3.50757672642841,1.341191815E-05,3.837611719692,0.127376691588,3.446205219,0.102998768076,50.0210219792461,12.5100385196315,1.25180256996,0.127376691588,0,0.102998768076,38.0365106162378,12.5100385196315,458.23015107,17.63680975,14.44027203,-1.09284599,5.32454078,-0.90242122,2.21610295274303,273.460199257927,0.982615673788293,S
51,52,223.483277389711,0.00012113998066,3.53927072986483,8.489880252E-05,246.2752549,41.06561955,74.19602571,9.7567429,223.483277389711,0.00012113998066,3.53927072986483,8.489880252E-05,7.45605688716,1.048185438408,5.596703935776,0.688417433604,74.5969058274463,22.829872183487,6.505340922324,1.048185438408,4.405706984052,0.688417433604,75.23964735103,22.829872183487,102.23471628,13.91376389,9.43188752,-6.16513489,5.78856088,-5.67048573,0.50836796842596,322.36540239809,0.999079593117179,S
52,54,223.482274397523,4.962506912E-05,3.62364824491338,5.203559314E-05,154.29950536,29.35819013,137.75907939,15.68333205,223.482274397523,4.962506912E-05,3.62364824491338,5.203559314E-05,3.939713497836,0.469599647544,3.57422170392,0.388646335584,37.6579837649047,49.795750478456,1.630741202856,0.469599647544,0.671489605836,0.388646335584,21.6653617308231,49.795750478456,141.69017781,14.62445193,15.30885675,6.35303832,4.26201723,6.51034998,4.7746934244147,84.4400156702384,0.921175325420269,S
53,55,223.481453533527,0.00010266441669,3.54071557789584,6.754637656E-05,34.88331498,11.79163576,39.88839938,7.10053138,223.481453533527,0.00010266441669,3.54071557789584,6.754637656E-05,4.236481944252,0.97915975776,2.59517825316,0.355801258188,60.5388521446787,17.7811791231138,0,0.97915975776,0,0.355801258188,0,17.7811791231138,125.16598101,21.64377377,7.70178758,-6.5202421,13.27888276,18.88998122,0.558572793421946,336.388183839612,0.99888890134166,S
54,56,223.478620773029,0.00011919539462,3.49205330963056,8.993563254E-05,106.49450991,32.82928204,76.92494449,14.97521671,223.478620773029,0.00011919539462,3.49205330963056,8.993563254E-05,4.969535932332,1.120669071516,3.502239082416,0.588567243024,120.541564186249,27.0530404159801,3.523843129968,1.120669071516,0,0.588567243024,123.505180028984,27.0530404159801,74.78790308,14.01631476,14.39798689,2.17173533,2.15138357,2.18826654,3.21648700289075,282.232124032443,0.963638109361536,S
55,57,223.473728308151,9.28105295E-06,3.60652464951402,7.90135572E-06,726.18163602,25.99688423,735.54929137,15.1142812,223.473728308151,9.28105295E-06,3.60652464951402,7.90135572E-06,3.696561961416,0.079723817784,3.357663503292,0.0657352782,73.4267035993679,9.06621541398887,0,0.079723817784,0,0.0657352782,0,9.06621541398887,730.62585491,21.48486965,15.18955742,3.87431146,7.84852818,4.24245809,3.85015378862819,75.340595822923,0.948205367903306,S
56,58,223.471362237632,4.420456219E-05,3.54861200890546,2.684177424E-05,400.04207647,42.51674282,281.37714224,19.08922689,223.471362237632,4.420456219E-05,3.54861200890546,2.684177424E-05,4.944317525748,0.3818165238,3.6150302538,0.215457998472,76.5743860876217,10.3751236960907,3.346428381228,0.3818165238,1.063000808784,0.215457998472,78.3024810072645,10.3751236960907,360.19384358,22.88680884,18.21079059,0.22286653,5.55864972,0.28580118,1.14379195638688,12.6284689670825,0.995347129170506,S
57,59,223.466430354325,6.921207923E-05,3.49818261413302,6.70789353E-05,64.01561208,20.97340957,77.20913032,13.66475066,223.466430354325,6.921207923E-05,3.49818261413302,6.70789353E-05,3.395622377088,0.635049606492,3.069724782348,0.514135128096,49.3225570131294,74.2628159969722,0,0.635049606492,0,0.514135128096,0,74.2628159969722,43.0119091,10.82266644,14.44189274,-0.1502822,0.80325543,-0.14831704,3.11398811464155,296.955051016333,0.965889618359624,S
58,60,223.463515119227,3.751252896E-05,3.48469655858316,4.1430416E-05,2664.35529257,212.35605366,356.29725511,14.80465107,223.463760410098,3.751252896E-05,3.48446450989911,4.1430416E-05,10.385431815636,0.421138404468,6.308955354096,0.217086370164,130.084843733587,4.41882383397547,9.785342298096,0.421138404468,5.169236683896,0.217086370164,130.537908523266,4.41882383397547,1628.21478184,52.80832097,14.80465107,0.03247598,6.30896557,0.05205501,3.92008184159719,293.867500305582,0.946345187431571,M
59,61,223.463978907809,0.00010639135516,3.60827744805314,0.00011638423418,102.59055455,31.03522534,79.89552113,14.52103954,223.463978907809,0.00010639135516,3.60827744805314,0.00011638423418,5.39150219136,1.26897755436,2.994172924104,0.420226341948,41.7949560201516,16.4420093799455,3.996615706452,1.26897755436,0,0.420226341948,40.2463081522212,16.4420093799455,72.49471859,15.8196134,14.69903145,1.00678585,1.82096142,1.02186357,4.13482931857404,67.8618913616386,0.940441223624048,S
60,62,223.462275459793,5.97521741E-05,3.52338896750753,6.05055021E-05,119.76735558,27.13879832,109.15148926,14.67402509,223.462275459793,5.97521741E-05,3.52338896750753,6.05055021E-05,3.999767582196,0.577091161872,3.448859688828,0.432021183768,43.7238034217305,39.5696561612975,1.711770278688,0.577091161872,0,0.432021183768,34.8613999542892,39.5696561612975,84.82922636,15.2820382,14.41969653,-2.84751923,2.3636137,-2.83732334,2.08629482989248,322.733364732301,0.984581322494423,S
61,63,223.452062487926,7.531808859E-05,3.49415002075705,7.151413714E-05,83.43914401,25.41605287,83.67052203,14.69889171,223.452062487926,7.531808859E-05,3.49415002075705,7.151413714E-05,3.593916885888,0.64085176602,3.488437944612,0.603761852304,104.795134216899,179.997688554219,0,0.64085176602,0,0.603761852304,0,179.997688554219,61.05960132,13.2181968,14.71153973,0.72501462,0.87055906,0.72175106,3.77731359434075,306.976745953884,0.950110196622678,S
62,64,223.447279454417,7.92818946E-06,3.4214574488172,7.19542145E-06,2029.66093719,63.24823704,1509.43785524,16.75576823,223.447517577712,7.92818946E-06,3.42118812447498,7.19542145E-06,5.57458853472,0.082874999916,3.545245859436,0.037009412172,139.161499136373,1.4203259183064,4.372665998832,0.082874999916,0,0.037009412172,140.226753734308,1.4203259183064,2670.26477868,70.92712845,16.75576823,2.79085634,25.47287113,49.62901949,7.81017250967,289.123584026531,0.79950401810459,M
63,65,223.449298391491,0.00010361067526,3.53873606681697,4.847968328E-05,139.01911409,31.77371572,102.9482364,14.61055552,223.449298391491,0.00010361067526,3.53873606681697,4.847968328E-05,5.169804751008,0.890468534088,3.283847516952,0.384002615088,100.499954721022,15.8815270610766,0,0.890468534088,0,0.384002615088,0,15.8815270610766,105.41147394,16.30768128,14.31005057,-0.76926102,4.71660906,-0.65355658,2.46137887518283,352.002552130216,0.978586779436368,S
64,66,223.444045545463,2.255204301E-05,3.62471405890721,2.150115224E-05,273.90223539,24.89063606,279.29880908,14.49724398,223.444045545463,2.255204301E-05,3.62471405890721,2.150115224E-05,3.798240970284,0.213426877932,3.245980833972,0.155636724528,49.4843211610462,14.4047888594532,0,0.213426877932,0,0.155636724528,0,14.4047888594532,299.42407443,22.94256584,14.63668741,-0.08575479,12.11701601,9.55445012,5.54692374215551,60.2585979339158,0.894728977448112,S
65,67,223.44099739271,7.569122968E-05,3.50636658776082,6.523480638E-05,98.78363919,27.54932819,94.41446506,15.40036641,223.44099739271,7.569122968E-05,3.50636658776082,6.523480638E-05,3.838036423212,0.661654520892,3.427196883804,0.528934500792,66.0377135744355,61.7127138037334,1.187535843648,0.661654520892,0,0.528934500792,67.7075523682344,61.7127138037334,70.56739658,12.95256889,15.26963933,0.98444161,1.74983927,0.99627118,3.71908008437494,322.099643872211,0.951608855434489,S
66,68,223.440795667826,6.500568991E-05,3.49525122805024,0.00011427934397,85.48207569,28.01364138,76.03749401,14.76919467,223.440795667826,6.500568991E-05,3.49525122805024,0.00011427934397,4.349886327144,0.969352326756,3.249159887736,0.55007938962,177.617908412585,31.0289580162794,0,0.969352326756,0,0.55007938962,0,31.0289580162794,56.95295848,11.61262878,14.60979456,0.90489812,0.81161659,0.90616231,4.17071780791123,314.953893007811,0.939426602958662,S
67,69,223.43965601944,9.319757687E-05,3.51056359796322,6.76374131E-05,116.73980406,32.0181296,93.45371062,15.83146971,223.43965601944,9.319757687E-05,3.51056359796322,6.76374131E-05,4.33230055956,0.794461142916,3.624978888324,0.567284305644,98.6237899929511,42.2821799035767,2.449372737492,0.794461142916,0.85070273706,0.567284305644,106.091793417396,42.2821799035767,81.46615007,14.80036111,15.20338355,0.72929242,3.89830666,0.78726384,3.63623427884248,326.011160572796,0.953703705020763,S
68,70,223.438747649434,4.25540901E-06,3.43730506104438,3.90465166E-06,1668.80133854,27.4747387,1622.45037614,15.55642319,223.438747649434,4.25540901E-06,3.43730506104438,3.90465166E-06,3.713563853136,0.03675418146,3.482127435996,0.032344873308,66.2290961393582,6.22943966038118,0.693108020376,0.03675418146,0.499153143024,0.032344873308,78.8884163756885,6.22943966038118,1622.09920912,24.23551868,15.46155363,-2.80267318,7.76363231,-3.66728068,7.12357215094711,295.525255141582,0.830914666295397,S
69,71,223.438174404862,4.04253184E-05,3.54893096238075,4.255444199E-05,146.16761221,25.02450536,149.09901131,14.57807494,223.438174404862,4.04253184E-05,3.54893096238075,4.255444199E-05,3.798696922308,0.402202684152,3.244466762532,0.292943481948,40.1850872197433,27.0419466236018,0,0.402202684152,0,0.292943481948,0,27.0419466236018,123.30461706,14.19659834,14.72011445,-1.59124363,3.04024434,-1.52616713,3.11523243833401,4.95878377164365,0.965862699687353,S
70,72,223.435413509706,0.00010140076247,3.51236156952922,0.0001087271065,137.45743446,39.83804013,83.83525069,16.2910428,223.435413509706,0.00010140076247,3.51236156952922,0.0001087271065,4.808130160032,0.975830462172,4.28713364754,0.797651711784,145.24382398945,73.547466928122,3.350699849196,0.975830462172,2.25483073272,0.797651711784,147.359017512749,73.547466928122,93.60108386,14.83532982,15.10012953,0.99575584,1.55599776,1.00851082,3.79364674938802,329.50954816452,0.949685992399022,S
71,73,223.433388854752,1.310899074E-05,3.45643501695884,1.342325055E-05,438.32784666,23.92052058,436.44148587,13.76223205,223.433388854752,1.310899074E-05,3.45643501695884,1.342325055E-05,3.664280276928,0.119144590524,3.445771560624,0.105372319392,39.4097898626736,21.4109295691158,0,0.119144590524,0,0.105372319392,0,21.4109295691158,424.09550486,18.76368134,13.75719603,1.10757105,6.08407345,1.23199425,6.2752466079159,302.703797857945,0.866795069855947,S
72,74,223.432326488803,2.65614396E-05,3.55864891893747,2.680837341E-05,235.82339395,26.21302292,237.55361743,15.20723037,223.432326488803,2.65614396E-05,3.55864891893747,2.680837341E-05,3.56323373748,0.23007908754,3.50253565704,0.222293459268,37.196416106079,152.239871277377,0,0.23007908754,0,0.222293459268,0,152.239871277377,214.22650121,17.82603194,15.23604351,0.57210121,2.83246641,0.53446649,3.55736604094008,13.8634503757383,0.955657181703427,S
73,75,223.423822773243,2.027674964E-05,3.49962940050116,3.332519751E-05,308.52516523,30.41973476,238.77509007,14.00183737,223.423847919045,2.027674964E-05,3.49946770035701,3.332519751E-05,4.201478939304,0.301227488532,2.841939225288,0.136458181224,67.0886236694006,7.17218426692676,0,0.301227488532,0,0.136458181224,0,7.17218426692676,289.45686509,21.06759961,14.00183737,0.36245771,4.11168094,0.56101953,4.78921998439393,325.845973896806,0.920709478896101,M
74,76,223.423647158397,2.842817987E-05,3.51687153498804,2.495869246E-05,247.36282467,26.31852015,237.52670908,14.76928448,223.423647158397,2.842817987E-05,3.51687153498804,2.495869246E-05,3.784712359932,0.245926311984,3.459320886888,0.205831926576,68.6452154444157,29.2939744699862,1.011299971284,0.245926311984,0.286420968936,0.205831926576,75.447647340174,29.2939744699862,226.64763461,16.4644427,14.64689649,0.68492022,6.57670989,0.91613219,4.30424960286904,337.398129941974,0.935581798437438,S
75,77,223.423819559762,7.039914971E-05,3.57782731284328,0.00011483270444,94.05382229,29.62110944,80.18439809,15.09361936,223.423819559762,7.039914971E-05,3.57782731284328,0.00011483270444,4.595495294844,1.020662048556,3.208898793168,0.511933345632,159.667965880994,25.2231223387548,0,1.020662048556,0,0.511933345632,0,25.2231223387548,64.40873988,12.66052457,14.92535193,0.46523172,1.35222774,0.47056665,4.44055479579933,26.8139884132096,0.931544734928707,S
76,78,223.420569211733,4.406946178E-05,3.64572966562831,2.182921422E-05,1704.36425416,78.94588495,635.75830422,15.57639007,223.420554865139,4.406946178E-05,3.64519889886627,2.182921422E-05,11.364851629764,0.413065047528,3.179236541868,0.056510775,25.5044726510488,1.56255732736202,10.789522239672,0.413065047528,0,0.056510775,25.1605675221659,1.56255732736202,1620.83166381,59.7343293,15.57639007,1.94214681,10.56670862,2.17851425,7.36324312804832,55.6242368629289,0.820177554377187,M
77,79,223.420801967188,8.511326332E-05,3.42626464756681,8.551191198E-05,81.74465113,25.95735906,75.31460115,14.08043389,223.420801967188,8.511326332E-05,3.42626464756681,8.551191198E-05,4.129065258336,0.85896541044,3.304692571788,0.555240133764,135.321799308279,37.8716627898269,2.249284280112,0.85896541044,0,0.555240133764,138.835102773089,37.8716627898269,54.35487223,11.08096381,13.94090941,0.12472547,1.07878657,0.1301616,8.21301894619895,300.306210739511,0.78018837576301,S
78,80,223.417382237916,0.00020189683157,3.64179051642558,0.0001291508252,439.85836296,88.39202158,87.57378036,14.86535085,223.417382237916,0.00020189683157,3.64179051642558,0.0001291508252,9.627095822868,1.74318395652,6.559124022,1.043758558908,76.299281110882,24.060411746131,8.911962089856,1.74318395652,5.576180667156,1.043758558908,76.6516152245026,24.060411746131,245.69535017,22.97998685,15.70488166,1.87566991,6.49521735,0.91442575,7.28175687200975,53.3342578022094,0.823856262135435,S
79,81,223.415531988712,7.924558973E-05,3.66286032807597,0.00010759649139,100.47915504,31.80782281,79.60898844,15.62338363,223.415531988712,7.924558973E-05,3.66286032807597,0.00010759649139,4.330294160256,0.91494991962,3.664368737784,0.667951959096,173.407876434894,52.0181380817027,2.600561707596,0.91494991962,0.479461455288,0.667951959096,169.432701526236,52.0181380817027,74.72945531,13.73706613,14.96711866,2.45926685,1.20607831,2.4631936,8.38839826934361,57.8889231486642,0.77159049784252,S
80,82,223.396168834131,9.399496142E-05,3.543222821065,8.242099656E-05,95.25464674,29.78754185,79.01302292,15.14338654,223.396168834131,9.399496142E-05,3.543222821065,8.242099656E-05,4.030028920512,0.796978962612,3.760809349896,0.69854000598,87.6787121262779,116.535748044011,1.834050824928,0.796978962612,1.354576827708,0.69854000598,109.727442171753,116.535748044011,62.32618231,12.35038875,14.55973688,-0.86962109,1.79769597,-0.85960949,5.61958255905697,359.255557824455,0.89206878137723,S
81,83,223.392304259919,2.572773786E-05,3.42215938652303,3.471501234E-05,254.67590106,28.51020697,226.36763183,15.13632566,223.392304259919,2.572773786E-05,3.42215938652303,3.471501234E-05,4.112603885664,0.29913888204,3.439217706084,0.211405340592,14.6747221184506,16.5598605026662,0,0.29913888204,0,0.211405340592,0,16.5598605026662,231.79218315,18.83550888,14.82341486,-0.28376232,4.18998388,-0.25254874,9.38436369126793,308.573312252807,0.720830029256867,S
82,84,223.389137007779,6.98617509E-06,3.43871818076693,6.60211951E-06,900.58182974,25.59906188,912.15827571,14.90341783,223.389137007779,6.98617509E-06,3.43871818076693,6.60211951E-06,3.578500998684,0.059392762524,3.468603452976,0.055789647588,77.3152066482702,21.5425665519221,0,0.059392762524,0,0.055789647588,0,21.5425665519221,879.45507898,19.10476941,14.9542675,-0.87693422,7.8927078,-0.85384943,8.75951706638651,313.601379240248,0.75304370589921,S
83,85,223.386737968349,3.562043008E-05,3.51920539292581,2.512806632E-05,185.09643729,23.35800416,188.0867621,13.5604078,223.386737968349,3.562043008E-05,3.51920539292581,2.512806632E-05,3.837383521596,0.30204049734,3.224087168652,0.212914797084,88.2047258367192,18.1883220691001,0,0.30204049734,0,0.212914797084,0,18.1883220691001,168.75346015,15.06813436,13.69303664,0.32633577,3.22348842,0.36749697,6.36667327585732,346.243227548319,0.863095109250644,S
84,86,223.380442532103,7.13545791E-05,3.45648964530486,7.401161457E-05,67.08369392,21.20756893,78.63515436,13.30780649,223.380442532103,7.13545791E-05,3.45648964530486,7.401161457E-05,3.8519930988,0.7766032761,2.78430902262,0.395533419048,43.2119330030214,24.0981504771463,0,0.7766032761,0,0.395533419048,0,24.0981504771463,46.22862078,10.95906683,14.18727334,-0.1058762,1.45201079,-0.09959299,8.42014815383909,321.192958782204,0.770022244505033,S
85,87,223.375054050776,4.620285935E-05,3.50077406963261,6.99370012E-05,96.91958251,23.90110483,101.92946916,14.15347983,223.375054050776,4.620285935E-05,3.50077406963261,6.99370012E-05,3.84783740676,0.596219692572,3.10668674166,0.386575918056,7.9727033296999,28.9551500625202,0,0.596219692572,0,0.386575918056,0,28.9551500625202,75.72060768,12.70930614,14.46306487,-0.07171776,2.2740137,-0.05470399,7.36554499664376,339.164705300213,0.82007322016563,S
86,88,223.372808681178,8.2248783E-07,3.60302949187937,8.8035211E-07,10409.91645303,54.20877654,9968.55145535,19.23637137,223.372938490521,8.2248783E-07,3.60290318541961,8.8035211E-07,3.78074671542,0.00773492022,3.507243673716,0.006669649044,58.7336696904179,1.1050290076943,1.008914142672,0.00773492022,0.625029838164,0.006669649044,45.427762024876,1.1050290076943,10329.2720098,43.02102697,19.23637137,1.59422461,19.1524814,-1.20860557,7.84891974640605,26.6091752657657,0.797673396727702,M
87,89,223.354566140571,7.075385002E-05,3.63385499843634,0.00010275313351,74.04617246,25.03010825,75.98763406,14.38020836,223.354566140571,7.075385002E-05,3.63385499843634,0.00010275313351,4.191048975708,0.951891441048,2.923075951524,0.460914028056,27.4337579272958,24.8704268701314,0,0.951891441048,0,0.460914028056,0,24.8704268701314,43.97522687,11.78771123,14.83006508,-2.67764358,1.16612193,-2.67379028,9.72383090840245,33.4879097369354,0.702868803180785,S
88,90,223.35398944366,6.033390308E-05,3.41620839376468,4.227483231E-05,193.22695525,31.94536933,144.22726878,15.04104406,223.35398944366,6.033390308E-05,3.41620839376468,4.227483231E-05,4.519234793304,0.511785880416,3.726997831908,0.357929054856,92.8063177583139,24.3192569987057,2.738243499156,0.511785880416,1.276607240892,0.357929054856,98.8304547866089,24.3192569987057,164.95728027,16.29940921,14.3027919,-0.85580297,5.64385118,-0.64055098,11.2049379706543,316.636588344732,0.621630169434584,S
89,91,223.352725595032,1.21634745E-05,3.58362637352736,1.178825742E-05,510.52889322,25.63570167,519.02070398,14.95979661,223.352725595032,1.21634745E-05,3.58362637352736,1.178825742E-05,3.590647896168,0.105691731444,3.444019280172,0.097202938608,56.0023900470933,28.5778036795017,0,0.105691731444,0,0.097202938608,0,28.5778036795017,480.22001595,19.30098939,15.02728264,-0.76935834,4.90744833,-0.97912891,8.55008713162631,15.9637763544415,0.76356747504263,S


==> anc/N5775_C_C.csv <==
Source,list,for,N5775_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998990000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,223.49,DEC=,3.54444444444444,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,223.569182676871,2.49198275E-05,3.5478412852304,3.079031693E-05,40.79747883,5.47043579,38.19929056,3.01540227,223.569182676871,2.49198275E-05,3.5478412852304,3.079031693E-05,3.1505285052,0.263609321868,2.793130755228,0.208014609456,166.849147063917,28.2016315813913,0.92064151224,0.263609321868,0.518734735632,0.208014609456,127.509993134102,28.2016315813913,39.22676274,3.83544269,2.97667816,0.0675542,0.51689989,0.08175991,4.74624196721638,177.536431764489,0.254786770855414,S
1,1,223.555096329902,3.342176424E-05,3.49456469176717,7.521575082E-05,30.45799357,6.43780244,23.42996424,3.04232979,223.555096329902,3.342176424E-05,3.49456469176717,7.521575082E-05,4.065296531976,0.637689392712,2.63471787,0.283195587492,0.87249916366169,15.0210985841439,0,0.637689392712,0,0.283195587492,0,15.0210985841439,23.81277864,3.52490501,2.98715645,0.07055056,0.56974829,0.08005117,4.91471144038345,217.511199996824,0.226637967607591,S
2,2,223.547075895228,3.431159437E-05,3.56271585121421,2.884241547E-05,45.01388155,6.15678921,37.207329,3.11740007,223.547075895228,3.431159437E-05,3.56271585121421,2.884241547E-05,3.372426825552,0.299934792108,2.955778655292,0.233300511396,67.1607036566195,27.5913140802072,0,0.299934792108,0,0.233300511396,0,27.5913140802072,39.38485919,4.08110004,3.00237502,-0.08927908,1.93007577,0.05256015,3.58947810266082,162.215033431745,0.482557520236287,S
3,3,223.539729110977,2.807450127E-05,3.55502133377637,3.491771585E-05,36.55956149,5.57983275,34.42031184,3.0881239,223.539729110977,2.807450127E-05,3.55502133377637,3.491771585E-05,3.1270086819,0.296054490024,2.798681638536,0.237941813304,178.32954411658,34.6262093009632,0.803570567616,0.296054490024,0.595266216804,0.237941813304,56.2585198822382,34.6262093009632,34.00569584,3.38619099,3.05101798,0.10089907,0.56747587,0.1141532,3.04488915145947,167.968731898396,0.599887535203988,S
4,4,223.527382571878,2.243046236E-05,3.55739645756766,3.089608779E-05,44.77263372,5.6569822,41.41351499,3.08538373,223.527382571878,2.243046236E-05,3.55739645756766,3.089608779E-05,3.2573019195,0.2639510613,2.734694863128,0.187317202248,10.1316049722745,18.807398226269,1.263056547132,0.2639510613,0,0.187317202248,29.4673676325317,18.807398226269,39.8977008,3.56035266,3.04663308,0.30286458,0.63371346,0.30256868,2.36969667734137,160.854990620178,0.739573210857742,S
5,5,223.525890711803,4.914933281E-05,3.58866118682658,4.343148405E-05,117.68776161,11.86626963,49.51662901,3.03505658,223.525920076612,4.914933281E-05,3.58873653300171,4.343148405E-05,5.433362878428,0.527429202084,2.85275515338,0.176012144748,139.428593610543,6.90208405194952,4.573371645828,0.527429202084,0.364936289544,0.176012144748,136.708339235263,6.90208405194952,138.3322914,10.3227745,3.03505658,-0.11606461,4.23990105,3.3498136,3.4143524685963,129.010768786059,0.520206473324227,M
6,6,223.51956712805,6.607348893E-05,3.49661348908565,6.586475952E-05,25.39871871,6.38584845,19.77020545,3.06337257,223.51956712805,6.607348893E-05,3.49661348908565,6.586475952E-05,3.885951347676,0.70358981436,2.72395365084,0.36120587256,45.1573361175002,21.1263468028647,2.668425959376,0.70358981436,0,0.36120587256,52.2857173970531,21.1263468028647,19.19185788,3.27084315,2.97965312,-0.00973976,0.49440371,-0.00219049,3.37214886597096,238.324824947459,0.529314565807471,S
7,7,223.49084772821,9.33979151E-05,3.54362120130771,6.256955026E-05,24619.73087144,242.42412752,1033.88451869,7.50413164,223.504298492573,9.33979151E-05,3.52449150512863,6.256955026E-05,113.069717939196,0.950620626036,8.872032665232,0.067566072168,146.300736952492,0.62090519257477,113.030458127604,0.950620626036,8.424896713056,0.067566072168,146.296793248579,0.62090519257477,63357.33659458,311.79349518,7.50413164,0.92328173,42.86564217,68.84084723,0.070831152873696,224.215269603899,0.999740660359212,M
8,8,223.501555716445,3.585066443E-05,3.55617841863043,9.34062223E-05,31.69464196,7.59504909,24.99187576,3.58289579,223.501555716445,3.585066443E-05,3.55617841863043,9.34062223E-05,4.3331369751,0.805122076932,2.411464288284,0.266742467496,11.0549328580873,12.9850041192174,0,0.805122076932,0,0.266742467496,0,12.9850041192174,22.77143696,3.6644621,3.63270942,-0.69041556,0.33492631,-0.69150548,0.98719359672587,134.506086560174,0.950550314417982,S
9,9,223.500424482762,9.61266184E-05,3.54549481879192,0.0001210816282,25.20104616,7.5824605,14.83310823,2.95053771,223.500424482762,9.61266184E-05,3.54549481879192,0.0001210816282,4.989875194548,1.230929261208,2.805388199496,0.44997414732,36.3694962021407,19.004046381314,4.066374944484,1.230929261208,0,0.44997414732,39.8930008933629,19.004046381314,6.6481636,3.43488591,2.88327874,-3.72653017,1.09958125,-3.70653606,0.627445280916988,174.235001064774,0.97980031551256,S
10,10,223.48780135682,1.141173859E-05,3.50754612014995,1.568929874E-05,99.41834761,6.05190478,88.77238326,3.2086469,223.48780135682,1.141173859E-05,3.50754612014995,1.568929874E-05,3.444720041232,0.140196174912,2.678743051488,0.085987816524,23.598502471097,6.58006040417194,1.79158201074,0.140196174912,0,0.085987816524,36.7466543866165,6.58006040417194,96.72608285,4.80094123,3.16365708,0.04382313,1.33859544,0.16687306,2.21781142029336,273.403652459631,0.76876115053636,S
11,11,223.473737326221,1.64569121E-06,3.60652332226787,2.18391256E-06,567.37915168,5.50570824,567.38359878,3.16640568,223.473737326221,1.64569121E-06,3.60652332226787,2.18391256E-06,3.098433418524,0.018664984836,2.659199606028,0.013748173884,169.174309301224,1.589271325232,0,0.018664984836,0,0.013748173884,0,1.589271325232,572.30006564,6.62390074,3.18030334,0.11655807,3.10169594,0.56157171,3.84994010800442,75.3480708325607,0.427408378742798,S
12,12,223.471384384349,2.388721491E-05,3.54854694980503,2.17063878E-05,99.62984593,9.21457724,75.10450564,4.38518834,223.471384384349,2.388721491E-05,3.54854694980503,2.17063878E-05,3.392460591444,0.202520803716,3.221847032976,0.183990163104,88.0489546322956,47.1898740875553,2.060470497744,0.202520803716,1.016276955804,0.183990163104,85.8871658645921,47.1898740875553,95.51090834,5.80162936,4.14954775,-0.77429945,2.99264343,-0.37513405,1.14164985582345,12.4518513648573,0.934282246550088,S
13,13,223.469422022479,6.703260022E-05,3.52778387659793,8.619006091E-05,23.24523776,6.76606307,17.41922225,3.17315921,223.469422022479,6.703260022E-05,3.52778387659793,8.619006091E-05,3.878035009056,0.808014467556,2.835239761908,0.451552846896,30.9868771507633,27.7221228129874,2.563670706804,0.808014467556,0,0.451552846896,39.6684996408705,27.7221228129874,15.79291991,3.19885731,3.05291815,-0.32450967,0.38695742,-0.32319846,1.58678936692175,320.952522549272,0.875979716287172,S
14,14,223.463591024071,4.12112564E-05,3.48446859804099,1.916033308E-05,87.25304497,9.10057883,59.28217282,3.21231937,223.463758682161,4.12112564E-05,3.48447956534863,1.916033308E-05,4.76459229006,0.354609078012,2.919951651096,0.150630629508,10.9111192970695,6.69417544332124,3.679536722472,0.354609078012,1.038135851604,0.150630629508,13.4868961831836,6.69417544332124,211.33807805,11.50467171,3.21231937,-0.397723,2.03822401,9.48705019,3.93076266951812,293.726240147232,0.410605803842182,M
15,15,223.462274088397,2.632142304E-05,3.52333094109484,2.421578119E-05,41.65795717,5.34297021,41.80765748,3.0848779,223.462274088397,2.632142304E-05,3.52333094109484,2.421578119E-05,3.040399903248,0.238078606428,2.700273426516,0.187751047896,124.545161381751,26.6712388967308,0,0.238078606428,0,0.187751047896,0,26.6712388967308,37.26132295,4.17749676,3.09580719,0.11615479,0.63700128,0.1232676,2.08847022992507,322.658717528377,0.792708248970492,S
16,16,223.461827030255,0.00010134956207,3.48589237466912,7.873791842E-05,24.952417,7.79547107,16.67990628,3.37678459,223.461827030255,0.00010134956207,3.48589237466912,7.873791842E-05,4.120958410092,0.94881889872,2.991006100728,0.53241674616,59.1603818852034,30.4785205270909,3.066405356772,0.94881889872,0,0.53241674616,64.0952001334542,30.4785205270909,16.39289771,3.058617,3.20551544,-0.3357892,0.29713442,-0.33466122,3.89726546234,295.653776797991,0.417548378722917,S
17,17,223.449424571249,5.339971898E-05,3.53895551243469,5.631530389E-05,18.1321996,5.14855229,18.6053452,3.01761087,223.449424571249,5.339971898E-05,3.53895551243469,5.631530389E-05,2.993761749816,0.513348757308,2.682204405696,0.411478926624,37.9358218438438,62.9988148097593,0,0.513348757308,0,0.411478926624,0,62.9988148097593,14.38312452,2.98906807,3.04436549,0.03033671,0.26891496,0.02994814,2.4520929161609,352.282641520944,0.72330819759013,S
18,18,223.439655616251,7.734189788E-05,3.51043338456732,0.00010388785412,22.24928596,6.93573053,16.02499065,3.12820001,223.439655616251,7.734189788E-05,3.51043338456732,0.00010388785412,4.260016018296,1.009467403596,2.68536634848,0.431833103568,32.7284491439243,21.6187291419776,3.112491651264,1.009467403596,0,0.431833103568,38.2272557853465,21.6187291419776,15.4068329,3.31706722,3.0559072,0.02430767,0.38535615,0.02711933,3.64062799023458,325.909427311992,0.47162929074385,S
19,19,223.438259479047,5.098746878E-05,3.54889320465422,4.79785826E-05,39.59697341,7.38826816,27.20713701,3.29425602,223.438259479047,5.098746878E-05,3.54889320465422,4.79785826E-05,3.52165890078,0.43229036448,3.405087486576,0.40667644296,92.6126706081819,148.637033317378,2.265009967944,0.43229036448,1.501897889124,0.40667644296,86.90988321309,148.637033317378,33.49873667,3.63406119,3.07966025,-0.15372625,0.32744751,-0.14903573,3.1099616525465,4.92531049772595,0.585903551799637,S
20,20,223.435649441908,0.00011024108091,3.55885982170153,9.491400801E-05,40.28588582,10.69083664,17.39622964,3.37523477,223.435649441908,0.00011024108091,3.55885982170153,9.491400801E-05,4.857637523148,1.004974623324,3.927978723996,0.7147214964,121.537370492622,42.5917378943645,3.962170186524,1.004974623324,2.591549866944,0.7147214964,115.090009782555,42.5917378943645,25.52707374,4.00484594,3.13352484,-0.17250268,0.89572484,-0.16077433,3.36773220442139,14.8835189449106,0.530268171833182,S
21,21,223.435442150061,4.614347343E-05,3.5123282296827,0.00010047590594,20.03951344,6.01959135,17.14295806,3.03361601,223.435442150061,4.614347343E-05,3.5123282296827,0.00010047590594,3.944322335088,0.870984206064,2.44188672012,0.346287903264,166.837512246237,18.628470789866,0,0.870984206064,0,0.346287903264,0,18.628470789866,14.90031328,3.20412532,3.05794583,0.07036513,0.1659662,0.07092275,3.79318477036213,329.470364895573,0.439306802681722,S
22,22,223.433430738729,4.199411806E-05,3.45639482592618,6.890220838E-05,22.71288503,5.75221966,20.38390566,3.05783508,223.433430738729,4.199411806E-05,3.45639482592618,6.890220838E-05,3.453356199708,0.586294315308,2.658523398336,0.352386690552,173.798940955454,26.3629213488275,0,0.586294315308,0,0.352386690552,0,26.3629213488275,17.61301946,3.04747168,3.02106537,-0.00838921,0.23649235,-0.00848872,6.27592161213422,302.672632824371,0.058667541043852,S
23,23,223.432299837747,1.98328963E-05,3.55867513624186,1.893549187E-05,67.94468509,6.06045351,59.93824992,3.21415156,223.432299837747,1.98328963E-05,3.55867513624186,1.893549187E-05,3.143357651232,0.173065749912,2.971352006388,0.155189151828,122.387042428313,39.7534377783298,0,0.173065749912,0,0.155189151828,0,39.7534377783298,64.70378275,4.77130265,3.12600423,-0.14853647,1.50871142,-0.02644976,3.55929255550827,13.8818808035224,0.489023852771539,S
24,24,223.430488080918,5.702981898E-05,3.56652172314731,6.2322956E-05,30.27213361,7.11799574,22.00912152,3.30246341,223.430488080918,5.702981898E-05,3.56652172314731,6.2322956E-05,3.459128438268,0.531051012864,3.276197983548,0.48047544414,166.274382514979,115.400873821599,1.87967256714,0.531051012864,1.598479255008,0.48047544414,95.4504410493975,115.400873821599,24.13857609,3.48849979,3.10958194,-0.08028658,0.84807783,-0.06302407,3.80205655887364,20.3913300326472,0.437441867803648,S
25,25,223.423696896598,3.480472273E-05,3.49973293582943,7.431735158E-05,18.63211569,5.05971709,19.06666963,2.89528535,223.423696896598,3.480472273E-05,3.49973293582943,7.431735158E-05,3.428031528252,0.630230457924,2.34876292272,0.294589772532,178.298011356068,19.1512514198646,0,0.630230457924,0,0.294589772532,0,19.1512514198646,14.5646385,3.01709018,2.990947,-0.0541905,0.21385901,-0.05336608,4.79197923672068,325.958045470341,0.246987540302968,S
26,26,223.42349363625,4.288597882E-05,3.51691385230871,5.682101736E-05,38.95048707,7.21604233,27.19167084,3.23756194,223.42349363625,4.288597882E-05,3.51691385230871,5.682101736E-05,3.852136143432,0.503961464916,3.063881398608,0.332001947016,156.993979152943,23.8953064955205,2.403757445364,0.503961464916,1.355555701116,0.332001947016,148.040441769816,23.8953064955205,31.35486907,4.12978285,3.06044785,-0.03815832,1.04623575,-0.01624439,4.31176523552356,337.476238953652,0.334247346816899,S


==> anc/N5792_B_L.csv <==
Source,list,for,N5792_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,224.594625,DEC=,-1.09108333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,224.728792743237,8.602923358E-05,-1.0951541912684,7.026701624E-05,114.0586765,35.74544168,114.35834207,20.63111623,224.728792743237,8.602923358E-05,-1.0951541912684,7.026701624E-05,3.85417828206,0.735122047536,3.448643982228,0.588478316328,102.095637542543,69.3517411838306,0,0.735122047536,0,0.588478316328,0,69.3517411838306,75.94179313,16.19539777,20.69255424,-0.7091939,2.54315069,-0.69740634,8.0523048710805,181.739504958868,0.787968388262103,S
1,1,224.719255445046,5.183274765E-05,-1.1868060302466,4.82788492E-05,157.10060104,32.06930442,162.41310462,18.87141772,224.719255445046,5.183274765E-05,-1.1868060302466,4.82788492E-05,3.836372457636,0.476829878652,3.36013046964,0.364989493872,52.8764612735357,37.7950729938129,0,0.476829878652,0,0.364989493872,0,37.7950729938129,123.21214852,17.71792245,19.09565253,-0.70919396,3.28063788,-0.69725854,9.42772460181308,217.532840090462,0.718552677854398,S
2,2,224.718065818191,1.373791544E-05,-0.9713417806107,1.321718005E-05,832.50289705,41.87740105,789.88108065,23.19998546,224.718065818191,1.373791544E-05,-0.9713417806107,1.321718005E-05,4.138761323916,0.133896012804,3.393705166452,0.090495888624,47.9705981632164,6.59267791253232,1.409028165468,0.133896012804,0,0.090495888624,46.9473157164305,6.59267791253232,736.31201508,27.85639655,23.07846808,-0.70919384,15.56551251,-2.0819607,10.3176859205781,135.867999351531,0.670787929236358,S
3,3,224.711169120627,8.44197752E-05,-1.15524879627451,8.047328428E-05,126.84692916,38.42521473,114.70885198,20.70590561,224.711169120627,8.44197752E-05,-1.15524879627451,8.047328428E-05,4.029559014456,0.761649223896,3.657170165148,0.63043784784,127.580386929316,79.2304433917271,2.110265801784,0.761649223896,0,0.63043784784,133.599193734266,79.2304433917271,85.60213518,16.28430951,20.26564471,-0.7091939,2.49176651,-0.70368333,7.98124467717946,208.841557678082,0.791377331737812,S
4,4,224.705431359681,5.330039617E-05,-1.13809755182564,5.282648503E-05,261.30591214,42.58824249,215.42176162,21.14903544,224.705431359681,5.330039617E-05,-1.13809755182564,5.282648503E-05,4.901723403048,0.575746015644,3.297845561328,0.27061393572,45.3986951244059,12.1454811521885,2.982672322452,0.575746015644,0,0.27061393572,44.2699347417336,12.1454811521885,203.70930161,22.80823192,20.89049485,-0.70919396,7.45689294,-0.51809235,7.22090455304163,202.996078616233,0.826584615292973,S
5,5,224.700451017509,1.884839301E-05,-1.16753991738419,5.609260854E-05,682.79455239,65.22054435,358.98937284,21.10712921,224.700457655966,1.884839301E-05,-1.1679003027186,5.609260854E-05,6.13815951186,0.488902639896,2.805780050532,0.112345483176,76.1827921352745,4.10141056330657,0,0.488902639896,0,0.112345483176,0,4.10141056330657,615.49913228,41.18790659,21.10712921,-0.7091939,17.9262006,1.66495875,7.83233375422667,215.853462689023,0.798457732288737,M
6,6,224.698578299247,1.00610368E-06,-1.0824630983876,9.7235649E-07,19393.468729,76.67536329,19580.93444522,44.42111178,224.698578299247,1.00610368E-06,-1.0824630983876,9.7235649E-07,3.882249418536,0.009414348804,3.3998351562,0.007215443532,48.7678113160085,0.73582722050991,0,0.009414348804,0,0.007215443532,0,0.73582722050991,19152.93681386,76.04482819,44.67597319,-0.7091939,121.49605755,-7.89797195,6.25748784267201,175.259782254486,0.867508890989972,S
7,7,224.69728476331,8.062675484E-05,-1.08012993914074,0.0001037839947,184.56079123,63.14717608,182.70712402,35.60490771,224.69728476331,8.062675484E-05,-1.08012993914074,0.0001037839947,4.31069052636,0.986157213984,3.12288732828,0.518400928116,147.925102021182,28.305326255321,0,0.986157213984,0,0.518400928116,0,28.305326255321,117.62838645,30.55324496,36.21149517,-0.7091939,2.02217666,-0.70322358,6.19344771168112,173.909694604108,0.870069782428654,S
8,8,224.684804380095,3.237625432E-05,-1.18856673298478,3.332018193E-05,221.66819285,31.24587873,239.56289054,18.99017142,224.684804380095,3.237625432E-05,-1.18856673298478,3.332018193E-05,3.549268268604,0.28448902548,3.474278828172,0.27236836242,155.657482022405,151.917564202364,0,0.28448902548,0,0.27236836242,0,151.917564202364,183.96452066,17.10059615,19.38588684,-0.7091939,2.64455525,-0.80074847,7.96715819818555,227.235422568678,0.792050801392143,S
9,9,224.683094224338,6.166169433E-05,-1.09677854864654,5.780546991E-05,272.25707095,54.18841266,217.92135042,26.86897718,224.683094224338,6.166169433E-05,-1.09677854864654,5.780546991E-05,4.266019277136,0.547213846104,3.902793619248,0.462534389388,56.3884612998534,58.8987997706157,1.940447640924,0.547213846104,1.671477433272,0.462534389388,111.222930828661,58.8987997706157,208.53959598,30.11346601,25.6888743,-0.70919396,3.55906081,-0.7191403,5.31817552282319,183.684852496957,0.902914367138733,S
10,10,224.683040612501,8.474660727E-05,-1.11068839622188,6.966026077E-05,204.88605232,51.63391578,159.47416658,25.10248108,224.683040612501,8.474660727E-05,-1.11068839622188,6.966026077E-05,4.360287758868,0.718544417436,3.926683865556,0.590391483948,88.1795229669537,64.4593370227661,2.452188888756,0.718544417436,1.243454010912,0.590391483948,112.540994987442,64.4593370227661,151.56624987,21.53100493,23.90504778,-0.70919396,4.50820562,-0.63423334,5.43283129422921,192.505425597477,0.898847793329521,S
11,11,224.673500020864,1.265778132E-05,-0.97523189090413,2.112101807E-05,4057.75591607,130.28729901,1763.92167286,34.74468758,224.673482445014,1.265778132E-05,-0.97532458905174,2.112101807E-05,7.402896230112,0.201929085396,3.379734576144,0.052895241648,118.623717462697,1.6020771111001,6.534721344528,0.201929085396,0,0.052895241648,119.991572087059,1.6020771111001,3670.81612387,77.94743719,34.74468758,-0.7091939,33.9188482,-2.96058738,8.40873849670923,124.244555410119,0.770586221106997,M
12,12,224.673428754595,6.858996218E-05,-1.20659399407881,9.91445956E-05,155.24575638,40.68101575,116.78269594,19.23113772,224.673428754595,6.858996218E-05,-1.20659399407881,9.91445956E-05,4.70523456666,0.852692347944,3.765128033052,0.563406203592,12.9792905334505,33.7089458568712,2.918546024292,0.852692347944,0.962242240068,0.563406203592,0.35536303130736,33.7089458568712,114.290287,18.13560525,18.34971954,-0.7091939,2.16086801,-0.69454325,8.38933165654546,235.703528817668,0.771544444788956,S
13,13,224.671946182115,5.819259156E-05,-1.14918390407802,8.827126221E-05,164.17412613,41.6155351,140.00857474,21.4272448,224.671946182115,5.819259156E-05,-1.14918390407802,8.827126221E-05,4.430314993464,0.753062809932,3.527236546056,0.486028105812,171.551235238475,30.493399036252,0,0.753062809932,0,0.486028105812,0,30.493399036252,126.21660608,21.16456902,20.88992733,-0.7091939,2.84003022,-0.68400118,5.80233078957106,216.927888895891,0.885251802944756,S
14,14,224.658772071365,0.00013639496022,-1.12147165398697,9.436653215E-05,7018.65528822,376.64181734,815.89090969,47.4987537,224.659244488377,0.00013639496022,-1.12059027399651,9.436653215E-05,24.672415067064,1.336359332088,9.153335787768,0.437109827184,32.0410969599456,4.48702898841572,24.36930880506,1.336359332088,8.472123423972,0.437109827184,31.9384457643366,4.48702898841572,17690.31126223,333.35143578,47.4987537,-0.7091939,138.56744044,215.72565311,4.25820927891437,205.353015836152,0.936919812123828,M
15,15,224.659676113695,7.243658754E-05,-0.99631073696055,0.00010138350472,101.93129504,32.50626087,97.60866721,17.9759813,224.659676113695,7.243658754E-05,-0.99631073696055,0.00010138350472,4.33520399196,0.924807760164,3.21017707512,0.51038219034,26.2783085279615,28.5207392731191,0,0.924807760164,0,0.51038219034,0,28.5207392731191,68.30973806,15.26409691,18.09090281,-0.7091939,1.17311686,-0.70719159,6.89663068795962,124.461539672959,0.840845290134326,S
16,16,224.658933517407,0.00010485077006,-1.18886952494481,7.106833194E-05,116.92785432,37.21821624,107.95989753,20.14149627,224.658933517407,0.00010485077006,-1.18886952494481,7.106833194E-05,4.356610424388,0.927006889104,3.313036266768,0.541939102668,69.5141826287587,31.4299245126688,0,0.927006889104,0,0.541939102668,0,31.4299245126688,77.35411045,16.71570673,20.04580347,-0.7091939,2.96691314,-0.68743753,7.02181688307961,236.675154329316,0.835396246069821,S
17,17,224.656742370628,0.00015917599593,-1.14691868210823,9.505358135E-05,206.50278887,60.6198889,129.39380455,24.57623655,224.656742370628,0.00015917599593,-1.14691868210823,9.505358135E-05,6.205573410516,1.484236422576,3.427279129188,0.516930432948,63.6208997536132,17.5841139163383,4.860389261448,1.484236422576,0,0.516930432948,65.673847413313,17.5841139163383,122.14903075,23.94178262,24.22444595,-0.70919396,4.4250578,-0.69498287,5.01087370048106,221.957410793893,0.913448399416211,S
18,18,224.653708448033,0.0001097652091,-1.0718525539415,0.00010743227936,192.16780288,49.07654887,125.34402469,20.50978041,224.653708448033,0.0001097652091,-1.0718525539415,0.00010743227936,5.981496942024,1.222773733764,3.41574824088,0.447367455504,45.8045224616685,15.7467373791007,4.54343854716,1.222773733764,0,0.447367455504,45.3390790955952,15.7467373791007,147.53328226,24.33314082,20.15952123,-0.70919396,3.47269156,-0.67169555,3.72746016184104,161.968260314871,0.951394519021454,S
19,19,224.645565499269,7.301623356E-05,-1.13772012229729,0.00015228263556,11864.52416278,798.23255668,1344.10220249,70.6545834,224.644640516731,7.301623356E-05,-1.13744749767016,0.00015228263556,13.487966099244,1.329676987068,6.566395036248,0.530718118452,105.145693026972,8.58329615821143,13.006765760112,1.329676987068,5.384726943804,0.530718118452,105.78871636094,8.58329615821143,9868.44366693,314.00545484,70.6545834,-0.7091939,69.10860247,4.16703097,4.14345197926464,222.480459602795,0.940198175037338,M
20,20,224.643553011904,5.814636508E-05,-1.13327072151492,4.176179959E-05,6210.56031092,272.64291307,1967.67242684,71.75807696,224.643382590607,5.814636508E-05,-1.13292310374249,4.176179959E-05,8.8574216121,0.59326643016,3.45430226754,0.12786342318,145.258616447579,3.5373253287277,8.16603764364,0.59326643016,0,0.12786342318,144.93702710021,3.5373253287277,5693.63302671,174.45424602,71.75807696,-0.7091939,71.51901082,-37.1222377,3.87584398408217,220.774835693563,0.947525552889668,M
21,21,224.641636373912,3.400321754E-05,-1.06780525318095,3.418060149E-05,383.90238297,42.40972536,305.99831511,20.8863916,224.641636373912,3.400321754E-05,-1.06780525318095,3.418060149E-05,4.519596089448,0.33716209806,3.699310833144,0.231031109196,44.5861656970079,15.3314111211219,2.305588295124,0.33716209806,1.387223977932,0.231031109196,40.5104829604089,15.3314111211219,331.711771,21.14225967,20.07415969,-0.7091939,8.11897644,-0.42742778,3.14708660222668,153.653697828187,0.965170121345424,S
22,22,224.638946036858,6.227761992E-05,-1.22643043907507,4.180220414E-05,194.42003541,34.36594541,171.24378058,17.93230537,224.638946036858,6.227761992E-05,-1.22643043907507,4.180220414E-05,4.599631731564,0.56360340846,3.289447690992,0.294384589776,65.7650346987004,14.8419143635131,0,0.56360340846,0,0.294384589776,0,14.8419143635131,153.947329,16.97843076,17.79260674,-0.7091939,2.73997716,-0.70994378,8.5449751730765,251.872252536515,0.763822511159784,S
23,23,224.638091376743,6.75598864E-05,-0.99791005448164,6.300030664E-05,86.71517569,25.85224362,102.59069177,16.61002087,224.638091376743,6.75598864E-05,-0.99791005448164,6.300030664E-05,3.58636962834,0.623923513776,3.140879644908,0.473259597192,52.4988108390975,52.3974257928182,0,0.623923513776,0,0.473259597192,0,52.3974257928182,62.09366615,13.8583706,17.47204442,-0.7091939,1.51989684,-0.70636042,6.1686179377946,115.006329758897,0.871057099411203,S
24,24,224.628971440484,0.00011275518769,-1.10953623764975,8.45437576E-05,338.42716311,64.51341792,181.1380247,23.31670754,224.628971440484,0.00011275518769,-1.10953623764975,8.45437576E-05,6.97724422974,1.138427229204,3.568537419444,0.362396588904,55.0428898175313,11.1430735031974,5.79515937804,1.138427229204,0.980309005056,0.362396588904,55.7094844213997,11.1430735031974,254.1228307,37.85777949,23.1164413,-0.70919396,17.78610203,0.25276071,2.33904029274594,208.25201086115,0.980647604805944,S
25,25,224.626767009535,8.4329377E-05,-1.17197505979981,7.213570229E-05,145.15405856,39.49059871,126.79549169,20.67597867,224.626767009535,8.4329377E-05,-1.17197505979981,7.213570229E-05,4.357648146492,0.786952526904,3.5010007632,0.51549013476,56.408178592813,33.6521194872765,1.9916456175,0.786952526904,0.638675704116,0.51549013476,63.8739175343259,33.6521194872765,109.37942117,17.85146986,20.23710658,-0.7091939,2.22440349,-0.69348914,5.22247428816843,248.333945200654,0.906252349786779,S
26,26,224.626001326377,6.638950165E-05,-1.17607308046314,5.99337033E-05,189.79807643,40.2697612,153.28887676,20.09192223,224.626001326377,6.638950165E-05,-1.17607308046314,5.99337033E-05,4.245366579192,0.57883334256,3.886735657968,0.489743132256,116.000373011419,63.0944493079798,2.460590402724,0.57883334256,0.451440960696,0.489743132256,128.261263174864,63.0944493079798,149.8746423,19.49104319,19.23811942,-0.70919396,1.91250638,-0.71625408,5.43566405864484,249.740925727879,0.898746397279073,S
27,27,224.609407521172,7.137126196E-05,-1.03096058357545,7.940775175E-05,123.58755001,33.54075737,115.04282151,18.26743336,224.609407521172,7.137126196E-05,-1.03096058357545,7.940775175E-05,4.312006480044,0.776674216368,3.320125810452,0.46476249246,38.5015402830904,27.8588618116077,1.90599848154,0.776674216368,0,0.46476249246,30.9121145086194,27.8588618116077,92.1520841,16.7155122,18.19105819,-0.7091939,1.86834188,-0.70930935,3.71476713649711,103.811302122417,0.951718993070111,S
28,28,224.601866772307,8.313229894E-05,-1.0957444986751,7.418852715E-05,284.42936918,62.05178369,187.95987647,26.77932665,224.601866772307,8.313229894E-05,-1.0957444986751,7.418852715E-05,5.048373431592,0.789563216484,3.99462773832,0.518453585172,53.2836850408965,28.1270134673945,3.22115513184,0.789563216484,2.048358583512,0.518453585172,55.8503552384888,28.1270134673945,221.33490887,27.67606077,25.17480971,-0.70919396,2.96138228,-0.71458857,0.516664563487567,212.772167640488,0.999049316360656,S
29,30,224.599782671899,7.429530391E-05,-1.12503701200943,8.138674322E-05,88.0341376,29.26696302,95.09220175,17.76125227,224.599782671899,7.429530391E-05,-1.12503701200943,8.138674322E-05,3.658421636676,0.71282808414,3.372337453896,0.60380588322,28.2226881605521,96.5373901468677,0,0.71282808414,0,0.60380588322,0,96.5373901468677,56.82454601,14.01193373,18.14973075,-0.7091939,0.59202432,-0.70834301,2.06058198872014,261.364259939259,0.984956938813521,S
30,31,224.594594369158,4.06604289E-06,-1.0912169233806,1.190576459E-05,27102.21687393,244.05780865,4868.59293055,29.33303585,224.593705185178,4.06604289E-06,-1.09147117210575,1.190576459E-05,13.1251597677,0.102873295152,5.06433070638,0.028141637724,78.3954282514542,0.52902219380236,12.569099817168,0.102873295152,3.614344027488,0.028141637724,78.9779681943081,0.52902219380236,26937.38853519,143.6209983,29.33303585,-0.70919384,37.94706572,6.1326391,0.008223396008832,282.911744895193,0.999999759080084,M
31,32,224.597762943447,5.14118204E-05,-1.15349784959369,6.072747468E-05,155.90513568,33.61866229,150.0140383,18.85624292,224.597762943447,5.14118204E-05,-1.15349784959369,6.072747468E-05,3.994636293792,0.53822361042,3.467129218308,0.406565994456,26.4378485279595,38.5197596936652,0,0.53822361042,0,0.406565994456,0,38.5197596936652,117.4540989,15.82107702,18.75103226,-0.7091939,3.15584748,-0.70599901,3.74959905905857,267.12241061066,0.950826126160284,S
32,33,224.596949312683,5.469010971E-05,-1.08540527126035,0.00010618346624,349.65577722,93.09865674,146.48666996,28.14698928,224.597170684959,5.469010971E-05,-1.08589993359632,0.00010618346624,4.131191248272,0.976190369868,2.278662670224,0.268851304728,113.73414155193,13.7406505581914,0,0.976190369868,0,0.268851304728,0,13.7406505581914,256.03799691,33.97425382,28.14698928,-0.7091939,1.8253711,-0.70404457,0.36811293143542,112.258120378602,0.999517324235194,M
33,35,224.586878777845,8.25247203E-05,-0.97465867136564,6.643457215E-05,185.50881488,38.99566126,136.48388559,17.93840407,224.586878777845,8.25247203E-05,-0.97465867136564,6.643457215E-05,5.202597844872,0.811025390988,3.481627552632,0.385809542316,54.891729852215,16.2617788863007,3.460398680592,0.811025390988,0.5855155803,0.385809542316,56.718819434838,16.2617788863007,143.51804638,19.91342102,17.41228152,-0.7091939,5.33699767,-0.57333477,7.0009192877354,86.194027425963,0.83631084492748,S
34,36,224.577497464742,6.466611594E-05,-1.06112969194533,4.832755045E-05,211.36269511,39.45434276,167.86745179,19.42090664,224.577497464742,6.466611594E-05,-1.06112969194533,4.832755045E-05,4.42522728702,0.548206440264,3.791794837572,0.409677662052,90.4924274829144,32.9378689758412,2.549070778932,0.548206440264,0.76880815038,0.409677662052,108.05363525196,32.9378689758412,166.36638988,16.92173033,18.59872282,-0.7091939,5.80598089,-0.56445185,2.07019096735857,60.2432096557313,0.984817102483837,S
35,37,224.574782949634,9.200816334E-05,-1.15480761825816,9.486810224E-05,108.68482051,33.82048605,93.40958967,17.42620356,224.574782949634,9.200816334E-05,-1.15480761825816,9.486810224E-05,4.55824972548,0.973621089648,3.401716386636,0.554279582052,43.2820424680581,29.7989370538629,2.383142711364,0.973621089648,0,0.554279582052,40.1849936189648,29.7989370538629,70.60705401,13.93290367,17.1212323,-0.7091939,1.34631898,-0.71004354,4.00445061313699,287.291884739029,0.944059988241438,S
36,38,224.573860895089,3.854850144E-05,-1.09460279519623,7.151376138E-05,533.08895085,61.88256599,267.76284478,21.64746856,224.573860895089,3.854850144E-05,-1.09460279519623,7.151376138E-05,6.60566928978,0.631623953124,4.016530449396,0.27455092254,18.1548916113493,8.788057553776,5.427266779656,0.631623953124,1.85489775738,0.27455092254,14.8563964587876,8.788057553776,446.68159979,31.65347531,20.717398,-0.7091939,12.02384101,-0.01472181,1.26339233277294,350.378029243507,0.994325341200039,S
37,39,224.568332528461,3.45621389E-06,-0.97533802868671,3.27764873E-06,3004.33768175,42.17366899,3202.19911811,25.30331798,224.568332528461,3.45621389E-06,-0.97533802868671,3.27764873E-06,3.803623857144,0.03240581418,3.287170829232,0.024091019496,50.3007161640093,2.34652126154283,0,0.03240581418,0,0.024091019496,0,2.34652126154283,2847.61484235,33.56920187,25.83237256,-0.7091939,36.7872417,-8.76211561,7.12158413197256,77.2037577280493,0.831002669216668,S
38,40,224.564726538937,2.678603618E-05,-1.22645921562209,2.045742174E-05,444.30932474,35.48951932,366.62516424,17.91535697,224.564726538937,2.678603618E-05,-1.22645921562209,2.045742174E-05,4.394350342152,0.232806592764,3.675261491064,0.165650991084,71.7092156051322,12.1539008699769,2.255487850656,0.232806592764,0.92685042774,0.165650991084,89.546293994135,12.1539008699769,406.57068704,20.274558,17.29560245,-0.7091939,9.01841031,-0.14723042,8.31821214697231,282.451378041642,0.775044603489343,S
39,41,224.561072636732,1.09538283E-05,-0.98096860090151,1.032989977E-05,1170.62841456,46.4153791,1097.2885065,25.54684508,224.561072636732,1.09538283E-05,-0.98096860090151,1.032989977E-05,4.106734446852,0.103849523172,3.461951508948,0.074207189556,50.2093461540808,6.00295871661651,1.314803238336,0.103849523172,0.50009971698,0.074207189556,53.8681923546837,6.00295871661651,1066.70173872,32.54619333,25.29435187,-0.7091939,22.77424392,-2.0895086,6.90668727923198,73.0561340995434,0.840410208999325,S
40,42,224.558378702779,0.00012785693161,-1.07608953843275,0.0001120659502,158.95552609,46.35946133,105.43654025,19.65691873,224.558378702779,0.00012785693161,-1.07608953843275,0.0001120659502,5.835943728972,1.344462219468,3.442642959312,0.519401341944,50.0997244091638,18.7502732833093,4.349224596276,1.344462219468,0.350366628672,0.519401341944,50.3668856316228,18.7502732833093,96.64481249,18.84945337,19.23570562,-0.70919396,2.40388977,-0.70128192,2.35314622020878,22.4764036272271,0.980415184842386,S
41,43,224.554944042956,1.838239548E-05,-1.07460236265665,1.86034858E-05,498.54843803,35.12502347,472.32369334,19.52366726,224.554944042956,1.838239548E-05,-1.07460236265665,1.86034858E-05,3.95788631382,0.172394904312,3.55404505104,0.139413602736,43.3627710683912,16.4136245559067,1.032056903772,0.172394904312,0.599532375276,0.139413602736,164.537526388457,16.4136245559067,445.9598719,21.37798608,19.31409133,-0.7091939,8.00484031,-1.10946155,2.57765362840325,22.5581704074301,0.976533916132741,S
42,44,224.550094132959,5.400718727E-05,-1.1558349886763,4.231032261E-05,205.11250712,34.76147275,183.4968718,18.45243029,224.550094132959,5.400718727E-05,-1.1558349886763,4.231032261E-05,4.37849247636,0.496023280488,3.4021838025,0.303689751984,60.8817786117699,18.2547129821661,2.071080911952,0.496023280488,0,0.303689751984,69.6525923290193,18.2547129821661,167.44568207,17.36934472,18.20226498,-0.70919396,3.94794233,-0.68295765,4.71487485042653,304.511420061249,0.923080518495182,S
43,45,224.540842438192,4.515963476E-05,-1.19410222842318,3.880450433E-05,259.34743174,34.90820055,209.6884445,17.28694747,224.540842438192,4.515963476E-05,-1.19410222842318,3.880450433E-05,4.654441254744,0.43363135206,3.541272014124,0.258341272272,54.2163113310005,14.0375750614875,2.563204991364,0.43363135206,0.873413157636,0.258341272272,57.4908189920496,14.0375750614875,211.44061585,19.52965256,16.76142529,-0.7091939,4.36287201,-0.71103096,6.97248167370535,297.562281333968,0.837552245632239,S
44,46,224.536631983318,0.00013140330135,-0.9857580078439,8.119081959E-05,200.48268737,48.284191,111.74395783,18.22866545,224.536631983318,0.00013140330135,-0.9857580078439,8.119081959E-05,6.189586436556,1.196623921896,3.862874898936,0.531711734112,65.9406965177192,18.2698888138801,4.849143871968,1.196623921896,1.687308514668,0.531711734112,68.6369935126693,18.2698888138801,138.63747098,19.80485432,17.42800669,-0.70919396,4.08390406,-0.65337588,7.21386380886389,61.1658919200091,0.826899243860094,S
45,47,224.530114846405,3.908294278E-05,-1.20836609565674,6.699751976E-05,205.19125615,34.52966669,161.40982282,16.72755386,224.530114846405,3.908294278E-05,-1.20836609565674,6.699751976E-05,4.832761108824,0.576981727704,3.505526386128,0.315349002,12.1430036956846,15.384401803558,0,0.576981727704,0,0.315349002,0,15.384401803558,165.51540534,18.56032336,16.22913442,-0.7091939,2.97935981,-0.74183873,8.03084463424623,298.807020203888,0.788999920712539,S
46,48,224.520938423708,2.411172622E-05,-1.12993918588464,2.309277233E-05,283.6116775,27.60029658,293.33934845,16.28420643,224.520938423708,2.411172622E-05,-1.12993918588464,2.309277233E-05,3.70879070796,0.212845208688,3.474084775968,0.18655264548,54.6104277019215,35.5021512309639,0,0.212845208688,0,0.18655264548,0,35.5021512309639,270.7149399,28.69156185,16.43874384,-0.7091939,18.82260767,13.84320967,4.99748104067903,332.191607153353,0.913895220945061,S
47,49,224.521701376212,0.00016637727247,-1.00268252382622,8.723734352E-05,154.1406855,45.98617468,82.94117825,17.01569781,224.521701376212,0.00016637727247,-1.00268252382622,8.723734352E-05,6.017412208248,1.410798467772,4.115822954796,0.738857345472,91.5169170973709,27.3348462407444,4.774833537156,1.410798467772,1.865111598,0.738857345472,96.5990010778728,27.3348462407444,92.75871761,16.11137586,16.03212513,-0.7091939,2.32909338,-0.70594535,6.87537740783401,50.4841076309284,0.841763238423196,S
48,50,224.520838815165,6.117680652E-05,-1.06442496527495,9.675851414E-05,112.97059512,31.58074968,100.62220316,16.68920566,224.520838815165,6.117680652E-05,-1.06442496527495,9.675851414E-05,4.434034111236,0.836445007116,3.374360397396,0.492081220116,14.0131772499469,28.0781170950648,0,0.836445007116,0,0.492081220116,0,28.0781170950648,82.76699256,15.29224593,16.48135731,-0.7091939,1.84336113,-0.70133279,4.70651848363018,19.8669322998016,0.923344982065872,S
49,51,224.517222020784,6.318924286E-05,-1.21238466375282,5.419098117E-05,189.05176614,35.11646702,141.55430438,16.62252286,224.517222020784,6.318924286E-05,-1.21238466375282,5.419098117E-05,4.416843987684,0.539447445648,4.029632707068,0.45496302102,77.3125341638417,54.5696554740241,2.458452746052,0.539447445648,1.682520353136,0.45496302102,109.130833352996,54.5696554740241,158.60389862,18.21655223,15.73066402,-0.7091939,3.86048487,-0.60763654,8.63308288771974,302.536130487902,0.759414433944493,S
50,52,224.517324342212,6.92495163E-05,-1.17653123674188,6.185942938E-05,161.06582469,34.37105947,125.43067926,16.71584606,224.517324342212,6.92495163E-05,-1.17653123674188,6.185942938E-05,4.359252328596,0.60822172368,3.92560854282,0.499696431804,62.6955246327438,54.55676369152,2.151059193072,0.60822172368,1.70729867448,0.499696431804,97.8352248636645,54.55676369152,117.5319258,16.38715363,15.91977343,-0.70919396,3.44579371,-0.69975005,6.91287368837163,312.127807897822,0.840142332768627,S
51,53,224.516159181898,6.92980739E-05,-1.15498617409821,6.449023845E-05,143.55721676,33.08557822,119.25309545,16.83932987,224.516159181898,6.92980739E-05,-1.15498617409821,6.449023845E-05,4.128047450136,0.599094091224,3.886242163092,0.533936722032,115.617973902757,97.8976724113336,2.262331748772,0.599094091224,0.392378183136,0.533936722032,130.47343157438,97.8976724113336,114.44167748,15.30915364,16.19114846,-0.7091939,2.72081161,-0.6850895,6.07100741245668,320.834353821407,0.874907880771754,S
52,54,224.504130447945,5.138099028E-05,-1.10054825106532,4.70018306E-05,154.03992884,28.60920285,147.79917404,15.97262886,224.504130447945,5.138099028E-05,-1.10054825106532,4.70018306E-05,4.105191447108,0.487713806856,3.383350008804,0.332601405336,127.960150649551,24.8355418160586,2.248063864956,0.487713806856,0,0.332601405336,132.081181465978,24.8355418160586,123.34956947,14.91692213,15.92445733,-0.7091939,2.26707289,-0.72110555,5.45830306438998,354.027136766084,0.897934461827359,S
53,55,224.503823360676,6.591371044E-05,-1.16397274415925,8.825518497E-05,69.18219395,23.75699649,80.22207205,15.00374548,224.503823360676,6.591371044E-05,-1.16397274415925,8.825518497E-05,3.740870292444,0.77766265404,3.07218380616,0.516940107264,21.4177842899493,41.8820155841711,0,0.77766265404,0,0.516940107264,0,41.8820155841711,45.15528313,12.1568655,15.7468512,-0.7091939,0.96098802,-0.70788019,6.98545609273026,321.238559227357,0.836986324534811,S
54,56,224.496409022316,7.883143565E-05,-1.19350264987819,0.00014605650951,1039.87905385,104.53717152,138.96626021,17.82955042,224.498174884331,7.883143565E-05,-1.19280804808981,0.00014605650951,9.630006144624,1.333272638268,4.615024005576,0.44950611672,66.800372111322,10.2451944633753,8.828318430756,1.333272638268,3.0372150375,0.44950611672,67.6450442370562,10.2451944633753,824.71689776,48.66573334,17.82955042,-0.70919384,10.85910935,-0.39423043,8.51329139052495,313.793163641165,0.7654012270746,M
55,57,224.495449856243,0.00011274128836,-1.05828857924412,7.203555313E-05,126.22813086,36.64294357,96.96893364,17.5227326,224.495449856243,0.00011274128836,-1.05828857924412,7.203555313E-05,4.779694814976,0.97355330082,3.62946472056,0.581863936932,103.738542289121,30.6835910772421,3.198817472544,0.97355330082,0,0.581863936932,111.972008172014,30.6835910772421,85.29757334,15.17884827,16.85249299,-0.7091939,1.7054507,-0.70408356,6.26640896037277,18.2998366764269,0.867150501362203,S
56,58,224.491130128959,2.889124288E-05,-1.13434966895552,3.143499048E-05,397.75476913,37.8079226,295.42547409,17.80650402,224.491130128959,2.889124288E-05,-1.13434966895552,3.143499048E-05,4.349807203032,0.268179797196,4.124931797124,0.243064852668,164.598531457718,47.4056164421284,2.635998404508,0.268179797196,1.454592226608,0.243064852668,147.675751137566,47.4056164421284,347.12690928,21.95751819,16.81465619,-0.7091939,7.34483956,-0.45571309,6.72940172123451,337.307645809716,0.848011137127815,S
57,59,224.489615335326,2.564574975E-05,-0.95542349159926,0.00017707240453,210.63280028,49.23230774,85.23759458,15.85628888,224.489123943269,2.564574975E-05,-0.95567747911113,0.00017707240453,5.102745572088,1.501222552128,2.042545714848,0.216595765224,90.7259509976964,10.2318683405474,0,1.501222552128,0,0.216595765224,0,10.2318683405474,147.20304025,20.09389154,15.85628888,-0.70919384,1.36257472,-0.69694175,10.2925974259564,52.2612368914389,0.672158419936625,M
58,60,224.48637151667,7.972865909E-05,-1.20342784099633,4.924222614E-05,129.32255724,31.41256057,126.1896187,17.57555823,224.48637151667,7.972865909E-05,-1.20342784099633,4.924222614E-05,4.306966484868,0.697805895744,3.171022086564,0.379670735916,72.7622320555692,21.1880451235944,0,0.697805895744,0,0.379670735916,0,21.1880451235944,586.29203423,71.61239848,17.77864054,-0.7091939,17.05498835,65.10017556,9.35988527393462,313.930752546728,0.722113390411027,S
59,61,224.48769042944,8.62063124E-05,-1.08769726152908,6.439633171E-05,118.70055337,31.4763179,104.66645197,16.5769901,224.48769042944,8.62063124E-05,-1.08769726152908,6.439633171E-05,4.35277038312,0.766435948884,3.472152038964,0.494635151376,66.7647081760681,31.7407299853934,0,0.766435948884,0,0.494635151376,0,31.7407299853934,86.15919692,14.65017272,16.26552512,-0.7091939,1.25347481,-0.70713781,6.4181308891212,1.81296933075345,0.860994355191693,S
60,62,224.485597848314,7.022512988E-05,-1.12058658784437,9.983114914E-05,98.66972444,31.28676338,91.36850415,17.06847516,224.485597848314,7.022512988E-05,-1.12058658784437,9.983114914E-05,4.159276088292,0.848886850008,3.460102693092,0.591634309284,6.24223427772661,44.9935429233467,0,0.848886850008,0,0.591634309284,0,44.9935429233467,63.04873212,14.72091809,16.86861106,-0.7091939,1.54764257,-0.69775365,6.77573338673781,344.854401022258,0.846038925633032,S
61,63,224.482154300341,1.298620507E-05,-1.07492355804848,1.03359196E-05,748.55369812,32.66306364,694.84412381,17.88234602,224.482154300341,1.298620507E-05,-1.07492355804848,1.03359196E-05,4.074644311056,0.112464515088,3.523426487964,0.08455000032,71.9377095557042,7.71013004633096,0,0.112464515088,0,0.08455000032,0,7.71013004633096,673.13479726,19.65692475,17.64039553,-0.7091939,13.98905169,-1.8051162,6.81634793378272,8.17666851451293,0.844301770410766,S
62,64,224.482367353783,0.00011176583851,-1.0977684514135,9.883894076E-05,160.92367421,43.55415252,92.17038133,17.02463331,224.482367353783,0.00011176583851,-1.0977684514135,9.883894076E-05,4.999229940744,0.947766736116,4.654197117684,0.837566286084,86.9802702459191,109.419676440214,3.46197211632,0.947766736116,2.79231742872,0.837566286084,113.278763590335,109.419676440214,107.93640482,16.16189647,15.70094173,-0.70919396,3.08370136,-0.67446621,6.74616493290304,356.590280459737,0.847298743052431,S
63,65,224.463659133658,9.235517421E-05,-1.12687155120009,0.00012146712775,137.52566777,41.27069079,91.45118261,17.88889653,224.463659133658,9.235517421E-05,-1.12687155120009,0.00012146712775,5.035710625776,1.082232944064,3.979727933544,0.708568516224,155.979224688798,38.4301408834815,3.66119724996,1.082232944064,0.959514226236,0.708568516224,151.495392729649,38.4301408834815,82.62278729,15.31185623,16.82930633,-0.7091939,3.23854033,-0.68317985,8.14463906080688,344.712287575872,0.783510337506091,S
64,66,224.462473981302,4.404969085E-05,-1.17934610054526,4.467914528E-05,166.63570285,29.6011045,167.6196472,17.12458255,224.462473981302,4.404969085E-05,-1.17934610054526,4.467914528E-05,3.839444782848,0.413827396308,3.450602026872,0.334144412172,43.071829485863,40.8061027462833,0,0.413827396308,0,0.334144412172,0,40.8061027462833,130.53545553,16.40016034,17.18660496,-0.7091939,5.12934275,-0.65814203,9.53364874576139,326.254818365758,0.712968253682504,S


==> anc/N5792_C_C.csv <==
Source,list,for,N5792_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998200000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,224.594625,DEC=,-1.09108333333333,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,224.683042096135,2.320712989E-05,-1.09672665817602,3.406786177E-05,43.11464917,5.57831404,41.28640274,3.0863185,224.683042096135,2.320712989E-05,-1.09672665817602,3.406786177E-05,3.533703966612,0.305198784324,2.630484531324,0.170196455736,157.073530332279,11.7565527350429,0,0.305198784324,0,0.170196455736,0,11.7565527350429,37.26597848,3.78567284,3.10424048,-0.03039937,0.538275,-0.04106872,5.3148556531515,183.653523645304,0.166513508870153,S
1,1,224.682926681446,3.607312024E-05,-1.11083050099364,6.44379401E-05,26.5159438,5.83990052,23.86261349,3.10112301,224.682926681446,3.607312024E-05,-1.11083050099364,6.44379401E-05,3.650077293012,0.546267082608,2.709786960864,0.305797656492,0.25627500309127,20.3701103848415,0,0.546267082608,0,0.305797656492,0,20.3701103848415,21.60513048,2.98647969,3.07719961,-0.03039937,0.26012702,-0.02775184,5.42801363934305,192.608910028627,0.151219318945492,S
2,2,224.66522650421,7.699521117E-05,-1.12392168941137,6.03944018E-05,20.81908008,6.1025434,18.07576601,3.18406867,224.66522650421,7.699521117E-05,-1.12392168941137,6.03944018E-05,3.55279404024,0.689359050936,2.885644186704,0.461464990812,115.658514443773,38.0762180200284,0,0.689359050936,0,0.461464990812,0,38.0762180200284,15.84806207,3.13522322,3.11002896,-0.03039937,0.25279164,-0.02859115,4.6711715671398,204.948976399242,0.267942923173208,S
3,3,224.659089688768,7.961304535E-05,-1.1201453179613,0.00010062635497,463.44526739,49.55915597,64.94797265,6.13702489,224.659089688768,7.961304535E-05,-1.1201453179613,0.00010062635497,8.96223267756,0.871798414788,7.08703460928,0.650502940464,18.0499637650025,19.8483655195089,8.400237850044,0.871798414788,6.481335778596,0.650502940464,19.965632663223,19.8483655195089,1383.90613208,28.51507157,7.08770767,-0.03039938,14.70504048,28.9425825,4.24210936493699,204.271430802761,0.347911447383902,S
4,4,224.656664483258,8.522090073E-05,-1.14702153874355,6.926694025E-05,17.93839326,5.79316963,15.75943162,3.03068398,224.656664483258,8.522090073E-05,-1.14702153874355,6.926694025E-05,3.671327974104,0.806900541444,2.759738002236,0.464377570848,56.9999397424213,31.34648027634,0,0.806900541444,0,0.464377570848,0,31.34648027634,11.71398904,2.66143278,2.98832902,-0.03039937,0.35333957,-0.02906625,5.01153101095553,222.045593400295,0.211298903101416,S
5,5,224.654068821328,1.496943853E-05,-1.12854334944796,1.726434022E-05,277.92978681,21.21672506,208.21939354,5.37795722,224.654061524377,1.496943853E-05,-1.12879251815008,1.726434022E-05,4.700589519672,0.1830926241,2.63812015116,0.063253878804,50.1858774841706,2.83614191672159,3.701159236224,0.1830926241,0,0.063253878804,54.1885108838065,2.83614191672159,259.40826901,11.42260403,5.37795722,-0.03039937,1.59012347,-0.06601008,4.21518468144763,212.223530701944,0.353203826757795,M
6,7,224.644957892939,3.851290819E-05,-1.1374468315153,5.504262935E-05,1514.65793277,68.90967266,188.81761717,6.2417389,224.644458526604,3.851290819E-05,-1.13745432593643,5.504262935E-05,9.613081257516,0.472682683224,6.971529097836,0.317640394296,77.5450622259113,7.78765123492808,9.200411601048,0.472682683224,6.195967298208,0.317640394296,77.8407703913726,7.78765123492808,1406.56109142,26.27669411,6.2417389,-0.03039937,7.05829552,0.27965655,4.10551546741465,222.655209742248,0.375048090997963,M
7,8,224.647338462311,3.978601956E-05,-1.10192838049207,6.103885924E-05,27.72502729,5.93893473,24.23896014,3.09905076,224.647338462311,3.978601956E-05,-1.10192838049207,6.103885924E-05,3.663620414712,0.53288381754,2.779043241492,0.312322054932,162.847144039912,21.4458740690244,1.822612151304,0.53288381754,0,0.312322054932,155.593638484407,21.4458740690244,22.12640618,2.92073822,3.04985838,-0.03039937,0.61975504,-0.0168903,3.22848318246022,191.62815401359,0.560438177434924,S
8,9,224.643545382124,1.639480637E-05,-1.13329832095627,1.064727623E-05,1240.97853819,19.47407131,337.41754127,4.67907148,224.643367115862,1.639480637E-05,-1.13291437900148,1.064727623E-05,8.941338832212,0.162614988,3.071309168844,0.031938469704,148.030069538238,0.95533228610668,8.37693900324,0.162614988,1.109688987204,0.031938469704,147.235785953134,0.95533228610668,1250.35382356,15.09719969,4.67907148,-0.03039937,5.05842672,-1.97385248,3.87657915520466,220.797788452513,0.421957391564775,M
9,10,224.641553968756,2.480603253E-05,-1.06783302003579,3.247594397E-05,46.58337691,5.80964062,40.48712539,3.04310012,224.641553968756,2.480603253E-05,-1.06783302003579,3.247594397E-05,3.433721413572,0.275556509388,2.982611824272,0.20996635734,176.254962109044,23.2345789727877,1.267180961328,0.275556509388,1.051051272912,0.20996635734,13.0141399897609,23.2345789727877,40.01007458,3.45611318,2.96001917,-0.03039937,0.98522696,0.00450281,3.14191735805205,153.640914406478,0.579110924718431,S
10,11,224.635857829174,3.65635169E-06,-1.12425424805353,4.68045886E-06,238.8947334,4.92089987,242.1923152,2.85841281,224.635857829174,3.65635169E-06,-1.12425424805353,4.68045886E-06,3.168600959016,0.040008484584,2.770935635664,0.030568284396,168.529826984881,3.79886578028614,0,0.040008484584,0,0.030568284396,0,3.79886578028614,236.76838398,4.02733379,2.87800799,-0.03039937,2.09379664,-0.06638906,3.17479974621586,218.821548009575,0.572022807099066,S
11,12,224.629819889642,5.155994309E-05,-1.11822019726719,5.777707115E-05,11.71351621,3.84671359,15.57064146,2.64184926,224.629819889642,5.155994309E-05,-1.11822019726719,5.777707115E-05,2.895197400972,0.558353538972,2.3128651602,0.345240931896,142.34716148533,33.4279436979835,0,0.558353538972,0,0.345240931896,0,33.4279436979835,8.15869715,2.33347762,2.9067312,-0.03039937,0.09266823,-0.03072944,2.66620803389355,217.639348847816,0.679911936129283,S
12,13,224.628985168763,1.976931672E-05,-1.10955332239803,2.475947001E-05,61.76061355,6.08733732,55.46264004,3.25542582,224.628985168763,1.976931672E-05,-1.10955332239803,2.475947001E-05,3.43039001364,0.218382425424,2.889450441468,0.156370777308,23.2965428869355,15.093538287341,1.615877719452,0.218382425424,0,0.156370777308,45.6540221716648,15.093538287341,55.67297712,3.86187237,3.19344781,-0.03039937,1.0577927,0.00907099,2.34025100425314,208.264574419213,0.745375166630944,S
13,14,224.628951028786,4.688526757E-05,-1.11293911863817,4.634960122E-05,27.43570469,5.92572184,25.78292541,3.27621427,224.628951028786,4.688526757E-05,-1.11293911863817,4.634960122E-05,3.242619897012,0.433423651932,2.921027050728,0.352857397068,46.6233255247174,51.921177365397,0,0.433423651932,0,0.352857397068,0,51.921177365397,22.62777422,3.18032922,3.23465292,-0.03039937,0.38137276,-0.10465247,2.44128177848851,212.490516829747,0.725522164662997,S
14,15,224.627396595887,0.00010396038974,-1.11215789364446,6.895607545E-05,23.24013499,7.24330932,17.31620201,3.37152847,224.627396595887,0.00010396038974,-1.11215789364446,6.895607545E-05,4.14306236934,0.941945634828,2.883448621692,0.480790885824,114.235198166165,26.2021473548916,0,0.941945634828,0,0.480790885824,0,26.2021473548916,15.54545045,3.28719073,3.26077543,-0.03039937,0.3397102,-0.03238778,2.33747371667756,212.749148543162,0.74591465016983,S
15,16,224.609443714198,4.341168215E-05,-1.03103525507172,4.048324087E-05,30.92062273,5.59277437,27.64740436,2.97262565,224.609443714198,4.341168215E-05,-1.03103525507172,4.048324087E-05,3.536654037588,0.423537477768,2.814810273864,0.271719978912,49.814415565311,21.3389144734592,0,0.423537477768,0,0.271719978912,0,21.3389144734592,26.5553423,3.47761586,2.92571553,-0.03039938,0.60855604,-0.02817791,3.71093605707464,103.860369423342,0.456780905063752,S
16,17,224.608448911513,0.00012171402085,-1.09711873966864,0.0001087606993,140.95202681,29.05298872,19.38351538,4.19799062,224.608641616932,0.00012171402085,-1.09724131325239,0.0001087606993,4.734504148428,1.293145137792,2.778469217316,0.492444921528,40.68445094524,21.905353385517,3.69373212666,1.293145137792,0,0.492444921528,45.4055755668597,21.905353385517,69.03012169,8.96525089,4.19799062,-0.03039937,1.91541949,-0.01423678,0.904900624286635,203.589649593078,0.958337521704156,M
17,18,224.601765506339,1.563392135E-05,-1.09573453918833,1.774884913E-05,147.28941523,10.5717653,125.28049937,5.46792198,224.601765506339,1.563392135E-05,-1.09573453918833,1.774884913E-05,3.345950626776,0.15063553908,3.127635429048,0.13233839796,5.74466615473761,27.1590981485493,1.476291916224,0.15063553908,0.906696416268,0.13233839796,69.8306033120167,27.1590981485493,405.84331989,18.90629845,5.28140117,-0.03039937,3.0435549,17.40564585,0.511240773686315,213.08438498696,0.9865590669684,S
18,19,224.600942255149,0.00010178570696,-1.08602090372163,7.418422846E-05,83.97539663,16.62708752,34.66765189,5.04246106,224.600942255149,0.00010178570696,-1.08602090372163,7.418422846E-05,5.773613571756,0.95491265742,3.734457431076,0.477691846488,60.3504019761615,17.8199939350063,5.025756865572,0.95491265742,2.011616550828,0.477691846488,62.7512886289143,17.8199939350063,65.43273413,7.0866239,4.79828395,-0.03039937,1.32572768,-0.02208465,0.485672122432388,141.287535372814,0.987863975248627,S
19,20,224.6007936883,5.353898594E-05,-1.10300511382802,0.00012863517215,61.77625442,12.33820621,26.93993742,3.85222273,224.6007936883,5.353898594E-05,-1.10300511382802,0.00012863517215,6.348948022764,1.120952541996,3.21492477906,0.37231880868,165.788635579318,12.6195900865391,5.488047415224,1.120952541996,1.596954852864,0.37231880868,165.137529430028,12.6195900865391,43.52272397,5.13437254,3.81692689,-0.03039937,1.14981822,-0.01319964,0.805359184257824,242.645938980937,0.966891518102916,S
20,21,224.599973958346,5.846666589E-05,-1.13162695171725,5.680721475E-05,20.08568056,5.39858638,19.55430321,3.04220009,224.599973958346,5.846666589E-05,-1.13162695171725,5.680721475E-05,3.339778963284,0.573136565148,2.737626381936,0.38612208636,47.1973867271336,34.8335373355563,0,0.573136565148,0,0.38612208636,0,34.8335373355563,14.8609428,2.7951146,3.04472496,-0.03039937,0.2421331,-0.03126955,2.45368867135093,262.485767219285,0.723054790719228,S
21,22,224.59953375979,8.911868822E-05,-1.1249775411685,8.004184761E-05,33.4249802,7.53952812,21.38052522,3.07607254,224.59953375979,8.911868822E-05,-1.1249775411685,8.004184761E-05,5.198065624548,0.971197094376,2.677063629924,0.296585205372,131.293426979613,12.2173681698614,4.239098707104,0.971197094376,0,0.296585205372,127.688089946147,12.2173681698614,23.82190268,3.97518264,3.08466201,-0.03039938,0.45812658,-0.0268249,2.05486137024084,261.760948827289,0.798830375141264,S
22,23,224.598832002235,0.00011519683558,-1.09662614968911,0.00010601796988,175.1227794,30.7204793,39.85068041,5.7908674,224.598832002235,0.00011519683558,-1.09662614968911,0.00010601796988,7.1357995143,1.089199522548,5.481656900064,0.758337977088,51.9053464887484,27.3481423828089,6.524225418708,1.089199522548,4.519593682128,0.758337977088,54.7660909932222,27.3481423828089,128.27119766,10.10470414,5.88353078,-0.03039937,2.64385017,0.02840288,0.417486318697513,232.806539656778,0.991021870989152,S
23,24,224.594560465024,2.66117583E-06,-1.09119602947372,7.5438664E-06,11827.48272529,77.75416972,1847.73283242,6.7887454,224.593496947304,2.66117583E-06,-1.09148158444135,7.5438664E-06,12.414764005848,0.064857395664,4.90857768288,0.019807050924,79.9294899228801,0.38754996714715,12.098641801644,0.064857395664,3.723897710952,0.019807050924,79.9884142715305,0.38754996714715,12171.15210652,33.11595089,6.7887454,-0.03039938,14.64278921,8.22592938,0.00779163764939,299.79284255428,0.99999686234993,M
24,25,224.597705543842,6.956771455E-05,-1.15349930069783,4.580853072E-05,41.4498526,7.87546542,25.74075687,3.25118438,224.597705543842,6.956771455E-05,-1.15349930069783,4.580853072E-05,4.2658242039,0.590457270744,3.360056402016,0.3872590902,93.715594626328,24.603109291647,3.223728224316,0.590457270744,1.057755562884,0.3872590902,90.9153446361004,24.603109291647,31.6985134,4.03407253,3.04090213,-0.03039937,2.31276772,0.09334115,3.74951473246828,267.17502730001,0.448616423386076,S
25,26,224.597402580909,4.854859401E-05,-1.08558019263744,4.419612246E-05,244.60421097,21.98547208,92.1941188,6.18435717,224.597402580909,4.854859401E-05,-1.08558019263744,4.419612246E-05,6.536134509156,0.517255736724,3.613161038256,0.205440316596,131.301734913253,6.63458455642395,5.800416429204,0.517255736724,2.038431642948,0.205440316596,128.893276812713,6.63458455642395,620.09855387,21.90932777,6.06194044,-0.03039937,14.61836473,21.15498137,0.369848925729878,116.777156351216,0.992948827021415,S
26,27,224.594030178627,6.372987058E-05,-1.13075164078451,9.405322225E-05,21.18061916,6.51506197,16.3693645,3.13601557,224.594030178627,6.372987058E-05,-1.13075164078451,9.405322225E-05,3.814203659364,0.809107379028,3.019608526392,0.522445677156,12.8681129523417,37.5601533328885,2.18435295294,0.809107379028,0.958556160504,0.522445677156,25.043627827928,37.5601533328885,14.38897458,2.80092026,3.00714692,-0.03039938,0.19378511,-0.02973121,2.38036590856483,270.858911557567,0.737544734936958,S
27,28,224.593672836298,4.6273805E-05,-1.08348905835224,7.190933228E-05,48.52051151,11.66601854,39.74984734,5.83497327,224.593672836298,4.6273805E-05,-1.08348905835224,7.190933228E-05,3.749201700624,0.61806788766,2.898002057436,0.378798391764,167.950325363854,26.31204236798,1.964057309424,0.61806788766,0.788324452992,0.378798391764,164.017057088385,26.31204236798,40.18293862,6.17573213,5.66181598,-0.03039937,0.69192151,-0.02161667,0.459222696485362,82.8548598271282,0.989144638638167,S
28,29,224.590299005523,0.00034769952193,-1.09760388245598,0.00011253968567,126.12951955,16.48779162,62.68114293,6.07301945,224.590584935366,0.00034769952193,-1.09699701185459,0.00011253968567,8.72681747346,3.010397602392,3.380205406464,0.73203303132,12.0944745087735,20.6452889674328,8.136186154488,3.010397602392,1.846524817764,0.73203303132,12.795402553009,20.6452889674328,438.2382238,19.40731087,6.07301945,-0.03039937,3.96566065,20.18627492,0.469478290040009,303.557039476862,0.988656435319264,M
29,30,224.588443511655,0.00010286010275,-1.08655459496214,0.00010629836343,244.38113565,45.69659326,40.09338761,5.12351335,224.588323956231,0.00010286010275,-1.08703656591046,0.00010629836343,5.437183494708,1.234272811572,2.167910774316,0.221257549044,46.0044532392856,9.83301162535473,4.579505643024,1.234272811572,0,0.221257549044,48.6849702803305,9.83301162535473,102.69114083,10.45525413,5.12351335,-0.03039937,0.65550336,-0.01686595,0.4597208921995,36.2324646490578,0.989121167815069,M
30,31,224.588803486206,6.135459553E-05,-1.05617412308275,6.402502469E-05,14.28099092,4.78132038,15.88623489,2.95660719,224.588803486206,6.135459553E-05,-1.05617412308275,6.402502469E-05,2.967817653468,0.580982252688,2.696173388892,0.477053915292,141.320045549934,82.0746537715286,0,0.580982252688,0,0.477053915292,0,82.0746537715286,10.40009136,2.58429394,3.04811124,-0.03039937,0.12846732,-0.03042644,2.12346695359152,80.5339660745699,0.786368347358911,S
31,32,224.584969849022,5.748915237E-05,-1.08753009606394,5.103552957E-05,80.92658501,13.54860193,45.75853101,5.241174,224.584969849022,5.748915237E-05,-1.08753009606394,5.103552957E-05,4.249997066088,0.511592944608,3.704060762964,0.40369669596,119.679314248999,36.7335943391527,3.114693430992,0.511592944608,2.026147377708,0.40369669596,107.060238513296,36.7335943391527,77.3723913,6.77626182,4.8424431,-0.03039937,2.02311162,0.08242866,0.617194846609729,20.2076207468009,0.980455258648863,S
32,33,224.581577451008,5.056206174E-05,-1.09790333507842,7.189430658E-05,58.62193142,10.57570167,31.47083044,3.93009129,224.581577451008,5.056206174E-05,-1.09790333507842,7.189430658E-05,4.55510044602,0.615276286452,3.640001490468,0.420260152824,169.187576723186,25.8840337239739,3.24529363278,0.615276286452,2.343217236588,0.420260152824,167.273197824718,25.8840337239739,49.99372436,5.38207236,3.64414882,-0.03039937,2.44596981,0.19133593,0.883221284805902,332.399349836424,0.960280381409239,S
33,34,224.580518973637,6.398100356E-05,-1.12200753899111,8.194972588E-05,16.46896677,5.54205104,15.50562527,3.0598576,224.580518973637,6.398100356E-05,-1.12200753899111,8.194972588E-05,3.343463182872,0.71564720958,2.827666494972,0.514457630064,20.2045682280772,51.7739395356759,1.38905508564,0.71564720958,0,0.514457630064,44.9557716512582,51.7739395356759,11.46575488,2.78346448,3.03203456,-0.03039937,0.11128007,-0.02989134,2.03930481931307,294.5158531396,0.801619231707572,S
34,35,224.577520855602,2.195400535E-05,-1.06110760209931,2.911526353E-05,52.56023754,5.81550909,45.66244272,3.04236442,224.577520855602,2.195400535E-05,-1.06110760209931,2.911526353E-05,3.4743545028,0.249823234476,2.948979229776,0.182061116856,13.046896123337,17.8940765864312,1.574945979156,0.249823234476,0.557859213828,0.182061116856,36.8185791881262,17.8940765864312,49.38923984,3.81831826,2.96293842,-0.03039938,1.10392841,0.02079701,2.07064601069226,60.295119427736,0.79598648602439,S
35,36,224.576197440954,4.350072531E-05,-1.10789873760879,6.654258615E-05,17.19654775,4.90755225,18.69905093,2.96874253,224.576197440954,4.350072531E-05,-1.10789873760879,6.654258615E-05,3.19051573686,0.5674312224,2.565715162788,0.363631955112,171.903927249103,32.5041004866023,0,0.5674312224,0,0.363631955112,0,32.5041004866023,12.68831433,2.68463245,3.06261131,-0.03039937,0.1998031,-0.03028358,1.49664551219404,317.613683848977,0.889104702722967,S
36,37,224.57589674382,0.00015811452672,-1.09300610477804,0.00013182459128,56.96658131,15.33027186,18.28648358,3.82014274,224.57589674382,0.00015811452672,-1.09300610477804,0.00013182459128,6.666355869156,1.564308352008,4.15957607712,0.773595585432,126.381793911715,24.6776805231899,5.965087490964,1.564308352008,2.86079560812,0.773595585432,123.776886987578,24.6776805231899,29.97265763,4.91586051,3.73197258,-0.03039937,1.43128807,-0.05228506,1.12939896355041,354.136923456971,0.935667236327222,S
37,38,224.573863754538,1.580992057E-05,-1.09458144978544,6.034709959E-05,246.48828026,14.32786257,71.41973858,3.2390567,224.573863754538,1.580992057E-05,-1.09458144978544,6.034709959E-05,8.997814825596,0.514384351416,3.4141970448,0.122839623072,6.16104024188807,3.40607589148224,8.417778293736,0.514384351416,1.944856817064,0.122839623072,6.63071973925969,3.40607589148224,247.02685717,8.74685318,3.52078951,-0.03039937,4.28236172,0.22695473,1.26300975141704,350.434011092265,0.920038226692813,S
38,39,224.572681048579,4.718953378E-05,-1.09219286525276,8.768304726E-05,18.87748489,6.09454481,18.96456622,3.47360861,224.572681048579,4.718953378E-05,-1.09219286525276,8.768304726E-05,3.475252345896,0.743429549952,2.54954387358,0.399838817304,1.16675788963421,27.518370677212,0,0.743429549952,0,0.399838817304,0,27.518370677212,14.43814067,3.52538278,3.54049666,-0.03039938,0.15814435,-0.06267085,1.3180803577802,357.104737462093,0.913150967940587,S
39,40,224.571001272713,5.72983698E-05,-1.11406979989031,7.874235031E-05,23.98813491,6.10174738,20.10985382,3.04483235,224.571001272713,5.72983698E-05,-1.11406979989031,7.874235031E-05,4.086971018424,0.761081701176,2.597967225684,0.319825354284,148.038275616498,16.7393547981892,2.65015032552,0.761081701176,0,0.319825354284,141.596400833674,16.7393547981892,18.72122042,3.45548527,3.04365403,-0.03039937,0.38414342,-0.02997091,1.97749977384477,315.777777234711,0.81255942809442,S
40,41,224.558203169752,5.620098934E-05,-1.07607796597355,6.001729347E-05,16.31991621,4.86358261,17.88955991,2.95953892,224.558203169752,5.620098934E-05,-1.07607796597355,6.001729347E-05,3.164026157784,0.58398227532,2.566409123808,0.3805529454,40.326251419858,35.124087928106,0,0.58398227532,0,0.3805529454,0,35.124087928106,11.72236013,2.72346961,3.05798562,-0.03039937,0.14261995,-0.03070766,2.36314427849394,22.39435136542,0.740915070895278,S
41,42,224.554943437262,6.68816892E-06,-1.07460712109758,9.19986943E-06,160.1883257,5.69813312,145.1080029,3.06411731,224.554943437262,6.68816892E-06,-1.07460712109758,9.19986943E-06,3.426670517652,0.078751648368,2.86757546904,0.055635961788,168.699479994481,5.24632042375661,1.247162272848,0.078751648368,0.658550786832,0.055635961788,158.834176712164,5.24632042375661,156.27594486,5.23880371,3.0125907,-0.03039938,2.35961011,0.27479018,2.577577668505,22.5519997475346,0.698094888617637,S
42,43,224.550754731625,3.744154265E-05,-1.05793883754303,5.437494565E-05,32.38741934,6.16655421,26.75350351,3.11184693,224.550754731625,3.744154265E-05,-1.05793883754303,5.437494565E-05,3.629794373064,0.462417928668,2.968666717212,0.315270931212,173.764826314864,25.9901888539861,1.715285780496,0.462417928668,1.034516154204,0.315270931212,174.690414569692,25.9901888539861,26.29865771,3.57721425,3.00950751,-0.03039938,0.56431918,-0.0247176,3.29862581519888,37.0759027324272,0.545288910062361,S
43,44,224.550064978849,5.984391044E-05,-1.15573716730965,4.94469416E-05,15.23170757,4.54656869,17.32518475,2.85218084,224.550064978849,5.984391044E-05,-1.15573716730965,4.94469416E-05,2.939528112588,0.510126295824,2.662202541456,0.41575680774,79.5820991053298,70.3853106612832,0,0.510126295824,0,0.41575680774,0,70.3853106612832,12.04186037,2.94745412,2.96009034,-0.03039937,0.12256217,-0.03133264,4.71103183819871,304.569390835136,0.260976618729006,S
44,45,224.533112627328,7.294459328E-05,-1.09174611674639,7.420750247E-05,17.02677214,5.55381828,15.23926345,2.96905173,224.533112627328,7.294459328E-05,-1.09174611674639,7.420750247E-05,3.360269246472,0.69513451956,2.959661924676,0.543068859744,137.034973875525,66.3093892636422,0,0.69513451956,0,0.543068859744,0,66.3093892636422,12.8701814,2.78033547,2.90324874,-0.03039937,0.19645159,-0.02957629,3.6902870499461,359.381975442445,0.461162716651025,S
45,46,224.520950861462,4.578851397E-05,-1.12988230899873,4.484374879E-05,27.99360648,5.55072545,24.52705799,2.9271311,224.520950861462,4.578851397E-05,-1.12988230899873,4.484374879E-05,3.356389376856,0.420369238044,3.026837467944,0.344210364828,48.0344642235152,49.3472316355267,0,0.420369238044,0,0.344210364828,0,49.3472316355267,23.35038605,3.20091144,2.84692806,-0.03039938,0.55689668,-0.02940327,4.99522982933971,332.222237810491,0.213860863294407,S


==> anc/N5907_B_L.csv <==
Source,list,for,N5907_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,228.974041666667,DEC=,56.3287777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,229.224643611981,2.02259903E-06,56.2961637088557,8.1492961E-07,7864.74644422,69.30644572,7225.32854202,19.02082113,229.224919494067,2.02259903E-06,56.2959314682203,8.1492961E-07,4.927704550632,0.017408944656,2.792733344208,0.006216938748,169.527315448127,0.26572975154878,3.6195925059,0.017408944656,0,0.006216938748,167.944225121554,0.26572975154878,7907.46173215,59.55976758,19.02082113,1.65959943,46.19967513,21.79735202,8.56647291075968,193.100400684457,0.762749387727161,M
1,1,229.22164428131,4.574935588E-05,56.4098494636767,8.905982766E-05,94.35746735,23.8164533,83.31245214,12.14286406,229.22164428131,4.574935588E-05,56.4098494636767,8.905982766E-05,4.262761491912,0.801103518936,2.481129709344,0.280462173372,159.288557715677,14.054089167141,0,0.801103518936,0,0.280462173372,0,14.054089167141,69.73334353,12.70484207,12.46072316,0.67514702,2.34368986,0.69894003,9.55821981644461,149.305546701801,0.711668620961348,S
2,2,229.21119487324,8.54342961E-06,56.2518807444599,1.33464058E-05,452.48420031,22.33945237,431.99864841,12.38479549,229.21119487324,8.54342961E-06,56.2518807444599,1.33464058E-05,3.54004510752,0.11454799824,2.763032978448,0.070181114868,168.79655917461,5.45922836067089,1.204619718312,0.11454799824,0,0.070181114868,154.86148200873,5.45922836067089,446.79594987,17.45251506,12.38849927,-0.50554951,4.60005504,-0.16252565,9.14601600228766,210.196974119696,0.733254669956242,S
3,3,229.210745310366,4.525375839E-05,56.4017206801559,7.968642411E-05,77.06419771,21.91646929,75.52842643,12.29382469,229.210745310366,4.525375839E-05,56.4017206801559,7.968642411E-05,3.602851454484,0.683423968104,2.644659818172,0.369384889536,169.816854579195,24.7331575672807,0,0.683423968104,0,0.369384889536,0,24.7331575672807,57.47267673,12.55223433,12.45337717,0.57111265,0.60771424,0.56953695,9.00205848769033,150.812051017945,0.740679028537061,S
4,4,229.202682160792,3.411803955E-05,56.3387557149368,6.397326399E-05,94.67983469,21.51644864,95.57459985,12.26241745,229.202682160792,3.411803955E-05,56.3387557149368,6.397326399E-05,3.60384785496,0.548296924788,2.566977230736,0.27774092052,170.357567184937,17.9818903561975,0,0.548296924788,0,0.27774092052,0,17.9818903561975,68.79250118,12.94907941,12.55836105,-0.86512665,0.94333933,-0.87304954,7.62839148496571,175.403659537381,0.808012018490934,S
5,5,229.194855733523,2.946139451E-05,56.2132275217211,4.747746522E-05,139.11189353,23.27571166,128.79364417,12.60682607,229.194855733523,2.946139451E-05,56.2132275217211,4.747746522E-05,3.663004805964,0.41128714386,2.753635659444,0.234974908908,165.658604559511,16.0785614220609,1.554750583344,0.41128714386,0,0.234974908908,153.436041293296,16.0785614220609,113.13181481,15.69612541,12.56958149,-0.27457199,1.63825234,-0.29831131,10.1087309753999,223.210128965828,0.682163583657748,S
6,6,229.164048695247,1.691891934E-05,56.3656555895954,2.508687141E-05,278.89507525,24.3947048,242.70726994,12.7163326,229.164048695247,1.691891934E-05,56.3656555895954,2.508687141E-05,3.708259611516,0.21806538228,2.893751159796,0.135083645712,16.5092003863089,9.82657481503718,1.839380106492,0.21806538228,0,0.135083645712,36.2949108532384,9.82657481503718,262.12955305,16.59763964,12.46855209,0.01979311,5.58315242,0.38025411,6.69391284623563,160.618819048301,0.84951493146407,S
7,7,229.163010329676,6.128613653E-05,56.4242102437571,5.217461395E-05,77.38349257,20.8773326,76.63957569,11.96307197,229.163010329676,6.128613653E-05,56.4242102437571,5.217461395E-05,3.198150549504,0.519837501996,2.948289677568,0.441957690972,86.4967750117735,81.0481566725573,0,0.519837501996,0,0.441957690972,0,81.0481566725573,58.49561009,11.3222225,11.94923789,-0.74904591,0.96563429,-0.75242787,8.4972556585101,137.5558183401,0.766198931387727,S
8,8,229.154609552803,0.00016245705459,56.1865657770742,6.651491862E-05,136.62053205,38.60380957,66.30492402,13.12187367,229.154609552803,0.00016245705459,56.1865657770742,6.651491862E-05,5.811236753148,1.385154217512,3.31112717334,0.544059556092,83.4686885376386,19.8599884017176,5.099080858164,1.385154217512,0,0.544059556092,83.737159356226,19.8599884017176,78.08873785,13.09045329,12.6954692,0.15400985,2.50868607,0.15383907,10.4413626812403,234.730677855122,0.664014229746606,S
9,9,229.146115912566,3.113379761E-05,56.3141810957588,4.049686834E-05,100.63047144,19.31517456,115.35957866,12.16258753,229.146115912566,3.113379761E-05,56.3141810957588,4.049686834E-05,3.043296240516,0.34362506376,2.676730271868,0.263517002388,176.294656755029,35.3740787425918,0,0.34362506376,0,0.263517002388,0,35.3740787425918,82.49849354,11.18577655,12.66804247,-0.2480671,1.52860071,-0.25991562,5.79184315912469,188.625611897346,0.885647858885998,S
10,11,229.128619540641,5.602995115E-05,56.3585634795862,4.99173006E-05,82.70540479,21.13635639,84.59372085,12.34554101,229.128619540641,5.602995115E-05,56.3585634795862,4.99173006E-05,3.242535448392,0.50821997868,2.815684594596,0.382614127056,122.835105910615,44.8922130009281,0,0.50821997868,0,0.382614127056,0,44.8922130009281,60.44931903,10.83672695,12.46302509,-0.36224029,1.95174835,-0.35080421,5.44193628693954,160.763877937408,0.898521730988816,S
11,12,229.125884905434,1.535123085E-05,56.2337077313883,1.922706698E-05,353.99906059,25.066574,293.14634466,12.71369039,229.125884905434,1.535123085E-05,56.2337077313883,1.922706698E-05,3.562508391516,0.163002233664,3.165447334248,0.13012829154,179.215870539596,15.9470558356871,1.51684107912,0.163002233664,1.189755122508,0.13012829154,73.9388208752966,15.9470558356871,335.69443404,16.29452958,12.24084826,0.41200167,5.00687247,0.56988523,7.623359455086,228.376086288755,0.808245626783826,S
12,13,229.120390068014,7.678666077E-05,56.2292843656872,0.00010475880495,95.17639826,29.62895061,63.50709796,12.90370604,229.120390068014,7.678666077E-05,56.2292843656872,0.00010475880495,4.079982705264,0.8886269277,3.43022065758,0.650197503432,177.164465851931,52.5102549174707,2.329667185572,0.8886269277,1.997529264864,0.650197503432,1.2397353302162,52.5102549174707,62.8562971,11.45429401,12.08862341,0.53585995,0.93650056,0.54070222,7.70706901196355,230.704447526167,0.804346016679012,S
13,14,229.118795474746,2.940010363E-05,56.4495964161276,3.560986813E-05,143.47508537,21.92479944,141.22867925,12.49272098,229.118795474746,2.940010363E-05,56.4495964161276,3.560986813E-05,3.28213969002,0.309219585948,2.8904832297,0.240064977204,20.2182142158295,30.1033438792431,0,0.309219585948,0,0.240064977204,0,30.1033438792431,128.20968372,13.96739619,12.48181798,-0.11148597,2.00588875,-0.10549524,8.69848223214569,123.492529483808,0.756125675499578,S
14,15,229.101342681934,5.747594366E-05,56.3805317375575,0.00012611472179,101.50665559,27.67660007,72.1598354,12.07273684,229.101342681934,5.747594366E-05,56.3805317375575,0.00012611472179,5.083418398356,1.128859442388,2.584140329592,0.325726041024,160.513516126212,13.874277043224,3.858546719052,1.128859442388,0,0.325726041024,157.465132386276,13.874277043224,67.87180339,14.39471542,12.29672398,-0.37279196,2.90716343,-0.34590369,5.24892622661869,143.6767717006,0.905334882714592,S
15,16,229.096335279398,5.325286071E-05,56.4207124462147,0.00011286267125,116.62915253,29.42914467,77.57228032,12.46869783,229.096335279398,5.325286071E-05,56.4207124462147,0.00011286267125,4.943559732912,0.992840441724,2.840103335016,0.365362148736,163.405581566146,15.6568924346913,3.660374354328,0.992840441724,0.333804638376,0.365362148736,160.350228010553,15.6568924346913,80.89264961,12.50711824,12.26679888,0.87021567,1.55688451,0.87637142,6.85107726333436,126.325293143481,0.842810217515762,S
16,17,229.090180836091,3.945147279E-05,56.4577114898061,8.369541266E-05,71.76878738,20.90386611,74.38573047,12.06552852,229.090180836091,3.945147279E-05,56.4577114898061,8.369541266E-05,3.61808990676,0.709725217788,2.490236187732,0.33399740646,178.513499908168,20.7427768050805,0,0.709725217788,0,0.33399740646,0,20.7427768050805,53.48062639,11.52616721,12.49781235,-0.16777668,1.12907878,-0.16520224,8.64417450314912,116.450888204674,0.758857665977638,S
17,18,229.088000479635,2.961635669E-05,56.4209471102624,5.790396112E-05,141.82114073,24.78614094,119.49585069,12.53145861,229.088000479635,2.961635669E-05,56.4209471102624,5.790396112E-05,3.98525957586,0.492750441972,2.781024827652,0.247361470776,5.8788605727093,14.1387532974167,2.20062483828,0.492750441972,0,0.247361470776,12.9240013593739,14.1387532974167,115.87492981,16.34990288,12.36515709,0.8226362,3.27622479,0.82161404,6.70215848813508,124.35079828122,0.849166066522156,S
18,19,229.084558051239,7.120503683E-05,56.1897384526978,6.976944366E-05,70.81785714,22.99926076,67.69954957,12.8730928,229.084558051239,7.120503683E-05,56.1897384526978,6.976944366E-05,3.244927527288,0.640067317812,3.010410938736,0.551822461632,131.11298815363,106.693849351109,0,0.640067317812,0,0.551822461632,0,106.693849351109,45.73041883,10.18118312,12.74725582,0.12450435,0.48811046,0.12463539,9.11921210035546,246.132957805491,0.734641705727654,S
19,20,229.084396703183,6.420631773E-05,56.1919332883599,7.505946524E-05,63.51949009,21.33899463,65.8806849,12.54383834,229.084396703183,6.420631773E-05,56.1919332883599,7.505946524E-05,3.298817687832,0.691712234784,2.729382027804,0.471891191436,32.5227357521425,44.4999030606143,0,0.691712234784,0,0.471891191436,0,44.4999030606143,47.25074739,12.54618569,12.74735587,0.12345633,0.16690274,0.12235186,8.99665520755774,245.826238126898,0.740956479486741,S
20,21,229.070953606467,0.00011192969581,56.363071829336,9.532081578E-05,95.47001551,30.82096496,63.33111628,13.21261827,229.070953606467,0.00011192969581,56.363071829336,9.532081578E-05,4.577665064508,1.119783173112,3.075236719632,0.547182397152,52.5867202135849,26.3523962922035,3.515668153776,1.119783173112,0,0.547182397152,59.4493140091108,26.3523962922035,61.40788001,13.47897115,12.65716492,-0.68608995,1.90683977,-0.6789565,3.82330386840147,147.399538062968,0.94891141978091,S
21,22,229.067254625955,3.94040259E-06,56.2839701168877,5.25864763E-06,1103.14048823,23.73738668,1077.92583398,13.44766336,229.067254625955,3.94040259E-06,56.2839701168877,5.25864763E-06,3.327524492436,0.044645160564,2.872058978196,0.033316250652,175.399020461365,3.75900830188729,0,0.044645160564,0,0.033316250652,0,3.75900830188729,1100.04701101,20.42937904,13.42587075,0.17180817,6.63923947,-0.13930261,4.10535753679201,220.870708875145,0.941268474291782,S
22,23,229.06673722742,8.374156003E-05,56.2764180075123,0.00010925779298,174.47317583,44.29549781,83.24662722,15.08488414,229.06673722742,8.374156003E-05,56.2764180075123,0.00010925779298,4.910015657556,0.951812521344,3.986133610032,0.675202402512,19.1483249108198,40.3322605752347,3.701902500288,0.951812521344,2.701529645328,0.675202402512,30.8793791946658,40.3322605752347,118.26822697,17.16674364,13.96041262,0.42896366,3.61000571,0.474545,4.40352385669982,225.475733935865,0.932652679861944,S
23,24,229.065867693815,3.199586284E-05,56.3210723616472,0.00010494168396,76.75334681,22.51052091,76.4165639,12.23656544,229.065867693815,3.199586284E-05,56.3210723616472,0.00010494168396,4.126912447068,0.889927796448,2.272778633592,0.270253722348,1.63244498115954,13.9015216057993,0,0.889927796448,0,0.270253722348,0,13.9015216057993,55.01577732,12.03902229,13.05390015,1.22438348,1.42832653,1.22780489,3.08974019863784,188.567407984904,0.966412140395344,S
24,25,229.063720420332,4.708528061E-05,56.2000982210357,0.00011459915542,77.68925807,24.78061073,67.24820448,12.58219443,229.063720420332,4.708528061E-05,56.2000982210357,0.00011459915542,4.175631948168,0.976503430476,2.5836376149,0.386750990664,173.747857437612,19.7238409943699,0,0.976503430476,0,0.386750990664,0,19.7238409943699,56.34343157,12.81475685,12.71383189,0.44986575,1.245779,0.46056368,8.27888335694336,248.804303694788,0.776972407468871,S
25,26,229.062723876228,1.331786131E-05,56.3294990021974,2.409628071E-05,211.68555664,20.12252805,235.23430416,12.24573698,229.062723876228,1.331786131E-05,56.3294990021974,2.409628071E-05,3.36850940736,0.20537073378,2.494740507192,0.110890191312,173.022230578502,8.04665041572073,0,0.20537073378,0,0.110890191312,0,8.04665041572073,198.99781675,15.38163965,12.81262303,0.71043365,3.24486882,0.66260719,2.95035528631724,179.122698720378,0.969340381790072,S
26,27,229.06176162291,5.444064754E-05,56.2207169742722,5.193275923E-05,107.33324757,23.99316217,95.82609718,12.7395526,229.06176162291,5.444064754E-05,56.2207169742722,5.193275923E-05,3.625660606428,0.536889821868,2.884938398136,0.344333496708,131.824858359405,26.4305567501153,0,0.536889821868,0,0.344333496708,0,26.4305567501153,87.18451357,14.41823483,12.53482878,0.00103127,1.33970616,0.00806778,7.1117396298815,245.702386805482,0.831438192033931,S
27,28,229.061118086544,5.557572435E-05,56.2881936335309,7.19016294E-05,74.6801775,22.99556842,76.0414754,13.38778177,229.061118086544,5.557572435E-05,56.2881936335309,7.19016294E-05,3.259234321488,0.617964338196,2.81392068438,0.460023695964,165.797125170345,52.0984401745404,0,0.617964338196,0,0.460023695964,0,52.0984401745404,52.5695223,12.962367,13.5036862,-1.01482249,0.82883508,-1.01940191,3.78536034542637,220.000640643041,0.949901417944251,S
28,29,229.053889753179,6.056503195E-05,56.239199182502,4.991388742E-05,109.17767423,25.16464521,93.52332275,13.04593738,229.053889753179,6.056503195E-05,56.239199182502,4.991388742E-05,3.563561240028,0.533366841996,3.059163292032,0.397714656348,66.0784779090709,40.1087410254693,0,0.533366841996,0,0.397714656348,0,40.1087410254693,83.33752388,13.34297041,12.66204708,-0.72907773,2.6960231,-0.71249559,5.99662281113333,243.64143320761,0.877809427143439,S
29,30,229.05291873111,4.066236465E-05,56.3344247696714,5.667808032E-05,119.69735764,24.42662504,105.14039394,12.82347639,229.05291873111,4.066236465E-05,56.3344247696714,5.667808032E-05,3.667772048904,0.499405355316,2.898579219264,0.316669815252,159.412532078798,23.6392400321585,1.682200247868,0.499405355316,0.171325462428,0.316669815252,138.927649257727,23.6392400321585,104.46038961,13.53863202,12.58279372,0.94182661,2.20715083,0.98174485,2.64548461889172,172.608830623825,0.975294123856942,S
30,31,229.051901872817,6.366045963E-05,56.3314092108272,9.609107264E-05,94.79642353,28.07172847,71.18248238,13.2347468,229.051901872817,6.366045963E-05,56.3314092108272,9.609107264E-05,3.997397232756,0.82765037358,3.111100605504,0.519432910956,166.927397370662,34.3728882916004,2.215606503348,0.82765037358,1.324408024476,0.519432910956,157.57450302435,34.3728882916004,67.27503038,11.99122838,12.65529318,0.84465751,0.99624799,0.84975045,2.59478418230607,176.479144863476,0.976223740246644,S
31,32,229.05153099459,2.125098675E-05,56.4134049162635,3.521343599E-05,209.02352297,24.05821407,178.26756013,12.33484702,229.05153099459,2.125098675E-05,56.4134049162635,3.521343599E-05,3.8257476057,0.30257018856,2.862065892924,0.173257762572,11.5383319465949,11.1997952819206,1.975334024844,0.30257018856,0,0.173257762572,25.3979373344872,11.1997952819206,189.95558199,15.99634729,12.09776929,-0.28888496,4.30453065,-0.11229672,5.69317611723682,116.857352667386,0.889345153194198,S
32,33,229.045549690714,4.903041823E-05,56.1949145002582,8.60968424E-05,114.78282212,31.85110454,57.73894433,12.39491303,229.046250091151,4.903041823E-05,56.1948338759063,8.60968424E-05,3.31044147486,0.81966599658,1.69681431258,0.183373882848,62.2211608919633,11.8770944160755,0,0.81966599658,0,0.183373882848,0,11.8770944160755,86.36000579,17.46155032,12.39491303,-1.02735112,0.41766188,-1.02731872,8.37783229775827,253.445346692756,0.772111605151535,M
33,34,229.045168031642,6.746423898E-05,56.3746313301136,0.00013224973335,83.00042412,26.7747686,62.07367705,12.22164752,229.045168031642,6.746423898E-05,56.3746313301136,0.00013224973335,4.71851375004,1.19116923048,2.646307576584,0.406365324696,158.990804070754,18.2071589461735,3.3738859899,1.19116923048,0,0.406365324696,154.667123820081,18.2071589461735,55.42895538,12.07408659,12.26768654,0.81784702,0.7050308,0.81824692,3.62776639848873,130.649116159741,0.953915355204673,S
34,35,229.034090866306,1.747033133E-05,56.2270931675909,1.95567891E-05,341.23954514,26.06669186,284.05343481,13.28555967,229.034090866306,1.747033133E-05,56.2270931675909,1.95567891E-05,3.453992723988,0.16612513578,3.24796211028,0.147725899128,172.065416223427,31.8875564056945,1.670630912676,0.16612513578,0.832541853996,0.147725899128,87.6021927427105,31.8875564056945,323.22399315,17.78741332,12.77927458,0.54201286,7.02658963,1.02868273,6.42059619760445,251.823343501352,0.860893380171487,S
35,36,229.026822608923,3.803546987E-05,56.214969666167,5.956366136E-05,121.56345112,24.86302509,105.22823926,12.92722008,229.026822608923,3.803546987E-05,56.214969666167,5.956366136E-05,3.689621423208,0.504942974604,2.923897325076,0.322438779936,179.911863728321,24.0602079070574,1.565011046016,0.504942974604,0.847363272228,0.322438779936,9.0541982667512,24.0602079070574,102.90535267,13.46558447,12.64459479,0.03037593,1.15179682,0.04070348,7.05125617636966,255.537528235321,0.834104454573781,S
36,37,229.016577114017,5.99561042E-06,56.28259149066,1.29028197E-06,28146.36741857,280.50603808,12640.27213336,20.04340604,229.016900412931,5.99561042E-06,56.2833461974138,1.29028197E-06,11.437180935696,0.050899519224,3.72089270304,0.010595115324,3.1606793932984,0.25803685648551,10.938241917936,0.050899519224,2.452315173984,0.010595115324,3.3945663826068,0.25803685648551,27654.66138911,94.85830382,20.04340604,3.20483491,36.88720244,10.40511324,3.11190877214323,242.919351286895,0.965934578369694,M
37,38,229.017043278655,6.768324193E-05,56.4084902633193,5.651212147E-05,113.55460072,26.6789597,85.07012142,12.63171565,229.017043278655,6.768324193E-05,56.4084902633193,5.651212147E-05,3.707276700744,0.573992973108,3.36237110514,0.478811582208,92.8976161304044,65.0691309698385,2.439952474212,0.573992973108,0.317625043536,0.478811582208,88.4895782077855,65.0691309698385,84.7345894,13.1255965,11.95733239,-0.03250933,1.93129449,-0.02118706,4.99166008179166,106.61708551804,0.914089103889802,S
38,39,229.012279316737,1.76643213E-06,56.2692486296282,4.899425E-07,32083.38699047,251.84765514,18914.80595919,17.8001319,229.012522814417,1.76643213E-06,56.2687024875829,4.899425E-07,8.491706544564,0.015000350724,3.54588278796,0.004059679032,3.51101726265594,0.11236132037455,7.807255788708,0.015000350724,2.175765088356,0.004059679032,4.00474065469702,0.11236132037455,31281.46865992,99.51826559,17.8001319,1.03308503,21.8086825,1.62032927,3.79181905207448,250.367763541126,0.949733545303613,M
39,40,229.010714228063,3.703349055E-05,56.3789609940244,5.109897058E-05,95.18388508,20.56139663,99.68346846,12.15922995,229.010714228063,3.703349055E-05,56.3789609940244,5.109897058E-05,3.29155612344,0.443559892104,2.70901676016,0.299106980964,163.096465633121,27.7555083590903,0,0.443559892104,0,0.299106980964,0,27.7555083590903,76.83724457,12.1974496,12.39302765,-0.0328703,1.21687447,-0.03150746,3.24843986147772,112.027455594598,0.962922131130888,S
40,41,229.010618920316,8.861737552E-05,56.440440371616,9.829107375E-05,95.29080923,30.06689362,62.62247718,12.96445834,229.010618920316,8.861737552E-05,56.440440371616,9.829107375E-05,4.050137332368,0.887621418612,3.508523721756,0.6861430359,32.9303745397667,63.5202928832009,2.67863585634,0.887621418612,1.594695094272,0.6861430359,56.0595605906915,63.5202928832009,57.16910555,11.91565566,12.10671599,-0.193304,1.34356685,-0.18539137,6.80903127521576,100.263507852969,0.844615287547966,S
41,42,229.009413178142,0.00011299011858,56.2327922238961,0.00015180328377,204.99702312,52.09861646,70.85451212,13.76345167,229.009413178142,0.00011299011858,56.2327922238961,0.00015180328377,6.563299578408,1.43943460884,4.116525091344,0.708240494952,149.053072981735,23.0064283271909,5.710322274768,1.43943460884,2.901674431296,0.708240494952,145.784727465525,23.0064283271909,104.01059709,20.17636799,13.32776901,-0.28354256,4.30246155,-0.23237737,5.87840207604164,258.423928039473,0.882361565456211,S
42,43,229.004106165235,1.646058971E-05,56.2512841884521,2.22397756E-05,290.66615612,25.39465925,276.07654486,14.0808785,229.004106165235,1.646058971E-05,56.2512841884521,2.22397756E-05,3.457857532644,0.194001586704,2.843351915076,0.13183566336,161.277819664064,11.6219955265968,1.199404874628,0.194001586704,0,0.13183566336,129.585694158937,11.6219955265968,279.53988937,19.49717011,14.00763995,0.13088518,5.21780021,0.48126054,4.75617278997108,257.836407433989,0.921767454840607,S
43,44,228.999787136842,4.513212868E-05,56.4036977177104,6.808310997E-05,75.18891941,20.03750164,81.69155318,11.90564578,228.999787136842,4.513212868E-05,56.4036977177104,6.808310997E-05,3.54230684172,0.62862073866,2.42640561384,0.290410612992,153.479747606192,18.2877952227924,0,0.62862073866,0,0.290410612992,0,18.2877952227924,54.0971094,11.366369,12.49936849,-0.69691828,0.6438371,-0.69868338,4.57589739789018,100.765827927328,0.927424979154706,S
44,45,228.991364088838,0.00011402738759,56.3087356719781,0.00016099538056,1963.99461292,256.1778266,209.1052962,24.75757793,228.991364088838,0.00011402738759,56.3087356719781,0.00016099538056,11.630770595352,1.437048330048,7.541178247368,0.855583824924,157.077976756633,15.8711898452425,11.15351664696,1.437048330048,6.98198405508,0.855583824924,156.296256722173,15.8711898452425,1599.21653304,91.930193,31.60945198,8.68398183,29.7107199,9.93898811,1.33352809202717,244.383579179035,0.993679315906042,S
45,46,228.988090022258,5.445758464E-05,56.2937187728691,8.714069412E-05,147.92547637,42.6189475,124.15766143,21.67581744,228.988090022258,5.445758464E-05,56.2937187728691,8.714069412E-05,3.784220734176,0.74134680534,2.940122767248,0.457429771692,6.14007368976098,31.8132663296445,1.834961781492,0.74134680534,0.776146077972,0.457429771692,19.8333342196313,31.8132663296445,117.71980201,21.77175048,21.11482172,2.5191232,3.27578118,2.53860139,2.15487278196917,257.463062568828,0.983557284075975,S
46,47,228.98472939981,1.594146948E-05,56.3982778526885,2.215810326E-05,285.21774628,23.78816637,260.1289852,12.83848223,228.98472939981,1.594146948E-05,56.3982778526885,2.215810326E-05,3.527588986164,0.191076964128,2.902569607512,0.13052754342,165.474229419799,11.2869804846048,1.278792471024,0.191076964128,0.488164961448,0.13052754342,136.957778365162,11.2869804846048,272.58027884,16.95894584,12.65588071,-0.68010286,2.97796737,-0.59487024,4.18510591389939,94.8643762148787,0.939017595945629,S
47,48,228.978668073013,5.604750178E-05,56.2710578866748,8.187961253E-05,85.06147951,25.58518036,78.57126467,13.87618185,228.978668073013,5.604750178E-05,56.2710578866748,8.187961253E-05,3.601902592008,0.717070788504,2.806789292928,0.439736203008,18.5244112567942,32.3206698857834,1.664744505588,0.717070788504,0,0.439736203008,39.9286755399574,32.3206698857834,60.55239625,12.5297982,13.77876742,-0.36594071,0.75027111,-0.36145613,3.46661651234071,267.451673236262,0.957855456710282,S
48,50,228.974569808359,3.109205048E-05,56.2923492719204,5.911643743E-05,170.16646231,31.4830031,147.20700062,16.22751433,228.974569808359,3.109205048E-05,56.2923492719204,5.911643743E-05,3.893454020376,0.502460015652,2.77257263904,0.261073956276,175.152787238615,15.4758477866273,0,0.502460015652,0,0.261073956276,0,15.4758477866273,139.60393633,18.4634255,16.05161015,-0.9855944,3.78805862,-0.87850884,2.18578102816058,269.53902160781,0.98308518507796,S
49,51,228.968628311396,4.836676416E-05,56.2518762321219,0.00010022560378,163.7495162,35.64626395,94.36554119,13.82338162,228.968628311396,4.836676416E-05,56.2518762321219,0.00010022560378,4.970405771028,0.850124108844,3.260224330308,0.409033352448,177.802830594559,17.8338198583818,3.672079434792,0.850124108844,1.68957216486,0.409033352448,178.600523894385,17.8338198583818,120.02746002,15.24744321,13.1389279,-0.72908603,2.5186871,-0.69919429,4.6176125184266,272.23950135186,0.926133037429011,S
50,52,228.96608540106,0.00010939154437,56.3875784864681,7.691602587E-05,100.34764602,28.10151861,70.36675456,12.32447261,228.96608540106,0.00010939154437,56.3875784864681,7.691602587E-05,4.82965240176,1.067034726324,2.757379343724,0.382856024304,121.99034394607,16.680381133537,3.806440838424,1.067034726324,0,0.382856024304,116.379859619124,16.680381133537,64.06250637,12.31330986,12.21633465,-0.84910852,2.47402681,-0.83525299,3.53794095962863,85.7163743253492,0.956132189044907,S
51,53,228.963535534266,6.773763239E-05,56.344765275933,8.608615318E-05,293.18382144,87.6775635,228.41091005,42.61323185,228.963535534266,6.773763239E-05,56.344765275933,8.608615318E-05,3.708571412124,0.734836789944,3.23213117958,0.567753723792,169.359446502928,59.1854204614475,1.721651824476,0.734836789944,1.496973028428,0.567753723792,121.146964227672,59.1854204614475,284.8118015,38.51297745,40.6457948,38.8302542,2.57838792,38.84022226,1.02090857805669,69.9895481821891,0.996291896841845,S
52,55,228.959146329784,6.123256624E-05,56.388415929786,0.00012969061355,80.267987,26.19619885,60.01930097,12.065593,228.959146329784,6.123256624E-05,56.388415929786,0.00012969061355,4.53846369384,1.130952079044,2.75179013874,0.446267694708,14.7654401728003,20.7634438750691,3.140758605348,1.130952079044,0,0.446267694708,20.7037521699333,20.7634438750691,49.62897188,10.69178992,11.92919899,-0.72678353,1.11162342,-0.72174703,3.61238033996182,82.1284089014359,0.954298746750657,S
53,56,228.955937890607,6.110842144E-05,56.2383494022701,0.00012843339861,159.11646678,38.54668185,77.21303327,13.18016461,228.955937890607,6.110842144E-05,56.2383494022701,0.00012843339861,5.50304996328,1.090619016228,3.496986365508,0.514143997524,3.75986638758935,19.9630536245499,4.375576397916,1.090619016228,2.090842317468,0.514143997524,5.70647142035035,19.9630536245499,107.27332297,15.87432499,12.52394486,-0.24327201,4.19687967,-0.15833494,5.45910168530436,276.348661995009,0.897905768027587,S
54,57,228.954516646982,6.2337401E-06,56.340856486878,8.92661257E-06,1884.14147937,64.7364482,1779.71182635,35.79131879,228.954516646982,6.2337401E-06,56.340856486878,8.92661257E-06,3.44438291376,0.075684565008,2.870283945348,0.052830533664,178.645082912845,4.86019782166311,0.879399055512,0.075684565008,0.577754790156,0.052830533664,31.189918065815,4.86019782166311,1997.71279905,52.66158059,35.52652561,20.36316437,13.39194569,21.86437996,0.973115708509667,48.145280248168,0.996630532840504,S
55,59,228.949477637294,3.119113739E-05,56.4123516465225,4.189891426E-05,188.11549569,26.37703706,146.86033941,12.80039153,228.949477637294,3.119113739E-05,56.4123516465225,4.189891426E-05,3.84184879362,0.367198909704,3.11352799554,0.247473734508,20.0540971067676,18.7404680896034,2.157630411456,0.367198909704,0.896271222312,0.247473734508,41.5927215353843,18.7404680896034,164.81997677,17.18293486,12.27039775,-0.11256235,7.12553674,0.33706985,5.08043106751641,80.7647891912412,0.911111144154453,S
56,60,228.949622353433,6.716147638E-05,56.2782466144156,9.577575983E-05,91.02987821,29.02004389,72.05198768,14.22656674,228.949622353433,6.716147638E-05,56.2782466144156,9.577575983E-05,3.788582690052,0.815762575332,3.11410882476,0.563838928776,172.270798137456,45.2057040684802,1.778113334376,0.815762575332,1.37629218978,0.563838928776,163.788610727481,45.2057040684802,57.82474998,12.41575192,13.65335356,-1.50178698,1.02736146,-1.49763275,3.13894509314757,285.018505689985,0.965347770757457,S
57,61,228.949098963493,6.474443276E-05,56.3511103192009,0.00010256236381,233.99537102,64.57991774,152.40164846,27.5250359,228.949098963493,6.474443276E-05,56.3511103192009,0.00010256236381,4.360091019012,0.88030191996,3.28847504346,0.531294005052,168.656882946821,30.3383403869881,2.803750417692,0.88030191996,1.722870614844,0.531294005052,163.951253119526,30.3383403869881,236.41791899,28.76769285,25.9539629,21.1407787,2.3799837,21.1658753,1.57592127939202,58.2510052917776,0.991180827202118,S
58,62,228.939870059614,9.925081358E-05,56.3684233394864,0.00010804833946,172.60657696,51.0858282,94.20300613,19.20418338,228.939870059614,9.925081358E-05,56.3684233394864,0.00010804833946,4.67211100842,1.038138999912,3.662284105476,0.684970461288,141.185865394985,39.273612484474,3.469333355928,1.038138999912,2.051707814208,0.684970461288,129.049849781459,39.273612484474,135.09105941,20.33987944,17.8429782,3.46868501,2.91845686,3.49100696,2.63613475395877,64.4838051365091,0.975466861535809,S
59,63,228.937576665969,3.46617583E-05,56.4221135890597,8.17999728E-05,93.46028351,22.28531489,89.23410882,11.93212302,228.937576665969,3.46617583E-05,56.4221135890597,8.17999728E-05,4.093020956052,0.711950620644,2.389600919232,0.245636632764,13.9298910954347,12.6016992266766,0,0.711950620644,0,0.245636632764,0,12.6016992266766,68.65736429,12.4017846,12.44972827,-0.62254242,1.33762273,-0.62431775,5.72970391664474,77.8078374822876,0.887982448891242,S
60,64,228.934197171562,8.817569169E-05,56.384197108388,7.189469022E-05,83.0028052,26.56809576,68.43438895,13.39149345,228.934197171562,8.817569169E-05,56.384197108388,7.189469022E-05,3.716892820944,0.795670189524,3.04727094918,0.545088803076,61.9027735206125,44.171524225176,0,0.795670189524,0,0.545088803076,0,44.171524225176,57.32662591,11.9380146,12.94437789,1.72746081,1.47546655,1.73817648,3.57923957833779,68.2980449396084,0.955119398068959,S
61,65,228.927377549765,0.00011064418105,56.3808455506261,0.00015406754045,151.06304652,46.44829016,63.74954941,14.36725214,228.927377549765,0.00011064418105,56.3808455506261,0.00015406754045,5.573418888348,1.389845399184,3.970380721284,0.808687132884,24.8165444937233,33.4661309611616,4.564494597888,1.389845399184,2.645210329776,0.808687132884,31.0102684133372,33.4661309611616,89.99805753,16.07298886,13.49961349,2.25576787,3.98339853,2.30617889,3.48800333562779,63.6127940834379,0.95734217544949,S
62,66,228.922661864935,6.228007303E-05,56.2150741914225,9.860103488E-05,73.76097143,23.67740322,66.00843961,12.39276289,228.922661864935,6.228007303E-05,56.2150741914225,9.860103488E-05,3.957717522312,0.900288086472,2.636668876752,0.408560363568,155.317507623486,22.5284435300477,2.24438249664,0.900288086472,0,0.408560363568,145.231267981782,22.5284435300477,47.04474697,11.80340827,12.45707153,-1.08465997,1.68246902,-1.0754361,7.0336770189957,284.106375922382,0.834876296979467,S
63,67,228.921045241809,5.035943687E-05,56.2486693808413,6.668257644E-05,74.18467247,21.16468409,76.40355091,12.40992163,228.921045241809,5.035943687E-05,56.2486693808413,6.668257644E-05,3.253122231552,0.571495156596,2.787231833712,0.418573675872,167.487793648715,45.7123883228358,0,0.571495156596,0,0.418573675872,0,45.7123883228358,53.91707906,11.42132135,12.55979805,0.54504221,1.201754,0.54770936,5.12025567385023,290.183795823798,0.909760477747696,S
64,68,228.918379846463,6.850276722E-05,56.2179400469585,5.835525572E-05,146.27362885,30.42553861,96.69518469,13.11223039,228.918379846463,6.850276722E-05,56.2179400469585,5.835525572E-05,4.302078996024,0.64969755858,3.283643525832,0.399821917644,55.2778102141755,23.5854269830193,3.179128001616,0.64969755858,0.433757907,0.399821917644,64.0838207158119,23.5854269830193,109.40829445,14.84682783,12.36713433,-1.24956159,3.64667676,-1.22859456,6.90394591654164,285.603356924341,0.840528855638615,S
65,69,228.91793189069,7.905543899E-05,56.1882747266031,6.646064516E-05,72.35860295,22.73615499,69.20724207,12.55254991,228.91793189069,7.905543899E-05,56.1882747266031,6.646064516E-05,3.647659163472,0.769694421276,2.676689759052,0.417306142944,125.772067974518,27.3208352653034,0,0.769694421276,0,0.417306142944,0,27.3208352653034,51.27902713,12.13546485,12.64225193,-0.27728953,0.61866484,-0.27592637,8.63508647492775,282.530019093963,0.759313889863114,S
66,70,228.916549633195,2.581155268E-05,56.3325440922444,3.990675181E-05,305.39091202,32.35071721,192.97517921,13.50044751,228.916549633195,2.581155268E-05,56.3325440922444,3.990675181E-05,4.412160312228,0.343493676756,3.34946840562,0.210572593524,167.2860504517,11.9706880838499,2.889911178,0.343493676756,1.827388530252,0.210572593524,161.781469852241,11.9706880838499,287.2834105,20.54628637,12.68738652,-1.11930694,7.06643732,-0.687897,1.92571701633428,6.76299058310437,0.986852378847111,S
67,71,228.914919964472,6.080133509E-05,56.2093926580516,0.00012841888633,146.7608056,37.36127992,76.69447883,13.48018727,228.914919964472,6.080133509E-05,56.2093926580516,0.00012841888633,5.312765657772,1.093626088776,3.363555919248,0.504793902708,173.781527372016,20.2421635430939,4.123030031028,1.093626088776,1.88265938472,0.504793902708,173.389026247454,20.2421635430939,102.1307057,14.35591377,12.82901303,-1.00175248,2.20938659,-0.99072201,7.42900918536518,285.400381681655,0.817187719713765,S
68,72,228.914425676164,1.733147998E-05,56.2580388872886,2.427670896E-05,241.82033524,22.76506781,228.1921709,12.58030653,228.914425676164,1.733147998E-05,56.2580388872886,2.427670896E-05,3.440454156288,0.206902118268,2.87639861958,0.145372036968,171.625420266659,13.5505653120176,0.888040160172,0.206902118268,0.5714921034,0.145372036968,134.697534828157,13.5505653120176,224.81335319,15.46780947,12.48166336,-0.11480732,3.77908259,-0.02340047,4.68557153541522,295.089446237181,0.924006096678528,S
69,73,228.914811110728,5.300528173E-05,56.316596383339,7.144265711E-05,54.14556238,18.43334857,64.03541654,11.82032509,228.914811110728,5.300528173E-05,56.316596383339,7.144265711E-05,3.045789651204,0.613512663408,2.592478913292,0.438540767316,13.1419410305124,49.6960978020034,0,0.613512663408,0,0.438540767316,0,49.6960978020034,39.22047156,11.48368577,12.45174917,-0.10349684,1.0469488,-0.10356536,2.10182464203247,339.675642608803,0.98435225656384,S
70,74,228.911160155847,4.457920384E-05,56.2113814902334,7.589300242E-05,103.78885344,25.41377328,88.70235114,13.02935367,228.911160155847,4.457920384E-05,56.2113814902334,7.589300242E-05,3.856417710048,0.652987965168,2.83337998146,0.361043221428,168.101784252833,22.3800847631074,1.936385461872,0.652987965168,0.393964164612,0.361043221428,161.167884308657,22.3800847631074,75.28287324,12.76030821,12.80963806,-1.00698844,1.03341233,-1.00056457,7.34873028796955,286.590026700609,0.820834837101968,S
71,75,228.907828654766,5.829952456E-05,56.3869869094277,4.821698862E-05,66.61130474,19.47665014,78.53803435,12.50218266,228.907828654766,5.829952456E-05,56.3869869094277,4.821698862E-05,2.968411606092,0.500593088628,2.668189134888,0.4009290336,105.338151919768,63.3383173943654,0,0.500593088628,0,0.4009290336,0,63.3383173943654,50.85324635,12.43329101,13.12183667,0.2601638,1.07285894,0.25605462,4.12819604253153,57.809232627357,0.940627883894619,S
72,76,228.897054001386,5.89778415E-05,56.3360653860094,0.0001052063626,81.13563867,26.28599394,66.56873746,13.10679388,228.897054001386,5.89778415E-05,56.3360653860094,0.0001052063626,3.948709720356,0.896073607044,2.882429588304,0.49240508508,173.283484901807,29.5627162249858,2.090755432656,0.896073607044,0.730948975668,0.49240508508,171.470765372116,29.5627162249858,55.55144003,11.80328032,12.79828575,0.50667774,1.1895271,0.51506271,2.5978580722609,9.72185479604605,0.976167872879958,S
73,77,228.891828838823,6.205015619E-05,56.3268302116291,7.899178979E-05,91.53701963,25.95219895,75.69874346,13.10976758,228.891828838823,6.205015619E-05,56.3268302116291,7.899178979E-05,3.70621684386,0.701393241636,3.046841439984,0.482871691728,24.1411812442721,39.5412231595677,1.9926390168,0.701393241636,0.231325900992,0.482871691728,48.3221187755378,39.5412231595677,66.37160014,12.16821893,12.67637344,1.42866224,1.62586696,1.44120315,2.73742304711405,357.58764866396,0.973564240076766,S
74,78,228.889114705404,3.854596849E-05,56.2372484145019,6.002935617E-05,188.82487777,29.77780921,128.87138271,12.98819745,228.889114705404,3.854596849E-05,56.2372484145019,6.002935617E-05,4.580164526724,0.54929727792,2.987409059244,0.253018987488,154.83021689951,11.8692256760414,3.21030628974,0.54929727792,0.775412597196,0.253018987488,148.0728810928,11.8692256760414,154.9648853,16.00488751,12.53511709,-0.29934446,5.6621534,-0.14589773,6.17738016133984,297.286058225914,0.870709041641707,S
75,79,228.887824817077,6.50327491E-06,56.3279162314033,9.21912327E-06,577.05261351,21.70095794,582.74817589,12.54037288,228.887824817077,6.50327491E-06,56.3279162314033,9.21912327E-06,3.332297677572,0.078615517104,2.775001974588,0.05447006154,171.292081958746,5.11298796775041,0,0.078615517104,0,0.05447006154,0,5.11298796775041,570.82400324,17.28308922,12.65051378,1.48947527,6.89361514,1.86950376,2.86855232380067,359.003321111672,0.970998876376129,S
76,80,228.885429833499,5.693502405E-05,56.237476669531,0.00012173223974,103.10833222,29.73955134,69.87354991,12.85863323,228.885429833499,5.693502405E-05,56.237476669531,0.00012173223974,4.703399680212,1.048764724308,2.92982802336,0.444979439532,168.56886711913,20.031630875288,3.309985411992,1.048764724308,0.86871639204,0.444979439532,166.308153325253,20.031630875288,75.52256712,13.30294709,12.49187335,-0.30084323,1.97057807,-0.28028344,6.22246493724999,298.349949572389,0.86891198892303,S
77,81,228.874574662561,1.515142771E-05,56.4477908258721,1.7655686E-05,307.63842741,22.83383442,288.09155431,12.59538031,228.874574662561,1.515142771E-05,56.4477908258721,1.7655686E-05,3.323960900172,0.152710949952,3.000045670704,0.12481739406,20.0610124587839,18.096617268256,0,0.152710949952,0,0.12481739406,0,18.096617268256,299.17558915,17.60753071,12.42479721,0.14332971,8.24435847,0.92207154,7.86797129023342,65.2138864694207,0.79677112985621,S
78,82,228.874540199533,2.631902027E-05,56.3388353448806,2.879961993E-05,182.88183487,23.09779804,173.59420906,12.86576325,228.874540199533,2.631902027E-05,56.3388353448806,2.879961993E-05,3.262543977132,0.251254582488,3.015446525784,0.215077340916,152.724027557985,39.5682805639366,0,0.251254582488,0,0.215077340916,0,39.5682805639366,168.20519832,14.36809177,12.7204521,1.3262071,6.6553639,1.70239753,3.36410497179867,10.3750668735631,0.960274613511596,S
79,83,228.873253614925,4.432727502E-05,56.2726590580467,5.04030595E-05,123.90277863,25.11525713,109.36248881,13.29592809,228.873253614925,4.432727502E-05,56.2726590580467,5.04030595E-05,3.482573486976,0.451400952204,3.037981855932,0.3464364177,30.1126527589362,38.5689348231816,1.73586711366,0.451400952204,0,0.3464364177,61.3224124465712,38.5689348231816,101.67837173,13.95542858,12.97016388,-0.68988868,1.17257025,-0.69805537,4.75343383863981,314.9406372745,0.921854851208827,S
80,84,228.85426411248,5.09169595E-06,56.4498404170106,7.9530365E-06,742.34106056,22.0427294,728.12647885,12.40497085,228.85426411248,5.09169595E-06,56.4498404170106,7.9530365E-06,3.54954333222,0.069472802376,2.682242390736,0.039777138108,162.782893448824,2.69705457404053,0,0.069472802376,0,0.039777138108,0,2.69705457404053,843.46624504,23.10884538,12.52844959,-0.65840214,22.0348029,27.10955232,8.28177596920063,61.3416194012376,0.776830808441946,S
81,85,228.852520699765,5.977202706E-05,56.3674512572585,7.132795031E-05,73.07817547,21.14345443,72.61805638,11.94137981,228.852520699765,5.977202706E-05,56.3674512572585,7.132795031E-05,3.614844906756,0.700580064132,2.599718361876,0.362725407504,143.715621243858,23.3118725817001,0,0.700580064132,0,0.362725407504,0,23.3118725817001,52.70600693,11.06406233,12.16692726,0.1929991,1.17768207,0.19451635,4.65932070259669,29.9192816065044,0.924830934710493,S
82,86,228.848424686126,6.193553196E-05,56.3199230047438,5.163210707E-05,127.29634497,26.0296253,98.76753075,12.46897525,228.848424686126,6.193553196E-05,56.3199230047438,5.163210707E-05,4.124488986792,0.605800676808,2.918128158252,0.316648830744,54.0798949228108,17.4963708832928,2.923226303256,0.605800676808,0,0.316648830744,62.5242183821289,17.4963708832928,98.82294886,15.00423384,12.10758364,0.01973808,6.41524412,0.41027394,4.21284184055181,352.807344013591,0.938225552503957,S
83,87,228.841299161336,5.434692844E-05,56.2482870658535,4.770597612E-05,53.73413706,16.59907197,70.70766793,11.45010319,228.841299161336,5.434692844E-05,56.2482870658535,4.770597612E-05,2.752285241196,0.462522769956,2.578478299524,0.402355162836,79.5785232291921,103.259353167288,0,0.462522769956,0,0.402355162836,0,103.259353167288,39.64002524,10.4792605,12.44716168,0.42053765,0.43900184,0.41967613,6.54702470440561,312.523245553673,0.855675067880641,S
84,88,228.832573097747,3.358440314E-05,56.252633593605,4.797287376E-05,143.90971251,24.19717191,124.20736918,12.54339676,228.832573097747,3.358440314E-05,56.252633593605,4.797287376E-05,3.724265817,0.421986348612,2.905194670164,0.261488805516,19.7552686250214,18.507353135637,1.925671594176,0.421986348612,0,0.261488805516,39.5616896878316,18.507353135637,121.54445224,14.6201544,12.27938628,0.75459161,3.70957719,0.82893882,6.56227859677313,315.936049234568,0.855040194378877,S
85,89,228.820117180917,9.13454157E-06,56.414620138934,1.338376698E-05,703.06743851,28.26241464,525.36840777,13.21349258,228.820117180917,9.13454157E-06,56.414620138934,1.338376698E-05,4.1690079036,0.120766406436,2.997601071768,0.065458756872,155.81038204971,3.53081753302577,2.595025571364,0.120766406436,0.798044897628,0.065458756872,145.377780829084,3.53081753302577,736.12493005,25.59226536,12.73242106,0.14856697,11.42368274,8.29609598,7.25861325691762,45.2645075203509,0.824895829419221,S
86,90,228.820565582852,6.179613496E-05,56.1888158674374,0.00010241812195,83.65412129,26.09741576,67.55161128,12.83461922,228.820565582852,6.179613496E-05,56.1888158674374,0.00010241812195,4.056297360516,0.902344902192,2.8509915483,0.46264481316,18.3629912821408,25.8544395386338,2.451952066068,0.902344902192,0,0.46264481316,29.800252606571,25.8544395386338,56.87112337,12.50746244,12.55581446,-0.33690645,1.23101461,-0.33528966,9.83275014031998,301.408337861596,0.697044423727362,S
87,91,228.820038938688,5.44891501E-05,56.3603061377752,8.687499841E-05,67.24736304,21.51009099,66.80473694,12.15584457,228.820038938688,5.44891501E-05,56.3603061377752,8.687499841E-05,3.601832308776,0.769530803868,2.60986206384,0.404455546188,159.940140879724,26.3054921948667,0,0.769530803868,0,0.404455546188,0,26.3054921948667,47.66286926,11.87730715,12.37331344,-0.34270437,0.43473085,-0.34253378,5.45911031756637,20.3388071530817,0.897905457858203,S
88,92,228.812314860127,3.385321186E-05,56.2250117716256,5.099603572E-05,189.82732105,29.05354538,139.24881872,13.45999056,228.812314860127,3.385321186E-05,56.2250117716256,5.099603572E-05,4.093917279588,0.444618404496,3.109579980156,0.267522201756,162.852048403517,16.3386719247453,2.412215660592,0.444618404496,1.27108239642,0.267522201756,152.766743597853,16.3386719247453,169.2288193,18.95741799,12.85836061,-0.38363802,5.0483236,-0.14187303,8.23316161556751,310.936518654125,0.779206545664908,S
89,93,228.79594017277,4.952210554E-05,56.3872001891216,8.253593261E-05,71.24781888,21.61345456,70.72549984,12.23846552,228.79594017277,4.952210554E-05,56.3872001891216,8.253593261E-05,3.559339701576,0.714365222472,2.643014277036,0.394321566816,165.851884176721,26.7950037135422,0,0.714365222472,0,0.394321566816,0,26.7950037135422,51.82004779,11.45437864,12.41997143,-0.20126339,0.80010329,-0.20647649,6.88005637895268,30.7042038100853,0.84156132896543,S
90,94,228.79076329005,4.499726251E-05,56.2293727146204,7.881509946E-05,65.68655708,20.29125028,72.0782319,12.23813657,228.79076329005,4.499726251E-05,56.2293727146204,7.881509946E-05,3.404320612596,0.679336349148,2.499859599732,0.361146625128,167.519977824654,25.2482660491685,0,0.679336349148,0,0.361146625128,0,25.2482660491685,48.19401567,10.92944129,12.77078081,-0.45083263,0.89815967,-0.45184268,8.53471777823659,315.743197714204,0.764333984792047,S
91,95,228.788205539615,2.816797449E-05,56.3524788289245,8.003245297E-05,113.92514969,24.15391674,99.90955153,12.25224017,228.788205539615,2.816797449E-05,56.3524788289245,8.003245297E-05,4.289726078856,0.679558815684,2.48231144646,0.23565451428,3.30646023279405,11.405843715396,0,0.679558815684,0,0.23565451428,0,11.405843715396,92.56759485,13.52485111,12.5699853,0.27065735,2.24252494,0.28239268,6.34152926586225,13.0358733954483,0.864116829710036,S
92,96,228.78710489972,2.694057016E-05,56.2238779071849,3.82883853E-05,140.61024637,21.84936523,141.50168433,12.59340618,228.78710489972,2.694057016E-05,56.2238779071849,3.82883853E-05,3.34596440772,0.32718035934,2.773370153772,0.224649332316,169.882360226023,20.8117426778917,0,0.32718035934,0,0.224649332316,0,20.8117426778917,118.70707257,13.09190738,12.69687982,-1.46004925,2.48743709,-1.45327238,8.8538724503212,314.771696728122,0.748255522651919,S
93,97,228.785780014831,5.617033788E-05,56.3699377375005,7.461125716E-05,149.17835222,31.1777472,94.12445855,13.00575458,228.785780014831,5.617033788E-05,56.3699377375005,7.461125716E-05,4.383008914032,0.670029363108,3.37679196768,0.421744038192,154.712682508219,24.738021514929,2.93993504946,0.670029363108,1.724841982656,0.421744038192,142.903978988338,24.738021514929,115.03071755,14.53022728,12.2038573,-0.33108054,4.01932539,-0.23586152,6.72883225755579,21.610111350032,0.848035314548428,S
94,98,228.783440928344,5.812231898E-05,56.3539723527279,8.400176251E-05,61.88191167,21.15078107,64.92831928,12.45459647,228.783440928344,5.812231898E-05,56.3539723527279,8.400176251E-05,3.40239362526,0.746668130688,2.615882792904,0.438597570384,158.026319815159,33.0628984558036,0,0.746668130688,0,0.438597570384,0,33.0628984558036,44.56474073,11.44939114,12.77448064,0.42348796,0.51768143,0.42217741,6.51612239204929,13.4935598183085,0.856957770720527,S
95,99,228.781407485912,3.163844985E-05,56.4052983794319,5.169969596E-05,159.52705822,25.83705993,128.30263319,12.73484252,228.781407485912,3.163844985E-05,56.4052983794319,5.169969596E-05,3.938602735296,0.444865482792,2.948019159708,0.257134167108,11.9638260552217,15.906710321507,2.189037611916,0.444865482792,0.645223130172,0.257134167108,24.9283608189406,15.906710321507,132.62028656,14.21425717,12.35749642,-0.18867844,4.87727084,-0.06238159,7.8778606640358,35.7280326542202,0.796302214203109,S
96,100,228.76544534036,7.05445694E-06,56.4220181198391,9.18313502E-06,635.78867576,22.98298306,585.51443363,12.5170139,228.76544534036,7.05445694E-06,56.4220181198391,9.18313502E-06,3.4211864475,0.078345245916,2.963960909748,0.059151099852,169.952651253736,6.30493963243253,1.06982963964,0.078345245916,0.591456393036,0.059151099852,106.097374934756,6.30493963243253,622.3317223,18.65806451,12.32483282,0.03797138,7.21962397,0.51010443,8.90677657042545,38.9974743891931,0.745558467175272,S
97,101,228.757680914388,1.992410129E-05,56.2647150813108,2.416224189E-05,188.55259924,20.26950927,194.72220514,11.91426564,228.757680914388,1.992410129E-05,56.2647150813108,2.416224189E-05,3.227756241168,0.21222740412,2.801495599704,0.159511798584,156.442337360548,18.5184682192898,0,0.21222740412,0,0.159511798584,0,18.5184682192898,163.43957371,15.05742697,12.05810713,-1.04232242,3.47677019,-0.95227205,8.16477120624555,332.005498051993,0.782534093155776,S
98,102,228.742578785337,6.88402621E-05,56.4492895804352,0.00014474502761,120.02480691,35.45241881,65.80195006,13.22965095,228.742578785337,6.88402621E-05,56.4492895804352,0.00014474502761,5.218295745312,1.240157153196,3.26421095418,0.555199961976,9.13080576022194,22.4440529295028,4.031336507292,1.240157153196,1.624425021684,0.555199961976,12.5531756700266,22.4440529295028,71.25272868,13.86902947,12.6345949,-0.52570573,2.42819328,-0.51495863,10.5537649645885,43.3421695027776,0.657833483800545,S


==> anc/N5907_C_C.csv <==
Source,list,for,N5907p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5998530000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,228.974041666667,DEC=,56.3287777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,229.145954792257,7.779466835E-05,56.3138622180979,6.811777278E-05,19.56808506,5.80161726,15.48864431,2.7943911,229.145954792257,7.779466835E-05,56.3138622180979,6.811777278E-05,3.66893802756,0.80162709966,2.380642889076,0.354658036104,50.8002617080014,20.9881686714056,2.545195728348,0.80162709966,0,0.354658036104,49.7364424577042,20.9881686714056,12.44574235,3.19059788,2.75588513,-0.06457619,0.78348091,-0.05628882,5.78949431217551,188.820835109396,0.220176845789,S
1,1,229.139111250118,4.144378662E-05,56.2965361263583,3.816957755E-05,9.20106658,3.03736003,14.60838357,2.35869075,229.139111250118,4.144378662E-05,56.2965361263583,3.816957755E-05,2.133281569068,0.353892953016,2.041209247176,0.32077570842,73.6199130442811,150.907218484172,0,0.353892953016,0,0.32077570842,0,150.907218484172,6.26698087,2.2017217,2.75588513,-0.06457618,0.12818774,-0.06570315,5.82411576306941,199.330828239501,0.2673176229,S
2,2,229.11485889117,5.289442E-05,56.2552203544495,3.422831324E-05,9.21945958,3.16077716,14.14859994,2.37121992,229.11485889117,5.289442E-05,56.2552203544495,3.422831324E-05,2.376263443968,0.456568986708,1.895820469776,0.277141856328,103.816099705014,32.7002318390775,0,0.456568986708,0,0.277141856328,0,32.7002318390775,6.23035453,2.2017217,2.75588513,-0.06457618,0.06657803,-0.0647507,6.43926014370179,223.208177973083,0.2647973001,S
3,3,229.09569061717,4.238897014E-05,56.2703294569594,4.468489563E-05,9.55609129,3.24832791,14.21895333,2.42070656,229.09569061717,4.238897014E-05,56.2703294569594,4.468489563E-05,2.233580252544,0.396779380596,2.08022677884,0.339400272276,35.1548022797949,99.7963022026975,0,0.396779380596,0,0.339400272276,0,99.7963022026975,6.56215715,2.14597286,2.75588513,-0.06457618,0.10544179,-0.06445474,5.35718060652384,220.839955429378,0.457123935223,S
4,4,229.075863840211,8.019458768E-05,56.313429894138,3.70871946E-05,12.61024771,4.31744459,14.05233219,2.60684451,229.075863840211,8.019458768E-05,56.313429894138,3.70871946E-05,3.006551841156,0.680042192904,2.0635065243,0.313958412,91.6631306200189,23.3879750521252,0,0.680042192904,0,0.313958412,0,23.3879750521252,7.97197804,2.25609341,2.75588513,-0.06457619,0.22119549,-0.06429991,3.51077911731179,195.164134781334,0.615758776665,S
5,5,229.066910516394,4.8111752E-07,56.2837654164067,4.7682563E-07,2009.81701432,5.07887401,1877.01521694,2.80086325,229.066910516394,4.8111752E-07,56.2837654164067,4.7682563E-07,2.736569585916,0.004106359404,2.705089352292,0.004014018612,56.6758198819337,5.32952375033736,0.782983760796,0.004106359404,0.60214094712,0.004014018612,8.81429805063827,5.32952375033736,1997.00122605,5.23343252,2.75588491,-0.06457619,3.20727486,-0.53068447,4.10478507205401,221.105035327466,0.712350547314,S
6,6,229.06542785497,5.591061064E-05,56.3208693013786,4.935068994E-05,16.39838388,4.57069923,17.16207959,2.66324205,229.06542785497,5.591061064E-05,56.3208693013786,4.935068994E-05,3.056822647488,0.56638608804,2.161026964224,0.28086608772,50.9904662645287,21.1249140532228,0,0.56638608804,0,0.28086608772,0,21.1249140532228,12.03713018,3.07453705,2.75588513,-0.06457619,0.19071591,-0.06599302,3.07713595068388,188.832641736843,0.624575078487,S
7,7,229.06275668875,9.61968906E-06,56.3292694708095,1.040426934E-05,94.22676621,5.01552047,89.21816378,2.78927589,229.06275668875,9.61968906E-06,56.3292694708095,1.040426934E-05,2.805338942532,0.090960872508,2.602764965556,0.078458871852,28.9637539973438,17.6158550485691,0,0.090960872508,0,0.078458871852,0,17.6158550485691,93.55067279,4.32009001,2.75588513,-0.06457619,0.59842137,-0.05843431,2.95128576461321,179.390335990123,0.575822651386,S
8,8,229.061154454643,2.641262434E-05,56.2205828113454,2.877458263E-05,32.49877703,4.86800033,31.79574228,2.76376165,229.061154454643,2.641262434E-05,56.2205828113454,2.877458263E-05,2.817089696772,0.259333999308,2.508403006404,0.205874124912,146.131751132884,32.1724716070406,0,0.259333999308,0,0.205874124912,0,32.1724716070406,19.72508544,2.51034895,2.75588513,-0.06457619,0.21852718,-0.06495809,7.11080287693666,245.877835542056,0.19257055223,S
9,9,229.060652083275,2.881357876E-05,56.2881590677943,5.519304505E-05,19.55582852,4.52787636,20.67662082,2.64660716,229.060652083275,2.881357876E-05,56.2881590677943,5.519304505E-05,3.081685745628,0.477826691004,2.121815664756,0.224205072444,13.3485449413845,16.3473944960324,0,0.477826691004,0,0.224205072444,0,16.3473944960324,14.63812285,2.95391964,2.75588513,-0.06457621,0.27975838,-0.06493781,3.7748381729224,220.176363060302,0.779118716717,S
10,10,229.05342748984,3.06953301E-05,56.2391069324377,2.957084923E-05,46.62856936,6.17528609,34.78234582,2.91795565,229.05342748984,3.06953301E-05,56.2391069324377,2.957084923E-05,3.076356814128,0.260397219528,3.01270221468,0.250493352444,82.1970407644909,164.560312874118,1.545985893816,0.260397219528,1.523016681876,0.250493352444,80.5874661665281,164.560312874118,40.77207795,3.55016851,2.75588422,-0.06457619,0.84121928,-0.03506682,5.99477982194099,243.796942411131,0.381840437651,S
11,11,229.052849485798,3.408512494E-05,56.3342967636451,4.514117599E-05,33.41677064,5.9187729,26.12377913,2.87618669,229.052849485798,3.408512494E-05,56.3342967636451,4.514117599E-05,3.289082661864,0.395616466836,2.688765633756,0.270966445812,159.688197763495,24.6776986238818,2.0116764504,0.395616466836,0.412314204528,0.270966445812,160.706207245178,24.6776986238818,27.64633143,3.0745371,2.75588513,-0.06457619,0.22184462,-0.06832413,2.64223111949323,172.767649189491,0.588644266129,S
12,12,229.052295047586,6.589034387E-05,56.4131398402358,9.111901991E-05,25.3656138,7.11974834,15.70150176,2.91988465,229.052295047586,6.589034387E-05,56.4131398402358,9.111901991E-05,3.944221526304,0.832829803272,2.831670390996,0.463763694384,26.8087661317723,27.4468531563628,2.949998545332,0.832829803272,1.020809414952,0.463763694384,25.7045568626257,27.4468531563628,17.08853455,2.78498215,2.75588513,-0.06457621,0.29471167,-0.06419076,5.6905560295008,117.157530053354, ,S
13,13,229.049386192626,8.428874651E-05,56.2528942550599,4.069672175E-05,15.9576918,4.9745266,15.15460389,2.70081149,229.049386192626,8.428874651E-05,56.2528942550599,4.069672175E-05,3.32628163686,0.726930841644,2.188598052312,0.318076290432,101.853358913663,20.8248861733691,0,0.726930841644,0,0.318076290432,0,20.8248861733691,11.39420654,2.95391961,2.75588513,-0.06457619,0.2437429,-0.06508446,5.1984938261709,241.112331610303,0.54418182373,S
14,14,229.046728105864,4.943888422E-05,56.2649973345965,5.28311474E-05,11.04645827,3.78926773,14.10477825,2.55079749,229.046728105864,4.943888422E-05,56.2649973345965,5.28311474E-05,2.527753852872,0.501606785376,2.142009778464,0.353030530284,39.394437190745,47.4263963857682,0,0.501606785376,0,0.353030530284,0,47.4263963857682,7.85435744,2.60511231,2.75588513,-0.06457619,0.15016204,-0.06484482,4.52779034396231,237.661655991802,0.68133443594,S
15,15,229.042827200105,6.206164645E-05,56.2809784338935,4.325003932E-05,12.64000641,4.0068574,15.26941242,2.55150496,229.042827200105,6.206164645E-05,56.2809784338935,4.325003932E-05,2.854970329608,0.5787967374,2.004576779556,0.276087282588,118.363879767442,22.0643989821499,0,0.5787967374,0,0.276087282588,0,22.0643989821499,8.09464389,2.5581695,2.75588513,-0.06457619,0.29624195,-0.06175296,3.66981917750857,231.369417023469,0.839109659195,S
16,16,229.033313523273,1.634275041E-05,56.2269956561096,3.350877665E-05,42.7534315,5.18821648,38.71273826,2.74106932,229.033313523273,1.634275041E-05,56.2269956561096,3.350877665E-05,3.359190900852,0.286399331244,2.272909688244,0.133652510064,8.32672589903064,8.83301437499951,0,0.286399331244,0,0.133652510064,0,8.83301437499951,38.95304675,3.26568095,2.75588513,-0.06457618,0.45737846,-0.0557846,6.41814432072316,252.059567001303,0.298283815384,S
17,17,229.029775765798,7.265590395E-05,56.2739353244123,7.033125408E-05,22.54778189,6.23255974,16.39434369,2.84481768,229.029775765798,7.265590395E-05,56.2739353244123,7.033125408E-05,3.764698415856,0.773116710264,2.525683540716,0.37032656922,133.555565026339,21.6468943694454,2.700697700088,0.773116710264,0,0.37032656922,134.685816043486,21.6468943694454,16.40083897,3.22835778,2.75588513,-0.06457619,0.43361146,-0.05894428,3.7775729146228,240.560541853092,0.826425135136,S
18,18,229.022714986542,0.00011760016642,56.2730050542721,6.507963568E-05,32.07871805,8.3938534,15.69080678,2.88016658,229.022714986542,0.00011760016642,56.2730050542721,6.507963568E-05,4.822594767252,1.044145660644,2.930827697676,0.456094290132,109.334189162226,20.0303427770503,4.031017394652,1.044145660644,1.329431391468,0.456094290132,109.839417767879,20.0303427770503,19.40306077,3.30258262,2.75588513,-0.06457618,0.71930037,-0.06957752,3.71801207351568,244.143203987967,0.849888086319,S
19,19,229.021174315982,5.409923129E-05,56.2706738506405,5.219195442E-05,51.40727194,8.64370874,25.07480508,2.99952279,229.021174315982,5.409923129E-05,56.2706738506405,5.219195442E-05,3.818611206108,0.461063783196,3.711768563844,0.439900569252,110.121602842026,174.076923753341,2.757173897232,0.461063783196,2.63179157868,0.439900569252,121.458547323651,174.076923753341,40.30310392,4.29194594,2.75588536,-0.0645762,1.29565319,-0.11835601,3.82307153164303,245.748785696409,0.821371674538,S
20,20,229.016208150106,3.92662545E-06,56.2827801129936,1.00681696E-06,5625.6096714,20.3504537,2957.5822697,2.75588513,229.016563932795,3.92662545E-06,56.2833019506281,1.00681696E-06,11.680282754172,0.033653565504,3.5538148737,0.006952430952,8.67860491356173,0.17468986256394,11.386298114964,0.033653565504,2.36223209322,0.006952430952,8.63945069507045,0.17468986256394,6502.16451553,27.1981705,2.75588513,-0.0645762,3.5673911,10.19684987,3.09624686071575,243.026658744241,0.888489365578,M
21,21,229.011816035802,7.598811E-07,56.2689673135899,3.0375389E-07,6397.22934864,37.81832717,4068.84545224,2.75588513,229.01207769306,7.598811E-07,56.2685842738961,3.0375389E-07,5.910956986824,0.006451731972,3.237096317364,0.002549990628,3.49247439618532,0.0911735550565,5.307668054856,0.006451731972,1.848291750576,0.002549990628,3.35526974571099,0.0911735550565,6318.37826216,12.68619747,2.75588513,-0.06457619,2.77288223,0.46626977,3.80259562876945,250.672177968313,0.82174962759,M
22,22,229.011177717496,0.00012720496138,56.2866201225793,0.00021804268234,96.16177626,19.58804729,12.54127687,2.27243866,229.011177717496,0.00012720496138,56.2866201225793,0.00021804268234,9.9493016571,1.943625745944,5.328038560212,0.895464026136,159.643232565852,19.1205525073848,9.60292661958,1.943625745944,4.618410912576,0.895464026136,159.698938039032,19.1205525073848,32.31705919,5.1634952,2.75588513,-0.06457618,1.24873964,-0.56914178,2.81530562186293,243.941837888968,0.90550917387,S
23,23,229.010930350255,9.704472387E-05,56.288931006514,0.00017849773565,45.24927932,9.78903851,14.28662921,2.75588513,229.012455715294,9.704472387E-05,56.2883064931259,0.00017849773565,4.604050309824,1.695183279336,1.864974587436,0.304792124256,117.299907376091,15.8418452057673,3.771976142664,1.695183279336,0,0.304792124256,117.783511369679,15.8418452057673,39.02147339,4.99650163,2.75588513,-0.0645762,0.59568447,-1.07599931,2.68763077860264,242.802537595123,0.909608125687,M
24,24,229.011028123017,5.222545847E-05,56.3787069704432,5.697945055E-05,17.61474013,5.07427985,16.46601632,2.79916462,229.011028123017,5.222545847E-05,56.3787069704432,5.697945055E-05,2.785041409032,0.484463600064,2.655555765516,0.441169751556,169.323212914477,148.24005058638,0.999526196772,0.484463600064,0,0.441169751556,170.315073238406,148.24005058638,12.95525205,2.51034892,2.75588513,-0.06457619,0.11222809,-0.06530858,3.23826691016616,112.299735320292,0.663163006306,S
25,25,228.966428013678,0.00155643002515,56.3343799626929,0.00080508156818,3340.65685267,51.91507066,686.28997654,2.75588513,228.954869774359,0.00155643002515,56.3407593164324,0.00080508156818,170.939593074816,14.78219533218,17.376819568596,1.469392621308,153.045487811261,6.92335204764016,170.919725705892,14.78219533218,17.173090169064,1.469392621308,153.045685051274,6.92335204764016,16270.71531758,189.55980076,2.75588513,-0.06457618,7.05625143,16.52437459,0.420858331031656,53.0073951562067,0.839223384857,M
26,26,229.006548763326,0.0001261334036,56.2826402136722,7.962893156E-05,93.9622307,18.1571326,13.1751958,2.75588536,229.006643930776,0.0001261334036,56.2822625906467,7.962893156E-05,4.043759920596,1.069285792428,3.091814698572,0.675029013912,0.31753418427857,42.5869630465936,3.096721886904,1.069285792428,1.578273180192,0.675029013912,179.973145922653,42.5869630465936,60.69201103,6.26621023,2.75588536,-0.06457619,1.89677621,-2.81207372,2.97220435311614,248.637549509012,0.896148681641,M
27,27,229.00400098138,5.666473458E-05,56.2851619905448,0.00011382552952,283.06320281,39.01890603,20.62167702,2.75588513,229.003848205214,5.666473458E-05,56.2851953322711,0.00011382552952,5.58101128356,1.011540407004,2.985376942152,0.372351766248,108.846072962549,14.1571694575604,4.912928883792,1.011540407004,1.446586650612,0.372351766248,109.173887234902,14.1571694575604,95.26663678,6.62348753,2.75588513,-0.06457618,1.44500882,-0.06953255,2.80049773563424,249.128272721659,0.904573082924,M
28,28,229.003518816235,1.230874771E-05,56.2512416457578,1.378288732E-05,59.25752917,4.46978297,63.6045091,2.68917195,229.003518816235,1.230874771E-05,56.2512416457578,1.378288732E-05,2.77294046886,0.128496550068,2.32281465462,0.089603499096,35.5114081905169,10.4984739181866,0,0.128496550068,0,0.089603499096,0,10.4984739181866,55.04310883,3.55016851,2.75588422,-0.06457619,0.73035415,-0.09150308,4.75459207670199,258.073530366974,0.623119831085,S
29,29,229.003410396598,4.657637421E-05,56.3175519199937,4.592365263E-05,11.5992879,3.72422887,15.05927837,2.54721127,229.003410396598,4.657637421E-05,56.3175519199937,4.592365263E-05,2.381656601448,0.417479863068,2.235873227112,0.36493238088,48.0492083020202,111.460796251866,0,0.417479863068,0,0.36493238088,0,111.460796251866,8.35305311,2.30918523,2.75588513,-0.06457619,0.06584173,-0.06499217,1.18676828715785,214.567400721745,0.83799135685,S
30,30,228.999733043366,0.00013895094025,56.2899561471037,0.00013514200154,98.54923026,18.79533789,14.47641749,2.42707936,228.999733043366,0.00013895094025,56.2899561471037,0.00013514200154,7.434449219916,1.272440465424,6.330566101896,1.039679855352,49.0240605173897,48.4223867166257,6.94946459754,1.272440465424,5.763797852652,1.039679855352,48.4691391007906,48.4223867166257,58.72285955,6.34309912,2.75588536,-0.06457619,1.88769695,-0.03478238,2.48128568633865,249.831382469315,0.911940991879,S
31,31,229.00056156162,4.322327269E-05,56.4036668737214,3.159936484E-05,22.97672004,4.60376106,23.85906395,2.67408046,229.00056156162,4.322327269E-05,56.4036668737214,3.159936484E-05,3.044734028388,0.403919802324,2.186678203704,0.2070528588,60.6722981488774,15.8630243591144,0,0.403919802324,0,0.2070528588,0,15.8630243591144,17.92142033,3.15238578,2.75588513,-0.06457619,0.46813361,-0.07121884,4.57896335484852,101.086197249218,0.54019844532,S
32,32,228.994107492648,4.520309731E-05,56.3307058318633,7.272090426E-05,21.22088685,5.69631649,17.29751249,2.83261743,228.994107492648,4.520309731E-05,56.3307058318633,7.272090426E-05,3.3709820427,0.62958335904,2.516069242188,0.361272021804,165.664270189002,26.281378919558,0,0.62958335904,0,0.361272021804,0,26.281378919558,16.03771856,2.87069389,2.75588513,-0.06457621,0.32501259,-0.06296751,0.677435164636347,170.159260651166,0.808562278748,S
33,34,228.987735936532,2.219588605E-05,56.2936351277213,2.358061891E-05,42.70484332,5.11233008,39.58643989,2.80360114,228.987735936532,2.219588605E-05,56.2936351277213,2.358061891E-05,2.816502723864,0.20547914238,2.648010482316,0.1820546154,150.06737373135,48.0035349931835,1.067990454288,0.20547914238,0,0.1820546154,155.594341161755,48.0035349931835,38.51110826,3.44623878,2.75588445,-0.06457619,0.82170664,-0.03707657,2.15725196778789,257.797649861635,0.898959577084,S
34,35,228.985262554109,1.967358336E-05,56.3982245661036,1.754269991E-05,56.08975221,5.28475349,50.08518025,2.82427566,228.985262554109,1.967358336E-05,56.3982245661036,1.754269991E-05,2.905186429908,0.170627996304,2.665015950744,0.144284344812,113.308811731589,27.6816321912492,1.2106048563,0.170627996304,0.496150553052,0.144284344812,119.925029680645,27.6816321912492,53.23819541,4.0298124,2.75588513,-0.0645762,1.05014658,-0.03342115,4.18346262988926,95.1096823441868,0.651893615723,S
35,36,228.978453738071,2.97526905E-05,56.2712741355925,2.907705836E-05,24.20687447,4.32486661,26.91464466,2.67522086,228.978453738071,2.97526905E-05,56.2712741355925,2.907705836E-05,2.590688019204,0.26807410584,2.40012715788,0.22915877202,49.2440052447499,54.5958781258884,0,0.26807410584,0,0.22915877202,0,54.5958781258884,19.75111046,3.07453707,2.75588513,-0.06457619,0.3526232,-0.06747543,3.45334357332669,267.560473933216,0.802582800388,S
36,37,228.974256272662,1.892578168E-05,56.2923191554224,2.352863744E-05,43.26514012,4.9213503,41.81063783,2.76696213,228.974256272662,1.892578168E-05,56.2923191554224,2.352863744E-05,2.885689595376,0.20576793456,2.479139134308,0.152266954716,158.570813908175,18.9967003407204,0,0.20576793456,0,0.152266954716,0,18.9967003407204,38.12701552,3.78158008,2.75588422,-0.06457619,0.79089529,-0.04655196,2.18752900203124,269.812836470115,0.866641879082,S
37,38,228.96816742908,4.485509522E-05,56.2518405136733,5.615525494E-05,27.60770734,6.13307582,20.73621571,2.90739142,228.96816742908,4.485509522E-05,56.2518405136733,5.615525494E-05,3.224558509164,0.476382929544,2.854499907276,0.379832487948,176.427519110008,49.8259703831551,1.907809403796,0.476382929544,1.037074975956,0.379832487948,175.941094797889,49.8259703831551,22.27204789,3.19059793,2.75588513,-0.06457618,0.29935197,-0.06124096,4.62037827359425,272.428824612621,0.594832897186,S
38,39,228.96664964847,5.95550834E-06,56.3119070168816,5.67611923E-06,151.01325911,4.84088334,148.70825405,2.76603921,228.96664964847,5.95550834E-06,56.3119070168816,5.67611923E-06,2.683839774996,0.050559648012,2.61590861736,0.048042060732,80.0835051867971,29.762778829267,0.3650884443,0.050559648012,0.28636991298,0.048042060732,64.5040544615954,29.762778829267,146.14274205,4.34805194,2.75588513,-0.06457619,1.32114496,-0.14492113,1.04169799881617,283.660074201941,0.825166583061,S
39,40,228.966436918795,4.382123018E-05,56.3875150099398,2.574809061E-05,27.06390045,4.95340483,25.92315035,2.74735399,228.966436918795,4.382123018E-05,56.3875150099398,2.574809061E-05,3.073330242288,0.37153075338,2.348512188264,0.218203123608,91.0602681824585,18.0839489800017,0,0.37153075338,0,0.218203123608,0,18.0839489800017,21.94982259,3.30258262,2.75588513,-0.06457618,0.77381787,-0.0477668,3.53328789626543,85.9005529241387,0.776336789131,S
40,41,228.964589735402,7.142560803E-05,56.3497223182408,5.291345588E-05,15.21257118,5.01014742,14.41184606,2.77967205,228.964589735402,7.142560803E-05,56.3497223182408,5.291345588E-05,2.916023190444,0.605855726748,2.50259881968,0.448085491632,87.0702158372773,55.0564677196166,0,0.605855726748,0,0.448085491632,0,55.0564677196166,11.10270227,2.74112135,2.75588513,-0.06457619,0.2368094,-0.06432799,1.29538945172794,75.9604086294732,0.881177425385,S
41,42,228.959515256224,6.7375063E-05,56.3884329010124,4.802332369E-05,16.66182712,4.98744842,15.8451417,2.75917662,228.959515256224,6.7375063E-05,56.3884329010124,4.802332369E-05,3.042229448952,0.595928123604,2.389648272696,0.369912335472,111.322148537827,32.7328719750106,0,0.595928123604,0,0.369912335472,0,32.7328719750106,12.28168911,2.95391961,2.75588513,-0.06457619,0.25453051,-0.06488362,3.61172912051612,82.3231728803347,0.810874700546,S
42,43,228.958212053586,0.00013881836182,56.3372515663927,0.00019142802177,136.39252774,23.91867863,12.97408037,2.08521523,228.958212053586,0.00013881836182,56.3372515663927,0.00019142802177,9.988348802364,1.650701835576,7.276448525364,1.137347396964,165.350838940746,26.9701124133371,9.643938441624,1.650701835576,6.773299722,1.137347396964,165.398305352581,26.9701124133371,63.75683217,5.90783864,2.75588491,-0.06457618,1.58790476,-0.09712193,0.731932208066428,44.0048978462303,0.848310351372,S
43,44,228.955156884248,4.558963322E-05,56.2383450580512,3.297575552E-05,37.48841018,6.28177023,27.31764572,2.90990639,228.955156884248,4.558963322E-05,56.2383450580512,3.297575552E-05,3.373319007792,0.387967033116,2.812522073364,0.277478941104,82.7895773535809,26.2029184215949,2.074929063876,0.387967033116,1.074029965992,0.277478941104,82.8214599707822,26.2029184215949,31.67670647,3.74939584,2.75588422,-0.06457619,0.85828822,-0.05035957,5.46229468810237,276.619859036157,0.404492586851,S
44,45,228.952295157081,3.434438988E-05,56.2386628971598,2.997501847E-05,12.8897343,3.2450211,19.19875721,2.41962633,228.952295157081,3.434438988E-05,56.2386628971598,2.997501847E-05,2.23426750662,0.294114025908,2.07747246816,0.250671569724,74.2682188450249,72.1693401848567,0,0.294114025908,0,0.250671569724,0,72.1693401848567,9.38351535,2.25609342,2.75588513,-0.06457619,0.12429794,-0.07692706,5.45518541590889,277.638514360817,0.400054425001,S
45,46,228.950357442434,2.394146225E-05,56.4124321530859,2.253313231E-05,48.09706803,5.28164418,42.7875569,2.78121338,228.950357442434,2.394146225E-05,56.4124321530859,2.253313231E-05,3.250054817316,0.244109656368,2.391168284856,0.134508431808,48.2303259480325,9.91287581438164,1.895761686492,0.244109656368,0,0.134508431808,46.4447153708721,9.91287581438164,45.79284302,4.20638343,2.75588513,-0.0645762,1.17058107,0.00530149,5.08058795742944,81.0985997775107,0.52090716362,S
46,47,228.949235735012,3.311705296E-05,56.2781350363888,3.804271466E-05,22.05716431,4.54103964,23.27801962,2.71031803,228.949235735012,3.311705296E-05,56.2781350363888,3.804271466E-05,2.716659821988,0.336270925764,2.411391165696,0.264096140796,152.746872054645,41.8129090784162,0,0.336270925764,0,0.264096140796,0,41.8129090784162,17.61621439,2.87069389,2.75588513,-0.06457619,0.3506803,-0.06741762,3.1487625995315,285.213332692512,0.733118236065,S
47,48,228.937276245941,1.141377366E-05,56.343938875345,9.34071318E-06,82.41580549,4.75147689,82.79868266,2.74394636,228.937276245941,1.141377366E-05,56.343938875345,9.34071318E-06,2.799796976964,0.099043857324,2.457874769688,0.076306779612,70.3920298099459,10.9342970428812,0,0.099043857324,0,0.076306779612,0,10.9342970428812,75.94389316,3.65114223,2.75588491,-0.06457618,0.90398515,-0.11472294,1.52403543515543,36.6620479883891,0.863751173019,S
48,49,228.935745807444,7.866202867E-05,56.3652107968308,0.0001292773834,52.38775584,11.8655156,15.92956185,2.8375555,228.935745807444,7.866202867E-05,56.3652107968308,0.0001292773834,5.698782425304,1.103919005772,3.989727164988,0.653535420804,171.394480313779,25.9962832246306,5.071419492552,1.103919005772,2.9738975526,0.653535420804,171.414443666286,25.9962832246306,32.7906215,3.37517476,2.75588445,-0.06457619,0.40201613,-0.06556015,2.52979701590228,59.7952887837664,0.908644616604,S
49,50,228.934151827465,2.728112193E-05,56.3843600327347,6.314206494E-05,26.00079474,5.43490542,22.2482462,2.75364952,228.934151827465,2.728112193E-05,56.3843600327347,6.314206494E-05,3.535647090624,0.535301717652,2.285185088376,0.231215751,0.56482023236192,14.0429544816258,0,0.535301717652,0,0.231215751,0,14.0429544816258,22.65341367,3.48122777,2.75588513,-0.06457618,0.61888693,-0.05508143,3.58887851790882,68.3335011066982,0.842745900154,S
50,52,228.927211076528,9.118036939E-05,56.380966409873,7.278226386E-05,59.4468809,10.78107812,20.50442493,2.84306626,228.927211076528,9.118036939E-05,56.380966409873,7.278226386E-05,5.670352317312,0.888966044028,3.534849036612,0.433485443376,124.409484473603,16.2095181767096,5.022153299232,0.888966044028,2.365447892112,0.433485443376,124.869964401814,16.2095181767096,53.00470593,5.21022438,2.75588513,-0.06457618,1.62402887,0.0239414,3.49695880137431,63.5845285115043,0.824048936367,S
51,53,228.928137997256,5.996549379E-05,56.33252739189,5.530150591E-05,17.0258969,5.1174252,15.76326002,2.80289436,228.928137997256,5.996549379E-05,56.33252739189,5.530150591E-05,2.845976795424,0.526214122236,2.623806520164,0.448664845932,60.3240828234591,92.3071641863053,1.040613305508,0.526214122236,0.265311551916,0.448664845932,54.0091754118728,92.3071641863053,12.35061638,2.55816939,2.75588513,-0.06457619,0.2395532,-0.0645536,1.5434224969522,8.40067706860114,0.785983383656,S
52,54,228.920785886519,4.560966135E-05,56.2359632760188,5.982705529E-05,11.3749111,3.93909758,13.9520229,2.58783497,228.920785886519,4.560966135E-05,56.2359632760188,5.982705529E-05,2.556409178844,0.514419059736,2.20485556296,0.376957383912,165.72439658509,54.0392444126017,0,0.514419059736,0,0.376957383912,0,54.0392444126017,7.3338563,2.41186531,2.75588513,-0.06457619,0.15440659,-0.06381327,5.84452360382679,287.689325059521,0.280360996723,S
53,55,228.91983632744,6.440133955E-05,56.3888050873931,4.938160983E-05,34.75366763,7.14896528,21.47014354,2.93406966,228.91983632744,6.440133955E-05,56.3888050873931,4.938160983E-05,3.864046963032,0.589646766852,2.8961617842,0.354441232836,118.160683523481,22.5792731916786,2.822857645536,0.589646766852,1.232638824168,0.354441232836,119.497081329289,22.5792731916786,26.39951795,3.33907618,2.75588513,-0.06457619,0.79682945,-0.04828803,4.02717234550658,63.4456093196057,0.76553529501,S
54,56,228.920337815539,5.477596923E-05,56.3979148462647,4.216350749E-05,17.58863958,4.74345651,17.70144697,2.74059324,228.920337815539,5.477596923E-05,56.3979148462647,4.216350749E-05,2.818552810068,0.46938332376,2.437232218272,0.350806037256,77.2592559363231,46.181823386281,0,0.46938332376,0,0.350806037256,0,46.181823386281,13.99384502,2.74112139,2.75588513,-0.06457619,0.24741198,-0.06488871,4.5159194211084,66.7414116947,0.666332066059,S
55,57,228.918797531611,7.475860129E-05,56.3871885552708,3.17288128E-05,42.79831691,7.09498506,25.57660005,2.7676045,228.918797531611,7.475860129E-05,56.3871885552708,3.17288128E-05,4.730163263208,0.656861607468,2.445722924616,0.206220548232,73.8745621042281,9.27495046696878,3.912499859976,0.656861607468,0,0.206220548232,73.7081342604932,9.27495046696878,34.18081774,3.93855861,2.75588445,-0.06457619,0.8796012,-0.06656943,3.95659266622383,62.3698971732472,0.776987791061,S
56,58,228.916559018944,2.124147037E-05,56.3325970773121,3.467521944E-05,71.77759985,7.23195383,43.61069701,2.92935437,228.916559018944,2.124147037E-05,56.3325970773121,3.467521944E-05,3.948826324896,0.298878321996,2.881556236692,0.171774417744,167.185755633029,10.2799206435245,2.972198377764,0.298878321996,1.109933922312,0.171774417744,167.403827636296,10.2799206435245,64.25785728,4.14836162,2.75588513,-0.06457619,1.03016475,-0.06040536,1.92578135853013,6.8580125836867,0.752503216267,S
57,59,228.913900382209,2.286245939E-05,56.2581903212854,1.731021675E-05,41.05570648,4.6634126,42.09358895,2.72743201,228.913900382209,2.286245939E-05,56.2581903212854,1.731021675E-05,2.794085561952,0.194977839024,2.413333583208,0.1451936952,99.3568110708135,19.1404732506545,0,0.194977839024,0,0.1451936952,0,19.1404732506545,36.66666506,3.51586698,2.75588468,-0.06457619,0.48131562,-0.07635693,4.68479045511083,295.330464790413,0.443310111761,S
58,60,228.910901413124,3.992540138E-05,56.401958839993,6.657087592E-05,14.13421683,4.41191121,15.38404742,2.66203821,228.910901413124,3.992540138E-05,56.401958839993,6.657087592E-05,2.862710650728,0.565689412656,2.218826571552,0.336209602356,4.85796446223225,30.6954516415584,0,0.565689412656,0,0.336209602356,0,30.6954516415584,11.02067891,3.0348639,2.75588513,-0.06457619,0.19336458,-0.06335702,4.86650738708267,64.4832510591852,0.592086911201,S
59,61,228.908390622145,4.508769347E-05,56.3873061335968,4.871784798E-05,19.25759297,4.87159961,18.82201725,2.76093367,228.908390622145,4.508769347E-05,56.3873061335968,4.871784798E-05,2.8556822475,0.449406724392,2.476997055504,0.338668978392,143.083716341075,44.6796335691852,0,0.449406724392,0,0.338668978392,0,44.6796335691852,14.45884656,2.74112139,2.75588513,-0.06457619,0.42884938,-0.06411398,4.1345181847861,58.1696250807512,0.739394366741,S
60,62,228.901662470392,6.670449683E-05,56.3831932283775,6.081319927E-05,16.63181603,5.18915616,15.11593182,2.78096483,228.901662470392,6.670449683E-05,56.3831932283775,6.081319927E-05,3.149156895372,0.657374696244,2.415516291072,0.391662895968,50.5195112035842,31.8513221871801,1.713762842832,0.657374696244,0,0.391662895968,48.4543723772179,31.8513221871801,11.87196889,2.65122395,2.75588513,-0.06457619,0.22091007,-0.0628981,4.05569691729267,53.6425364906345,0.747402727604,S
61,63,228.896705940792,4.183604381E-05,56.3363151493838,2.926991875E-05,23.03729614,4.63677032,23.76287741,2.71693769,228.896705940792,4.183604381E-05,56.3363151493838,2.926991875E-05,2.837616984792,0.356113214136,2.361989686752,0.246039583896,82.7575835039746,27.4125536050141,0,0.356113214136,0,0.246039583896,0,27.4125536050141,19.53404961,3.15238578,2.75588513,-0.06457619,0.33069759,-0.06374578,2.61181574938533,10.0033400641738,0.699437916279,S
62,64,228.891724418134,6.318104483E-05,56.3269973847267,4.861747695E-05,26.79548793,6.35064842,19.29075262,2.92030114,228.891724418134,6.318104483E-05,56.3269973847267,4.861747695E-05,3.338530924608,0.537928935264,2.87644710528,0.409113511056,98.1435360870968,44.6548952661879,2.024290257192,0.537928935264,1.221189668352,0.409113511056,99.9639165896548,44.6548952661879,20.32804091,2.99466532,2.75588513,-0.06457619,0.30827204,-0.06386124,2.74047828861426,357.800303818725,0.61236923933,S
63,65,228.890318367604,5.07403324E-05,56.4003358041194,4.221123322E-05,23.1745232,5.34621162,20.40928302,2.82479747,228.890318367604,5.07403324E-05,56.4003358041194,4.221123322E-05,3.015817752996,0.44720313444,2.603021090472,0.336276932004,114.444323796505,40.97302400758,1.455918712668,0.44720313444,0,0.336276932004,118.170770625967,40.97302400758,18.54997913,3.07453707,2.75588513,-0.06457619,0.3489547,-0.06399713,5.11627272689714,57.0886239305372,0.533480882645,S
64,66,228.887803766186,2.2058501E-06,56.3281093826527,2.06022866E-06,417.06036923,4.87292075,407.72619502,2.77060208,228.887803766186,2.2058501E-06,56.3281093826527,2.06022866E-06,2.706949494,0.018720329364,2.612458916028,0.017443242648,82.50720577136,7.81126599575863,0.503597948976,0.018720329364,0.261197868312,0.017443242648,82.6620040001788,7.81126599575863,414.27911185,4.565587,2.75588491,-0.06457618,2.16027934,-0.2405863,2.86905983909256,359.234978667513,0.601264774799,S
65,67,228.874641811306,1.878832473E-05,56.3390095801204,1.682022004E-05,60.12830309,5.36271777,52.81874834,2.83562489,228.874641811306,1.878832473E-05,56.3390095801204,1.682022004E-05,2.894637892464,0.160019919432,2.718917208648,0.141754719888,77.9257994901939,35.7977813363516,1.143591142032,0.160019919432,0.795584301084,0.141754719888,75.8264442777062,35.7977813363516,56.95914032,3.93855954,2.75588513,-0.0645762,1.53095323,0.11675055,3.36266553918883,10.5606142076487,0.606841802597,S
66,68,228.854255868559,4.549791627E-05,56.3755714928859,7.435214608E-05,16.0299629,4.93815573,15.39255396,2.73116713,228.854255868559,4.549791627E-05,56.3755714928859,7.435214608E-05,3.145290035796,0.652093993116,2.289079046016,0.347605368444,17.5303239401173,26.0570459110267,0,0.652093993116,0,0.347605368444,0,26.0570459110267,11.89831712,2.87069386,2.75588513,-0.06457619,0.24853088,-0.06484508,4.87252169439202,35.2346429897482,0.51453268528,S
67,69,228.848218995336,8.311789133E-05,56.320148694198,5.877638963E-05,19.51515093,6.05150045,14.84950803,2.88361062,228.848218995336,8.311789133E-05,56.320148694198,5.877638963E-05,3.368005480332,0.719901821412,2.697655871052,0.475921326132,105.743229693687,39.7708523319573,2.079140531076,0.719901821412,0.683589888792,0.475921326132,107.460330430879,39.7708523319573,12.93004624,2.78498212,2.75588513,-0.06457619,0.19217491,-0.06409065,4.21793465361253,353.001606932909,0.344386279583,S
68,70,228.835105515514,5.991195283E-05,56.3688970381571,3.601501368E-05,10.5936161,3.54786299,14.51490577,2.46083028,228.835105515514,5.991195283E-05,56.3688970381571,3.601501368E-05,2.604790818072,0.52398645408,1.93712155308,0.276786273276,73.0448625043219,25.7843592706918,0,0.52398645408,0,0.276786273276,0,25.7843592706918,6.93503973,2.36108351,2.75588513,-0.06457619,0.08632895,-0.06483096,5.20892561720861,27.5818852413567,0.409454733133,S


==> anc/N660_B_L.csv <==
Source,list,for,N660_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,25.76,DEC=,13.6450555555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,25.8909935278738,8.853256402E-05,13.5637041915627,7.473043619E-05,134.63928953,40.95175707,116.24442527,21.21742084,25.8909935278738,8.853256402E-05,13.5637041915627,7.473043619E-05,4.079435159736,0.839708052588,3.14753173236,0.509427922644,55.6860616270526,32.4368776419671,2.27096182368,0.839708052588,0,0.509427922644,57.2565881144975,32.4368776419671,92.5730381,17.60083574,20.7936464,-0.16169473,1.30452963,-0.15919224,9.06535797576397,212.561562248369,0.737422099349051,S
1,1,25.8675656310081,7.991601447E-05,13.6306308095123,9.528588204E-05,199.68563766,52.4722678,148.47723618,24.1498479,25.8675656310081,7.991601447E-05,13.6306308095123,9.528588204E-05,4.889413731636,0.973257522192,3.049297997436,0.405263916828,37.8706266655284,17.6489191231159,3.520935967824,0.973257522192,0,0.405263916828,37.4657455736464,17.6489191231159,146.40708696,25.72482829,23.73969255,-0.16169476,5.54204235,-0.08601115,6.33140569071575,187.844082595594,0.864527308820631,S
2,2,25.8571365612988,8.451410316E-05,13.5920061136779,8.431043775E-05,218.30068533,58.09739783,155.2873422,26.32835018,25.8571365612988,8.451410316E-05,13.5920061136779,8.431043775E-05,4.560349762872,0.871850189124,3.417359201928,0.513833120316,45.1654653248926,27.8101115900014,3.0455888742,0.871850189124,1.005647123988,0.513833120316,45.2389600783586,27.8101115900014,164.69746208,27.18239391,25.08478065,-0.16169476,3.60765421,-0.11727538,6.49737992176338,209.321554813232,0.857733472349209,S
3,3,25.8566305537958,8.483966931E-05,13.6225969269158,4.794857131E-05,361.72119432,63.92007224,222.42859001,25.81076337,25.8566305537958,8.483966931E-05,13.6225969269158,4.794857131E-05,5.436219102912,0.762283565856,3.316316539068,0.318461438916,68.6321502639072,12.4159413635096,4.263818770944,0.762283565856,0.42672678282,0.318461438916,69.6486621177417,12.4159413635096,285.28891444,31.25652084,24.92732528,-0.16169473,11.43486315,0.08059942,5.7933551895177,193.438631278402,0.885590794545819,S
4,4,25.8542068215631,7.668425804E-05,13.6606278067064,4.797938903E-05,213.47613857,49.62725098,183.40974848,25.54416032,25.8542068215631,7.668425804E-05,13.6606278067064,4.797938903E-05,4.179320819244,0.669557402856,3.087384705864,0.37380669444,73.2469076585874,21.6181326990849,0,0.669557402856,0,0.37380669444,0,21.6181326990849,163.27203103,24.55575901,25.12356878,-0.16169474,5.1078614,-0.0828585,5.57159408820737,170.334986774302,0.8938289695691,S
5,5,25.8503412266578,2.354539879E-05,13.5825171834732,2.296830755E-05,499.53546136,47.12705565,452.48894378,25.45044221,25.8503412266578,2.354539879E-05,13.5825171834732,2.296830755E-05,3.580704548064,0.205902054576,3.417901932204,0.188036486208,52.9752205992206,50.1861123442099,1.166961479688,0.205902054576,0.97647512238,0.188036486208,71.8928516473434,50.1861123442099,454.39879397,29.78829694,24.88444807,-0.16169473,8.86950329,-0.13512964,6.46788310497423,215.450017089539,0.858950789597289,S
6,6,25.8248659842456,9.804028926E-05,13.5911704517789,9.467851356E-05,139.08333034,46.66982471,115.42288259,23.40410313,25.8248659842456,9.804028926E-05,13.5911704517789,9.467851356E-05,4.327972923024,1.023134417388,3.086512571052,0.536809341384,133.255934803257,28.692942845877,2.839743238212,1.023134417388,0,0.536809341384,133.357074617098,28.692942845877,93.71175368,23.13626619,22.96448838,-0.16169473,1.74678109,-0.15591922,4.97600295992103,220.514330813015,0.914609635894136,S
7,7,25.8220478651711,8.908136986E-05,13.6773604949005,7.255910648E-05,146.90054381,49.09484254,139.7362214,27.26280289,25.8220478651711,8.908136986E-05,13.6773604949005,7.255910648E-05,3.749016694716,0.801384062544,3.108610492128,0.553561653816,62.4448699040598,46.1934137900746,0,0.801384062544,0,0.553561653816,0,46.1934137900746,96.12774653,23.26746147,27.1141962,-0.1616947,1.12222142,-0.15738974,4.10410203748203,151.810102492502,0.941303595654322,S
8,8,25.8211879318978,4.774331375E-05,13.7790163767389,7.126618429E-05,89.47574002,28.81398691,116.7684524,19.58160282,25.8211879318978,4.774331375E-05,13.7790163767389,7.126618429E-05,3.245219513784,0.614591578152,2.617616875716,0.388695025152,166.30581755657,34.4527485533983,0,0.614591578152,0,0.388695025152,0,34.4527485533983,64.73512196,16.80074683,21.38928903,-0.16169473,0.893866,-0.16328664,8.79344842143603,113.921624150653,0.751325102456575,S
9,9,25.8201609908353,5.723763516E-05,13.7184079209856,7.457059294E-05,206.43289011,50.56108342,175.07207606,25.91508618,25.8201609908353,5.723763516E-05,13.7184079209856,7.457059294E-05,4.078176663888,0.674253983124,3.205276673616,0.424795188168,26.6204637482244,28.1061410156415,2.280619890108,0.674253983124,0,0.424795188168,24.1078913382028,28.1061410156415,161.35667118,25.20506276,25.26686694,-0.16169474,2.89572017,-0.14227321,5.62767603700186,128.543943212279,0.891770683900995,S
10,10,25.820023759351,8.831270949E-05,13.6588951711927,7.384020893E-05,175.04758717,54.03809568,150.40906616,28.03527916,25.820023759351,8.831270949E-05,13.6588951711927,7.384020893E-05,3.93501956022,0.798008786712,3.278720691144,0.561701241396,60.8443961308547,45.4156800718929,2.01108812238,0.798008786712,0.041781804912,0.561701241396,64.131181008641,45.4156800718929,116.02924075,23.72146408,27.27710671,-0.16169473,2.7513795,-0.14135179,3.59683953313202,166.645035992335,0.954684454589298,S
11,11,25.8189198955797,5.809268524E-05,13.6334150206236,7.312481205E-05,184.05063056,49.19439225,169.16143862,26.75938111,25.8189198955797,5.809268524E-05,13.6334150206236,7.312481205E-05,3.726734777964,0.630725543532,3.23650769976,0.478535433408,16.4607109167652,48.7580475924438,0,0.630725543532,0,0.478535433408,0,48.7580475924438,142.49588639,26.00527205,26.33370423,-0.16169473,2.6546229,-0.13636446,3.50577669250233,191.48459031489,0.956913370421981,S
12,12,25.8152085680224,8.689142941E-05,13.562858545134,0.00010319725299,179.82719063,53.74407277,131.47954299,24.71279233,25.8152085680224,8.689142941E-05,13.562858545134,0.00010319725299,4.647077978508,1.01445509988,3.262772672676,0.52803318114,36.3777310024338,25.8755960787036,3.176827254288,1.01445509988,0,0.52803318114,35.7063279507664,25.8755960787036,115.54408484,21.7692134,23.81040031,-0.16169473,2.44172747,-0.15600808,5.88969883947338,236.856282157188,0.881929748939984,S
13,13,25.8100587549229,4.867430926E-05,13.7651089695255,5.182804359E-05,199.65297493,39.92747156,184.77623857,21.72277524,25.8100587549229,4.867430926E-05,13.7651089695255,5.182804359E-05,3.869323662708,0.506374603632,3.095741430936,0.32693859774,139.392958335426,23.7901830276247,2.073463871472,0.506374603632,0,0.32693859774,138.717640009886,23.7901830276247,163.48257511,22.93093464,21.52944944,-0.16169476,2.88571823,-0.14308149,7.77180379372382,112.046882633308,0.801310882927626,S
14,14,25.8079012813891,4.093213417E-05,13.7531649789218,3.901721807E-05,1068.33331229,81.74342782,410.49849887,23.48053573,25.8079012813891,4.093213417E-05,13.7531649789218,3.901721807E-05,6.610570839072,0.424760873184,4.364415759924,0.222235497792,47.4197521602635,7.32544961020638,5.672807291448,0.424760873184,2.894620599504,0.222235497792,47.5264134530541,7.32544961020638,911.28104053,40.92710453,22.38231355,-0.16169473,10.28539737,-0.54968137,7.06205102174334,113.285100015002,0.833629797099271,S
15,15,25.7865261232779,4.992044186E-05,13.5993663401298,5.24783651E-05,183.41098761,42.18087122,188.98995102,24.8075909,25.7865261232779,4.992044186E-05,13.5993663401298,5.24783651E-05,3.432863779092,0.471929464152,3.134001599784,0.392799068424,37.0224822311771,60.9872517786067,0,0.471929464152,0,0.392799068424,0,60.9872517786067,145.69423242,21.77355983,25.03722681,-0.16169473,2.11552856,-0.14340803,3.14763313181944,240.563203435632,0.965158180337281,S
16,16,25.7832747071026,4.488911547E-05,13.5548456672688,4.279740394E-05,182.58827251,38.63246845,203.40858268,23.94982911,25.7832747071026,4.488911547E-05,13.5548456672688,4.279740394E-05,3.20250250584,0.38311543224,3.107303434836,0.360088944372,109.817161872251,160.321267461223,0,0.38311543224,0,0.360088944372,0,160.321267461223,149.16111993,23.85337468,24.66320439,-0.16169473,3.14984413,-0.16005116,5.58018831492675,255.919396721937,0.893514660191499,S
17,17,25.7797549845682,2.266562926E-05,13.5960485307822,2.525958337E-05,361.40326143,41.91516416,404.35492891,26.04729696,25.7797549845682,2.266562926E-05,13.5960485307822,2.525958337E-05,3.236938608096,0.214758354636,3.06100480932,0.191446859628,170.326523436177,47.9276680572746,0,0.214758354636,0,0.191446859628,0,47.9276680572746,326.37349892,32.60636921,26.86799053,-0.16169473,7.3142678,-0.11452508,3.15802160447669,248.603993404188,0.964930831265406,S
18,18,25.7795327803812,3.295350328E-05,13.7090651626556,3.89615445E-05,303.47340435,45.59817927,286.63578011,25.29046928,25.7795327803812,3.295350328E-05,13.7090651626556,3.89615445E-05,3.621367765188,0.337213650528,3.241058452992,0.27096133392,19.7997125066967,34.0446125775105,0,0.337213650528,0,0.27096133392,0,34.0446125775105,271.69344617,27.5512953,25.00493429,-0.16169473,5.75154127,0.03196496,4.00583862582218,106.5128294062,0.9440220203,S
19,19,25.7769919151,1.486565165E-05,13.5570184301076,1.686503349E-05,697.52475792,45.0596463,635.1659084,24.40975059,25.7769919151,1.486565165E-05,13.5570184301076,1.686503349E-05,3.618055187928,0.14393567502,3.364858113336,0.12491822898,13.4591351983417,22.2759451598738,1.375677316368,0.14393567502,0.576127283328,0.12491822898,179.011574089987,22.2759451598738,673.75009969,31.81875328,23.90764166,-0.16169473,10.04146543,0.23927387,5.37437052686033,259.373036057027,0.900930405125684,S
20,20,25.7597041277982,3.4701043E-07,13.645816450764,3.3745609E-07,399147.22676779,1276.456056,240396.14082722,72.7200968,25.7598120695074,3.4701043E-07,13.6456617410723,3.3745609E-07,13.481789855292,0.0039782943,4.773445501896,0.001005359328,44.0910519495336,0.01951187720248,13.047505612848,0.0039782943,3.481218422928,0.001005359328,44.0892116631624,0.01951187720248,481897.39186271,1149.10180761,72.7200968,-0.16169473,177.36971495,468.74856343,0.048804342332132,69.299844763072,0.999991514334496,M
21,21,25.7675167859836,0.00012787510909,13.7354370772447,0.00010617378202,1523.14497215,144.90414139,260.0324583,24.44833262,25.7670678470049,0.00012787510909,13.7358503065234,0.00010617378202,8.816518409868,1.332867594924,4.26036455892,0.456883279668,141.733427030476,11.3367363361651,8.188437300588,1.332867594924,2.57740465464,0.456883279668,141.631288481472,11.3367363361651,1233.46067339,75.32859087,24.44833262,-0.16169471,17.09228309,1.09696032,5.44056649722541,94.618828161125,0.898570814351044,M
22,22,25.7645056583289,7.559287641E-05,13.7515067486967,6.479470178E-05,174.25157183,46.87438879,147.48174946,24.15266241,25.7645056583289,7.559287641E-05,13.7515067486967,6.479470178E-05,3.780127237176,0.644264189064,3.464987892876,0.545252428296,101.16673801491,79.7989550317661,1.850052716928,0.644264189064,0.827414330472,0.545252428296,109.483147466059,79.7989550317661,131.55688051,22.06929704,23.32012264,-0.16169473,1.7828736,-0.15342437,6.39246967046179,92.3542649147555,0.862043612948204,S
23,23,25.7529858949076,4.831693707E-05,13.7400861419062,8.390054082E-05,270.93050266,56.893245,198.58861693,26.10474879,25.7529858949076,4.831693707E-05,13.7400861419062,8.390054082E-05,4.75478553654,0.741164088888,3.180842637372,0.352605500424,18.6439285597591,16.2567028907815,3.355251949152,0.741164088888,0,0.352605500424,17.042201409997,16.2567028907815,206.55569735,28.58436138,25.32719554,-0.16169473,8.8883744,0.04563545,5.71647723402093,85.8990986576946,0.888476710870761,S
24,24,25.7480694317059,0.00013465153318,13.7519033600342,5.723731669E-05,625.26884117,101.73718572,210.88885384,26.22432044,25.7480694317059,0.00013465153318,13.7519033600342,5.723731669E-05,7.904361117564,1.160432596008,4.158302858712,0.437990008608,101.202044533312,11.7976984275392,7.180451334072,1.160432596008,2.454247616436,0.437990008608,101.694851850332,11.7976984275392,451.60031302,43.51929236,26.16513848,-0.16169473,16.91994476,0.4825414,6.44848150901369,83.8099859148882,0.859749156454262,S
25,25,25.7475930078988,3.674487324E-05,13.5822547414603,3.920365478E-05,252.99357129,41.83066357,256.38994299,24.2436642,25.7475930078988,3.674487324E-05,13.5822547414603,3.920365478E-05,3.605761769472,0.371922140052,3.033756401832,0.262978504668,39.4033197374624,24.0426187999679,0,0.371922140052,0,0.262978504668,0,24.0426187999679,217.17459615,26.95276881,24.46172402,-0.16169473,2.42363535,-0.16722029,3.83688044384806,280.870567238052,0.94855497610272,S
26,26,25.7454018724794,0.00012775940862,13.5506102566116,7.732134666E-05,178.21357836,55.59534303,121.46912424,24.34071386,25.7454018724794,0.00012775940862,13.5506102566116,7.732134666E-05,4.8404089539,1.125021015972,3.360178920852,0.580521948696,108.409034665343,27.0164585118618,3.550664270664,1.125021015972,0,0.580521948696,109.931437902903,27.0164585118618,118.50504747,22.99137806,23.28174742,-0.16169473,2.10306143,-0.1497199,5.73031113366207,278.545621337838,0.887959735533051,S
27,27,25.7448748020785,2.725785662E-05,13.6824095343206,2.956105646E-05,488.43597161,56.77139218,446.7907283,30.86122975,25.7448748020785,2.725785662E-05,13.6824095343206,2.956105646E-05,3.569301601524,0.252497086344,3.395387249964,0.22899939786,163.109554139376,57.4758559010309,1.396549517328,0.252497086344,0.360634338,0.22899939786,151.468169847758,57.4758559010309,453.56240071,34.92009554,30.24033686,-0.16169473,8.56440056,0.14251451,2.4084791941153,68.5243443014392,0.979490386009635,S
28,28,25.739223430553,4.322962872E-05,13.5477297901787,3.121818558E-05,277.7144236,42.90951729,261.6915147,23.69690619,25.739223430553,4.322962872E-05,13.5477297901787,3.121818558E-05,3.741090066396,0.368546722992,3.144707453916,0.261751920588,81.3407147750171,22.9810414760815,0,0.368546722992,0,0.261751920588,0,22.9810414760815,239.09714857,24.13052474,23.4951076,-0.16169473,7.45294437,-0.05322284,5.96392610499098,281.724527966583,0.879075745205748,S
29,29,25.7329009221912,4.362047777E-05,13.7574653636794,3.822353531E-05,236.53129951,43.27854773,243.93610196,25.42933381,25.7329009221912,4.362047777E-05,13.7574653636794,3.822353531E-05,3.4994337669,0.389761820208,3.07174108824,0.299709767448,60.3679196578498,34.4423906537159,0,0.389761820208,0,0.299709767448,0,34.4423906537159,200.47418193,27.1448265,25.7123429,-0.16169476,6.49365393,-0.03841514,6.92710987388111,76.8213442308255,0.839525225205177,S
30,30,25.7328675421844,2.968782751E-05,13.5401933374496,3.472412993E-05,273.27880913,39.24370321,278.03791111,22.88920238,25.7328675421844,2.968782751E-05,13.5401933374496,3.472412993E-05,3.44902703418,0.296788821048,3.159185152068,0.248815495476,166.472245573388,39.6301755427044,0,0.296788821048,0,0.248815495476,0,39.6301755427044,249.07722339,25.77972373,23.02271787,-0.16169473,6.4324895,-0.07120451,6.48766045567786,284.120120837816,0.858135059838843,S
31,31,25.7291252796987,6.60495058E-06,13.5387585507565,6.33987632E-06,1573.92573267,44.05675106,1545.44563968,25.1055411,25.7291252796987,6.60495058E-06,13.5387585507565,6.33987632E-06,3.486828912516,0.05875990668,3.23794625616,0.050705011116,53.1134856930445,9.21001051789021,0,0.05875990668,0,0.050705011116,0,9.21001051789021,1560.63256792,35.47093424,25.01845847,-0.16169471,12.98957523,0.97928989,6.62712317031652,285.769204046757,0.85232878251245,S
32,32,25.7111265495655,4.74974497E-05,13.5645730016571,4.128175678E-05,216.50087726,43.47811973,223.6800064,25.63046201,25.7111265495655,4.74974497E-05,13.5645730016571,4.128175678E-05,3.392831002248,0.402904002312,3.162567539268,0.349670497788,85.9104831830743,68.3092553441663,0,0.402904002312,0,0.349670497788,0,68.3092553441663,185.57396686,27.79408591,25.8694381,-0.16169476,3.27903263,-0.15691106,5.60731785007222,300.555552253828,0.892519835132239,S
33,33,25.7010309048791,3.2268246E-07,13.6869324843366,3.2173389E-07,45688.61430987,64.56399033,45446.73510943,37.13629021,25.7010309048791,3.2268246E-07,13.6869324843366,3.2173389E-07,3.399204950496,0.00282808242,3.27866651568,0.00263132316,46.157832815784,0.91954628192283,0.30552227838,0.00282808242,0.150770297952,0.00263132316,112.524611504797,0.91954628192283,45622.35859384,89.12120252,37.09630255,-0.16169473,112.3281545,9.06335845,4.25827868232233,36.1678251713955,0.936917804911301,S
34,34,25.7009409783892,8.520896029E-05,13.7039495082113,0.00010305165108,209.25879845,57.89878673,161.76160319,27.0665382,25.7009409783892,8.520896029E-05,13.7039495082113,0.00010305165108,5.006653460388,1.069608872772,2.864376914544,0.375376639212,38.0237768910814,15.7716770752995,3.68190497196,1.069608872772,0,0.375376639212,37.6857837285691,15.7716770752995,144.10214921,28.96844132,27.19795884,-0.16169476,2.68307485,-0.14125847,4.9337116984914,45.7504833479384,0.91600854700337,S
35,35,25.6987041515609,8.133523159E-05,13.5356158392342,6.598244984E-05,160.78487142,44.7278891,133.85656431,22.77346709,25.6987041515609,8.133523159E-05,13.5356158392342,6.598244984E-05,3.857723751924,0.690334911504,3.451790078748,0.558334705572,85.2102806360678,65.7212842044968,1.946007147312,0.690334911504,0.906497352828,0.558334705572,93.4910713031253,65.7212842044968,116.6439872,21.66741442,21.94106128,-0.16169473,3.82497365,-0.12620792,7.47638991531771,298.571331624509,0.815022313026653,S
36,36,25.6951480444757,3.6129895E-07,13.6611737670125,3.6644847E-07,40489.26377873,93.92633778,40366.15557256,37.1302267,25.6952932653035,3.6129895E-07,13.6610397616559,3.6644847E-07,3.35785615236,0.003191036796,3.242541269376,0.002974694544,50.8088051197571,1.10120526621078,0,0.003191036796,0,0.002974694544,0,1.10120526621078,40664.91983845,87.49456767,37.1302267,-0.16169473,54.53656559,22.06618774,3.90288007034402,14.3543967542788,0.946805632155228,M
37,37,25.6929031398042,3.309944283E-05,13.5802747042778,2.972083958E-05,1301.92375538,73.70255824,598.66887671,25.92353303,25.6931074052138,3.309944283E-05,13.5800629848954,2.972083958E-05,5.365072506132,0.353413436436,3.102728144688,0.131581466856,139.059498054385,5.16310600358447,4.255789425084,0.353413436436,0,0.131581466856,138.861994498528,5.16310600358447,1224.50316181,50.14464139,25.92353303,-0.16169473,9.3738945,-0.03951322,5.51516154833067,315.197952060206,0.895882802393647,M
38,38,25.6911760801718,9.28783165E-05,13.6368066986161,4.516305798E-05,168.55979864,48.79916547,170.10253906,27.63602744,25.6911760801718,9.28783165E-05,13.6368066986161,4.516305798E-05,4.028399407836,0.796167381924,2.726967422484,0.364198145544,80.3825312638827,19.9589308785221,0,0.796167381924,0,0.364198145544,0,19.9589308785221,124.34109803,27.26595097,28.4964226,-0.16169473,1.44747344,-0.16673542,4.04336084648355,352.977139353556,0.942991075460059,S
39,39,25.6868727526977,7.839787453E-05,13.6110106277879,9.315330287E-05,140.35047404,47.20825953,122.88550879,24.87034333,25.6868727526977,7.839787453E-05,13.6110106277879,9.315330287E-05,3.778469132544,0.80880545124,3.350940443532,0.64121066262,20.7493180924234,72.6070675266863,1.712465886096,0.80880545124,0.620415873396,0.64121066262,13.6112883012035,72.6070675266863,94.6791091,21.86261183,24.20241617,-0.16169473,1.42137696,-0.15863679,4.72812788258053,334.412126051992,0.922660237479823,S
40,40,25.6796442737551,6.722100462E-05,13.718604638985,5.028097242E-05,351.36997348,64.03643051,235.74111101,27.93147449,25.6796442737551,6.722100462E-05,13.718604638985,5.028097242E-05,4.572889303644,0.595610892432,3.613336080264,0.389451595932,67.3711638468073,23.2304232623215,3.087546350328,0.595610892432,1.498791561012,0.389451595932,69.7870772024059,23.2304232623215,286.62005571,34.60912253,26.30144263,-0.16169473,9.22191157,0.12211075,6.43575470082126,43.2995413376537,0.860271853499567,S
41,41,25.6770870347768,1.719875526E-05,13.7497910756021,1.828296913E-05,550.95761751,42.19642733,537.3536716,23.95404268,25.6770870347768,1.719875526E-05,13.7497910756021,1.828296913E-05,3.429795794256,0.155506177044,3.31405588692,0.145250502516,13.1400931867263,53.5059926934114,0,0.155506177044,0,0.145250502516,0,53.5059926934114,506.67244596,28.10681154,23.81283775,-0.16169473,6.96103234,-0.3611874,7.92786407522684,52.444956565931,0.793925392409658,S
42,42,25.6748932713886,9.849521366E-05,13.5308065175629,7.472313763E-05,149.32000495,45.23294425,118.50289324,22.13077995,25.6748932713886,9.849521366E-05,13.5308065175629,7.472313763E-05,4.266753905628,0.895990905144,3.273872247936,0.5437399644,62.8289494293879,32.7031543924311,2.603615370444,0.895990905144,0,0.5437399644,64.9818501442885,32.7031543924311,104.10050717,19.54064161,21.3728672,-0.16169473,2.62173126,-0.14130808,8.46323451595847,305.917286417725,0.76788838916877,S
43,43,25.6591436414002,3.911602971E-05,13.5597307481331,4.412798671E-05,254.18056478,43.85353095,236.3451034,24.09769761,25.6591436414002,3.911602971E-05,13.5597307481331,4.412798671E-05,3.56672505114,0.375209146404,3.342690612144,0.33033172086,9.34970595468202,65.7826619898264,1.264728562992,0.375209146404,0.327657834252,0.33033172086,173.060156738597,65.7826619898264,223.39323676,27.98015583,23.70553193,-0.16169473,7.1948275,0.121439,7.79762335613472,318.974990208935,0.80009562977933,S
44,44,25.6571417730226,0.00010309094389,13.5498661456154,6.091008801E-05,160.45491534,49.02338575,134.69437114,24.8967264,25.6571417730226,0.00010309094389,13.5498661456154,6.091008801E-05,4.170116105964,0.874013383584,3.166836613956,0.516227719572,89.0376015071074,31.1799827681428,0,0.874013383584,0,0.516227719572,0,31.1799827681428,104.44723114,23.00337654,24.30714449,-0.16169473,3.94886911,-0.12610552,8.28262413168834,316.416833094957,0.776789283496403,S
45,45,25.6509588155173,1.598722114E-05,13.6941142242672,1.551206789E-05,639.86309297,44.57597652,642.89643255,25.81175921,25.6509588155173,1.598722114E-05,13.6941142242672,1.551206789E-05,3.381038686188,0.138177660888,3.263365906776,0.128715620328,122.369872275475,46.7005153325836,0,0.138177660888,0,0.128715620328,0,46.7005153325836,608.13930786,32.61605877,25.84848517,-0.16169473,7.59240538,-0.05105964,7.00554849986901,24.8581862464016,0.836108415097217,S
46,46,25.6485766478093,0.00013353699963,13.7806794482686,9.068802634E-05,172.61310256,49.6041523,121.09799314,21.43578912,25.6485766478093,0.00013353699963,13.7806794482686,9.068802634E-05,5.59491977142,1.31565152808,2.82432003192,0.376332698736,57.8485694657696,14.4624339054321,4.453041854844,1.31565152808,0,0.376332698736,58.3390949161951,14.4624339054321,116.37730854,24.83059047,21.8312689,-0.16169476,4.64598861,-0.12091715,10.411567867597,51.4183009789928,0.665648716918185,S
47,47,25.6407985723582,7.371866821E-05,13.6366023584041,8.460389242E-05,132.42507764,45.02621272,128.571546,25.46716703,25.6407985723582,7.371866821E-05,13.6366023584041,8.460389242E-05,3.501580538556,0.71835525792,3.260852148996,0.623630710872,173.465423089728,116.685603476653,0,0.71835525792,0,0.623630710872,0,116.685603476653,86.40244135,19.55556179,25.30802522,-0.16169473,0.39090199,-0.16233865,6.968829303817,355.840376932787,0.837711416844149,S
48,48,25.6364742519018,9.820738334E-05,13.7779563208118,0.00017453184353,257.46838471,69.12001083,117.36983257,22.31880214,25.6364742519018,9.820738334E-05,13.7779563208118,0.00017453184353,6.852549580164,1.6071280587,3.548839210992,0.547163123688,155.43590366629,17.0423900931382,6.015215846124,1.6071280587,1.086556979916,0.547163123688,154.967346578173,17.0423900931382,136.27766283,28.78097954,21.99910159,-0.16169473,8.97124391,-0.05040431,10.7438397452125,47.933520964031,0.647332023983922,S
49,49,25.6320997538218,0.00013258757818,13.640492257281,7.448568798E-05,162.59900911,53.31046235,120.02671762,24.52922814,25.6320997538218,0.00013258757818,13.640492257281,7.448568798E-05,4.791392889156,1.173118576752,3.13435489878,0.5346627741,71.2028388704336,24.1311572330695,3.408692306508,1.173118576752,0,0.5346627741,72.7617233362222,24.1311572330695,102.17938281,22.86991086,23.90199552,-0.16169473,2.94926599,-0.1420886,7.46251825763937,357.91244519503,0.81565726209559,S
50,50,25.6273303921436,4.92673663E-05,13.5660407973834,4.11450143E-05,291.00980485,48.77775303,237.46400666,24.49278106,25.6273303921436,4.92673663E-05,13.5660407973834,4.11450143E-05,3.905930039292,0.424422294732,3.478210391664,0.340535770416,107.305341451182,38.2904326751202,2.10822680574,0.424422294732,0.849344979492,0.340535770416,112.668087930419,38.2904326751202,254.08108823,29.8606418,23.51826151,-0.16169473,10.07655101,0.34937713,9.07381142356559,328.516864300202,0.736986234094128,S


==> anc/N660_C_C.csv <==
Source,list,for,N660_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999010000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,25.76,DEC=,13.6450555555556,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,25.8541978248,2.927289242E-05,13.6605749119891,2.551288588E-05,60.58758435,7.56987161,54.45534239,4.04974585,25.8541978248,2.927289242E-05,13.6605749119891,2.551288588E-05,3.320637675948,0.268370191512,2.7855564723,0.190622312568,122.76772669123,18.7356803520532,1.058165404452,0.268370191512,0.88112070018,0.190622312568,109.03496639183,18.7356803520532,53.68631191,5.0152096,3.97440817,-0.05838866,1.81416226,0.03063307,5.57054618609195,170.366264769676,0.132942128761926,S
1,1,25.8221589459539,8.6632753E-05,13.6773337849195,6.393031068E-05,23.82172812,7.94151293,20.42251029,4.11503372,25.8221589459539,8.6632753E-05,13.6773337849195,6.393031068E-05,3.400868156868,0.743334476256,2.851441057944,0.52966157544,102.730690681706,50.690634500913,1.612336113504,0.743334476256,0.455116951908,0.52966157544,73.7546571454308,50.690634500913,15.24390068,3.44838589,4.00033014,-0.109221,0.13500923,-0.10909258,4.10905628188492,151.872436840991,0.374224348811735,S
2,2,25.8188714851359,3.668024529E-05,13.6333322082913,3.503842287E-05,35.87740718,6.75186311,38.00177325,4.03397065,25.8188714851359,3.668024529E-05,13.6333322082913,3.503842287E-05,3.016759273272,0.345564451872,2.601755614944,0.25593863004,130.498482725239,31.124915959842,0,0.345564451872,0,0.25593863004,0,31.124915959842,29.71004043,4.34104203,4.11176552,-0.05966999,0.48738002,-0.06519208,3.50400524871225,191.573407165666,0.500893085750259,S
3,3,25.7892813775363,0.00011569340829,13.6248689548268,0.00014678847755,84.06490021,23.28861681,30.27761454,6.35866311,25.7892813775363,0.00011569340829,13.6248689548268,0.00014678847755,5.975777041452,1.410467618664,3.862677814812,0.721785364812,146.77855236805,26.0144299453618,5.125873003344,1.410467618664,2.73235564656,0.721785364812,149.980144547153,26.0144299453618,57.20156478,8.95739366,6.10939423,-0.59144855,0.88745037,-0.58392004,2.09334774286862,215.348179937242,0.791820286205672,S
4,4,25.7866120887531,4.23957249E-05,13.6986856868866,5.406068124E-05,61.47574042,10.37389486,41.29384297,4.51519886,25.7866120887531,4.23957249E-05,13.6986856868866,5.406068124E-05,4.079214415944,0.502465549032,3.034114116048,0.294500011068,149.606605760897,17.610398142411,2.735345774808,0.502465549032,1.214028534564,0.294500011068,160.830792895954,17.610398142411,50.18710297,4.87705997,4.27680106,0.1928378,1.31802506,0.2247404,3.57230814253876,115.738134830891,0.486231662414253,S
5,5,25.7864643905279,7.333797512E-05,13.5993233241295,5.625271199E-05,44.24932079,11.59576426,33.6716964,5.54327321,25.7864643905279,7.333797512E-05,13.5993233241295,5.625271199E-05,3.553678659348,0.622842612552,3.0743505342,0.47539629756,84.6574956752248,49.8118878129181,2.134477820556,0.622842612552,0.796501594584,0.47539629756,60.6521468915718,49.8118878129181,32.90893796,5.00634945,5.27036491,-0.49246904,0.56727117,-0.48753026,3.14811511999904,240.643351535764,0.577683881491632,S
6,6,25.779755468831,7.81192396E-06,13.59602577188,6.68234918E-06,239.88290502,8.81985455,244.90101962,5.13698067,25.779755468831,7.81192396E-06,13.59602577188,6.68234918E-06,3.108782484072,0.071102190528,2.619439049304,0.050390692884,121.065460569228,5.37899570262438,0,0.071102190528,0,0.050390692884,0,5.37899570262438,232.3763202,7.07727671,5.19249579,-0.47511375,1.98138878,-0.57270267,3.15930340473359,248.612549117969,0.575272105933816,S
7,7,25.7796861957537,5.06282416E-05,13.7091978560851,3.437253266E-05,37.75505334,7.69660187,36.9675921,4.32746392,25.7796861957537,5.06282416E-05,13.7091978560851,3.437253266E-05,3.347813292588,0.449605463796,2.53619554662,0.258783730704,111.367993413315,19.4085803759617,0,0.449605463796,0,0.258783730704,0,19.4085803759617,32.33622284,5.03110625,4.3675459,0.10222464,0.87094401,0.11499807,4.01601911234601,106.602854523127,0.393080612985072,S
8,8,25.7770433648534,4.463044199E-05,13.55702439328,3.397557055E-05,46.57720981,8.88337041,46.04555323,5.03987619,25.7770433648534,4.463044199E-05,13.55702439328,3.397557055E-05,3.278430429552,0.405389209572,2.5651341126,0.248523927228,62.9686629067621,20.2472235650953,0,0.405389209572,0,0.248523927228,0,20.2472235650953,40.42345227,5.73634667,5.08245739,0.03434553,0.49503257,0.0348699,5.37457292976142,259.34088924702,0.15824886537029,S
9,9,25.7772319351195,6.347047779E-05,13.6519468808118,6.337570324E-05,41.80795884,13.76825293,43.40204867,8.12911701,25.7772319351195,6.347047779E-05,13.6519468808118,6.337570324E-05,3.003364902528,0.597671985852,2.66643130626,0.470047656312,134.8224385495,67.4496737007798,0,0.597671985852,0,0.470047656312,0,67.4496737007798,30.19141364,7.93135039,8.22947459,-0.62511953,0.32168151,-0.62625907,1.08647481869614,157.628984786697,0.940339804016399,S
10,10,25.7766852071359,6.951740314E-05,13.7051197091739,5.240100128E-05,23.84384935,7.36592158,25.31455352,4.36127748,25.7766852071359,6.951740314E-05,13.7051197091739,5.240100128E-05,3.226381902504,0.643597018092,2.427058946772,0.361134489528,119.054041061935,27.7769454864628,0,0.643597018092,0,0.361134489528,0,27.7769454864628,16.77279543,3.80713385,4.49754225,0.0174916,0.2767766,0.01864276,3.73281909170423,105.103063308858,0.452039457219278,S
11,11,25.7707431245276,6.392224553E-05,13.6581058074502,4.143432306E-05,85.16461537,17.49486543,62.92913375,8.16077651,25.7707431245276,6.392224553E-05,13.6581058074502,4.143432306E-05,3.785758551828,0.544168810584,2.971969077096,0.347714670384,83.1789236436371,24.7089330227998,2.465584181856,0.544168810584,0.442283640696,0.347714670384,68.1920422560095,24.7089330227998,74.50998554,9.39897499,7.77961577,-0.79780733,2.09380369,-0.74319485,1.00272679945529,128.656982940608,0.94901183647284,S
12,12,25.7680795074632,6.647813527E-05,13.6564649761918,0.00010447668149,368.82431149,53.57317178,78.92208035,9.86289615,25.7680450824125,6.647813527E-05,13.6561863804024,0.00010447668149,5.94688603266,1.009873549224,2.808089268264,0.28669267494,59.9319209640183,10.6464405312636,5.281427657952,1.009873549224,0,0.28669267494,57.6750708224007,10.6464405312636,302.72717665,21.43657822,9.86289615,-0.55213928,3.18980779,-0.50840413,0.830989117480602,124.532466549927,0.964769603203812,M
13,13,25.7596880464531,2.654388E-08,13.645812876545,2.743466E-08,606730.38712177,401.40931349,532783.85248893,16.89688725,25.7598206229756,2.654388E-08,13.6456657518861,2.743466E-08,8.409538355076,0.000309528576,3.69421240104,9.4431096E-05,46.1395024326444,0.00256651269142,7.977430804212,0.000309528576,1.9591557777,9.4431096E-05,45.5675285159677,0.00256651269142,627882.25091035,315.64149007,16.89688725,0.22727801,31.73303048,83.95303303,0.048944477446293,68.1842754276355,0.999876162458861,M
14,15,25.7477600610707,0.00019507113459,13.635247061124,0.00016424805084,657.80633137,84.48080802,36.08206705,4.3988649,25.7477600610707,0.00019507113459,13.635247061124,0.00016424805084,13.925857687812,1.719830126232,10.88364699648,1.309812939468,64.9207085212283,25.05295354409,13.646210268276,1.719830126232,10.453438757736,1.309812939468,63.9516392205943,25.05295354409,322.0842574,22.37997734,7.21049901,-1.12434952,6.1169435,1.43873524,0.925033853572389,320.492149192884,0.95648217281964,S
15,16,25.7449189399618,2.88575633E-06,13.6823866173646,2.53098898E-06,785.81426993,10.63133313,793.28611404,6.13948657,25.7449189399618,2.88575633E-06,13.6823866173646,2.53098898E-06,3.155423079276,0.026864083296,2.609890650144,0.018361674576,124.472439265958,1.80110753345907,0,0.026864083296,0,0.018361674576,0,1.80110753345907,774.63780906,10.91767649,6.19578395,-0.49484947,3.32753507,-0.92466308,2.40625823164351,68.5693696851263,0.732389431700519,S
16,17,25.7010340175026,8.5215281E-07,13.6869415194894,1.06296312E-06,6063.25677677,35.75678363,6173.54618642,16.97369589,25.7011768020156,8.5215281E-07,13.686804619895,1.06296312E-06,3.080284823772,0.009586034856,2.532872113668,0.006441603588,117.411737137333,0.63632279326069,0,0.009586034856,0,0.006441603588,0,0.63632279326069,6184.13495631,39.68725367,16.97369589,1.33374851,20.03150621,10.3954153,4.25845202567617,36.1751548165961,0.344600970348748,M
17,18,25.6951516886226,9.6223153E-07,13.6611868599986,8.1233698E-07,3964.03878665,17.6715415,4027.41808015,10.24615762,25.6951516886226,9.6223153E-07,13.6611868599986,8.1233698E-07,3.150056942712,0.008831844936,2.597662945224,0.005996783988,121.46157682569,0.56929284506408,0,0.008831844936,0,0.005996783988,0,0.56929284506408,4006.15022947,22.38841726,10.35919558,1.48781533,16.59182635,2.25247686,3.90286886743958,14.3663425772778,0.416382166797629,S
18,20,25.6928398608732,7.414202474E-05,13.6603950244622,6.66254298E-05,77.22502184,20.4675922,55.34151154,9.36021398,25.6928398608732,7.414202474E-05,13.6603950244622,6.66254298E-05,3.784663742256,0.69905414304,3.065277269808,0.474739940016,53.3771165949008,36.4620395916448,2.6754960816,0.69905414304,0,0.474739940016,46.2786297172927,36.4620395916448,59.39829968,9.46886301,8.86385442,0.64655643,0.84990199,0.6579894,4.0224574650243,13.2347945526649,0.391766466892462,S
19,21,25.6867242937321,6.645505048E-05,13.6107944100825,7.506506699E-05,25.96305524,7.95325695,22.77054348,4.16042679,25.6867242937321,6.645505048E-05,13.6107944100825,7.506506699E-05,3.526675737876,0.731591425116,2.687862375828,0.432546625224,142.267020904888,31.0942421854113,1.743900823404,0.731591425116,0,0.432546625224,158.170234820478,31.0942421854113,18.05184467,4.1661012,4.09502445,-0.06480018,0.34811723,-0.06305675,4.74154825409976,334.315968176265,0.255590934654151,S


==> anc/N891_B_L.csv <==
Source,list,for,N891_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,35.6392083333333,DEC=,42.3491388888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,35.8190603422325,0.00010625650571,42.3810563237476,6.186303466E-05,141.65908272,39.1657488,100.86985083,17.50729089,35.8190603422325,0.00010625650571,42.3810563237476,6.186303466E-05,4.543868062512,0.961550552592,2.82603339702,0.402296282352,112.778822428737,18.9323669958091,3.443523509484,0.961550552592,0,0.402296282352,115.746213885536,18.9323669958091,99.75473747,19.35542862,17.11544974,-0.60535092,2.47136745,-0.60020557,8.19994862007815,166.433624357387,0.780824677668648,S
1,1,35.8101856658569,5.862792411E-05,42.4379686858544,8.661313558E-05,108.75173435,33.69586897,94.81545431,17.6273491,35.8101856658569,5.862792411E-05,42.4379686858544,8.661313558E-05,3.59910438048,0.738295888752,2.913955506216,0.490978707948,8.1624891762573,39.7461355615755,0,0.738295888752,0,0.490978707948,0,39.7461355615755,70.49600617,14.66468827,17.2359687,-0.63470662,0.76181925,-0.63422124,9.26322240416402,144.816793873736,0.727165016254459,S
2,2,35.8096694391007,8.824039138E-05,42.4363110453898,6.181151078E-05,96.47863652,32.03909474,89.15401203,17.4013967,35.8096694391007,8.824039138E-05,42.4363110453898,6.181151078E-05,3.534707135592,0.771708542796,2.799349348392,0.488476484028,108.6225769122,38.0424520959354,0,0.771708542796,0,0.488476484028,0,38.0424520959354,66.83535567,17.16329071,17.25568109,-0.62559639,1.76765036,-0.68011059,9.18762277685352,145.242543313295,0.731097459397314,S
3,3,35.7889946092329,2.942493064E-05,42.389658501306,3.895913842E-05,1541.38796514,58.33169059,535.72353991,17.82020263,35.788631119242,2.942493064E-05,42.3892475882225,3.895913842E-05,6.514223295888,0.397117037016,3.085462367712,0.116617370472,54.5884316753346,3.94831796076271,5.699099786796,0.397117037016,1.059223237488,0.116617370472,54.601497866992,3.94831796076271,1482.39612225,39.6338366,17.82020263,-0.95326698,10.6071484,-0.42099737,7.07095463441541,159.839407898806,0.833237903243359,M
4,4,35.7829676796621,6.814505793E-05,42.3246916028446,5.63641289E-05,117.82572761,32.42772671,109.11794224,17.6652097,35.7829676796621,6.814505793E-05,42.3246916028446,5.63641289E-05,3.489894973764,0.624989152152,2.829118328748,0.41403423204,59.4700012870371,34.6864103920056,1.497931669656,0.624989152152,0,0.41403423204,62.4762379242821,34.6864103920056,89.43258128,16.96865979,17.49196963,0.73501582,1.28181944,0.73160777,6.5425428097812,192.907412693099,0.855861391645585,S
5,5,35.7758386460416,2.963876444E-05,42.3904850391202,3.097309023E-05,182.72509531,28.64332967,197.08204126,17.38547605,35.7758386460416,2.963876444E-05,42.3904850391202,3.097309023E-05,2.94382799064,0.262669841964,2.879772779232,0.25115365926,5.49566180062649,164.25269414247,0,0.262669841964,0,0.25115365926,0,164.25269414247,155.25637814,19.86927892,17.73796976,-0.07173394,3.33698836,-0.09376306,6.54500002665054,157.680196575211,0.855759250966789,S
6,6,35.7628536134861,3.226050481E-05,42.2881465989191,2.835947353E-05,224.38235718,31.41073032,211.96790063,17.44034471,35.7628536134861,3.226050481E-05,42.2881465989191,2.835947353E-05,3.2344150626,0.276361788132,2.992556618712,0.237099186936,106.353451785621,44.6773040221716,1.318907640312,0.276361788132,0,0.237099186936,125.704482636664,44.6773040221716,192.81747394,22.7024805,17.22386151,1.60090849,4.68042072,1.65149834,6.59414784929246,213.666832161258,0.853710147479376,S
7,7,35.7614849450565,8.038076857E-05,42.279118540709,4.437600833E-05,98.87705215,29.38323247,100.56091013,16.88675378,35.7614849450565,8.038076857E-05,42.279118540709,4.437600833E-05,3.494121751512,0.684631071576,2.57304787272,0.370308129768,83.4744407956721,25.5593311540287,0,0.684631071576,0,0.370308129768,0,25.5593311540287,68.07760688,13.66973928,17.25826041,1.86780392,1.0101536,1.87302362,6.86167406328271,217.712892109449,0.842353988364182,S
8,8,35.7571960501844,7.995063079E-05,42.3548321702637,7.344032418E-05,123.79704653,37.95412696,97.72812827,18.6530552,35.7571960501844,7.995063079E-05,42.3548321702637,7.344032418E-05,3.481150479696,0.677821198536,3.327263003232,0.622523240676,91.8773512708644,175.432254960705,1.799257253976,0.677821198536,1.264233394116,0.622523240676,125.223837465169,175.432254960705,83.99287113,17.89306961,17.77393845,-1.43801287,0.86911456,-1.4398579,5.24285777075405,176.224522182587,0.905545711868113,S
9,9,35.7461856647695,7.763052943E-05,42.2360969442886,4.080970154E-05,421.93231884,54.59995759,186.91759665,17.30123164,35.7461856647695,7.763052943E-05,42.2360969442886,4.080970154E-05,6.212631012804,0.699152070744,3.322286056836,0.252926654976,68.8405167997473,8.71124283634857,5.3614397403,0.699152070744,1.592426626956,0.252926654976,69.6681898750362,8.71124283634857,332.3320032,27.48684558,16.94865023,0.20626774,7.44305362,0.33676088,8.27924144021347,234.970723996104,0.776954880232846,S
10,10,35.7425494052828,7.193101667E-05,42.342912933847,5.969587615E-05,138.66040033,36.29531696,113.19200435,18.14828225,35.7425494052828,7.193101667E-05,42.342912933847,5.969587615E-05,3.740127456384,0.662680331928,2.994810904584,0.434501496576,58.8372507228149,32.8307149044001,2.011780491084,0.662680331928,0.746133103908,0.434501496576,60.857452097907,32.8307149044001,93.31647452,18.28120825,17.54373807,-0.57724367,4.36921346,-0.52537064,4.59790225034895,184.625333939779,0.926744771526442,S
11,11,35.7415523776292,7.91045327E-05,42.244971084477,0.00011360930496,167.72614598,46.99340314,96.65648115,18.2768688,35.7415523776292,7.91045327E-05,42.244971084477,0.00011360930496,4.794537096792,1.038738280932,3.30935167962,0.546166546812,26.197057540456,25.6099826915487,3.662637108984,1.038738280932,1.473424946352,0.546166546812,22.892813040707,25.6099826915487,111.79487841,18.56621815,17.2514774,0.6643462,3.08177141,0.6974052,7.72614399096895,233.959058388231,0.803453426577449,S
12,12,35.7284835063921,6.207276677E-05,42.3958866831859,6.217679947E-05,138.33297374,35.76684545,115.03409787,18.21835184,35.7284835063921,6.207276677E-05,42.3958866831859,6.217679947E-05,3.409975613556,0.553936825656,3.224534303664,0.497878101396,44.6087498123809,118.302896160306,1.456157249136,0.553936825656,1.245668839092,0.497878101396,167.183036738079,118.302896160306,101.97904098,17.63615551,17.51873606,-0.00133244,0.96157612,-0.01629269,4.85049602388893,144.641386452518,0.918730807076788,S
13,13,35.7246671423238,2.500658217E-05,42.4090660600436,1.989460226E-05,316.31538049,32.43484907,302.84598302,18.07656963,35.7246671423238,2.500658217E-05,42.4090660600436,1.989460226E-05,3.4133619834,0.2245505733,2.79792047376,0.15152767074,63.516298705136,13.4324979096702,0,0.2245505733,0,0.15152767074,0,13.4324979096702,262.24331278,22.2179773,18.0201223,-1.3281018,5.46590945,-1.50882681,5.22257701881028,136.461448090558,0.906248794287906,S
14,14,35.7211845683557,3.838498192E-05,42.293266791435,4.283694265E-05,236.89253274,37.1664398,185.32414614,18.07317764,35.7211845683557,3.838498192E-05,42.293266791435,4.283694265E-05,3.773252103624,0.401280581196,3.097581274944,0.277009975152,36.0769878428336,22.2779773556226,2.120347162476,0.401280581196,0.991511580276,0.277009975152,28.4495598891471,22.2779773556226,185.25692972,22.34058426,17.31384145,-2.03537525,4.52444601,-2.02767228,4.94608005746537,222.642353476985,0.915600498608197,S
15,15,35.7191886609279,6.846340466E-05,42.2228490459516,3.958436193E-05,152.76823555,33.64149625,128.37453379,17.06617081,35.7191886609279,6.846340466E-05,42.2228490459516,3.958436193E-05,3.831176122344,0.583965965952,2.840155200324,0.32930708202,82.3643955222586,20.9113867602958,0,0.583965965952,0,0.32930708202,0,20.9113867602958,122.81866265,18.89459194,16.70794518,0.02243661,2.38034158,0.03171872,8.36781711217362,244.869138577287,0.772605183289602,S
16,16,35.7146665159075,2.924632886E-05,42.2575509180825,3.18226869E-05,216.25490005,30.73619816,205.70059947,17.15566054,35.7146665159075,2.924632886E-05,42.2575509180825,3.18226869E-05,3.170333028888,0.270217891188,3.032110297152,0.247445496504,8.26711977949655,77.5773315737752,0,0.270217891188,0,0.247445496504,0,77.5773315737752,172.54397059,19.53431838,16.95666288,-1.7921999,4.18316768,-1.79932476,6.43509860712629,238.618959064547,0.860298778010974,S
17,17,35.711778861876,6.990800385E-05,42.2472575878885,7.520071429E-05,111.60387161,34.30735701,95.40934777,17.79327384,35.711778861876,6.990800385E-05,42.2472575878885,7.520071429E-05,3.437187884892,0.671086128744,3.111749718084,0.554318713404,33.7042561998455,80.0629764400343,1.50775506306,0.671086128744,0.932967972,0.554318713404,10.248796558505,80.0629764400343,75.09778076,15.82501729,17.2200198,-1.49249718,1.32168907,-1.48827792,6.90938810284638,242.192721679746,0.840293282987639,S
18,18,35.7068776562945,6.65704612E-06,42.3331926969952,5.58557021E-06,1130.20167442,32.41839789,1094.36034264,18.2726424,35.7068776562945,6.65704612E-06,42.3331926969952,5.58557021E-06,3.270422910564,0.058057207884,2.8874241576,0.045346145076,67.9587899648832,5.81655857341553,0,0.058057207884,0,0.045346145076,0,5.81655857341553,1123.24022574,27.38354174,18.18231431,2.56788735,12.00627776,3.54822896,3.14988073582274,197.660094070627,0.965109052263863,S
19,19,35.6988733346487,5.232097563E-05,42.3260901554086,8.50155901E-05,105.73474873,32.49498099,98.16934451,17.68651272,35.6988733346487,5.232097563E-05,42.3260901554086,8.50155901E-05,3.55122327744,0.720708750216,2.773209962808,0.443540799288,179.897160686746,33.2552754154586,0,0.720708750216,0,0.443540799288,0,33.2552754154586,74.49825693,15.44692525,17.57885366,3.16035585,1.02950503,3.16279625,2.98579555097346,207.571606520825,0.968608043708574,S
20,20,35.6961152308306,3.137805294E-05,42.2799624469326,2.704632963E-05,191.50666358,28.71807796,209.05211309,17.49067494,35.6961152308306,3.137805294E-05,42.2799624469326,2.704632963E-05,3.129919694532,0.284171655744,2.676179794824,0.206334446976,59.2626608460816,23.2694199629827,0,0.284171655744,0,0.206334446976,0,23.2694199629827,163.41982831,18.32112193,17.98627818,0.76079897,4.04777302,0.76233528,4.8581989102038,238.668478459306,0.918480516328325,S
21,21,35.6922593913751,2.21257122E-05,42.4437682920716,1.945952626E-05,332.90249768,31.84961891,324.13023616,17.94177654,35.6922593913751,2.21257122E-05,42.4437682920716,1.945952626E-05,3.395502339336,0.207971384688,2.765749789584,0.138358273464,54.6854281304898,12.0805305812399,1.25466727986,0.207971384688,0,0.138358273464,54.9705179957239,12.0805305812399,277.82365113,21.79645293,17.96570905,0.42771094,5.48286698,0.05517807,6.1451373095139,112.472437790915,0.871987879050582,S
22,22,35.6907836982598,0.00015214155633,42.3803682876376,4.9346142E-05,148.30328753,44.30293738,93.14343931,17.91450756,35.6907836982598,0.00015214155633,42.3803682876376,4.9346142E-05,5.239699078212,1.290035595636,2.7785041092,0.417465801324,91.2920356411868,16.9717867152901,0,1.290035595636,0,0.417465801324,0,16.9717867152901,91.26889548,17.71985894,17.81524588,-3.55310635,1.66307495,-3.54797999,2.95615317255088,140.647727452148,0.969221144712528,S
23,23,35.6904598365456,5.737660465E-05,42.4185371197923,5.094845334E-05,86.99242131,26.41345609,104.44494296,17.14462662,35.6904598365456,5.737660465E-05,42.4185371197923,5.094845334E-05,2.928461030604,0.512874314928,2.6006007672,0.40011369264,59.5764079506514,59.0116085067452,0,0.512874314928,0,0.40011369264,0,59.0116085067452,66.40330322,16.40029902,18.1065534,0.77768112,0.97753309,0.77617244,4.74312922558938,118.595169118179,0.922183261611056,S
24,24,35.6870406298118,8.18536985E-06,42.4150702903136,8.27912412E-06,818.6944207,32.35391898,808.51628229,18.52038139,35.6870406298118,8.18536985E-06,42.4150702903136,8.27912412E-06,3.09756138084,0.072223195392,2.98904346036,0.067266334548,40.4162647688329,26.5208730823611,0,0.072223195392,0,0.067266334548,0,26.5208730823611,791.75447295,26.44806735,18.46749365,1.71767169,8.59861211,1.70459953,4.48810650047689,118.170366744715,0.930109852748975,S
25,25,35.6832465440055,5.659249695E-05,42.4089871135035,0.00010546304467,129.05761011,42.46962257,108.55585533,21.50420782,35.6832465440055,5.659249695E-05,42.4089871135035,0.00010546304467,3.889115252028,0.896011382268,2.795107906728,0.476075963736,4.51005754549917,28.5757419860073,0,0.896011382268,0,0.476075963736,0,28.5757419860073,93.33956511,19.69617791,21.13266055,2.00560112,1.11305883,2.00596082,4.08708890854607,118.51189449921,0.94177855696601,S
26,26,35.6780573908489,5.775017485E-05,42.3526189132776,0.00013506375009,133.43778928,41.88387818,95.08206279,18.55637494,35.6780573908489,5.775017485E-05,42.3526189132776,0.00013506375009,4.749536391012,1.173547220364,2.701766417076,0.41647365792,13.5916241288873,18.4918977687593,0,1.173547220364,0,0.41647365792,0,18.4918977687593,70.28864032,16.45980512,18.44553299,-7.16598242,2.94075403,-7.15383476,1.73525275619975,173.075816354663,0.989314759425044,S
27,27,35.6760022430528,0.000111627742,42.2743983691376,6.364795312E-05,183.56413431,48.13474506,104.26385526,18.56886522,35.6760022430528,0.000111627742,42.2743983691376,6.364795312E-05,4.721041827756,0.946309177872,3.409850525544,0.539564424192,89.9432757388882,26.8298046876265,3.59392423896,0.946309177872,1.6265157687,0.539564424192,94.074207084751,26.8298046876265,132.99447731,20.78387838,17.41903361,2.35326343,2.59619355,2.3753928,4.77234489554837,249.983885236267,0.92125052286982,S
28,28,35.6725299677377,5.88353606E-05,42.4091871359891,0.00011655721212,380.60493522,76.5755678,157.21932056,23.22075858,35.6725299677377,5.88353606E-05,42.4091871359891,0.00011655721212,5.895184982436,0.994715276688,3.754828122768,0.485433437004,7.60460526557426,17.6486521749093,5.06460021696,0.994715276688,2.20188570084,0.485433437004,5.46141644033287,17.6486521749093,299.33291112,29.98492713,22.1421451,4.83159192,10.277412,5.03540878,3.8938454471291,112.278256922777,0.947046719230322,S
29,29,35.6426916345156,0.00039218936059,42.3566840002945,0.00016718003424,98128.87260339,1365.28074194,4035.54448549,34.47513518,35.638538861241,0.00039218936059,42.3491296296032,0.00016718003424,178.996850061084,3.612778470144,6.199750716876,0.10111444218,23.0464832910842,1.32311597448982,178.970205317976,3.612778470144,5.442554042856,0.10111444218,23.0452482309523,1.32311597448982,308725.31034721,2671.66418621,34.47513518,3.02873264,178.16245963,258.9309006,0.478328978195063,108.83710632027,0.999185119875272,M
30,30,35.66216795855,5.044942496E-05,42.3984164833515,3.644155414E-05,236.03587647,48.97571456,233.97461203,27.98591219,35.66216795855,5.044942496E-05,42.3984164833515,3.644155414E-05,3.298040489952,0.428215219272,2.796869480112,0.308182197132,94.1530023609152,31.8084523919558,0,0.428215219272,0,0.308182197132,0,31.8084523919558,221.90321122,29.57049746,28.06746488,6.50781385,1.91045342,6.52695917,3.12690500978764,108.986135929673,0.965609688272085,S
31,31,35.6620801179024,5.215528015E-05,42.2444905349108,4.25998962E-05,169.68607805,34.04477669,144.39846271,17.59830319,35.6620801179024,5.215528015E-05,42.2444905349108,4.25998962E-05,3.457514485224,0.44256013308,3.1077000702,0.360617890608,85.700938942239,48.9574114497302,1.638096806052,0.44256013308,0.758525054256,0.360617890608,106.266761149063,48.9574114497302,143.81699701,18.50814206,17.02112422,0.47492296,2.3075288,0.46106959,6.36041908913588,260.809267007808,0.863349540601645,S
32,32,35.6510533627472,4.791666142E-05,42.4212135714032,3.943697212E-05,121.8116768,27.4945384,137.09478944,16.99688015,35.6510533627472,4.791666142E-05,42.4212135714032,3.943697212E-05,3.18803514156,0.44499992256,2.54837855394,0.280623238632,58.261434869084,24.7227034376961,0,0.44499992256,0,0.280623238632,0,24.7227034376961,89.0884978,18.8680032,17.71742063,-1.08337053,1.9401632,-1.1034391,4.35622578938125,96.9172365291163,0.934055709545246,S
33,33,35.6500920097337,2.656556136E-05,42.4507478731478,2.933798729E-05,262.90635215,33.14552598,240.78246753,18.03227113,35.6500920097337,2.656556136E-05,42.4507478731478,2.933798729E-05,3.243255163596,0.249024123072,3.078325272456,0.224856446292,173.277548588581,59.7215378818996,1.401415868592,0.249024123072,0,0.224856446292,155.617356274651,59.7215378818996,223.69360268,21.26712915,17.67489084,-1.16844512,5.10449991,-1.144468,6.11558101039724,94.5189239483698,0.87315549287939,S
34,34,35.6430104950902,4.258719175E-05,42.2488875772168,3.924384409E-05,224.90762906,35.81727226,182.96647046,17.81976246,35.6430104950902,4.258719175E-05,42.2488875772168,3.924384409E-05,3.829828035096,0.420343109892,2.934761334444,0.25363485216,50.0417512018813,16.9668421873229,2.173320209556,0.420343109892,0.451226459556,0.25363485216,48.604224238586,16.9668421873229,182.06123716,20.62298505,17.28418829,-0.28205611,4.72368629,-0.26915711,6.01744489516047,268.391885500113,0.877000103464623,S
35,35,35.6357974480898,5.55657009E-06,42.4389113914908,5.23895767E-06,1118.48382276,29.52990478,1135.01387424,17.19751612,35.6357974480898,5.55657009E-06,42.4389113914908,5.23895767E-06,3.125047591764,0.04930971948,2.883308782392,0.04195119816,55.7613052392173,7.92454536203678,0,0.04930971948,0,0.04195119816,0,7.92454536203678,1088.06666312,25.04032291,17.28238931,-0.98951523,8.47888714,-1.43486693,5.38847026193781,88.3938455999422,0.900429851753229,S
36,36,35.6303521233963,4.493630461E-05,42.2106675836758,3.260856345E-05,184.69590302,32.21388698,170.29000647,17.54083973,35.6303521233963,4.493630461E-05,42.2106675836758,3.260856345E-05,3.419853190992,0.381270798792,2.899884017916,0.275979601908,93.4456339679866,27.4392798577893,0,0.381270798792,0,0.275979601908,0,27.4392798577893,152.79585397,15.89606682,17.29733231,1.02489491,2.08148981,0.99298279,8.31757484708254,272.712176997579,0.77507588674778,S
37,37,35.6254012754472,0.00011042052932,42.3323907751667,0.00011910769177,902.53338634,267.79415723,407.17595265,87.56074138,35.6254012754472,0.00011042052932,42.3323907751667,0.00011910769177,4.715717147532,1.043775883404,4.297858895196,0.897939880524,29.7905305624645,99.9451199031082,3.559352771196,1.043775883404,3.112415916192,0.897939880524,18.2119462597177,99.9451199031082,729.27783393,88.62058924,80.68134048,45.740926,7.01556883,45.72325997,1.17675259926567,301.360821332266,0.99507559481896,S
38,38,35.6238918431927,5.476982295E-05,42.4548219318061,6.113238223E-05,71.8434259,24.29291182,90.4205885,16.25248914,35.6238918431927,5.476982295E-05,42.4548219318061,6.113238223E-05,2.85936575778,0.548914842288,2.540794027788,0.427601587032,31.7027438315377,64.7987872499077,0,0.548914842288,0,0.427601587032,0,64.7987872499077,49.46655289,13.26448337,17.43043322,0.54177764,0.78305089,0.5409442,6.37719160305527,83.8966256968989,0.862666766690883,S
39,39,35.6126759940431,3.184999811E-05,42.393479776874,5.30800843E-05,173.2127502,32.19550069,158.18165669,17.29233967,35.6126759940431,3.184999811E-05,42.393479776874,5.30800843E-05,3.635086998096,0.453670750152,2.754405037872,0.263752818732,8.98495597188547,18.2022423230355,0,0.453670750152,0,0.263752818732,0,18.2022423230355,136.50267375,17.08330356,17.17526357,-1.72370449,2.78759057,-1.73383842,2.90882383424396,66.1600178690509,0.970187968167084,S
40,40,35.6079981721895,9.776356546E-05,42.362053019084,7.605363568E-05,129.499378,42.10161615,98.38363919,20.01518159,35.6079981721895,9.776356546E-05,42.362053019084,7.605363568E-05,3.922629642468,0.887383313352,3.068218329264,0.561339510192,62.4983446135809,38.1676709880823,2.339882902008,0.887383313352,0.98614379844,0.561339510192,65.3320747176994,38.1676709880823,75.64863457,17.61064706,19.16305519,-7.52200594,1.20930349,-7.51608877,1.58598170929589,29.2565153572304,0.991068239388738,S
41,41,35.6056503527003,0.00013033029271,42.296636721558,9.74207031E-05,857.5828636,164.25061914,153.94887085,27.88034726,35.6057758324482,0.00013033029271,42.2963527887963,9.74207031E-05,5.429421236376,1.294605716508,3.036214289304,0.476196348168,34.0679585716682,18.4909230586516,4.440834814068,1.294605716508,0.78913643886,0.476196348168,32.5573501418991,18.4909230586516,687.08212546,55.63097399,27.88034726,4.42075316,4.96512939,4.36040591,3.48418096202749,295.305805004712,0.957434128765071,M
42,42,35.6018548479838,1.876632629E-05,42.4690259998006,1.629256737E-05,1144.41656672,52.84852305,618.69669897,17.42340282,35.6020773713237,1.876632629E-05,42.46886107675,1.629256737E-05,5.400833612904,0.202926274632,2.6459967564,0.056627686548,139.698350642522,2.28180469951502,4.55652949248,0.202926274632,0,0.056627686548,139.992798124404,2.28180469951502,2142.25957837,99.84781465,17.42340282,-1.03168918,74.45179654,75.11809235,7.38111420476377,77.0571724234368,0.819366935239013,M
43,43,35.6017493421983,1.745028564E-05,42.3605936580558,1.675714684E-05,370.19408181,31.47943412,380.92448644,18.52155799,35.6017493421983,1.745028564E-05,42.3605936580558,1.675714684E-05,3.016426469796,0.148437214452,2.945890617732,0.141528470832,74.1122134527919,84.1971788661535,0,0.148437214452,0,0.141528470832,0,84.1971788661535,291.16641591,24.76451788,18.65915328,-5.8442788,7.23923404,-6.34927483,1.79748539680649,22.4925480496096,0.988537891069134,S
44,44,35.5949459623917,6.001540993E-05,42.468036636593,5.632183618E-05,124.53949401,32.02485227,112.69660852,17.25156343,35.5949459623917,6.001540993E-05,42.468036636593,5.632183618E-05,3.377050085232,0.54755051868,2.992116331044,0.432441143568,52.9141372375982,54.444762208968,1.204648079256,0.54755051868,0.743339643156,0.432441143568,50.6938248896082,54.444762208968,91.10684561,17.80887641,16.90367208,-0.88101461,3.71820352,-0.87288925,7.39845037267177,74.6456468404186,0.818579272128257,S
45,45,35.5896556989231,6.030821166E-05,42.411824042285,7.921218989E-05,137.17428966,37.48579759,107.78898224,18.29221909,35.5896556989231,6.030821166E-05,42.411824042285,7.921218989E-05,3.746371878,0.690456675924,3.106036340892,0.485361172008,19.0605138463253,40.4678343607164,2.174854025304,0.690456675924,0.774147965868,0.485361172008,8.66807149590962,40.4678343607164,98.44849555,16.55793538,17.52382013,1.547887,1.698446,1.55441319,4.3553822931005,59.7347284554487,0.934080607181349,S
46,46,35.5729979261042,3.7527491E-05,42.2916384183324,4.590962105E-05,180.29836637,32.83323177,160.19769867,17.46270639,35.5729979261042,3.7527491E-05,42.2916384183324,4.590962105E-05,3.427406543808,0.397616795388,3.002541333732,0.307539181152,161.108155639974,35.6435296722338,0,0.397616795388,0,0.307539181152,0,35.6435296722338,139.86967488,18.91893272,17.05434443,-1.99656051,2.98404916,-2.04317143,4.53106718163941,310.433086192206,0.928801786944279,S
47,47,35.5715446936467,0.00010223336273,42.2900658159567,6.597711915E-05,156.25371613,43.25945841,98.99528015,18.10538993,35.5715446936467,0.00010223336273,42.2900658159567,6.597711915E-05,4.30921081728,0.869171078232,3.349170375516,0.555413591088,95.6125624145153,33.8924299798403,3.062404257408,0.869171078232,1.43333581554,0.555413591088,101.702791025142,33.8924299798403,97.77037383,17.09519642,16.98137748,-1.70935562,4.9834407,-1.65251413,4.64474524434823,310.28492841304,0.925287148244287,S
48,48,35.5704523942346,2.493624919E-05,42.478810195286,4.105696721E-05,492.73064734,48.69164426,278.61462528,18.74720168,35.5704523942346,2.493624919E-05,42.478810195286,4.105696721E-05,4.661208358704,0.349045185888,3.469182541056,0.209753443368,5.35840649562004,10.9366005738803,3.565585735776,0.349045185888,1.641700278,0.209753443368,0.92696333943918,10.9366005738803,517.35944281,31.98210544,17.52633034,-0.49402507,15.35908268,6.30816794,8.35518307426269,68.6445371002716,0.773227318684824,S
49,49,35.5705132451265,0.0001183900253,42.2496314891096,5.201685623E-05,112.81737414,36.42422229,90.2789863,17.6468562,35.5705132451265,0.0001183900253,42.2496314891096,5.201685623E-05,4.223727746352,1.006826957676,2.705284490004,0.433626055128,84.8957297178438,21.9760476355683,0,1.006826957676,0,0.433626055128,0,21.9760476355683,69.66946421,14.86555592,17.47205533,1.33683182,1.98108364,1.34586264,6.70372873131873,297.072453745604,0.849099594454234,S
50,50,35.5686611276225,9.224479517E-05,42.4471541351641,5.559537404E-05,104.11609206,33.00651836,92.17521254,17.38346447,35.5686611276225,9.224479517E-05,42.4471541351641,5.559537404E-05,3.668497150932,0.783450267516,2.815367288148,0.46887403824,85.5880106546387,32.7835020469891,0,0.783450267516,0,0.46887403824,0,32.7835020469891,68.69969319,15.51678053,17.13111487,-1.93933238,1.20766128,-1.93924257,6.66003662161345,62.0320417571507,0.850944802561136,S
51,51,35.5675434148464,8.129263771E-05,42.432870221255,7.608495124E-05,105.53433294,33.25144621,91.71465936,17.21554623,35.5675434148464,8.129263771E-05,42.432870221255,7.608495124E-05,3.813487682544,0.83216100564,2.759002115004,0.44548298316,48.3752350760212,27.4047906033941,2.146558696056,0.83216100564,0,0.44548298316,46.7171508024454,27.4047906033941,67.55627644,15.85497306,17.01130896,-1.43906789,2.03077502,-1.42361387,5.9434552151965,57.7260211978791,0.879865725814003,S
52,52,35.5649755389803,9.21376433E-06,42.323051940641,7.78953164E-06,825.07482368,31.7029244,766.1950214,17.37164475,35.5649755389803,9.21376433E-06,42.323051940641,7.78953164E-06,3.350933929008,0.080936174556,2.938374247788,0.062536493736,65.571590840891,7.4128864509561,1.186590973716,0.080936174556,0.318339598176,0.062536493736,79.3216018480126,7.4128864509561,806.89201134,25.23766281,17.1258198,0.07124874,13.78892102,1.77957713,3.64552136592275,334.598471193892,0.953471051732146,S
53,53,35.5610551832088,5.479221736E-05,42.2540117931795,5.047384177E-05,158.45706987,34.69307461,133.54101467,17.79737551,35.5610551832088,5.479221736E-05,42.2540117931795,5.047384177E-05,3.528190892304,0.500720117832,3.075136614972,0.384861113784,54.2305582713243,42.1426692304113,1.578843340344,0.500720117832,1.02876859386,0.384861113784,54.2943544975648,42.1426692304113,126.30371231,17.92959958,17.2063119,0.86231393,2.02434171,0.85703834,6.67871814434629,301.310857259792,0.850156956727641,S
54,54,35.557304463634,8.620258016E-05,42.3263449005457,7.036173395E-05,213.90109035,48.48649511,120.40568482,18.59374658,35.557304463634,8.620258016E-05,42.3263449005457,7.036173395E-05,4.71230749656,0.81470161458,3.447080147124,0.475473434328,122.929068218014,23.9859272412225,3.691534774176,0.81470161458,1.451657622204,0.475473434328,125.548095132635,23.9859272412225,158.82122798,21.4666577,17.41075539,1.00306193,2.90854791,1.0097292,3.88146609732307,339.39639199099,0.947376225462283,S
55,55,35.5529919810574,3.522135857E-05,42.3968908454251,4.742945385E-05,193.38716869,33.53248948,170.4126123,17.60872515,35.5529919810574,3.522135857E-05,42.3968908454251,4.742945385E-05,3.672763014888,0.429152789448,2.825219233764,0.258157937304,25.8933920668163,18.0768343703834,0,0.429152789448,0,0.258157937304,0,18.0768343703834,146.416649,20.68080615,17.33264799,-1.51002655,5.48081925,-1.40801069,4.7763964574222,36.8881381409154,0.921120775769038,S
56,56,35.5521012696635,8.400934598E-05,42.4140240631211,5.866451061E-05,105.28635465,32.69246801,94.24287882,17.41228176,35.5521012696635,8.400934598E-05,42.4140240631211,5.866451061E-05,3.544097342796,0.721974079692,2.88228668922,0.482987061396,77.180338217088,40.0415708469809,0,0.721974079692,0,0.482987061396,0,40.0415708469809,75.81735879,17.42999229,17.11143523,-2.21646769,1.45041736,-2.21261803,5.48275816061434,45.2694857905363,0.897054214722444,S
57,57,35.5518592024319,5.233497588E-05,42.3245437184908,5.483326946E-05,237.57553268,43.71064886,155.59638259,18.82549041,35.5518592024319,5.233497588E-05,42.3245437184908,5.483326946E-05,3.888389324484,0.485532888408,3.590471713716,0.420916745628,35.351943636787,64.4007112980993,2.348786779524,0.485532888408,2.03489388018,0.420916745628,13.4986171727276,64.4007112980993,197.98767591,19.63570935,17.52945354,0.7307064,4.02442811,0.82395201,4.14564386442775,339.176730599994,0.940136318629388,S
58,58,35.5411917749801,2.396880873E-05,42.3425416796066,2.676664144E-05,332.94075046,35.45173787,280.98911405,18.22660161,35.5411917749801,2.396880873E-05,42.3425416796066,2.676664144E-05,3.4564567284,0.234468755244,3.134479292676,0.194421354228,26.7157325004578,28.2285791274953,1.610409638448,0.234468755244,0.908386509816,0.194421354228,3.67101880657042,28.2285791274953,287.74442434,25.7852507,17.59542829,-0.50897091,6.96581264,-0.40599517,4.3645838549321,354.829598888591,0.933808768884382,S
59,59,35.5409225857404,3.973938162E-05,42.3125608245282,3.97247942E-05,225.44320748,35.9547479,179.90671597,17.79308103,35.5409225857404,3.973938162E-05,42.3125608245282,3.97247942E-05,3.528088028064,0.362000404116,3.2476522815,0.309604626936,45.0015449553251,50.5349861797015,1.625909336604,0.362000404116,1.413364205556,0.309604626936,20.3797146330846,50.5349861797015,190.19119193,19.93681635,16.99972381,0.30700835,5.95836627,0.32876102,4.8808318335354,333.31163718697,0.917743096998795,S
60,60,35.5184977235756,8.637831296E-05,42.3654387000556,7.338735674E-05,132.94626711,38.72505853,97.84166441,18.02088392,35.5184977235756,8.637831296E-05,42.3654387000556,7.338735674E-05,3.962849995908,0.806172763536,3.135190585212,0.522814920012,123.251853515414,36.0385858724251,2.673223851384,0.806172763536,0.184382186256,0.522814920012,127.44650857689,36.0385858724251,91.28585105,15.99178768,17.1581014,-0.8443746,1.36283654,-0.84292594,5.44062403620746,10.3962488541924,0.898568752778602,S
61,61,35.5119396558712,4.548082324E-05,42.3409742171835,4.476313508E-05,184.82399328,34.96702442,157.76437341,18.08975039,35.5119396558712,4.548082324E-05,42.3409742171835,4.476313508E-05,3.518788473252,0.4313152647,3.044216683188,0.32652855648,133.234336982765,34.4656654961628,1.98653960808,0.4313152647,0,0.32652855648,136.8493892887,34.4656654961628,149.8043811,18.67695565,17.5380228,-1.22822269,4.86006456,-1.22134418,5.66508917842218,355.082101833061,0.890388078310219,S
62,62,35.5104747765417,5.085108018E-05,42.4551555298148,3.699700026E-05,174.6208935,33.32772261,154.89319439,17.67184029,35.5104747765417,5.085108018E-05,42.4551555298148,3.699700026E-05,3.506402521764,0.434606287356,2.93982961914,0.30873567024,79.5118678657187,28.55924212503,0,0.434606287356,0,0.30873567024,0,28.55924212503,137.43791563,18.9982604,17.29626456,-0.61204986,2.86755699,-0.66972228,8.5436417751451,48.1621253328267,0.76388901987025,S
63,63,35.5097934052787,8.800936754E-05,42.3667391793472,4.201651478E-05,181.56792093,40.31847124,127.6992574,17.93924014,35.5097934052787,8.800936754E-05,42.3667391793472,4.201651478E-05,4.479915296664,0.753342655932,2.902019269608,0.340571952684,80.9826166178449,16.2974589641102,0,0.753342655932,0,0.340571952684,0,16.2974589641102,131.58123214,17.08888924,17.39431355,-0.22392379,4.81181814,-0.16092001,5.83423748915663,10.4718083235228,0.884043279588555,S
64,64,35.4835885895585,4.870521735E-05,42.2438192272823,4.347688622E-05,113.06109744,26.47785991,125.73103786,16.22791928,35.4835885895585,4.870521735E-05,42.2438192272823,4.347688622E-05,3.2242673142,0.470845121832,2.550116292192,0.2909066355,52.2138103287449,24.5799485613241,0,0.470845121832,0,0.2909066355,0,24.5799485613241,87.48470752,15.05583127,16.87218173,1.02286458,1.84676173,1.02581907,9.36115043356098,317.594908376755,0.722047100617036,S
65,65,35.471149642772,2.142116966E-05,42.4627372394621,1.799198217E-05,338.87591644,30.81315892,322.56242779,17.1661882,35.471149642772,2.142116966E-05,42.4627372394621,1.799198217E-05,3.30894489366,0.187700131836,2.903073181164,0.14494496094,66.4238606494812,17.4556580084149,0,0.187700131836,0,0.14494496094,0,17.4556580084149,302.29754048,21.79911284,17.01797373,0.16302282,7.7815921,0.11268646,10.0941703864008,42.5287456220982,0.68295289657534,S
66,66,35.4574981435151,8.487527716E-05,42.378901665004,5.132106474E-05,493.89149572,65.90902918,181.07371596,18.17035724,35.4574981435151,8.487527716E-05,42.378901665004,5.132106474E-05,6.626781790128,0.776057405076,3.763513125684,0.323607338424,114.224204489958,10.1618905492916,5.928279004296,0.776057405076,2.14015576554,0.323607338424,115.485609014935,10.1618905492916,358.639746,28.54418452,17.76434692,-1.29135367,13.88507917,-0.86093297,8.25126300970207,12.5602583090656,0.778322951234459,S
67,67,35.4542760503451,1.595105081E-05,42.2549851632183,1.640612986E-05,370.62820291,29.64964614,379.14226771,17.375662,35.4542760503451,1.595105081E-05,42.2549851632183,1.640612986E-05,3.039350174424,0.141629798196,2.940871610952,0.132550228692,32.2973462792833,57.1541109753778,0,0.141629798196,0,0.132550228692,0,57.1541109753778,304.82498803,21.20699396,17.47984788,-1.4346607,6.34998423,-2.03871173,9.96305394393431,325.519784406292,0.690039801238843,S
68,68,35.4523983024017,7.314648397E-05,42.2855388780227,4.121925618E-05,176.05033377,37.00889296,135.75438483,17.59710911,35.4523983024017,7.314648397E-05,42.2855388780227,4.121925618E-05,4.174639028388,0.640095495372,2.840431417308,0.3112672203,106.367114910249,16.4080141026291,0,0.640095495372,0,0.3112672203,0,16.4080141026291,135.87940763,16.43154887,17.15971848,-0.93084651,3.21937159,-0.86817244,9.12424673791999,335.340250582913,0.734381336885604,S


==> anc/N891_C_C.csv <==
Source,list,for,N891p1_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999550000,Hz,,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,35.6392083333333,DEC=,42.3491388888889,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,35.7321141845083,6.990932748E-05,42.3909416559568,8.694320661E-05,20.9900865,6.73081759,15.43627892,3.1288352,35.7321141845083,6.990932748E-05,42.3909416559568,8.694320661E-05,3.54900523554,0.798277363092,2.77665107112,0.507170842236,29.8883281182866,38.2184263747353,2.350909044936,0.798277363092,0.509389916976,0.507170842236,25.5801453452162,38.2184263747353,13.37161482,2.98861788,2.98164196,-0.06900851,0.26483772,-0.06873503,4.82202225912517,148.626513440397,0.496580779552,S
1,1,35.7287389469228,8.592445098E-05,42.3959421285136,0.00016700511797,42.94023382,11.81879628,14.43202807,3.05069127,35.7287389469228,8.592445098E-05,42.3959421285136,0.00016700511797,6.000582520404,1.446042517992,3.593353729284,0.666275907024,13.3205804171928,23.4845249588284,5.394490791768,1.446042517992,2.302101793908,0.666275907024,12.7370732158582,23.4845249588284,21.55608659,3.7515874,2.98164173,-0.0690085,0.93970311,-0.06071943,4.86165756145206,144.686467027954,0.510385394096,S
2,2,35.7247924142513,1.021341297E-05,42.4090916250048,8.82906142E-06,104.57303627,5.29501027,101.73194224,2.99837816,35.7247924142513,1.021341297E-05,42.4090916250048,8.82906142E-06,2.838199598172,0.086940429084,2.624676960708,0.074431222596,79.9579007978513,15.9262116202855,0.633586438512,0.086940429084,0.15457775724,0.074431222596,65.8849275019305,15.9262116202855,99.32590781,4.47537338,2.98164196,-0.0690085,1.1811901,-0.08400369,5.22766006806026,136.491103888265,0.474052280188,S
3,3,35.721209546219,5.476622588E-05,42.2932851548481,7.32380787E-05,16.86166857,5.50623822,15.69761218,3.01999937,35.721209546219,5.476622588E-05,42.2932851548481,7.32380787E-05,3.005528639796,0.621227461068,2.590015965984,0.46378765098,177.114278224097,56.4279346243862,0,0.621227461068,0,0.46378765098,0,56.4279346243862,12.02954932,2.84953538,2.98164196,-0.06900851,0.12154928,-0.06906286,4.9461478844755,222.624264882756,0.276186317205,S
4,4,35.7069076593697,1.85557157E-06,42.3331862872091,2.52730059E-06,509.52334763,6.37236801,473.96141594,2.98164196,35.7071177717125,1.85557157E-06,42.3330504955483,2.52730059E-06,3.022604259012,0.0217072134,2.534592454092,0.0153382878,76.9126876600991,1.65189984459271,0,0.0217072134,0,0.0153382878,0,1.65189984459271,507.21643135,6.11157232,2.98164196,-0.0690085,1.74782201,-0.08329474,3.15126543336927,197.659396732408,0.465164214373,M
5,5,35.7039037132869,4.492174419E-05,42.4075124616548,4.385503294E-05,13.82225413,4.05391532,17.85422515,2.74825624,35.7039037132869,4.492174419E-05,42.4075124616548,4.385503294E-05,2.577563621316,0.4364155251,2.176630740432,0.30459753936,47.0412529181712,39.5664209934569,0,0.4364155251,0,0.30459753936,0,39.5664209934569,10.18691331,2.54870197,2.98164196,-0.06900851,0.16705634,-0.06952943,4.52650872914725,129.28580150487,0.647980690002,S
6,6,35.6989120208683,6.141308959E-05,42.3260838821041,6.25430556E-05,19.9993531,5.90381626,17.21291872,3.07392135,35.6989120208683,6.141308959E-05,42.3260838821041,6.25430556E-05,3.085597171368,0.58326050916,2.728841277888,0.460395846036,42.7889949453576,62.786946463371,1.523246392728,0.58326050916,0.358100541468,0.460395846036,31.3719308479059,62.786946463371,13.58389051,2.70330662,2.98164196,-0.06900851,0.3022447,-0.06756918,2.98749069022153,207.562748990689,0.495803833008,S
7,7,35.696120102468,8.91820797E-06,42.27992246182,8.15479521E-06,121.31196157,5.40532532,115.36661582,3.0156549,35.696120102468,8.91820797E-06,42.27992246182,8.15479521E-06,2.849016399516,0.07679941668,2.674760285232,0.067799247048,112.021443776425,17.3578805564772,0.881903179692,0.07679941668,0,0.067799247048,140.455214872055,17.3578805564772,116.37683499,4.02985153,2.98164196,-0.06900851,1.54372083,-0.05760041,4.86036144219673,238.680989929108,0.387709975243,S
8,8,35.692263115442,4.47528746E-06,42.4437429843763,3.93655872E-06,222.15459229,5.12474954,224.00690592,2.97313531,35.692263115442,4.47528746E-06,42.4437429843763,3.93655872E-06,2.768053445532,0.03793895046,2.596426418484,0.03337119162,89.5370010842409,8.70267069359054,0,0.03793895046,0,0.03337119162,0,8.70267069359054,217.15567818,4.73971668,2.98164127,-0.06900849,1.8935275,-0.19917005,6.14379768255805,112.479279373769,0.341699957848,S
9,9,35.6924040536339,4.224207956E-05,42.3954772336072,5.109803527E-05,12.25961314,3.94975889,16.24497491,2.7338954,35.6924040536339,4.224207956E-05,42.3954772336072,5.109803527E-05,2.4492928392,0.434503422288,2.2329199908,0.356489195688,172.183548559579,76.6377154233797,0,0.434503422288,0,0.356489195688,0,76.6377154233797,8.44214416,2.70330667,2.98164196,-0.06900851,0.25341618,-0.0671861,3.64557724210297,130.283675012484,0.811579108238,S
10,10,35.6907676598899,3.656111698E-05,42.3803071886719,3.864924771E-05,25.30887624,5.15085214,25.37420172,2.97274428,35.6907676598899,3.656111698E-05,42.3803071886719,3.864924771E-05,2.843138542032,0.35226888156,2.542368628044,0.281638868256,37.7343995984035,44.8293336320428,0,0.35226888156,0,0.281638868256,0,44.8293336320428,21.6759146,3.29036,2.98164196,-0.06900851,0.94331511,-0.03462242,2.95328139528908,140.694012510487,0.82070505619,S
11,11,35.6870739784366,3.85965552E-06,42.4150907898452,3.1496123E-06,304.57084839,5.48252925,285.02315484,3.02187543,35.6870739784366,3.85965552E-06,42.4150907898452,3.1496123E-06,2.943313572024,0.032944338036,2.631042944784,0.026422658604,101.288645353641,4.08207938823254,1.040113143648,0.032944338036,0,0.026422658604,112.955244848039,4.08207938823254,300.62845684,4.22654312,2.98164127,-0.06900849,2.54513316,-0.17591462,4.48988863729047,118.179562181537,0.681069612503,S
12,12,35.6833579542015,4.515233722E-05,42.4088855812285,5.007817635E-05,32.77969778,6.46392924,25.24610113,3.09231928,35.6833579542015,4.515233722E-05,42.4088855812285,5.007817635E-05,3.5566598448,0.495572803308,2.645602008588,0.284865202188,140.944564745451,19.5615491261859,2.358552292344,0.495572803308,0,0.284865202188,144.784025162834,19.5615491261859,26.83371292,3.52851747,2.9816415,-0.06900849,0.53847918,-0.06824743,4.08410195890945,118.613555189332,0.76106262207,S
13,13,35.6791764184318,4.80409966E-05,42.3319799245482,4.780268033E-05,22.62124756,5.54109134,20.9300492,3.03632917,35.6791764184318,4.80409966E-05,42.3319799245482,4.780268033E-05,2.834167050576,0.416165132448,2.763610570656,0.396089933976,47.9156386106878,0.02691555292608,0.999988639236,0.416165132448,0.388719633528,0.396089933976,9.38074251729572,0.02691555292608,18.38643047,3.07784995,2.98164196,-0.06900851,0.16483501,-0.06938114,2.04985379780635,210.13547000389,0.656426668167,S
14,14,35.6780104200307,5.218491592E-05,42.3527338956162,0.00010190662588,19.21976013,6.34224503,15.08937789,3.05806151,35.6780104200307,5.218491592E-05,42.3527338956162,0.00010190662588,3.642965321796,0.866321210052,2.533830477624,0.437626296072,175.058272511511,27.1359133435972,0,0.866321210052,0,0.437626296072,0,27.1359133435972,12.30876197,2.70330659,2.98164196,-0.06900851,0.27656179,-0.06819425,1.73402822487697,172.841245850058,0.751145005226,S
15,15,35.6749024990292,9.940448997E-05,42.4135021541827,0.00014426727537,333.21755782,32.78419261,20.47759424,1.90117114,35.6749024990292,9.940448997E-05,42.4135021541827,0.00014426727537,13.04261041158,1.237347097344,9.041503428504,0.82148225508,11.7374028793155,14.1971562026091,12.775518858384,1.237347097344,8.609623391592,0.82148225508,11.5939178339324,14.1971562026091,151.35143587,9.80229093,2.98164196,-0.06900851,3.79954918,0.00786803,4.17326475824371,112.264416663592,0.748751401901,S
16,16,35.6744651817644,5.912638164E-05,42.3783269111166,3.922128593E-05,26.61831042,6.05664026,22.20192917,3.07420168,35.6744651817644,5.912638164E-05,42.3783269111166,3.922128593E-05,3.283003216656,0.50141119626,2.646515701476,0.332227090044,92.0511617824598,29.0727790538743,1.762047259704,0.50141119626,0.397967646888,0.332227090044,93.8028186900225,29.0727790538743,19.69155235,3.24897034,2.98164218,-0.06900849,0.42372653,-0.06942815,2.34735536712409,131.737407186105,0.886390864849,S
17,17,35.6725502046684,1.768057099E-05,42.4091227534407,1.995452104E-05,95.61034542,7.03786722,66.62286314,3.15191262,35.6725502046684,1.768057099E-05,42.4091227534407,1.995452104E-05,3.636203465844,0.189870388164,2.860155237348,0.12259769238,36.5161651718002,9.13142295563481,2.46217018428,0.189870388164,0.90620604702,0.12259769238,31.8927874707879,9.13142295563481,308.13055687,11.6098902,2.98164218,-0.06900849,5.27957673,13.94613901,3.89061229968209,112.312059431557,0.801337718964,S
18,18,35.6375438365567,1.407571703E-05,42.3474635864983,5.87292735E-06,24971.13907608,60.57935613,1737.37061113,2.98164309,35.6386547588664,1.407571703E-05,42.3492407071889,5.87292735E-06,117.959588983044,0.12922639524,4.964434748496,0.004204980396,22.5864720981694,0.06875459284324,117.929893455504,0.12922639524,4.139022981816,0.004204980396,22.5850623384922,0.06875459284324,108819.31032806,279.21434492,2.98164309,-0.06900852,51.56791303,51.5636566,0.12470698941889,306.290268413567,0.826711952686,M
19,18,35.6561124710994,2.61585105E-06,42.3791597495867,2.1058388E-06,805.52027773,7.37989565,531.93456072,3.19484603,35.6561124710994,2.61585105E-06,42.3791597495867,2.1058388E-06,3.518961330204,0.022175575776,3.118600572552,0.017851832064,89.7474753583485,2.1727646483569,2.168624740248,0.022175575776,1.699076081592,0.017851832064,91.5296550237119,2.1727646483569,108819.31032806,279.21434492,2.98164309,-0.06900852,51.56791303,51.5636566,1.95092671136137,112.583897366823,0.910910964012,C
20,18,35.6148053739058,1.352440942E-05,42.3084412039533,3.446909109E-05,1292.15762309,21.18076051,136.14552838,2.01668147,35.6148053739058,1.352440942E-05,42.3084412039533,3.446909109E-05,17.48127134592,0.310098553344,3.934550634984,0.048667189284,19.7972884188463,1.03931120014092,17.28068765976,0.310098553344,2.81680724088,0.048667189284,19.7350910741732,1.03931120014092,108819.31032806,279.21434492,2.98164309,-0.06900852,51.56791303,51.5636566,2.67102908192541,293.915514033392,0.91015380621,C
21,19,35.6658360029599,6.080825207E-05,42.2656839967149,6.589590073E-05,15.50015964,4.91556239,16.31904946,2.84861512,35.6658360029599,6.080825207E-05,42.2656839967149,6.589590073E-05,3.231036371088,0.698262501924,2.13037403922,0.300370184352,138.365511435055,20.2289736425139,0,0.698262501924,0,0.300370184352,0,20.2289736425139,10.25961944,2.89663833,2.98164196,-0.06900851,0.21870839,-0.0689552,5.14480558603808,256.71416494481,0.439079374075,S
22,20,35.6630199156457,4.321659312E-05,42.3808768613124,8.42402566E-05,25.97063603,6.7030748,19.05977739,3.08607134,35.6630199156457,4.321659312E-05,42.3808768613124,8.42402566E-05,3.782578103748,0.716772582684,2.61055503864,0.361173308256,5.71147756011014,21.4225844363467,0,0.716772582684,0,0.361173308256,0,21.4225844363467,21.89423946,3.4899538,2.98164196,-0.0690085,0.59408836,-0.05871836,2.17729192798206,118.99328627693,0.912542581558,S
23,21,35.6621215872147,2.282569883E-05,42.3983830605054,1.832278005E-05,70.3759539,6.41754346,54.9877298,3.12680361,35.6621215872147,2.282569883E-05,42.3983830605054,1.832278005E-05,3.2375786013,0.194250326724,2.864799763596,0.154391171796,81.7044702900862,20.1367009902137,1.6744146903,0.194250326724,1.168913721816,0.154391171796,79.1952750646313,20.1367009902137,72.04739868,4.47537338,2.98164196,-0.0690085,1.33803587,0.03841696,3.12434019898542,108.962483890772,0.881068229675,S
24,22,35.6595104433985,6.784947278E-05,42.4090145136269,5.315068898E-05,23.26954023,6.22594732,18.78289675,3.08708791,35.6595104433985,6.784947278E-05,42.4090145136269,5.315068898E-05,3.3698295432,0.615167397396,2.66424070338,0.394240223952,62.4990002190919,31.9936777944134,1.957336691184,0.615167397396,0.3221667918,0.394240223952,57.6938889976077,31.9936777944134,17.62327966,3.37161569,2.98164196,-0.06900851,0.4770032,-0.06740412,3.70351494193214,104.054881194902,0.828047811985,S
25,23,35.6509870934236,1.137396863E-05,42.4212727915066,9.18932316E-06,94.81531383,5.23175464,93.45160284,2.98569483,35.6509870934236,1.137396863E-05,42.4212727915066,9.18932316E-06,2.863388815308,0.096566075568,2.5678382661,0.077721420816,95.3017421228226,12.5347211491087,0,0.096566075568,0,0.077721420816,0,12.5347211491087,91.41448079,3.89320652,2.98164196,-0.0690085,1.52692724,-0.01207708,4.35940044421717,96.8733094461176,0.689271569252,S
26,24,35.6358261035381,1.11626123E-06,42.4389339356988,1.03316774E-06,919.35175049,5.27909267,897.4595769,2.99843423,35.6358261035381,1.11626123E-06,42.4389339356988,1.03316774E-06,2.7797188014,0.009472526244,2.670683292,0.008748159588,83.2668092855316,3.44856235619474,0.55081824786,0.009472526244,0.19236671118,0.008748159588,1.89925016619255,3.44856235619474,957.85258035,7.26491834,2.98164196,-0.0690085,4.97385145,5.33490766,5.38978692418204,88.4077324179941,0.444035172462,S
27,25,35.633099814463,5.093359382E-05,42.4387760137366,5.084036677E-05,12.96115474,4.26517703,15.87453253,2.81199407,35.633099814463,5.093359382E-05,42.4387760137366,5.084036677E-05,2.472260418288,0.445824888372,2.393343181908,0.41644897146,134.224078104689,179.99587794873,0,0.445824888372,0,0.41644897146,0,179.99587794873,9.11281539,2.32663602,2.98164218,-0.06900851,0.24571889,-0.06881514,5.38503459234795,87.1208788585034,0.441520035267,S
28,26,35.6234757206241,4.765485609E-05,42.3501924018543,4.48791343E-05,32.73395711,6.51577899,25.09691103,3.12885595,35.6234757206241,4.765485609E-05,42.3501924018543,4.48791343E-05,3.339351638712,0.447293780928,2.830557638808,0.32845198536,129.214469548656,33.3889861993022,1.980900200952,0.447293780928,0.848761826436,0.32845198536,136.915714486999,33.3889861993022,26.32319012,3.64176063,2.9816415,-0.06900849,0.56706858,-0.06538348,0.700486666027854,5.18261862970104,0.807180345058,S
29,27,35.6151444601692,7.633233321E-05,42.3203228551854,9.383850316E-05,22.3581557,7.3302353,14.8608224,3.18327295,35.6151444601692,7.633233321E-05,42.3203228551854,9.383850316E-05,3.607040580588,0.829177048188,3.022721179092,0.603342494784,24.2663922918698,54.3034688308066,2.452396446792,0.829177048188,1.270578978936,0.603342494784,19.607023266396,54.3034688308066,16.80908435,3.20704644,2.98164218,-0.06900849,0.43450351,-0.06460482,2.03186342872945,301.695757616062,0.906846284866,S
30,28,35.6127280805412,3.196927127E-05,42.3935338718899,3.314469517E-05,35.68812758,5.62827275,32.3757209,3.02191438,35.6127280805412,3.196927127E-05,42.3935338718899,3.314469517E-05,3.157363423224,0.327454188408,2.530089047592,0.212537341944,42.4395410558908,19.0021830402324,1.654521572664,0.327454188408,0,0.212537341944,35.6467833371629,19.0021830402324,29.7049013,4.16201198,2.9816415,-0.06900849,2.00830732,0.1319228,2.91086067354909,66.2274064984674,0.72256731987,S
31,29,35.6091182950603,5.888572642E-05,42.3569317826489,4.469111187E-05,19.80034684,5.36060658,18.99299773,2.99991585,35.6091182950603,5.888572642E-05,42.3569317826489,4.469111187E-05,2.95627377744,0.501452934084,2.555586446796,0.375868700568,81.7466412996346,47.1391961887978,0,0.501452934084,0,0.375868700568,0,47.1391961887978,14.97968085,2.89663829,2.98164196,-0.06900851,0.23025395,-0.06815642,1.41376510700074,19.3231857045943,0.739066898823,S
32,30,35.6079801379357,6.745588189E-05,42.3620700125606,7.323026607E-05,20.11898303,6.25961014,16.1549854,3.09832615,35.6079801379357,6.745588189E-05,42.3620700125606,7.323026607E-05,3.321535494132,0.696659559156,2.717168132124,0.47651429538,38.4466164779394,42.935594097781,1.964057186088,0.696659559156,0.197775404568,0.47651429538,32.021517326599,42.935594097781,14.38393091,2.94298745,2.98164196,-0.06900851,0.19873659,-0.06824019,1.58717745357693,29.2745375272237,0.720370829105,S
33,31,35.6018247060279,1.400532548E-05,42.36063789792,1.151498372E-05,85.82816434,5.55935437,79.08564415,3.03323284,35.6018247060279,1.400532548E-05,42.36063789792,1.151498372E-05,2.954897592732,0.119157580512,2.66161785984,0.09709182072,98.3891064201408,15.6427059763579,1.058840640864,0.119157580512,0.418951655892,0.09709182072,109.571072067661,15.6427059763579,83.72222393,4.65327166,2.98164196,-0.0690085,1.0410854,-0.01795559,1.79541601056624,22.6115746167616,0.68849003315,S
34,32,35.5730326983535,3.298644847E-05,42.2916083738036,4.393744807E-05,39.19897003,6.50701774,30.07746801,3.12292694,35.5730326983535,3.298644847E-05,42.2916083738036,4.393744807E-05,3.383439232032,0.381908896128,2.79145922274,0.266606660088,161.984493434118,24.1913126871611,2.138714473608,0.381908896128,0.383184401616,0.266606660088,164.56052689865,24.1913126871611,34.17777956,3.96211736,2.9816415,-0.06900849,1.05116294,-0.03026929,4.53144080247299,310.403453920784,0.643484771252,S
35,33,35.5714589000515,0.0001327592716,42.2899611485477,5.817218282E-05,25.68282615,7.57161251,15.65422456,2.99596592,35.5714589000515,0.0001327592716,42.2899611485477,5.817218282E-05,4.77216555282,1.171131263676,2.491449322284,0.371854124424,72.9963960376496,16.5795393303401,3.890048167872,1.171131263676,0,0.371854124424,72.3243934514211,16.5795393303401,17.65108263,3.56666539,2.98164218,-0.06900849,0.30458443,-0.06661384,4.65199913589522,310.27076464254,0.617923080921,S
36,34,35.5650187335571,6.10403254E-06,42.3230561957498,5.90523544E-06,186.92824298,5.63939494,169.57226712,3.04860284,35.5650187335571,6.10403254E-06,42.3230561957498,5.90523544E-06,2.890197875304,0.053075171124,2.764067681664,0.048649333248,56.1504308263849,16.6541516986274,1.063030305168,0.053075171124,0.586778258556,0.048649333248,21.5907280043284,16.6541516986274,201.36801158,5.27997687,2.98164196,-0.0690085,3.55287807,3.61658226,3.6436814825521,334.589147320797,0.644577920437,S
37,35,35.5573921004527,0.00012429335276,42.3266213042758,8.803589651E-05,36.63556791,10.05877586,15.73622682,3.1451767,35.5573921004527,0.00012429335276,42.3266213042758,8.803589651E-05,5.068769668668,1.15072770312,3.328556623128,0.585699458976,62.1078108339843,25.0128112244093,4.260544599096,1.15072770312,2.024969617152,0.585699458976,60.8254578667076,25.0128112244093,26.82578441,4.16201198,2.9816415,-0.06900849,1.2005687,0.29276316,3.87200347950134,339.605721939404,0.572817802429,S
38,36,35.5531007910119,5.050653162E-05,42.3968489898076,3.143762127E-05,26.75349974,5.51376924,24.8312902,3.00164902,35.5531007910119,5.050653162E-05,42.3968489898076,3.143762127E-05,3.15318660498,0.428198334696,2.47621283892,0.266448891888,88.9862331753165,22.689220929669,0,0.428198334696,0,0.266448891888,0,22.689220929669,22.91787415,3.12150957,2.98164196,-0.06900851,0.34747089,-0.0678965,4.77103206912532,36.898706059214,0.272164553404,S
39,37,35.5520231295015,4.678407712E-05,42.3245494476638,6.876440339E-05,30.42284437,6.78407123,21.98569525,3.08828855,35.5520231295015,4.678407712E-05,42.3245494476638,6.876440339E-05,3.831222429792,0.631655979156,2.617450452864,0.313249623984,153.61570875732,18.1264449077328,2.780874722736,0.631655979156,0,0.313249623984,155.64180508552,18.1264449077328,23.52189462,3.4509587,2.98164196,-0.0690085,0.61973657,-0.0643308,4.13872770786422,339.145293212641,0.566067874432,S
40,38,35.5435670386007,7.216266484E-05,42.3206210859046,5.484724445E-05,20.54608527,5.8369161,17.80647768,3.00942563,35.5435670386007,7.216266484E-05,42.3206210859046,5.484724445E-05,3.443764723704,0.684624967632,2.4281409159,0.348871761864,58.4832452034618,23.0873772911976,2.091938395932,0.684624967632,0,0.348871761864,54.8577335073356,23.0873772911976,14.62206732,3.528518,2.98164196,-0.06900851,0.79466088,-0.05776485,4.5740960236664,338.064879863597,0.488343596458,S
41,39,35.5412236401315,2.126183775E-05,42.3425213568663,1.550343723E-05,65.02974622,5.70810263,58.00663588,3.02304966,35.5412236401315,2.126183775E-05,42.3425213568663,1.550343723E-05,3.24154294362,0.190723599864,2.506333504032,0.115696816524,114.215433342761,9.23448943815858,1.745739364608,0.190723599864,0,0.115696816524,119.582861789141,9.23448943815858,58.71455278,4.1620128,2.98164196,-0.06900851,2.23061124,0.06750072,4.36328809344225,354.81196024978,0.418133288622,S
42,40,35.5409230463399,2.807639156E-05,42.3125107337064,2.345618162E-05,45.9095512,5.77743147,40.50196907,3.05961736,35.5409230463399,2.807639156E-05,42.3125107337064,2.345618162E-05,3.039351088932,0.242586810684,2.702728283976,0.193240445544,108.578080363623,27.6214193747374,1.320936913224,0.242586810684,0.527771247444,0.193240445544,120.809340477137,27.6214193747374,42.36059793,3.78748807,2.9816415,-0.06900849,0.87852811,-0.02945552,4.88216728868407,333.280034095438,0.457750439644,S


==> anc/NGC0660_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,25.7190833909845,13.62212818771,0.423521577450895,1.76386725513234,0.0290096,0.041408815,2.7698619205262,0.0464086,0.05064095,3.52896118760678,0.0631146,0.06185215,8.12691249302809,0.139661,0.0869633,0,0,0,0
1,25.7556632438239,13.6398417410847,0.296242666209111,2.8021229780945,0.0467887,0.05042115,1.76495208271976,0.0300883,0.04294857,3.74718057064979,0.0681961,0.0628798,8.39205572293499,0.145208,0.08749065,0,0,0,0
2,25.7588013582241,13.6461112550551,0.216860046848976,0,0,,25.6106980710299,0.431623,0.1642155,57.3057553409684,1.02844,0.2381695,81.083737330228,1.38838,0.282735,0,0,0,0
3,25.760223122915,13.6483109928069,0.210385229214315,10.2010306627121,0.167984,0.09167735,52.2360153613752,0.881602,0.20307,36.4847595344889,0.659224,0.183056,99.0040003260879,1.70485,0.286195,0.679904267015757,0.159267350610522,-0.144323888615587,0.176635087728091
4,25.7709607195352,13.6508060072703,0.231252926175703,5.85426735227524,0.0967187,0.0682721,5.83255783723301,0.0986681,0.06848465,10.0444541516021,0.181666,0.0905315,22.7046784336385,0.39133,0.135428,0.009977132539148,0.494933926154099,0.296067799101144,0.389781648354339
5,25.7624592869035,13.6522879915905,0.223357031492146,7.78480395314252,0.130217,0.07746485,11.6995689761886,0.20074,0.0964865,11.51403703837,0.211232,0.1004955,31.6334127110102,0.552008,0.1613335,0.213088105101267,0.365037772865879,0.025467750235453,0.337928149752667
6,25.7660886386444,13.6525020584749,0.225987134330806,0,0,,3.56264595642845,0.0602294,0.0583581,40.1984061972596,0.723677,0.183819,44.2728317355813,0.762257,0.1909845,0,0,0,0
7,25.7609778724438,13.6552473969926,0.22470178529577,9.59416497550728,0.159543,0.0884881,23.7236255890567,0.403769,0.1382195,32.4892572626975,0.590734,0.168706,66.2998304072215,1.14957,0.2346945,0.433553696708041,0.26462903700628,0.187998427355171,0.21502602327486
8,25.7659507792059,13.6654971066522,0.245688042190337,59.9896984262745,0.981562,0.20916,65.839992501227,1.10191,0.224557,64.85074810772,1.15694,0.2379045,190.70696747051,3.235,0.38736,0.057763195281722,0.14693333781828,0.024361954091684,0.144667881926569
9,25.754846963595,13.6675930306003,0.257555903731278,32.6811287953961,0.554501,0.1601785,40.0547480936164,0.698225,0.177363,29.5911015083376,0.553836,0.1673905,103.61262090881,1.82865,0.29799,0.114728998998983,0.189803813686605,-0.115321058638517,0.194779211823353
10,25.7724376587163,13.6685888403837,0.270193920199537,11.8249067666812,0.194699,0.095059,22.6901893624115,0.381495,0.132025,24.7021505820988,0.442793,0.148349,59.5467636890952,1.01776,0.2188945,0.324189422312624,0.267776065158418,0.074364785123646,0.239505997155905
11,25.7165422296315,13.6710164329734,0.432758219695503,7.53505880337625,0.124864,0.07915935,6.80647191301306,0.114617,0.0729788,8.61234452245039,0.154277,0.0906712,23.1209268382751,0.399454,0.1413845,-0.042788363168686,0.448432950650972,0.147493064181425,0.42382491996806
12,25.7583210503675,13.6991910019192,0.459893979210646,21.487109675964,0.354571,0.1290765,36.6716612981743,0.616697,0.1695915,32.2137557857037,0.573797,0.170491,90.5728406610854,1.5529,0.27209,0.269880197844467,0.211500687612042,-0.036035460909505,0.202165969402903
13,25.7154916985784,13.5646593558764,0.854537520180707,101.038690904496,1.66335,0.274805,140.49836242271,2.345,0.32752,124.343144705114,2.19107,0.32748,366.030866951566,6.25304,0.5429,0.170057504958399,0.105040548707128,-0.033934661502137,0.102163243274525
14,25.8000788294044,13.6080575817193,0.465893849244025,7.78311182490482,0.128585,0.0767285,8.80450136200699,0.148111,0.08496115,1.59971725821252,0.0285536,0.044232536,18.4179292515473,0.317145,0.125348,0.070568421661318,0.411799226253508,-0.676747916673742,0.447675610323138
15,25.768854936032,13.6273162757684,0.275403608592952,4.4907060046676,0.0750375,0.0577791,1.84954661326503,0.0316883,0.04326669,0,0,,6.78631333180184,0.11794,0.0777015,0,0,0,0
16,25.7577714279307,13.6419514154928,0.263883928771485,0.214101085100263,0.00349738,0.0275627,2.68390295052364,0.044875,0.05055705,10.6791102065291,0.192844,0.096422,13.8374264815337,0.238812,0.1120065,0.855397646342809,1.06795805822932,0.622453400864045,0.377511767579963
17,25.7242203101556,13.6451453974166,0.343543614656637,8.74010137144211,0.144589,0.0835129,6.77989569023711,0.114565,0.07323185,4.8413535565801,0.0875553,0.0678047,20.6054444014481,0.355545,0.132037,-0.11585389382375,0.424975216681218,-0.133631802446365,0.493111461592315
18,25.7597333558074,13.6456657085162,0.209891009648944,27.9358095211597,0.457947,0.166572,41.4259048648012,0.696263,0.207746,32.3069922894601,0.580887,0.192659,101.843979142896,1.74184,0.327825,0.206475424749396,0.22520060613037,-0.090338644638453,0.221241805686369
19,25.7603272638079,13.6463946726905,0.225494127141864,6.25772764984915,0.103047,0.0976232,5.206598193845,0.0879348,0.098926825,25.198807941209,0.453868,0.167668,36.6527470022642,0.62968,0.2205885,-0.079129006009997,0.730774882706125,0.675399241199935,0.321978935536925
20,25.7036058096617,13.6514120657697,0.480748413877411,24.4145333436691,0.404107,0.138028,15.7184228805232,0.264424,0.112262,11.1029188824563,0.19812,0.104044,51.4138208798079,0.884645,0.2073425,-0.20894019873424,0.260553514814945,-0.143346362724411,0.330713528196234
21,25.698656804213,13.6538393553656,0.53475064880051,15.2800913303032,0.252992,0.1108505,16.7804357352931,0.282069,0.114569,18.8374972605639,0.336267,0.1335415,51.0801043150385,0.879543,0.2075445,0.05434333655415,0.297848265535064,0.087651374010247,0.281846386906639
22,25.7414766352242,13.6557528519184,0.287048224278085,3.77903723727506,0.0626063,0.0571116,7.75886784776884,0.131536,0.07805435,6.76844271055992,0.123432,0.08188325,18.5021720058773,0.32095,0.1262505,0.355047302931922,0.475536284037825,-0.03178438078504,0.444582594037802
23,25.7673915264798,13.6696400263946,0.296919634390895,3.83516969107276,0.063402,0.05477135,3.85915371317587,0.0650168,0.05773645,1.87962754749189,0.0338279,0.044847575,9.76100661075261,0.167884,0.0913245,0,0,0,0
24,25.7205254818358,13.6730378277148,0.484128957217429,1.67993912247677,0.0275603,0.041106855,6.77966734502579,0.113184,0.07479005,7.5200549801524,0.133399,0.08489075,16.0550944540014,0.274214,0.1179755,0.608363535859001,0.513786286465343,0.081980509605285,0.455610262642849
25,25.7219613391415,13.6879688792393,0.523997937786766,5.10499200542528,0.0836529,0.06829645,10.4359980724523,0.17349,0.09256515,9.17555366114041,0.161666,0.09402455,24.7959123763363,0.421294,0.147097,0.34936644177226,0.428132356754621,-0.035279093914476,0.394137972636805
26,25.7460037195509,13.7163293304403,0.765009271683845,6.92291936034965,0.113745,0.07863845,6.6765721833594,0.111133,0.0746047,9.86602227413879,0.173347,0.09813175,23.5296043952952,0.400294,0.1450845,-0.011615186901342,0.481762835781155,0.218693757030371,0.418069701545805
27,25.7123692979539,13.600247524615,0.439121174659488,2.80439830463506,0.046573,0.05018875,4.85498460335532,0.0819533,0.0627931,9.40283481409999,0.168577,0.09571755,17.1721543355952,0.296693,0.122515,0.27527673324448,0.611031311336924,0.345761370979878,0.419824005493874
28,25.7201007522222,13.6120453974823,0.46942006495455,0.726650071428227,0.0120039,0.0303433,0,0,,1.60009992846443,0.0287005,0.044460069,2.24058994789677,0.0386524,0.05118414,0,0,0,0
29,25.7819381829723,13.6279923604649,0.321313886659325,0.885052795945279,0.0146854,0.0313734,0.863971900907387,0.0146404,0.029365975,8.75568091738254,0.15712,0.0877706,10.8051323073882,0.185645,0.0951145,-0.001534484992737,1.46520710485178,0.829525315497635,0.324699077883163
30,25.7533441313353,13.6820414956312,0.380619909580294,3.77674544479841,0.061503,0.056105,5.78337101444249,0.0960031,0.06904075,2.3266328443362,0.0410201,0.05258605,11.9366920293884,0.201718,0.102392,0.219039770523173,0.552940495459841,-0.401267814501486,0.616609842500739
31,25.7972118570775,13.5570462493216,0.958242080409837,0.081876406282504,0.00134777,0.0273766,17.3991624366465,0.289688,0.1178635,42.8875994364489,0.754095,0.195416,60.4142461375176,1.03128,0.2261395,0.990738114424904,0.187298533196216,0.444926771177534,0.193444456622878
32,25.7474145184568,13.5821184089107,0.640757641558876,0,0,,1.89042396156287,0.0317781,0.040977035,9.36890763076412,0.167002,0.0951454,11.0264983787187,0.189815,0.1003135,0,0,0,0
33,25.7128834949341,13.60694188897,0.566054538440011,3.18610178134918,0.0525751,0.0567347,5.83431052179643,0.0978426,0.06915015,7.3834230783683,0.131516,0.0853075,16.494994351617,0.283274,0.1218225,0.30094530098519,0.586563879987205,0.146815510732975,0.469306361235573
34,25.6967697221406,13.6176065366423,0.67086483789033,2.35812461646124,0.0388284,0.04918256,4.80962162869131,0.0803874,0.0638594,1.82690358920574,0.0323325,0.0494314,9.06973942459733,0.155116,0.0955879,0,0,0,0
35,25.8187961117823,13.6334004153204,0.393164795891248,0.766185422347622,0.0125887,0.0303952,,,,19.6649459470799,0.347633,0.132053,20.4619657508717,0.349815,0.1307865,0,0,0,0
36,25.7538007777363,13.6444690326577,0.280533950140822,2.80190676770906,0.0465728,0.0501888,1.80676305512893,0.0307852,0.04302662,2.80826568181033,0.0506948,0.05463065,7.51207282980576,0.129675,0.0825202,0,0,0,0
37,25.7493464586454,13.6614944883307,0.322993543344222,3.71779037792073,0.0610188,0.05656615,0.845598143882852,0.0142018,0.03161585,0.727800707309545,0.0130808,0.0330655,5.37606817879275,0.0919843,0.0713088,0,0,0,0
38,25.7399928786029,13.6685595323185,0.341878624725233,1.89007181084286,0.0312606,0.041602465,3.84043537523745,0.065292,0.05828425,0,0,,5.62204190305606,0.0970897,0.07196565,0,0,0,0
39,25.8197712790692,13.6755713967402,0.557269653873091,4.65617735235595,0.0773025,0.06348525,13.72854356872,0.231315,0.1055175,13.901811472691,0.248257,0.116109,32.4106069567653,0.559289,0.1676855,0.499040073877858,0.352740762727832,0.035327333539072,0.326251768966693
40,25.7449322472871,13.682499896819,0.415428829460024,0,0,,0,0,,7.72187651009864,0.139797,0.0866638,7.63046298608299,0.131742,0.08258465,0,0,0,0
41,25.7071876526858,13.705577539143,0.839843695870825,6.75367139918825,0.110718,0.0784841,11.1492973709274,0.1852,0.0966515,14.077827495868,0.247239,0.1179515,32.0421893129907,0.545133,0.1702255,0.251698105556269,0.412243361541934,0.143463008655556,0.346261205920907
42,25.7446531601898,13.7133523411555,0.702414391649572,6.33865916405109,0.104753,0.0741637,12.7575249697712,0.213229,0.10086,9.70577461428138,0.172321,0.09923305,28.885299893334,0.496131,0.1594365,0.341138806599116,0.376185774615337,-0.106102969783426,0.368416761502293
43,25.7250814298889,13.7188427555469,0.853510571484897,4.72096859800664,0.0775613,0.0686276,16.4952046829071,0.274416,0.1147995,9.07845766486612,0.160023,0.0986123,30.3845647707594,0.518254,0.1659015,0.559282374175834,0.336293030972891,-0.26331199547002,0.346590276725767
44,25.8073043303081,13.5036605012665,1.93159465831191,43.798426360327,0.720287,0.187728,119.572463158827,1.98289,0.30284,90.3100782494324,1.5801,0.288745,253.791368966948,4.32412,0.461885,0.467081141930403,0.118088899132481,-0.113048310548163,0.117556671400427
45,25.8105166096314,13.5282618921824,1.48858621647301,21.8935126090949,0.360376,0.1347355,26.1908652454824,0.435071,0.14635,35.7224845064414,0.626009,0.185008,83.9015471082169,1.43056,0.27102,0.093903176452988,0.24924592489262,0.179946846609115,0.216633322637702
46,25.7905453200906,13.5780854150875,0.834958642250509,1.76529387612371,0.0291929,0.04167056,4.74522495492432,0.0799912,0.0644477,0.204543071448964,0.00364886,0.0301943,6.76332480317265,0.116659,0.0826948,0,0,0,0
47,25.8170554690702,13.5912236815759,0.862578702707615,2.23790466433046,0.0368583,0.048808225,4.80961316341052,0.0803378,0.06381985,4.92187537094035,0.0868875,0.0737887,12.0351693229475,0.205707,0.1073675,0.370997840371821,0.66583516271088,0.039166920316483,0.58054529914359
48,25.6992626360874,13.6733938911552,0.69461820871377,3.365417446796,0.0556901,0.05702405,2.56524795384516,0.043067,0.05068438,4.99659020995343,0.0890513,0.0745034,10.9855499235392,0.189197,0.104622,-0.127819670686968,0.767242191798128,0.348053978896186,0.634513115610876
49,25.8068315563099,13.7021899013631,0.728379458635665,3.56402396909509,0.0588869,0.05705695,3.44518389471114,0.0575826,0.057751,7.04683576996854,0.124674,0.08479875,14.1129278007834,0.24167,0.114966,-0.011198639987293,0.697170023128538,0.368115064145825,0.523799057276405
50,25.7848694341116,13.7166232224328,0.812279983728383,13.0214618189265,0.214435,0.103189,2.39288539104598,0.0399008,0.049948655,6.54045773840615,0.115294,0.08458255,22.0220272512354,0.375786,0.1427475,-0.686235284218738,0.354782524033022,0.485797204545513,0.554264357795458
51,25.7172590898997,13.7467400958163,1.28479865662951,27.0717667333678,0.445232,0.150073,24.663650927641,0.408863,0.1411045,21.0155348820005,0.368142,0.149783,72.8890224452411,1.24096,0.2555765,-0.042581914189874,0.240766952541471,-0.052407642164465,0.266025949737908
52,25.7787497495017,13.5253821129084,1.45547415842416,17.3303827211605,0.285762,0.120092,17.7601397033933,0.295745,0.1212185,14.0249135289512,0.246408,0.128628,49.2376575283866,0.841149,0.2139595,0.017167463160375,0.293430595979993,-0.091001986524099,0.329100593068475
53,25.7276670669382,13.5436627754097,1.26468026428009,0.562547871591636,0.00923932,0.03446975,15.0867936062355,0.250371,0.111165,14.5316610758115,0.254677,0.124709,30.2689313891085,0.514966,0.170454,0.928821627738065,0.257906474645127,0.008525922288575,0.330475120214107
54,25.7300178280418,13.5465982201936,1.18978089239568,2.89109425850642,0.0477884,0.056310245,9.26154623378605,0.154574,0.08897265,7.11101386432924,0.125487,0.09467995,19.3495121569069,0.331825,0.140877,0.527694868216625,0.473111596492629,-0.103859516319659,0.469377399645029
55,25.8029529826565,13.5784139371522,0.788411521401572,4.191523886334,0.069353,0.06338735,2.65096259006019,0.0444374,0.050722885,6.59877545759811,0.117084,0.08515185,13.5199069285443,0.232525,0.115568,-0.218960474697338,0.696086082063833,0.449764551322611,0.539830878757056
56,25.8393876897589,13.5845119501245,1.09940888964299,4.62347367458219,0.0762141,0.06887805,16.2913345986965,0.271388,0.114977,10.776308771163,0.189611,0.1069761,31.7511720403783,0.542466,0.171006,0.561486538775226,0.341722817606958,-0.177390840327202,0.341672871008294
57,25.7064568918794,13.589228581903,0.797630575891104,1.63902333977207,0.0270466,0.04115779,3.83959367287891,0.0641749,0.0572872,6.76656013670941,0.119895,0.08498835,12.3336278420111,0.211439,0.1076595,0.40701260119599,0.735989048392507,0.302711632917712,0.517717154482134
58,25.7217100393383,13.7186911318574,0.952173745907189,2.51097491195051,0.0413405,0.054175915,9.25876227901859,0.154284,0.0888059,1.75155743727579,0.0308513,0.052196,13.5957594129878,0.232127,0.121556,0.577348440507196,0.477107888914385,-0.66671618000457,0.496355390462623
59,25.7576823891343,13.7439813068119,1.10471163930404,2.06914188807658,0.0341788,0.054085,8.00714585596695,0.133668,0.0892007,17.8644730915089,0.314835,0.138628,28.0339885114575,0.4798,0.1741375,0.592738139779847,0.556996175556293,0.40393709741072,0.334527520951046
60,25.8092613590556,13.5174521852731,1.92184013373674,3.57367339980525,0.0588507,0.066615515,2.96813521106854,0.0493106,0.06060325,6.59944658499889,0.115686,0.1050815,13.1787188532875,0.224842,0.14084415,-0.088202527151578,0.828928262200487,0.402283440992118,0.64046366986884
61,25.8251789087822,13.5175606138275,1.91194354443288,8.74927915239243,0.144082,0.0962466,23.3401437094831,0.387672,0.138693,16.9692762403456,0.297382,0.14736,49.224411621978,0.839962,0.223208,0.458087762386367,0.299377642743844,-0.131799828918596,0.300279344190416
62,25.7924171208656,13.5212707212926,1.64471252769775,13.1840576444434,0.216935,0.106863,13.6049334194864,0.225941,0.1077915,6.85747636416488,0.120134,0.10195955,33.7611787822592,0.575326,0.184528,0.020335263143634,0.342736463088574,-0.305734306147511,0.441302704692808
63,25.7172617810183,13.5564000683654,1.16483711690896,0,0,,0.687148260243026,0.0114459,0.0303822,12.8198227354631,0.225457,0.114447,12.7627413137973,0.218153,0.1149445,0,0,0,0
64,25.712565105193,13.5732066325989,0.990698108371477,3.48412343911175,0.0573515,0.05685425,2.51301461170803,0.0418875,0.050322935,5.24391111301687,0.0924174,0.07945045,11.3306429113098,0.193555,0.1074235,-0.155825834601316,0.75987976487182,0.376232736110149,0.63408974179548
65,25.7498811601653,13.4829343182953,2.44205555263827,10.068848681855,0.165777,0.10740075,11.8023385566429,0.19588,0.1079935,7.15521657385333,0.12532,0.12220625,29.1047653028047,0.496694,0.2004945,0.083236326132219,0.422401516007971,-0.219676214196762,0.533078445497375
66,25.7501790872316,13.5261434171545,1.59675641513774,11.4389444276017,0.188553,0.099963,4.08121669350439,0.0678776,0.06375265,4.39294239629818,0.0771415,0.084641415,19.9614688975092,0.340746,0.148404,-0.470596722856009,0.419837498202557,0.063880550906743,0.719211320819747
67,25.8286757296431,13.5315158603314,1.80308618608068,6.15859971810876,0.101594,0.08382725,10.7085537811821,0.178261,0.09696935,3.84925152009093,0.0676305,0.0810495,20.7862925430858,0.35534,0.1568235,0.273952582587411,0.457062626140271,-0.449915918199694,0.524843207362241
68,25.7744908625428,13.7803373469245,1.86379010670239,0.142068207412662,0.00233936,0.03684485,0,0,,26.742344077941,0.468335,0.1656185,26.1005458775486,0.445009,0.171277,0,0,0,0
69,25.7615021624759,13.8690141062594,3.46147008965754,21.7318385437278,0.478463,0.212865,45.7683027967046,1.01489,0.2656565,59.3560522653817,1.39036,0.35518,126.910160622958,2.90173,0.49351,0.359209778264081,0.224790754727274,0.156104355056647,0.178421248049674
70,25.7316013398661,13.8076743090921,2.57202629503298,6.40542111320536,0.105436,0.0979047,6.68478134786989,0.110919,0.09252525,12.8608371058494,0.225108,0.15022375,25.9946126771056,0.443275,0.2026575,0.025342608213353,0.623714724046155,0.339820907248525,0.472450245060275
71,25.7275740778495,13.8370986445986,3.4398635884196,14.8046177633415,0.286096,0.1685015,13.9539415256925,0.271621,0.13831,3.86181632938127,0.0793711,0.125757,32.7575088823748,0.656579,0.279215,-0.025954023277038,0.389022567065013,-0.54773284071066,0.582471732610012
,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,
,,,0.847030934422548,,,,,,,,,,,,,,,,
,,,0.603406089999444,,,,,,,,,,,,,,,,
,,,3.46147008965754,,,,,,,,,,,,,,,,


==> anc/NGC0891_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,35.6001268023856,42.2544257688446,0.496572053138532,78.1827628038252,0.550297,0.1033995,24.4744375366227,0.175014,0.059656,9.41885195893576,0.0711552,0.0441744,112.226746318066,0.820621,0.130378,-0.51740977318695,0.142511190123941,-0.421900058983821,0.291086459149879
1,35.6518526411463,42.2917453461877,0.382059255165805,52.1834132156295,0.278634,0.06487,65.1903640146288,0.354693,0.0730865,69.8211334739287,0.402328,0.0815815,187.245839616043,1.04127,0.127877,0.120094358838325,0.153210104014833,0.062924278190433,0.143975299918372
2,35.6133603467178,42.2968743459844,0.248694296834219,22.6078269595551,0.119745,0.0433065,33.2946943082373,0.180445,0.0525765,27.0223561432956,0.157246,0.0513295,83.0758083754062,0.461831,0.085336,0.202205269995669,0.222718936973528,-0.068698899289587,0.217743905164111
3,35.6202880177761,42.3003625352737,0.287437412014728,21.0218458704991,0.111685,0.0415689,25.5691616038901,0.139249,0.04618375,19.952437512781,0.115278,0.04534645,66.6759756839102,0.368662,0.0765665,0.109845616775726,0.246257033719116,-0.094178613663776,0.254981284261621
4,35.6285376476448,42.3044026982282,0.292724359882633,6.05254630917378,0.0329867,0.0244857,13.7026144681188,0.0762387,0.03487285,18.5013719175159,0.109847,0.04447465,38.3266128764692,0.217278,0.060538,0.395988478870299,0.36759365161473,0.180606569983615,0.295469777658954
5,35.6354554525787,42.3060923601005,0.293347160865779,1.85886395121335,0.010047,0.01516525,5.40361443512264,0.0298039,0.02299935,28.7513858893402,0.168955,0.0546135,36.0200357182199,0.202934,0.0594435,0.495770484480903,0.639290047162883,0.700099970366107,0.2132882750977
6,35.6140200313445,42.3071176613341,0.271941981191646,1.44241087051292,0.00775333,0.012935,4.4362242970152,0.0243165,0.020983775,58.6771786632203,0.341777,0.075385,64.5694475405296,0.360371,0.0762035,0.51647202370577,0.688631891915484,0.867156887516441,0.110462454685476
7,35.6098514887034,42.3092195438359,0.250778385215517,142.644345723807,0.760667,0.105702,136.199923215026,0.741907,0.105374,90.8867931828642,0.527229,0.0921155,369.873843598312,2.05017,0.17703,-0.01248524199141,0.099335734892735,-0.169152872505389,0.109360555971887
8,35.6138680009764,42.311874104341,0.25232136871614,0,0,,13.3510539317056,0.0720826,0.03380775,61.7610845668961,0.355592,0.075639,74.623590335219,0.413165,0.080354,0,0,0,0
9,35.6211310680076,42.3123253878235,0.279830016594391,2.08211322138651,0.0110284,0.015384224,13.5059231852035,0.0731182,0.0339116,14.6782080522231,0.0858473,0.03926815,30.3120224246077,0.168858,0.053332,0.737876515509836,0.334830519656525,0.080074607383363,0.3236163420932
10,35.6178829814903,42.3153870027968,0.268057579204001,0.496709553927927,0.00266606,0.00944005,4.56650791352423,0.0250565,0.02098324,17.0058897061553,0.0993034,0.041418,22.0901060615011,0.123075,0.04560365,0.807661341521129,0.632523900447487,0.597032483943779,0.301038867601989
11,35.6341385090239,42.3194209217625,0.228146653659344,5.0320167944702,0.0265305,0.021978675,28.4101303890217,0.153134,0.048274,49.4443291276474,0.285637,0.0683225,82.9020710111801,0.456774,0.084533,0.704666197273251,0.223122598427577,0.301986685537558,0.179813442815876
12,35.6208163384922,42.3199662361726,0.251289565825935,0,0,,0,0,,37.9009874936221,0.217652,0.059737,37.243493879394,0.203243,0.0567225,0,0,0,0
13,35.6591938546222,42.3265538390398,0.309218990543865,1.8748042054455,0.0100206,0.01503095,15.2055319475592,0.083082,0.03659565,24.8263732099099,0.144981,0.05062105,41.9374866654578,0.23307,0.0628225,0.784740705415316,0.300303708905002,0.271411846726562,0.260335565006813
14,35.6256888472844,42.3270936389306,0.212297634882308,4.60804152682798,0.0242492,0.02010904,54.4510466452197,0.292986,0.0659485,160.97745788054,0.925431,0.1211195,219.920155107019,1.20199,0.13465,0.847121630890897,0.121322726322219,0.519071056953407,0.095110543863946
15,35.6266826576039,42.3287120386764,0.250377313632872,0,0,,0,0,,19.3957888682555,0.112091,0.04430255,18.1489896041595,0.0998745,0.042186,0,0,0,0
16,35.6302536435978,42.3304370563892,0.259400428682504,3.40219280265264,0.0179051,0.018170005,12.4666112208019,0.0673187,0.0326811,8.29953633370515,0.0477127,0.030738,24.2248415823778,0.133167,0.04760065,0.579809865319312,0.373378880804867,-0.170440418876933,0.391617128436696
17,35.6304786803793,42.3325867294816,0.215342785321034,1037.43646738292,5.48826,0.28159,1556.26301576708,8.4273,0.353075,1365.87956799395,7.90627,0.35398,3959.93702696928,21.7855,0.572400000000001,0.21120529824168,0.031642829725624,-0.031899333703532,0.03062765260873
18,35.6263832733875,42.33272973946,0.218731696845212,25.6892299184881,0.135784,0.0456753,50.7802162818659,0.274587,0.064465,69.9768530961013,0.402116,0.0801715,146.46463450335,0.807933,0.1117535,0.33823783844375,0.181638889869773,0.188456383376459,0.148533171073349
19,35.6234080191922,42.3330091166417,0.261586661611301,1.99512478708015,0.0105838,0.01522585,5.44664043783801,0.0295801,0.02262005,0.214618734597606,0.00124042,0.0097757,7.69384341914862,0.0424656,0.02951445,0,0,0,0
20,35.6282517524168,42.3334796887797,0.278774165857229,1.03248682304246,0.00554743,0.01205795,0,0,,20.0598438119377,0.11837,0.0463432,20.3582246514055,0.11359,0.0457667,0,0,0,0
21,35.6135668461611,42.3343864085592,0.245037252940043,26.097241746303,0.138843,0.04595725,0,0,,0,0,,25.0498749055327,0.139142,0.0480752,0,0,0,0
22,35.6388188780126,42.3353792339018,0.236267802178324,32.9309637604517,0.17618,0.051882,35.5835203575781,0.194948,0.0546845,28.0491586379236,0.164239,0.0525755,96.7169786318684,0.538315,0.0916485,0.050570153693604,0.202830033140719,-0.085495855919062,0.211258281194786
23,35.5452127530935,42.3378845855487,0.469118581756044,39.8238037067783,0.211887,0.0566515,41.2930478181727,0.223547,0.0583555,28.8409425350433,0.165805,0.0533865,110.109891734,0.610733,0.0980255,0.026777881378119,0.186700589144718,-0.148302821097619,0.202695901837078
24,35.6304988481569,42.339372063883,0.228167266951398,22.2794177581144,0.118647,0.0478929,95.7966526693041,0.52077,0.0949445,141.989080463034,0.82719,0.1219225,260.005397219155,1.44175,0.15902,0.628890067045449,0.133872392705486,0.227321285498086,0.111164416887981
25,35.6209935699543,42.3393380269097,0.224341735065647,129.519932172787,0.694772,0.1014325,148.546633611115,0.816621,0.110916,204.999833725391,1.20764,0.140015,483.048828057785,2.7062,0.20427,0.080620328399033,0.0990542104446,0.193166296243419,0.085957517129088
26,35.6309116490148,42.3399622048717,0.227419241607829,723.768226284046,3.82929,0.23585,2103.0996895657,11.3758,0.41065,2430.59325487063,14.2046,0.477399999999999,5256.51597617829,29.1259,0.66535,0.49631472092569,0.026902394768547,0.110584666385201,0.024359420781861
27,35.639539226011,42.3406881789942,0.239910343551013,370.070248582116,1.93986,0.16738,719.34270392619,3.85755,0.237855,593.366764350326,3.38309,0.2301,1682.92011439195,9.16815,0.370135,0.33078391902591,0.047223808260016,-0.065527356697751,0.045704735121556
28,35.6331537865975,42.3433895088079,0.244393369729479,2.08175415713397,0.0110197,0.0153719975,15.2422510386793,0.0824822,0.0362355,88.1595296777677,0.509914,0.090863,105.461561052333,0.579963,0.0949865,0.764289281822081,0.304098447764571,0.721530286656126,0.113634732323953
29,35.6438623407392,42.3439959315173,0.25990418824967,38.6429495290166,0.207073,0.0571175,42.2715782343108,0.231412,0.0597485,40.5754112465187,0.2388,0.0632445,121.569753654811,0.681748,0.104248,0.055507029886997,0.188326851429794,0.015712061793404,0.184889738053283
30,35.634853706986,42.3446433928781,0.249599894217743,2.10055363851173,0.0112279,0.015578701,11.2606715697149,0.0614666,0.03177995,66.5643777346712,0.390331,0.080757,79.920603588917,0.446091,0.084731,0.691093549030532,0.386751141984255,0.727902051715193,0.130912552947644
31,35.6334834409981,42.3450758915568,0.281345449188678,0.519517711807486,0.00277428,0.01113565,2.85179597189536,0.0155295,0.018503255,21.8041856265791,0.127613,0.04803575,25.2109007630196,0.140498,0.05099225,0.696862615263077,1.07685914931386,0.783020416717607,0.241709631069369
32,35.5632990374585,42.3456547478198,0.354397100254718,405.576175551706,2.16715,0.17808,227.86455774971,1.24254,0.136095,165.929847967307,0.957937,0.123536,799.918203556998,4.43479,0.25971,-0.271171279500482,0.063429208431231,-0.129336957396056,0.083183224314023
33,35.6379753725491,42.3457704509702,0.269154359946558,0,0,,16.388402544987,0.0905056,0.03815,77.2050713882764,0.457864,0.087415,92.8039875936205,0.522381,0.091355,0,0,0,0
34,35.634392733178,42.3461309095863,0.293615038913244,0,0,,11.9859963456741,0.0666263,0.03371715,15.9041532803977,0.095013,0.04251275,26.0342209901983,0.14795,0.052885,0,0,0,0
35,35.6224835864073,42.3475330572872,0.239715754125073,2.9653282380195,0.015864,0.0194970025,7.67848043234712,0.0419833,0.02612295,12.2444232075644,0.0717009,0.0355313,22.9685921729382,0.128173,0.0475991,0.451521505757399,0.548350461545692,0.261404839018967,0.370544153091593
36,35.5807673105152,42.3475449198117,0.29618954502251,10.0748117007647,0.05385,0.02977795,24.725098102318,0.135337,0.045525,14.2051399639197,0.0832432,0.0393752,49.1303517861207,0.27558,0.0669865,0.430721984068673,0.263587842654254,-0.238328082781514,0.273729272020101
37,35.6491925048523,42.347886961195,0.279417461640822,146.340189367634,0.793,0.109026,266.127910362314,1.47611,0.149635,247.239281208896,1.47348,0.15563,659.804561892435,3.73674,0.24131,0.301047547276245,0.07766786527311,-0.000891649347875,0.073198043311312
38,35.6413622847282,42.3481717297378,0.283626677349765,18.2647054138285,0.0966969,0.03953595,20.6800003249198,0.112001,0.04140765,19.0143424669126,0.110455,0.04344915,58.0943778019507,0.321047,0.0714565,0.07333135599352,0.274132766398839,-0.006949688927249,0.269903644912251
39,35.6377518518564,42.3482215707146,0.281002354106739,0.847371499989749,0.00444468,0.0114507,0,0,,79.1700461091559,0.454052,0.086006,78.6334035907573,0.430409,0.083038,0,0,0,0
40,35.6496578223576,42.3500653166456,0.294258515991325,29.4073405797106,0.154739,0.049534,35.8892347668702,0.193338,0.05451,38.3437199296009,0.220518,0.060624,103.777628433137,0.570961,0.0950715,0.110892130189584,0.210663090794309,0.065675017397356,0.196045383647148
41,35.6435855811213,42.3499493500456,0.272946460044816,298.186227754416,1.59189,0.152805,271.9427594298,1.48224,0.14891,208.920738353269,1.22144,0.140355,779.38425555279,4.34452,0.258095,-0.035668628197246,0.069386056115051,-0.096461119659131,0.07560659880959
42,35.6152202511305,42.3522848519665,0.254058447804445,207.917289773959,1.11266,0.1277955,138.5833126959,0.757462,0.1065,124.42124533081,0.732313,0.108971,471.133217257467,2.63565,0.20123,-0.18993306319053,0.087500509685921,-0.016881072645198,0.102332030203668
43,35.6402524200211,42.3532984976518,0.290410054621611,0.051173149060877,0.000270676,0.00874285,22.4169866062306,0.121326,0.043312,58.7201619969329,0.339927,0.0742745,81.1636496832118,0.449047,0.08392,0.995547970406691,0.143489466140801,0.473928624854473,0.162269901190706
44,35.6414924749232,42.3565753004099,0.325392784946667,0,0,,1.31566386722541,0.00704678,0.01259995,17.7403048193267,0.101555,0.04172845,17.7873397482649,0.0972415,0.04192725,0,0,0,0
45,35.6364064674503,42.3567099400318,0.324789041358955,2.44931804691657,0.0129144,0.0180562,8.1216846693825,0.0437012,0.02721175,12.674193336178,0.072983,0.0361655,23.3221859442815,0.128119,0.04852115,0.543786518203463,0.538974824405927,0.250949143071641,0.37283695951617
46,35.6430238963421,42.3580131917909,0.34418872170797,0,0,,2.99094883603729,0.0162741,0.018583275,22.186415343233,0.128965,0.0476801,23.8157696424156,0.132152,0.0490387,0,0,0,0
47,35.6460901872498,42.3597644288871,0.361248207932745,0,0,,4.4167840676018,0.0241949,0.02098535,20.7683879002602,0.122164,0.0461941,25.029473510332,0.140937,0.04973325,0,0,0,0
48,35.6514639592552,42.3598624916256,0.335611496313495,50.0629750113894,0.264979,0.063719,52.8836796267584,0.285274,0.065547,73.2310265678242,0.421303,0.0825275,176.20840066711,0.971557,0.123109,0.03688303380445,0.166070582574837,0.19251829595359,0.14537239330568
49,35.6017881795308,42.3606467815453,0.291665518124601,797.099850904592,4.26128,0.2496,550.764422280969,3.00903,0.21197,337.618052862901,1.97226,0.17788,1686.64778275056,9.42872,0.379910000000001,-0.172241623809714,0.044448639968982,-0.208132833061315,0.054741980004508
50,35.7001283472361,42.3621386648639,0.5896767599364,90.0949632458171,0.483069,0.0859255,39.8654073228487,0.216775,0.0586215,31.8671171567566,0.183566,0.060882,161.969861000937,0.901972,0.1223335,-0.380504798212173,0.138408478180679,-0.082951783604477,0.212496223457709
51,35.6109429810111,42.3650374291528,0.312024259471035,65.0636097297224,0.346864,0.0715615,59.6180388638372,0.32461,0.0697215,41.7827107380326,0.24339,0.0632885,166.557573771862,0.929804,0.1200815,-0.033142012944656,0.148746297953701,-0.142992957746479,0.165184671654745
52,35.6547219380517,42.3660136136005,0.373419417115427,249.124474931369,1.31457,0.138385,474.52614196149,2.55299,0.1938,421.664866364429,2.40986,0.1946,1145.58213587046,6.284,0.307685,0.32020705561129,0.058239147604993,-0.028840283304956,0.055368923914169
53,35.6546943062266,42.3688692519091,0.415664273238377,1.57156577721192,0.00837543,0.0163867,9.55959063141771,0.051843,0.03027195,27.313885546408,0.158213,0.053877,38.4887047060145,0.214217,0.063764,0.721831671798816,0.488968268717113,0.506388772517805,0.251311823704631
54,35.6504491361182,42.3714557674091,0.411242935760868,16.7182218153131,0.0883735,0.03850375,45.0954018515421,0.242678,0.0603565,21.60038395799,0.123959,0.04807765,83.5051194909483,0.460385,0.086652,0.466104216413458,0.196345269813423,-0.323805289700712,0.206217679875224
55,35.6536116689975,42.3739070367047,0.42957421269177,3.94023591130354,0.0207712,0.02282009,32.5997432623455,0.175109,0.052123,195.661777477559,1.11713,0.1333825,232.095426269364,1.27585,0.14096,0.787919350705176,0.21580261677061,0.728983570376687,0.075140538423774
56,35.6424776520759,42.3739900290816,0.435539046941532,11.4328631320252,0.060202,0.0354194,2.15234552916128,0.0115274,0.015697894,1.16467026614496,0.00665968,0.0145302,14.8126446588652,0.0814447,0.04333265,-0.678586465242983,0.400175242428673,-0.26764714291684,1.1938422488501
57,35.6330807480891,42.3760959210601,0.395808290855513,58.7239014679362,0.309684,0.0680805,56.268672837692,0.302416,0.067077,45.7319514716727,0.261745,0.0657085,160.805159765333,0.883969,0.1172155,-0.011873876817514,0.156123681268076,-0.07209112292413,0.166624319873967
58,35.6525828557382,42.3768918120482,0.444136744145757,0,0,,16.2771018129248,0.0874892,0.0381188,21.0605231353754,0.120259,0.04787295,34.6486522684454,0.190915,0.0618325,0,0,0,0
59,35.5629208758728,42.3946870899441,0.502353937335783,184.073544764842,1.20262,0.14765,126.601071571408,0.839016,0.123922,78.7758998270543,0.553236,0.1060115,389.722531995491,2.64877,0.224365,-0.178094430153073,0.092985886173708,-0.205264564173727,0.115871726383993
60,35.6756265091627,42.4006867020629,0.750468732389342,328.295975938484,1.73732,0.159845,354.894553589345,1.9011,0.167245,340.347283065978,1.92567,0.175265,1023.97392904356,5.61656,0.292775,0.045014044557803,0.063519341916052,0.006420558329871,0.063288285074683
61,35.6054573671314,42.414095079689,0.570554863391573,1482.79114893554,9.71096,0.416895000000001,1104.90543563678,7.32989,0.364445,811.381380730793,5.69244,0.332215,3401.06206823255,23.1252,0.65655,-0.139727184970233,0.032203583913522,-0.12574170674526,0.037728257767371
62,35.6971405550191,42.2850996240601,0.653060128523916,46.4749933454704,0.245669,0.061895,58.4885133907881,0.313228,0.0692125,38.5145658698519,0.217996,0.062745,143.569045526345,0.787497,0.1132185,0.120879160203043,0.165108967959652,-0.179269008930319,0.175600838397891
63,35.6888506424781,42.2855261076858,0.591452156975558,235.927890562005,1.25583,0.13575,61.7056710256597,0.333054,0.0714385,11.8644093123404,0.0677169,0.0397002,309.86361661513,1.71359,0.16354,-0.580769898872416,0.079588878813718,-0.662066781794786,0.175317110734622
64,35.6113435084017,42.2988336072437,0.368312438407837,0.040981041919447,0.000222593,0.0089872,7.37690192168484,0.0409468,0.0265601,10.320919846427,0.0608425,0.03444295,17.7589680068002,0.0992546,0.0429069,0.989186481326067,0.434291651592756,0.195459640649852,0.414023346010014
65,35.5651388905078,42.3116040738301,0.399703209913825,6.04301100980785,0.0317434,0.0235628,13.6079928295296,0.0729861,0.0335694,12.6577692624294,0.072158,0.03708125,32.3776231717531,0.176986,0.0546475,0.393802128340153,0.368907211962402,-0.005705364530835,0.344818286718158
66,35.5491337944102,42.319497636899,0.462068833463556,3.83490980414652,0.0204158,0.0203557,20.4527829089907,0.111016,0.04150605,29.981839546801,0.172663,0.0543265,54.3425769160313,0.301761,0.0700405,0.689332414225477,0.279427440455859,0.217312525777375,0.232787284731273
67,35.6564278285306,42.3229902551483,0.332665621953223,1.18827831154838,0.00635974,0.01233635,8.21427456122839,0.0448524,0.02762055,6.15020107765878,0.0359899,0.02812235,15.61638591688,0.0873395,0.0408407,0.751631546738722,0.442698339463582,-0.109627014570343,0.491465367179023
68,35.5648696608838,42.3229726939496,0.399394592763562,14.726807393376,0.0790611,0.03596645,4.48093530590643,0.024504,0.020933085,16.3050223053951,0.0950426,0.04140975,35.6148876853813,0.199017,0.058193,-0.526790395606242,0.349631735515288,0.590051076316683,0.312545519752235
69,35.6256597547798,42.3251383244586,0.272996853768362,0,0,,1.63916832942268,0.00891167,0.0135612215,16.0316680434505,0.092538,0.03991595,17.2914728098567,0.0948365,0.03995665,0,0,0,0
70,35.678332766833,42.330508237882,0.388809236863419,14.9456202820254,0.0801975,0.03709125,14.8552238402997,0.0812094,0.0366435,10.1889760166572,0.059155,0.03661435,40.1119170896159,0.223419,0.0637515,0.006269248712416,0.323061139930975,-0.157122461250859,0.373529529878311
71,35.5626318723715,42.3419871174744,0.406087358758071,7.14263669024933,0.0379319,0.0253887,12.4696242427809,0.0675519,0.03279425,13.280871895911,0.0765943,0.0375087,32.9893891233158,0.181971,0.055158,0.280801412159971,0.38082423999511,0.062730755302603,0.343422440757284
72,35.6449160871746,42.345308293595,0.294646635868697,7.84215547589484,0.0410581,0.02795625,4.19076952618246,0.0224647,0.020532185,4.72662568493431,0.0269835,0.023875495,16.8308703653256,0.0922603,0.0420746,-0.292704351823282,0.521038238827756,0.09138451955784,0.630741424751473
73,35.6395953032591,42.3454744390873,0.312870464762586,2.5318151706521,0.013679,0.0177826865,11.1647126544779,0.0618523,0.0322792,10.4327553821641,0.0618774,0.0346761,24.1950765937856,0.136466,0.049857,0.637792544282966,0.415503491371737,0.000202861560321,0.382884525907712
74,35.6390648291892,42.3490807915387,0.323451468360378,0.244739872914423,0.00130119,0.009027,0.244892582033215,0.00133205,0.0092411,21.2785978134737,0.124152,0.04683905,21.7285744198204,0.120325,0.04634345,0.011719402713008,4.90487884534443,0.978769413323845,0.14593906640351
75,35.54923635512,42.3522683037173,0.423177733724035,8.47280691682745,0.0450201,0.0283491,19.463087004529,0.10517,0.04031915,19.3056934257261,0.110916,0.0451276,47.3512782344456,0.261908,0.066093,0.400491776754926,0.309487477266763,0.026591264589099,0.279315712713087
76,35.5757983807969,42.3540944081793,0.419136564692396,2.06494171276807,0.0110267,0.0154653535,3.60369173327163,0.0196305,0.01880802,9.76938957731949,0.05675,0.03245635,15.5291943736441,0.086475,0.03954515,0.280645329645238,0.782384155604796,0.485981369590406,0.42614319010381
77,35.6437081347462,42.3594956952631,0.383060941658909,0,0,,6.81462173251336,0.0367225,0.02581325,15.1044905411194,0.0868745,0.03984755,21.7677566472792,0.119162,0.0467632,0,0,0,0
78,35.6981656020278,42.3618709186482,0.580294514650166,95.3205440208489,0.507411,0.087507,42.6653763266463,0.230431,0.060247,19.9540120134653,0.114051,0.05060415,158.123395635003,0.874455,0.1200465,-0.37539202159812,0.134535771295271,-0.337840583833117,0.228110116674289
79,35.6368524169954,42.3662058281714,0.391120997676974,4.97261995360121,0.0265926,0.02401915,5.25762846295698,0.028704,0.0227745,4.82927736107371,0.0281797,0.02442239,15.1042866851538,0.0844927,0.0408914,0.038183179435987,0.600235812590327,-0.00921705163342,0.587452197558137
80,35.6556569999704,42.37760743854,0.472858880400438,0,0,,6.93493435748758,0.0371095,0.02714345,62.9554778236406,0.357339,0.0770135,66.5158174589728,0.363767,0.079608,0,0,0,0
81,35.613371754429,42.3930597375672,0.551709819862507,31.6115465112272,0.167395,0.0521735,43.6299021848271,0.235159,0.060153,52.2665165795009,0.299955,0.0718545,127.62144948529,0.707075,0.107428,0.168335179876489,0.195890756874666,0.121088216716438,0.172656930454299
82,35.6468156387643,42.3944582896065,0.622614064940343,17.4609554530994,0.0918199,0.0413064,22.9462413613938,0.122436,0.0445709,30.9565556822893,0.174766,0.058197,71.4557147883336,0.390045,0.0835405,0.142895014793058,0.283443551412399,0.176075531120248,0.23903501226042
83,35.5903416198417,42.3964269321745,0.47771131457714,61.8530435865402,0.328488,0.070811,8.41346212614942,0.0453337,0.0287629,3.88302700389348,0.022266,0.025729535,74.3020366845877,0.410978,0.0835395,-0.75745816789127,0.142815515827798,-0.341239680057752,0.582385533665414
84,35.6488186693008,42.3966157291014,0.656335103080882,25.4468082444929,0.134238,0.048192,30.9207263873776,0.165488,0.051193,36.3212855752907,0.205487,0.0627455,92.8115726868353,0.508115,0.093964,0.104261892528509,0.234372937316004,0.107821281757531,0.214805831391107
85,35.6350998362988,42.4087784491597,0.724451214413874,109.010204211283,0.572006,0.092642,106.08057457647,0.563551,0.0916845,119.383286594996,0.67081,0.105348,334.610052446748,1.82158,0.16883,-0.007445685245214,0.114775222397306,0.086894352624556,0.112207904845939
86,35.6358672676397,42.4387500258972,0.236328592443692,217.528147193123,2.47931,0.27972,148.77461669986,1.71289,0.23274,100.74941306461,1.23003,0.20887,467.182212104192,5.53612,0.42797,-0.182820476122322,0.085353323685744,-0.164075136259225,0.105812297586435
87,35.6428942813998,42.2487280603962,0.466451513669122,13.0965418846093,0.091951,0.0439936,37.4183920937865,0.266212,0.0729435,25.032129910204,0.188371,0.0652205,75.7118438273842,0.551718,0.107243,0.486541044161457,0.210417573897563,-0.171236055901782,0.214296365679294
88,35.649280509888,42.2741400252232,0.428255666552672,0.40645153684206,0.00285606,0.01220965,4.65656360623094,0.0333621,0.0273988,25.6462116887166,0.194483,0.0656875,30.7704257694246,0.224729,0.069911,0.842285748364909,0.63241665212484,0.707151042528455,0.221971400422922
89,35.4329486355033,42.2752637199268,1.96072782710672,131.564970078671,1.61515,0.23948,142.656129264954,1.76618,0.24999,130.578077273436,1.70573,0.262825,404.919823491174,5.1511,0.439525,0.044665856334638,0.10228779314723,-0.017411165612012,0.104581988469952
90,35.7150314352354,42.2944267061878,0.430623191605222,83.617259258423,0.451492,0.083711,45.3891179865385,0.248132,0.06261,18.9686360699181,0.109752,0.0521953,148.105361659878,0.829616,0.1191435,-0.290670417252696,0.143332883173299,-0.386661599847995,0.22893886151985
91,35.7070756026681,42.3331402894053,0.641807058620416,13.3920032535773,0.0714058,0.0389914,13.1889965556873,0.0713403,0.0363248,0,0,,22.7792600372677,0.126038,0.05875875,0,0,0,0
92,35.5922060183374,42.3350713095408,0.294683679635686,0,0,,0.64753405438212,0.00358143,0.0100168,14.0986268094958,0.0841987,0.03883415,14.2339033844429,0.0806558,0.0380429,0,0,0,0
93,35.6960497434922,42.3357222226464,0.539617099126272,0.511182994758365,0.00273438,0.0136719,6.33624571173304,0.0344282,0.0260538,18.866485084545,0.108786,0.04841415,25.7311754968722,0.143022,0.0566272,0.852842294587728,0.689413218856241,0.519206894288415,0.320626858709924
94,35.6301981851375,42.3686277153956,0.402152265229724,0,0,,3.28556293777187,0.0175767,0.018439335,8.1098543744304,0.0461064,0.03040485,10.8418849587664,0.0591229,0.03553775,0,0,0,0
95,35.5216899320981,42.3701862679225,0.35905740172729,4.69983031265907,0.10344,0.0841378,5.8125618255811,0.130013,0.09282755,12.5314176239879,0.298174,0.1443335,23.1282389570379,0.530197,0.1876605,0.113825909283667,0.534142916690147,0.392727943632105,0.364780874389149
96,35.6908956286633,42.3802720337235,0.660268160297798,1.8077731186545,0.00961894,0.01859185,22.40047325967,0.120736,0.0450388,59.3592452027065,0.339082,0.078779,83.60619606789,0.461831,0.092166,0.85241924855322,0.269076527443179,0.474853094050255,0.170187446937451
97,35.6966055059309,42.3849626034561,0.746146390537055,62.0385480571765,0.329335,0.073019,4.69880822985414,0.0252531,0.025330125,0,0,,63.6795992552433,0.35062,0.0844015,0,0,0,0
98,35.6631464158251,42.3911259120719,0.633821819340567,2.71987632663013,0.0143192,0.0217202,16.8995555217736,0.0903232,0.0399833,40.3557837104512,0.228445,0.0655245,60.0621203679595,0.328763,0.0798085,0.726321261744761,0.373272439772092,0.43329855361984,0.214220119651986
99,35.6326338397373,42.4003770495037,0.640148364927749,31.5343997577761,0.167187,0.0530065,22.4188397717557,0.120372,0.04391575,14.2939923865763,0.0813758,0.0438582,68.4100154755742,0.376608,0.082211,-0.162801372935641,0.235267819339838,-0.193291822760893,0.313257083795766
100,35.5335527922728,42.1957537369781,1.25347545512185,173.114718016679,1.21409,0.15566,76.456339566078,0.540734,0.1053385,14.6714900926641,0.109522,0.07316265,264.480016969889,1.92226,0.206985,-0.383717113511099,0.099436943924861,-0.6631419010359,0.194920507765451
101,35.5675303687525,42.1999592172756,0.705050419409887,93.355162346301,0.873469,0.153246,126.673939786498,1.19592,0.17801,98.544668137686,0.98205,0.1726055,318.683689050268,3.09058,0.29485,0.155819423027763,0.11224674428469,-0.0981969448615,0.114049626572038
102,35.6016519306133,42.2621014782104,0.526975257369403,7.25722442761936,0.0509905,0.03359375,12.5055897074166,0.0891239,0.0431413,13.0896099935745,0.0988142,0.0491121,32.939039270048,0.240467,0.0730225,0.272159035759351,0.378489619645774,0.051561125711072,0.345970199261479
103,35.5555673849028,42.2678216250859,0.572784881820528,5.83881527401215,0.0409026,0.03147075,11.4234439757609,0.0811519,0.04131805,10.5962617733542,0.0796441,0.0457065,27.9429904265142,0.203118,0.068604,0.329764982036713,0.411141921921493,-0.009377098932809,0.383558310920578
104,35.5250746439545,42.2810283917654,0.814132899683403,49.5948434704775,0.262909,0.0625905,57.8392517068962,0.31064,0.068194,41.8402074687421,0.237538,0.064236,149.399726772291,0.822186,0.113793,0.083220439753186,0.16079616660242,-0.133354494343078,0.171059076976086
105,35.5727332633545,42.2927796008739,0.481190105257621,0.705137530382627,0.00376244,0.0114025,8.30344032300377,0.045146,0.02749795,13.8870606829005,0.0802665,0.03885005,22.9596276168163,0.127945,0.04834435,0.846143528601607,0.439015997278584,0.280039868434167,0.358486230279185
106,35.5950707289713,42.2955244699586,0.464008223431804,0,0,,2.27339904257253,0.0123908,0.016203365,7.63169124196891,0.044233,0.0294009,9.27339776475689,0.0516344,0.0325394,0,0,0,0
107,35.6122446189976,42.3022155219815,0.333887675126844,1.2021159003164,0.00642222,0.0123475,2.65063492389267,0.014424,0.016464285,9.63523177468359,0.0558709,0.03239735,13.512104719141,0.0752991,0.03742475,0.383848006976804,0.953244945376662,0.589614609310206,0.417602293535667
108,35.5839233396107,42.3139885061508,0.371822934071383,3.94517164589491,0.0209698,0.02031071,0.487058352074151,0.00264309,0.00955365,10.6562204393322,0.0619275,0.0339076,15.1476058128601,0.0841855,0.03947675,-0.776131595920703,0.743965764540279,0.918133317350825,0.2870382504923
109,35.7347564776238,42.3559291161367,0.890068864857491,12.580741496425,0.0667162,0.0408665,21.1854315435154,0.113529,0.04574255,13.6583074316357,0.0773201,0.0529372,47.4845963039293,0.260892,0.0809165,0.259717318408479,0.341861052305593,-0.189725285579025,0.382906985209356
110,35.6743196259243,42.3782588444598,0.611454193785307,0.183212130007978,0.000975601,0.0141462,1.28505548526461,0.00694921,0.013946,28.5560358802468,0.163733,0.0558715,30.0251347767201,0.166323,0.060102,0.753785673879163,3.16044053534368,0.918571361362148,0.159011487404396
111,35.5211788257324,42.3937071562469,0.484395410841932,0,0,,0.863811955691624,0.019136,0.0384944275,13.4510727297527,0.315573,0.147179,13.9612269737007,0.316598,0.1472445,0,0,0,0
112,35.6594564382271,42.408864370256,0.815034600506819,4.04969657856546,0.0212523,0.025857,0.511238461124621,0.00271679,0.01352965,49.561254375077,0.278599,0.0723265,54.1110543619113,0.295125,0.078575,-0.773308874054042,1.03040583550402,0.98068512258057,0.095388758503804
113,35.6356680716469,42.5038991389307,2.63744926126455,92.5123124033485,0.863975,0.156978,166.965745266813,1.57125,0.204655,181.829051549322,1.80615,0.23958,441.377044959284,4.2738,0.35412,0.290435175394471,0.102349219293133,0.069550541836916,0.092502210652026
114,35.6324518611843,42.2358457099822,0.664179204930557,0.08188372968285,0.000766717,0.01557395,9.35217789180837,0.0885959,0.05047565,5.97941839116988,0.0599039,0.0481523,15.4453701686303,0.150098,0.07098685,0.982840319011696,0.345701609279784,-0.193212381430817,0.474237108425684
115,35.6389335010506,42.2664398107487,0.535732635673464,0,0,,3.5234597773794,0.0250358,0.024535105,8.73848544968861,0.0656485,0.040132,11.8473004820848,0.0859651,0.0455833,0,0,0,0
116,35.5119210967996,42.2769383078317,1.13387405416678,1.908674692931,0.0101051,0.0160177,16.3512544968516,0.0876169,0.0379751,14.256125779108,0.080566,0.04245685,32.5978235614123,0.178894,0.0594515,0.793186795194531,0.304712493215757,-0.041924000596969,0.34056197640557
117,35.7218504808257,42.3205794939475,0.742455673715936,7.85089217297417,0.0417308,0.0333645,11.6865954944911,0.0628825,0.03501635,9.66874152989696,0.0549643,0.04524815,29.2666278130249,0.161232,0.0667097,0.202189396568123,0.467248217592631,-0.067190623758982,0.494694735914064
118,35.7248237292439,42.381636229311,0.971020276178984,27.6220810164139,0.146366,0.05607315,20.1194125053422,0.1078,0.0457668,22.316595837994,0.1262,0.061611,70.1657547115112,0.384833,0.094947,-0.151735479961915,0.279341998576205,0.078632478632479,0.321490800487056
119,35.7136520973649,42.3838152139575,0.88862387287829,8.24699806441798,0.0438354,0.03649235,18.930933741221,0.101771,0.0441099,17.5991463466713,0.099964,0.0557037,44.8529617443422,0.246952,0.079526,0.397891850907652,0.394983078198802,-0.008957295461868,0.352948064415738
120,35.669918773618,42.3963429198249,0.740691254780306,4.35069543438122,0.0231114,0.026873721,11.9927612201925,0.0645388,0.03500215,12.9450893765038,0.0736129,0.04492575,29.3525576559048,0.161624,0.0639925,0.472644671660761,0.498212900376801,0.065682145062276,0.406466229719446
121,35.5769130689514,42.4058881456597,0.719203957288633,8.31760768863127,0.054325,0.0396716,9.46999843467651,0.062694,0.0386342,8.375125435578,0.0586777,0.0455924,26.2559695931863,0.178253,0.071953,0.071518300446936,0.47531947213298,-0.033090909989726,0.495307135076506
122,35.6285542176326,42.202306526132,0.915806800464918,14.4599942810048,0.135007,0.064594,15.8936533384832,0.149791,0.0668423,15.1064311669886,0.150217,0.0784154,45.5852895814693,0.440937,0.1212955,0.051910476899417,0.326242802720094,0.001419962134343,0.343374582167223
123,35.5853653246167,42.2211589198092,0.911900590339963,22.0408080345661,0.154877,0.0575155,26.7649783916684,0.189658,0.0624025,22.4063347714872,0.167797,0.0662775,71.3683865027337,0.519349,0.107918,0.10095055654723,0.245548682669784,-0.061157348477431,0.256075834867023
124,35.6782970803749,42.2233105094074,0.912524722594077,2.11102158952687,0.0198032,0.02913355,12.082132802115,0.114162,0.057252,9.88509829376028,0.0987152,0.06083205,24.1186754335092,0.234072,0.0888505,0.704353070797491,0.391591106520066,-0.072562021672589,0.395164341828839
125,35.6369050088493,42.2302075668558,0.787915846174617,10.5352665851301,0.0982354,0.0543221,10.1436118461186,0.0957833,0.0526177,4.74266774557231,0.0471831,0.04451745,25.5209587687018,0.246586,0.0883335,-0.012638472477138,0.389668818782085,-0.339941412807485,0.482805260368482
126,35.5914963483739,42.2329580361457,0.870844691694031,3.0792743121455,0.0216224,0.025915155,8.6328416711367,0.0612291,0.0378446,12.015358327279,0.0900082,0.05045905,23.7964651259162,0.173158,0.0677485,0.478044453027404,0.520173705611435,0.190291019477338,0.40211598232939
127,35.6748687649662,42.2356609857578,0.790573321350377,9.85040418098783,0.0920201,0.0520927,15.2036895696433,0.143614,0.06325855,7.92058242671606,0.0789904,0.0558958,33.0631801501739,0.320073,0.0995715,0.218957697548869,0.341445710329829,-0.290306930141543,0.38163645895854
128,35.523591502231,42.2715961501896,1.14098184585775,2.06909870717273,0.010931,0.01634295,6.69728402642774,0.0357902,0.0255862,15.1010874020781,0.085217,0.0423533,23.9511591738809,0.131229,0.05183415,0.532075374776333,0.594029469121018,0.408461645257472,0.362708447014724
129,35.5535712671904,42.2811349873019,0.767679331703709,1.03255591426018,0.00548439,0.0119209,0.647245700023507,0.00349075,0.0097632,10.2748187186487,0.0586319,0.03472175,11.9663965936913,0.0659637,0.03710435,-0.222129125562387,1.68370505329561,0.887617479292979,0.303235079958794
130,35.4827748748781,42.2970610970399,0.871514143356239,0,0,,11.7933935700489,0.146412,0.0752336,12.4319383751377,0.162982,0.09106215,22.421904875593,0.285618,0.1167155,0,0,0,0
131,35.6030520552871,42.3226153288546,0.320344793603454,2.13364921825221,0.0114813,0.0157632775,0.657274696031033,0.00361077,0.0099435,7.95891954724383,0.0468103,0.0298126,10.8013472120127,0.0605313,0.03403615,-0.521501026698127,1.12012760914657,0.856775352050244,0.375838193524929
132,35.5517943205334,42.3246252066264,0.601418797074433,9.25562137534463,0.0493507,0.02840635,0.647516046867145,0.00351289,0.0098251,2.033360940166,0.0117959,0.0178708,12.0070933228878,0.066858,0.03626015,-0.867096048527919,0.354286582620307,0.541062356985758,1.12482541380281
133,35.8016104971705,42.3450666527612,0.772895850851366,55.9982455989679,0.687947,0.160212,22.7567912132686,0.281963,0.105657,7.83993814939191,0.102428,0.0949836,86.6998167868362,1.10282,0.219583,-0.418579043416399,0.181945393006446,-0.467063484837054,0.390991952216284
134,35.4209325169625,42.3467676542992,1.57652164389493,6.96525481818869,0.152363,0.1109601,12.9158053977378,0.285105,0.1383965,5.59889877556422,0.13048,0.11771585,25.5359532229721,0.578955,0.2143555,0.303432479632796,0.397316125092095,-0.372065883032352,0.441328362824385
135,35.46605513696,42.3880214953067,1.67712191720457,7.20540656294525,0.158051,0.10495035,11.4614391469548,0.254376,0.1291205,12.824275080751,0.301009,0.152799,31.6008242057826,0.719487,0.2246695,0.233556483935339,0.395111703184235,0.083965177309434,0.356403831866402
136,35.6625632840937,42.3982121262313,0.784132260225475,2.04822112977795,0.010813,0.0197222,4.44530791887079,0.0237755,0.02377551,19.479139193493,0.110364,0.05116315,26.03541576568,0.142834,0.0610827,0.374763288376194,0.893969354611777,0.645510830143246,0.321474252561129
137,35.7458436219803,42.4093709238795,1.46869018239266,9.08616814334767,0.0482312,0.03771635,15.6612537753678,0.0839246,0.0401483,84.3804464748332,0.476704,0.0943135,109.131531450613,0.59983,0.107668,0.27008576241073,0.424920900560173,0.700605356201949,0.131789580848742
138,35.6589019460842,42.4572963117853,0.925748351526554,9.07618754302769,0.0847742,0.05685645,24.5305961321502,0.231094,0.081548,11.9126897916476,0.118374,0.07860045,45.5951021591058,0.441003,0.1266645,0.463230549957229,0.297614148088703,-0.322547414927833,0.336857187543599
139,35.5763874162963,42.1672805600857,1.19500314928596,37.3341113216637,0.348545,0.1045005,24.8527302318052,0.233888,0.0845165,7.70782679631499,0.0765493,0.07705633,70.038066929194,0.677683,0.1602225,-0.196858694476446,0.225672339054301,-0.506829237337137,0.39739220949115
140,35.6219692292291,42.1876411115767,1.11127592157412,12.9063998733857,0.12078,0.06487065,7.09588376396062,0.0669946,0.05054775,10.1621775411388,0.101266,0.07664665,30.18914422957,0.292834,0.112707,-0.286435971638337,0.425081150120873,0.203680481348575,0.512189220348378
141,35.539038459722,42.2280977662963,1.04835459684438,0.327579783956509,0.00230037,0.0175403,10.2237428745814,0.0724091,0.043033,27.8222377976591,0.208278,0.077287,38.4225271178901,0.279665,0.0901265,0.938418248717331,0.456482366552551,0.484058227114819,0.268235160958221
142,35.4259167333489,42.3296506203594,1.50179434388987,17.5445025893907,0.38271,0.1588245,12.1862548251009,0.268169,0.1332865,15.2388289493976,0.353873,0.1697775,45.0886513739658,1.01871,0.267527,-0.175978945395381,0.313724497005759,0.137778477980586,0.338845904829567
143,35.6354284324417,42.3509811837474,0.347086187443117,2.23613630921894,0.0119188,0.01945775,2.25081071566941,0.0122541,0.01727715,0.792664849873928,0.00462266,0.0126493,5.32110211794776,0.0297007,0.03164667,0,0,0,0
144,35.7846822534616,42.3653017645554,0.914422984414746,29.2820239814845,0.359268,0.121097,15.9359158522282,0.197253,0.087785,9.39616964715754,0.122617,0.0954336,54.7383183527489,0.695323,0.1791655,-0.291121089770197,0.255480557701224,-0.233332291243318,0.423873738278647
145,35.6343353793888,42.4406479092214,0.87749570687576,4.06290153372093,0.0459058,0.05140132,3.20476191255318,0.0365831,0.04250858,3.88286901309969,0.0470448,0.0575425,11.216996843304,0.131967,0.09454755,-0.113017630250858,0.796530515277417,0.125098202872486,0.830341967542847
146,35.6069790490219,42.4797866336483,2.18285033387755,9.08810893638018,0.0849852,0.06298005,17.0625660678957,0.160867,0.0723681,4.89734581523501,0.0487237,0.063293,31.1422933426669,0.301789,0.1248005,0.308648041384214,0.392170242602718,-0.53505856891551,0.490573580269928
147,35.6523705056956,42.4824355217412,1.54835289150789,44.4707468082808,0.4152,0.1130495,34.8474809880793,0.328012,0.1005295,19.9781824234803,0.198324,0.10832525,99.4354640835554,0.961659,0.1875995,-0.117312422296734,0.202158052241529,-0.246397738326848,0.294144536989327
148,35.7020551289302,42.5601285715761,3.33569946822876,42.2438955152721,0.39453,0.1412095,86.7358985307188,0.815629,0.1656165,55.4341335140311,0.551078,0.191654,184.608001476599,1.79227,0.29283,0.347969977498825,0.18083931840614,-0.193568189816837,0.193814393342718
149,35.7828403146176,42.3019907551054,1.23613976562794,11.4957440272292,0.250592,0.141917,13.8742289270312,0.304971,0.142634,15.5998015891562,0.361489,0.173934,41.037458115677,0.926175,0.2665785,0.097880888396096,0.363723532793621,0.084803289019596,0.333092485072331
150,35.3700544842689,42.3061686760558,2.19582450369928,25.7944058328209,0.562955,0.1999335,18.5860727260684,0.408895,0.173155,16.2787505892079,0.378157,0.200556,60.87302334977,1.37795,0.33356,-0.158522405721047,0.269397389011743,-0.03905459867963,0.338819889687017
151,35.7326836232388,42.4761398583307,1.90175960735107,10.9570998628411,0.0767582,0.05966035,21.3338246959243,0.150633,0.06475285,26.8564529247407,0.200026,0.094568,59.1779159959298,0.429533,0.1290765,0.324879766675228,0.397228831840671,0.14085764232488,0.313156294775536
152,35.6675822803441,42.5281898188222,2.49078538545896,39.0336934423523,0.364309,0.120705,34.6433147608257,0.325648,0.1065115,44.0618874572461,0.43743,0.1602615,117.858234053734,1.1413,0.227903,-0.056033926751957,0.232054011418518,0.146488301326994,0.24029405551666
153,35.7801738598414,42.5436094049488,1.86826685470916,99.3778127418744,0.928135,0.178153,99.7239328352674,0.937815,0.171385,109.882586464762,1.0921,0.2200765,309.17321428676,3.00143,0.334515,0.005187705994266,0.132511580073818,0.076005645556587,0.135234737180232
154,35.6079151141558,42.2157205241779,0.893895309686685,3.52396381884507,0.0329284,0.037682165,0.82992598492327,0.00782207,0.0228837,12.9668084032837,0.129059,0.07115325,17.3683152958674,0.168067,0.0845429,-0.616099151739845,0.974491968401909,0.885709981665105,0.320801074098671
155,35.9249377527026,42.3142516767974,1.32668996709993,115.073139539934,2.5098,0.433695,36.6388404491307,0.804656,0.253174,6.7183869901761,0.155924,0.189541,158.830785851631,3.60056,0.56966,-0.514456671019317,0.131979744573225,-0.675354473339024,0.341473785744225
156,35.8899055521761,42.3699020434274,1.3411183066134,10.3006739286865,0.224646,0.18662875,28.3276002350468,0.622182,0.2167815,37.0370827453591,0.859426,0.315824,75.673991271877,1.71369,0.42719,0.469441256075614,0.351171744458807,0.160126025237445,0.246707797857032
157,35.8494867244581,42.3937107351924,1.15382764175995,24.8317772773586,0.304916,0.139788,15.6107714070032,0.193143,0.1017835,7.41237408993416,0.0967994,0.1126545,47.9968668726896,0.611084,0.2223965,-0.22441718752196,0.331655704857093,-0.33228530908208,0.568244623710352
158,35.6220155999099,42.4813369922075,2.36019517934345,11.8342726439681,0.110538,0.06846765,8.57654983044262,0.0807652,0.05722295,9.29428541758766,0.0923327,0.08454865,29.7688167969748,0.288096,0.1257565,-0.155631479243421,0.459147074189645,0.066826345091419,0.576311339734933
159,35.6571307806104,42.5525748122971,3.03357664823193,56.4105490242517,0.526903,0.14236,53.9307578772837,0.507276,0.131599,36.1782405703422,0.359714,0.1715395,146.577744959821,1.42271,0.261205,-0.018978339339708,0.187214981584037,-0.170200348331584,0.263574043877724
,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,
,,,0.665020037759224,,,,,,,,,,,,,,,,
,,,0.453102788804657,,,,,,,,,,,,,,,,
,,,3.33569946822876,,,,,,,,,,,,,,,,


==> anc/NGC2683_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,133.172145249421,33.4217815472008,0.653600955374509,13.8345956092191,0.381059,0.1958385,30.9932524774524,0.864988,0.2626725,303.44176698364,8.97392,0.855145000000001,348.188903040094,9.95854,0.891869999999999,0.388371385670043,0.253453049816077,0.82416991804375,0.051041942498897
1,133.189866378168,33.4346832031434,0.688117045823408,62.801655566326,1.72397,0.362895,85.3977957041039,2.37389,0.42591,60.4354373953929,1.77576,0.383015,208.742216122182,5.94085,0.68543,0.158599854558233,0.134814201834712,-0.144139867217717,0.137363845969048
2,133.135347249446,33.43897800804,0.389440821151086,8.84877790041922,0.239772,0.1357895,16.4701767339326,0.454794,0.1822605,5.61936800833702,0.164716,0.12209265,31.5365423322366,0.886333,0.2643035,0.309577491555878,0.313644678270427,-0.468237800842602,0.328943617488875
3,133.111869296197,33.43945394327,0.358637890254313,6.7736936687454,0.185149,0.1223435,4.78586538031889,0.133283,0.10637585,0.60778975067361,0.017989,0.0532175,12.2574165607537,0.347588,0.1717375,-0.162879358858406,0.504336386023624,-0.762163520016923,0.642093783575219
4,133.169512866926,33.4513993375012,0.469635538925077,14.7950186293046,0.415087,0.179689,6.73527208668099,0.192961,0.12851395,13.4679423787979,0.411427,0.191884,35.1667393133876,1.03302,0.2937525,-0.365309975528248,0.344164701283039,0.361466475178197,0.353418700526049
5,133.136630902063,33.4526619823304,0.332873979523588,2.88435676101679,0.077705,0.0809816,9.23165237449849,0.253354,0.134948,11.8004368817698,0.343127,0.168021,24.7469448594143,0.691163,0.232023,0.530567059043856,0.420463542046263,0.150504374825015,0.353569964727015
6,133.105014349046,33.4585704792676,0.274355924174879,0,0,,0.873356326605168,0.0243702,0.049020565,4.83492936319698,0.144014,0.11018745,5.80906693141583,0.164869,0.1180627,0,0,0,0
7,133.176970792959,33.4619660632843,0.484595272187609,14.5875316636949,0.400547,0.177843,35.6166351350223,0.995928,0.2746825,26.512365413356,0.786413,0.2567105,77.0626290988985,2.2035,0.417675,0.426345620222346,0.213840234070591,-0.117550457516267,0.210721639665972
8,133.163967340244,33.4639186782546,0.405108767911935,18.6491495022357,0.516343,0.201204,13.7254762528022,0.386143,0.1761445,7.74650803605374,0.232398,0.143113,40.2507643839587,1.15635,0.3062015,-0.144268165932768,0.293727105403479,-0.248560725966427,0.359506130855159
9,133.134538306368,33.4974363226109,0.342182260296442,0.886239140914736,0.0253221,0.0538095,5.84294522129634,0.170707,0.1192065,4.8274221776587,0.152339,0.11674595,11.7273010018444,0.351371,0.1741165,0.741649581618239,0.503230409169555,-0.05685877553042,0.516720532148386
10,133.127793268159,33.5059539327221,0.305416666911041,14.7802431036733,0.40532,0.1765275,16.5292948296373,0.464087,0.1855185,9.77497252709938,0.295213,0.1601075,41.5798796237685,1.19666,0.30948,0.067594348791763,0.29423478038414,-0.222407480574213,0.320211228163424
11,133.146067630848,33.4146705339953,0.618910292639239,11.2197214449576,0.311342,0.1614725,19.7310973047674,0.555261,0.209962,24.1724251709027,0.720441,0.2491525,55.236655394947,1.59178,0.360205,0.281465676901649,0.295498058640253,0.129481650103237,0.251919452816834
12,133.174451767166,33.4268425643115,0.653619970210778,0,0,,23.8316056898914,0.66911,0.2343295,30.8529565700427,0.916467,0.2845705,53.101686055234,1.52648,0.36603,0,0,0,0
13,133.128301637847,33.4391420001573,0.378961377023815,0.873413999378697,0.0241935,0.04866503,1.89028511013513,0.0531422,0.068525435,0,0,,2.85788796098954,0.0824504,0.0869752,0,0,0,0
14,133.147292275691,33.4694442289796,0.350448845855586,0.805633507198269,0.0221949,0.0514645,4.85214856057357,0.136737,0.10540155,6.46885949778512,0.194566,0.12290495,12.7245478583044,0.366173,0.1736975,0.720699242883273,0.587169439544253,0.174550185177919,0.483118663820111
15,133.087908416445,33.4755670837433,0.291149379903822,2.88628179832409,0.0829973,0.0862474,1.87564548936104,0.0551928,0.07400854,5.81291724158277,0.179703,0.124117,10.7637156112753,0.319994,0.165446,-0.201204717269906,0.813878505195699,0.53006567167229,0.542269363389756
16,133.082776902266,33.5143530065731,0.38091687383445,7.18791326568766,0.209655,0.1255445,9.76092247975592,0.290573,0.154278,8.792796081042,0.278487,0.1588625,26.7139241311576,0.81305,0.2601455,0.161762236420192,0.389679431540082,-0.021238533722279,0.389475713727679
17,133.138989242617,33.3772223273201,1.07673351134721,24.4301114881962,0.675418,0.239361,59.4838312476812,1.65954,0.360305,65.3288798590737,1.92655,0.40597,149.289863224557,4.27399,0.593995,0.421473105726099,0.170889391495414,0.074457138554805,0.150440770447271
18,133.172343313751,33.4181182826511,0.784357735171747,14.2692938649653,0.39306,0.2013825,6.64681022102999,0.185715,0.1339065,11.1989707051524,0.331693,0.186577,32.2323471862096,0.925731,0.3076455,-0.358248023843462,0.385502011904145,0.28213324880945,0.420848854129614
19,133.212928042408,33.4184052997181,1.12622579724768,10.4751079353244,0.289683,0.167976,30.213152148438,0.844966,0.263357,42.3128674044228,1.24793,0.33171,83.0972499517038,2.3803,0.45286,0.489387466961148,0.250325284744131,0.192538950812654,0.197222367370117
20,133.155096807158,33.4203656058903,0.646824999988168,5.81265693789594,0.159349,0.12316675,10.2751976412255,0.285906,0.1550205,19.9414360761529,0.589327,0.2264545,36.1635252676409,1.03358,0.2974925,0.284234876643721,0.433936784833866,0.346674542664639,0.292347105360857
21,133.145898544619,33.4220371768645,0.593225065877915,8.00892931058788,0.22543,0.1424885,3.64587875412717,0.104222,0.0987513,4.20335413030653,0.127837,0.11684015,15.9670276845768,0.469373,0.2088895,-0.367684709936539,0.492502526777948,0.101762913741764,0.65142516414484
22,133.095168573932,33.4317821291069,0.536030947327783,3.81940729498621,0.10641,0.0960497,3.86020960752161,0.10942,0.0957421,1.44543379234494,0.0435392,0.072637,9.23603710027293,0.266063,0.1536745,0,0,0,0
23,133.167996703496,33.4399050983416,0.548892810230116,10.7293364698088,0.296048,0.1535405,0.766679488221185,0.0215234,0.0519675,4.08776640686395,0.121733,0.1143345,15.6546449144514,0.449751,0.1986305,-0.864450010296897,0.312058585875285,0.699512203294233,0.661515591468746
24,133.088120112113,33.4417636940488,0.375989481877188,9.8190739324715,0.286421,0.15387,0.886083685517217,0.0263486,0.0561405,0,0,,10.5188364885771,0.321585,0.170491,0,0,0,0
25,133.049917053764,33.4477604159099,0.490590682769113,6.65086152257428,0.193923,0.13070405,17.7405334213885,0.525288,0.206453,10.3294585168143,0.32482,0.17555,34.9060492194029,1.06064,0.3036965,0.460734054401281,0.307299959458885,-0.235814743538468,0.315545747245059
26,133.173852358495,33.4833006225815,0.561344897950115,0,0,,7.58481965173772,0.211924,0.1254085,6.58122679614174,0.195049,0.13306,14.1845517258128,0.404373,0.184967,0,0,0,0
27,133.119829881907,33.4976533455426,0.32286955960646,0.846219482514159,0.0240392,0.053516,1.8786535420754,0.0545645,0.07254578,3.73292952915595,0.116761,0.10824075,6.55816974983428,0.195079,0.1336212,0,0,0,0
28,133.167856503777,33.3516875831098,1.65121473670598,57.4638659889913,1.58295,0.34998,43.0172501513275,1.19538,0.306722,35.7466346640403,1.04726,0.313424,136.386503355052,3.88984,0.566955,-0.139497467903381,0.166056587725321,-0.066047158705811,0.196248466551689
29,133.110726416797,33.3987068001513,0.785807097968753,5.15665261777777,0.142081,0.11488865,6.5193307691961,0.181865,0.12507845,9.33808585541981,0.275453,0.1648775,21.1338857003889,0.603986,0.234256,0.122810591888772,0.52276355768463,0.2046453452521,0.43678369313887
30,133.161434853316,33.4075962816946,0.837205893372121,14.4123004171609,0.396961,0.18462,9.00677333245461,0.251255,0.148711,7.06333811767367,0.208425,0.14983355,30.5338561183425,0.872205,0.281932,-0.224780011601071,0.357353048077075,-0.093173512008354,0.461551391689469
31,133.169758426585,33.4174247274511,0.717345011158492,21.9476990394112,0.605939,0.235564,2.79069672745252,0.0780401,0.09443969,0.232061052415484,0.00686673,0.0596545,25.0374038275445,0.71713,0.2709715,-0.771805600492764,0.256953914957446,-0.838252588160458,1.30400391514831
32,133.047225094474,33.4279476821343,0.737754200272587,5.56758216599261,0.160475,0.12000125,5.68890679613681,0.166232,0.1216156,3.95342557482117,0.122051,0.11821525,15.2867223943546,0.457392,0.206945,0.017621293697411,0.522912036112246,-0.153255655033422,0.592658290913797
33,133.179801435049,33.4692054102423,0.641116255745919,2.64958346539546,0.0732659,0.0836293,0.766706630121517,0.0215609,0.052058,2.44909086964508,0.0732083,0.0899414,5.92420576115035,0.170656,0.12952975,0,0,0,0
34,133.099222991162,33.5049882262963,0.351419288451172,0,0,,2.61198178797766,0.0791847,0.0807683,3.68643492459786,0.118823,0.1012916,6.73504497692484,0.206631,0.1306755,0,0,0,0
35,133.147508431951,33.523767251096,0.629097470551044,0,0,,0,0,,4.79711511485578,0.145064,0.1099901,4.66290635745398,0.136017,0.1117046,0,0,0,0
36,133.102002961205,33.5388565041228,0.537402265315273,0,0,,9.755803962385,0.28578,0.1559225,6.37266053060406,0.197217,0.1390418,16.099631228378,0.481431,0.206593,0,0,0,0
37,133.142996212055,33.3982278709943,0.935630632409825,11.9708524855185,0.33031,0.167157,1.51281365728368,0.0422618,0.068177,1.91165088525298,0.0562986,0.089239,15.4858851491747,0.442679,0.2087635,-0.773134735371813,0.340056661192892,0.142418253172674,1.10787993727423
38,133.130621384317,33.4063633541645,0.780739614843736,1.97930574874088,0.0546151,0.079023,4.76568760763767,0.133272,0.10686905,3.08389745235432,0.0912568,0.10937397,9.90974912014287,0.283829,0.1742625,0,0,0,0
39,133.151977839729,33.4216628361918,0.733038747024242,2.77000128126315,0.0764094,0.09286237,4.32517806159621,0.121083,0.10720945,6.16611020128825,0.182691,0.1332618,13.362796581548,0.384164,0.1932425,0.226204147602642,0.713359458064773,0.202808666969523,0.550003485503773
40,133.167230734486,33.4288045379112,0.733257305705754,2.64910775744269,0.0729099,0.09183296,3.83931894812579,0.107322,0.0958034,9.8656425596177,0.292992,0.1658635,16.4372426178959,0.471615,0.2093265,0.190932348823932,0.743758332733933,0.463810908436877,0.414824981519739
41,133.027670697333,33.4706043324573,0.772058056736552,0.766576986142347,0.0221511,0.053483,4.85352170986627,0.142317,0.1097026,4.53078262575808,0.140504,0.11883415,10.2858220872411,0.30856,0.1673035,0.730633478467861,0.590765520859941,-0.006410415068188,0.572145815484574
42,133.076364881878,33.4975031452345,0.316960003744423,1.90323768251744,0.0550664,0.07109325,2.66205826963185,0.0785081,0.08004765,0.847106904496247,0.0266311,0.0591275,5.81342984194338,0.175411,0.12524005,0,0,0,0
43,133.039955719936,33.6041476740799,1.63549708658077,81.9644228263256,2.36376,0.437075,72.7539225481662,2.11663,0.41668,53.0046419982582,1.62743,0.387835,207.810290110295,6.21099,0.728955,-0.055158144715081,0.134630232962139,-0.130660299247341,0.151914190203577
44,133.172498180805,33.3586387626153,1.62730075338242,6.55215283029332,0.200666,0.14657295,22.2534725211668,0.688151,0.2472575,24.2614179004783,0.795403,0.289315,53.1372726704835,1.69246,0.404995,0.548464982105428,0.284576725684017,0.072293964358561,0.254302279233846
45,133.168957689817,33.3590909497513,1.56610175875333,15.7474100934641,0.485912,0.212906,23.318523994483,0.726332,0.2543675,11.4937289531327,0.379393,0.21486,50.6203989115023,1.62342,0.397205,0.198326409534714,0.269427121545495,-0.313766081078026,0.300153695053429
46,133.073808997653,33.3854168826172,1.14864413908889,15.6027374596508,0.429806,0.1903265,8.32940859902089,0.231722,0.1406285,0,0,,22.9617608882058,0.654279,0.2518215,0,0,0,0
47,133.14145484801,33.3538807688276,1.71295079615565,2.65043026830414,0.0731857,0.092180485,4.64789970937355,0.129481,0.11639565,24.7683983509177,0.727795,0.259593,32.14988291082,0.919041,0.2942015,0.277772816155787,0.714016949742735,0.697924589047168,0.248017962797771
48,133.084057852259,33.3596544102846,1.60856483589865,4.4190444459672,0.12178,0.12214905,10.2962460163186,0.286334,0.162094,11.2579146054134,0.330025,0.197659,26.0122990779349,0.741932,0.2822735,0.403205966960212,0.482254370807207,0.070885636455378,0.409990526344778
49,133.1355498618,33.2904307637534,3.10865690423007,32.5500036645332,0.897793,0.2873975,26.7497276923806,0.743294,0.257894,9.32918374365638,0.273637,0.2399925,68.737992405879,1.96565,0.463685,-0.094144308010483,0.233946024470673,-0.461837627134978,0.371003680535069
50,133.094255669982,33.3382195250286,2.04545039140679,4.57748633133862,0.126134,0.12281415,5.65714134153387,0.15721,0.12495275,13.2860156825017,0.38918,0.214631,23.5894549574272,0.67281,0.274261,0.109675871026032,0.620887514593303,0.424550229689416,0.396519515126182
51,133.111883140506,33.57697812126,1.29136158024157,6.44204426173265,0.185547,0.12919265,4.61129663991566,0.134279,0.1113533,4.28832168808972,0.131775,0.1279662,15.4445908224806,0.461166,0.21206,-0.160299662941724,0.527496197916846,-0.009411623204312,0.638440407193607
52,133.113312456158,33.3024359662957,2.88615066849205,12.693306339169,0.349741,0.196729,26.6340974622896,0.739509,0.2533905,7.83866573508306,0.229567,0.21288315,47.2519811853742,1.34889,0.3917895,0.357831535460179,0.287154573361803,-0.526214662214316,0.357428881568376


==> anc/NGC2992_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,146.436544421983,-14.3724651468567,0.475483218840653,20.8522694039877,0.420847,0.163226,10.8962245588072,0.219911,0.121568,9.42126963310285,0.190143,0.12296885,42.0272966817338,0.848208,0.239554,-0.313591090552127,0.304443142948871,-0.072595316714384,0.423151401496197
1,146.45172545089,-14.3706178825249,0.386715447355192,11.1762222168681,0.225562,0.1893323,7.23846715067272,0.146089,0.1272513,10.3367742744036,0.20862,0.130876,29.2097857684818,0.589521,0.271771,-0.213837713338589,0.577176308949927,0.176288168611453,0.520044092656285
2,146.450784899532,-14.3685131586532,0.356853208116993,94.0194578128127,1.89753,0.403665,107.948486592509,2.17865,0.390335,171.229641957754,3.45581,0.48949,374.814348632148,7.56462,0.75081,0.068966532390621,0.138401907811995,0.226669459007607,0.108328053945105
3,146.451810052454,-14.3681331635879,0.35357242233308,205.658304619863,4.15066,0.55793,167.677521606244,3.38412,0.479615,172.371731148747,3.47886,0.493795,552.895039285721,11.1587,0.89915,-0.101733560900252,0.096655260808759,0.013804498920294,0.100272272044569
4,146.449514498564,-14.3671288928602,0.35321959294903,85.7894788703411,1.73143,0.34718,159.011517289337,3.20922,0.455365,232.08986552812,4.68411,0.564345,475.597154582513,9.59865,0.80222,0.299108416908706,0.111833046178788,0.186852697150632,0.089821928063134
5,146.510949577785,-14.3635613916824,0.348331766373401,7.54527045959375,0.152281,0.0998422,23.3476723508854,0.47121,0.173824,36.7523310694853,0.741747,0.2203545,67.4868182950275,1.36204,0.29593,0.511521417309953,0.277727124765068,0.223039233872264,0.22503778880667
6,146.460253841891,-14.3606763472097,0.283673399777799,207.665507792407,4.19117,0.51533,86.8651732884089,1.75314,0.33716,62.9759376031393,1.271,0.299704,367.060033734515,7.40812,0.702615,-0.410145164030813,0.094932716838585,-0.159430449648495,0.148274711118355
7,146.483146710244,-14.3540446650731,0.234531373115827,4.22079499220965,0.0851854,0.0768908,47.1944451104855,0.952493,0.236998,89.5670441597694,1.80767,0.347055,139.212001422921,2.80962,0.422365,0.835815412559421,0.141105652366185,0.309828441291329,0.142054867853873
8,146.465111704305,-14.338798309729,0.246038003227056,2.12665430580395,0.0429208,0.055667735,10.1601839977572,0.205056,0.1172755,8.42351475071543,0.170006,0.11023815,20.8509811471996,0.420821,0.168735,0.65383213268338,0.405758021638539,-0.093451216065611,0.428532958407308
9,146.465959156305,-14.3362862123064,0.229928164045506,0.988127640313239,0.0199427,0.0426048,10.1247569360843,0.204341,0.114724,30.3666899125382,0.61287,0.2059545,40.1542208601669,0.810405,0.231246,0.822165409256223,0.357890657460284,0.499906388925259,0.245401382580088
10,146.42789894694,-14.3301614630566,0.423697541711713,38.2472044270673,0.771917,0.2396845,28.8346057531151,0.581949,0.232639,26.7344994468137,0.539564,0.2790555,95.2254643598312,1.92187,0.434415,-0.140315215833768,0.248108172494078,-0.037792696116764,0.32636999075206
11,146.463529406599,-14.3293235565321,0.227410713482655,24.7084679058284,0.498674,0.1706275,43.4864952359529,0.877658,0.2338985,38.8291992052628,0.783663,0.2239035,109.806549267661,2.21615,0.38083,0.275357980487266,0.200409744542608,-0.056578469783985,0.194730950681385
12,146.424345655777,-14.3268847413161,0.434810801169965,490.065269279693,9.89065,0.89302,1823.65630924163,36.8056,1.6703,4210.20651237819,84.9717,2.57305,6448.76573956427,130.151,3.16,0.576383542575689,0.0337406024501,0.395526095585959,0.023010970424219
13,146.42480840886,-14.3261933012425,0.431852689644931,1178.7698256176,23.7903,1.29645,3996.68785941736,80.6624,2.37465,6228.5233771363,125.706,3.0595,11281.9583701687,227.696,4.039,0.544477069525249,0.021788231290899,0.218267913110728,0.018188816707999
14,146.45813108789,-14.3182717501642,0.26184795074665,30.7111995066803,0.619823,0.1885095,30.1217724777842,0.607927,0.190734,19.3839044072379,0.391212,0.164589,84.134068897626,1.69802,0.331635,-0.009689268987986,0.21845923808618,-0.216901752408824,0.250065228823424
15,146.472040097748,-14.2848656742645,0.408411118826072,74.759523347261,1.50882,0.303795,56.4355569866056,1.139,0.26722,20.9683116115932,0.423189,0.1721795,154.911887802882,3.12648,0.446675,-0.139669615004041,0.151565995265289,-0.458210242166601,0.185524898933315
16,146.485875775755,-14.405096292622,0.623269378447699,44.3353573626381,0.89479,0.234111,20.9876850117528,0.42358,0.1670175,8.86855792266775,0.178988,0.1165506,76.6408737412745,1.54679,0.31856,-0.357418630581703,0.206378712373919,-0.405916012798556,0.317906338069883
17,146.509596698367,-14.3862634269968,0.500352136481856,7.56583301986543,0.152696,0.10089955,9.87324957237574,0.199265,0.1110095,5.673433346477,0.114503,0.09313655,23.8204625921199,0.480752,0.1797405,0.132312955128551,0.424578722521819,-0.270142270722317,0.456969643756828
18,146.477707944145,-14.362993560262,0.325840903008984,0,0,,,,,3.45491146717975,0.0697281,0.0697283,3.3733846318279,0.0680827,0.07014585,0,0,0,0
19,146.538886724896,-14.3624359461927,0.533018869099677,36.2620998132733,0.731853,0.2104885,36.809658496556,0.742904,0.2127285,20.8988448417115,0.421787,0.1716095,96.3621032336439,1.94481,0.35387,0.007493437901973,0.202913745297744,-0.275710038113113,0.229853056930188
20,146.474025086514,-14.3993706163791,0.604873669677226,10.366998760586,0.20923,0.1196105,18.7669780507495,0.378761,0.157266,13.2058707865277,0.266525,0.1413005,42.9303151418575,0.866433,0.243868,0.28832244030946,0.323905482328677,-0.173932178909817,0.326514468430733
21,146.472752313023,-14.398770815808,0.607470433001455,7.15696013465607,0.144444,0.10099055,13.1934341536887,0.266274,0.133137,15.5421740200944,0.313677,0.1531585,36.0771358675042,0.72812,0.2248205,0.296626882678626,0.391962552818271,0.081736215645805,0.347095710607984
22,146.412953825496,-14.3893301392431,0.855691408181286,8.10724770923562,0.163623,0.1141953,15.770096374913,0.318277,0.148025,21.223881939018,0.428347,0.1856545,45.1878860663357,0.911996,0.26204,0.320925503216435,0.37615238395378,0.147423602777302,0.310957575685307
23,146.405195277833,-14.3557669568766,0.700441925457712,29.4952832920611,0.595283,0.1966455,17.0948702881271,0.345014,0.1515695,13.6856473434209,0.276208,0.156424,61.5811518883255,1.24285,0.2953925,-0.266159521938281,0.255358652252269,-0.110759116708681,0.353975970459575
24,146.45308776287,-14.3549352207006,0.337077989628056,3.0438188164278,0.0614313,0.0678873,3.27731040443805,0.0661437,0.06874955,0.986408312984499,0.019908,0.04603725,7.58946757709336,0.153173,0.10577695,0,0,0,0
25,146.520234410843,-14.3064060665989,0.461431515435599,2.02566488328411,0.0408826,0.05597768,3.21057374798041,0.0647968,0.06577865,6.80873441516365,0.137416,0.0996708,12.1605494996564,0.245428,0.1288885,0.226290081132179,0.808609428085862,0.359122666814366,0.543370175088477
26,146.398116639978,-14.2952270522129,0.86067618370316,49.2574892599598,0.99413,0.252733,34.0244473206727,0.686692,0.2132225,30.425701983101,0.614061,0.219024,115.757800145327,2.33626,0.40016,-0.182909314609161,0.193939050287083,-0.05583765711092,0.235713572348629
27,146.462012180926,-14.3967072290993,0.622357980587813,13.1713355949389,0.265828,0.130948,1.95966649706272,0.0395506,0.057691745,0,0,,14.9194505080595,0.301109,0.1478895,0,0,0,0
28,146.543696334795,-14.3920168352932,0.81684267297348,26.1957603676958,0.528691,0.1832205,23.3119479991844,0.470489,0.173558,5.80126805852743,0.117083,0.10044165,56.9771203209898,1.14993,0.275614,-0.058249764807142,0.252212018908934,-0.60146841578564,0.297997774988584
29,146.399370964835,-14.3427703472013,0.800489602045748,4.66968807002488,0.0942451,0.08522155,7.38597255291076,0.149066,0.1079445,6.09518879956742,0.123015,0.1197392,18.4383239247687,0.372128,0.1822215,0.225311956585622,0.54982998133713,-0.095747222334525,0.601033582214515
30,146.424362058171,-14.3307004527491,0.448747056548977,0,0,,11.4490353659183,0.231068,0.20250155,27.3885375084671,0.552764,0.3269035,32.7249926081786,0.660466,0.396523,0,0,0,0
31,146.417148825309,-14.3289125781214,0.530803702143846,3.7104074720976,0.0748846,0.0887522,15.2174342128159,0.307123,0.174597,11.9072088474417,0.240315,0.20848995,30.9887692961789,0.625425,0.289062,0.607941831523771,0.414327572011896,-0.122037564071183,0.510894487927732
32,146.560728808071,-14.323576691831,0.821607972265567,0.859792490048966,0.0173526,0.0418973,12.1729861324954,0.245679,0.127814,7.15889251983822,0.144483,0.10917215,20.39072663548,0.411532,0.171214,0.868056917876027,0.304384716683546,-0.259369185107724,0.427835772739587
33,146.425283527027,-14.3222115669195,0.450160855840183,11.0490811815497,0.222996,0.17582355,5.6623840671021,0.11428,0.166659,30.8239715239775,0.622099,0.3515285,47.0131972900667,0.948835,0.4485875,-0.322335416691374,0.742793721005134,0.689616352448943,0.410100302489145
34,146.390490580512,-14.2574728981661,1.29399346798662,8.40790702424415,0.169691,0.1199288,20.4448829689185,0.412625,0.169125,281.10308148172,5.67331,0.61475,302.976690776985,6.11477,0.633555,0.417185857850377,0.337403543540193,0.864400457776825,0.05359069764071
35,146.574925288283,-14.4085887420699,1.42659905264139,0,0,,0,0,,12.1909226308529,0.246041,0.150058,9.87706479440205,0.199342,0.14621375,0,0,0,0
36,146.417859337388,-14.3836973646845,0.745742919757129,8.55704752163632,0.172701,0.1138874,4.45939005903432,0.0900008,0.0871722,12.3524502127461,0.249301,0.1471145,25.5351819254259,0.515359,0.203076,-0.314806369807896,0.527813900337199,0.469494119984038,0.442088249270514
37,146.579573873839,-14.3447733957043,1.02530259618249,14.8352678817907,0.29941,0.1404275,25.5532175204593,0.515723,0.179192,19.4278042347095,0.392098,0.169943,60.6714444025713,1.22449,0.2852565,0.265371417915849,0.271295531032548,-0.13617772666638,0.272599010091501
38,146.541151735503,-14.3007386772931,0.794274660723148,2.1014936597655,0.042413,0.05500931,4.33271973292699,0.0874443,0.0780589,3.21100977335484,0.0648056,0.07301125,9.84733579159962,0.198742,0.1176305,0,0,0,0
39,146.393032229304,-14.2765696205783,1.10688447492942,32.2413512809212,0.650705,0.2070995,27.2411807512431,0.54979,0.1917335,20.4009831414469,0.411739,0.187257,81.3444974679984,1.64172,0.34081,-0.084061158105615,0.234401071435357,-0.143574452772615,0.280649357014902
40,146.409475253346,-14.2723238527544,0.980448501296085,26.7973762877409,0.540833,0.189806,3.13767327827506,0.0633255,0.07630937,0,0,,30.0914984432637,0.607316,0.221878,0,0,0,0
41,146.595441218522,-14.3567525203596,1.3998399265747,7.77353965277838,0.156888,0.1071429,12.621894074812,0.254739,0.1317075,14.263480061224,0.28787,0.155618,34.9425284755496,0.705221,0.229301,0.237717642428704,0.404081374363494,0.061058699726691,0.372621170949052
42,146.645045479401,-14.3328633659464,2.25989547532676,72.7815536941396,1.4689,0.305825,58.5091549320748,1.18085,0.277343,64.295409844187,1.29763,0.314423,198.26371065614,4.00142,0.52506,-0.10870836871403,0.155076874834635,0.047117588199219,0.168351988988373
43,146.375241592053,-14.3116576264512,1.12681802966194,20.9433887975772,0.422686,0.171555,8.38858317242258,0.169301,0.114809,17.2427225287311,0.347998,0.179403,47.2102510303087,0.952812,0.2742445,-0.428024601891596,0.322762434448485,0.345442384385046,0.375096379388166
44,146.39703929847,-14.2632255906878,1.2676564433253,5.14812186695813,0.103901,0.1002973,11.4394725366836,0.230875,0.1320415,14.8549385719783,0.299807,0.1709515,31.6096595197076,0.637956,0.2367305,0.37928047410806,0.480305885516374,0.129893231728229,0.396988820277597
45,146.440764352727,-14.258288547665,0.637969060484496,0.745821402972065,0.0150524,0.0409381,1.82188247874108,0.0367698,0.056456405,5.74711172508901,0.11599,0.101043,8.29354946013082,0.167383,0.1191537,0,0,0,0
46,146.586837617295,-14.3960738467631,1.53451781643238,8.80335230985443,0.177672,0.1135879,5.32818052726482,0.107535,0.0946527,9.48320505560791,0.191393,0.1401872,23.8936950356899,0.48223,0.2020485,-0.245916124078301,0.511044470058232,0.280529090617138,0.52749190831551
47,146.637790924428,-14.3548938168087,2.21998504204561,22.2129163139168,0.448308,0.1797565,32.1917038462411,0.649703,0.2059885,13.1246610605391,0.264886,0.17043,69.0778154283373,1.39415,0.32493,0.183418016759395,0.246986682578012,-0.420754021751847,0.295150045055111
48,146.627183060581,-14.3138360756951,1.97152424151078,10.0878929726093,0.203597,0.1250023,30.7154111154106,0.619908,0.2023565,25.1003457111024,0.506583,0.207011,66.5805791929335,1.34375,0.31486,0.505535485516178,0.25882187806452,-0.100600004793647,0.258860912372825
49,146.345356548014,-14.3065683835981,1.7825448055329,3.6357331718917,0.0733775,0.08838633,12.755823232437,0.257442,0.13692,12.5692737398518,0.253677,0.1605975,29.1843674710857,0.589008,0.2293665,0.556389511500985,0.454556385516906,-0.007366190652275,0.41339347686822
50,146.331564507589,-14.2949017135938,2.18121862521276,8.19098440046245,0.165313,0.1198696,18.8206884491459,0.379845,0.164632,12.3857466958848,0.249973,0.17508695,39.9505771909703,0.806295,0.2690355,0.393522611793278,0.356973346080841,-0.206205602253349,0.394327149568307
51,146.304508907663,-14.3693832477473,2.68555524473004,11.3281869695265,0.228629,0.1601367,19.2982848791669,0.389484,0.173336,13.7171600863914,0.276844,0.2003478,45.0283899663007,0.908777,0.3110945,0.260235587991193,0.386825258700929,-0.169045875304655,0.41264933727909
52,146.358339685222,-14.3627820204316,1.93076473210986,2.54659628972342,0.0513962,0.071409,3.06375706764063,0.0618337,0.076261335,4.20289813252259,0.0848242,0.10056798,9.90520825038835,0.19991,0.1515295,0,0,0,0
53,146.304937299667,-14.3562583999117,2.61067115171914,30.1760774562366,0.609023,0.2215235,13.7392586451412,0.27729,0.151871,36.3916191688158,0.734467,0.261972,80.9322552958047,1.6334,0.3745,-0.37428425398251,0.282686002012646,0.451864429897693,0.260074198257941
54,146.648721091624,-14.2916285879198,2.56487431857099,6.31523296864337,0.127456,0.1134832,24.5162203543727,0.494794,0.1849905,71.7137870101524,1.44735,0.32897,101.70192762034,2.05258,0.389465,0.590338288469265,0.31457149192885,0.490466206419298,0.166144044644016
55,146.327797572065,-14.2707017614887,2.43939188993237,11.6576338689154,0.235278,0.1409125,10.5588994736757,0.213103,0.131808,12.0672499791948,0.243545,0.17914085,34.7330876508065,0.700994,0.2636695,-0.049455708426539,0.429431825794192,0.066664038822025,0.478386648104718


==> anc/NGC3079_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,150.50418263422,55.6134584296864,0.556019538966178,127.190184750573,1.141,0.168392,135.035064829631,1.22913,0.175445,128.768197051389,1.23866,0.182305,391.176083094314,3.64048,0.306415,0.037183614400898,0.102516672180473,0.003861754849481,0.102512118303421
1,150.486500337701,55.6442523340081,0.310750831708352,6.80582399741,0.0623868,0.03972285,18.318096369136,0.17056,0.064062,26.5907443774841,0.263497,0.0858435,52.5245824422136,0.497138,0.1140495,0.464368688473076,0.289918157375607,0.214112432238162,0.237204217042
2,150.511973791311,55.6497200173393,0.289500720837868,220.818327297106,2.00782,0.223345,319.931525015194,2.97371,0.27489,281.328273260694,2.78664,0.27502,822.27589013045,7.80132,0.45012,0.193894245342294,0.069598194118265,-0.032475457220482,0.067540351367214
3,150.467134479495,55.6514262022843,0.271374596136647,51.4778116332123,0.474207,0.109849,29.640805745822,0.279826,0.0845195,22.6678831074423,0.228254,0.0803025,104.09779868103,1.00216,0.1633435,-0.257788452229544,0.177674692906767,-0.101503700204692,0.229452718132896
4,150.494628297115,55.6531160540792,0.27925530013277,8.50413366019878,0.0768495,0.0456466,29.5091666918172,0.272928,0.084272,23.577323768681,0.232836,0.0808595,61.736843241028,0.581546,0.1237065,0.560580654844866,0.229532500642673,-0.079270173440577,0.230888315250115
5,150.520870685675,55.6583722450405,0.312025740290373,1.48487024016186,0.0134881,0.0220479,4.65855685119627,0.0432918,0.03555365,46.6542641016825,0.463528,0.1128485,52.8084137383029,0.50094,0.115391,0.524898775799182,0.662656806730224,0.82916294904027,0.133836080151881
6,150.526226800848,55.6586344513831,0.325750467323563,12.4757244507935,0.114761,0.05571245,14.7292703109189,0.138541,0.0608408,18.5020473859257,0.186345,0.0734755,45.8497543142073,0.440814,0.109189,0.093880032530339,0.324427139834238,0.147140843249632,0.288707252567242
7,150.624370665435,55.6611303331751,0.774974444811217,55.342370187417,0.494779,0.113627,56.9662400613543,0.516088,0.114058,41.8449492498361,0.400829,0.108394,154.246803111409,1.43326,0.19646,0.021079924460884,0.159289813919229,-0.12570276262737,0.171863645315895
8,150.512906645261,55.6611078409976,0.272957855788611,11.5685495563995,0.106826,0.05373445,23.7068148257133,0.224622,0.0761195,23.6606505269833,0.240766,0.082936,59.1468770327686,0.570954,0.123851,0.355398131833651,0.264952314555152,0.034689334490791,0.241316442259152
9,150.491509799844,55.6625936152284,0.23064158841865,38.2059047304766,0.345013,0.0937595,29.33390196187,0.271372,0.080953,19.7200258179304,0.195379,0.0733785,88.0270476695279,0.831319,0.147377,-0.119472407667286,0.198887513402598,-0.162812720272694,0.233456374553716
10,150.491031180671,55.6644358365734,0.299667019341451,3.73981558720281,0.033854,0.03121485,14.7514112665695,0.136772,0.0588228,6.63786879448044,0.065993,0.04465815,25.3367983432496,0.238994,0.0803095,0.603178882468088,0.323626882386165,-0.349069119423964,0.352056632920519
11,150.499158849889,55.6661303507674,0.249567107444594,10.3689079269348,0.0934365,0.05017345,27.6015646850266,0.255021,0.081322,9.43209306267536,0.093222,0.0527523,47.4993728358536,0.446443,0.108871,0.46371365231054,0.245117156448084,-0.464615225575245,0.254663580005736
12,150.494701608782,55.6662485181804,0.263767744048226,5.29920373848477,0.0479812,0.03771545,10.2760111076362,0.0954229,0.05173915,16.4018510276245,0.162136,0.068343,32.0379988631226,0.302012,0.091544,0.330825269291464,0.425201256298649,0.259020752146402,0.320351342234966
13,150.498887687179,55.6669904478564,0.255092202579508,4.38841336859939,0.0393224,0.0342811,15.5206536272453,0.142617,0.06151725,26.6773654760496,0.262547,0.0849415,46.7043905742713,0.437294,0.1073235,0.567741786550906,0.329574295928063,0.29600359360654,0.245975378237802
14,150.455366005281,55.6671274784423,0.307354197769302,3.60372256711381,0.0328329,0.031457245,8.7223808838855,0.081329,0.04713695,14.6696801587639,0.146338,0.06266075,27.2696972230781,0.259451,0.0838655,0.424801093885088,0.458848649439563,0.285544237856167,0.330923089323758
15,150.476920275244,55.6690431461873,0.274920992644701,5.66128633365992,0.0504329,0.0370572,1.84898724078001,0.0170174,0.023235225,6.81807208473851,0.0673732,0.04381865,14.4121866001435,0.134479,0.06051555,-0.495409212412695,0.584994579626899,0.596699158437077,0.486945831981468
16,150.425383313217,55.6710259130972,0.237713416946609,4.80914789810229,0.0436561,0.03468005,26.5197529122982,0.245535,0.074913,36.9202611512615,0.362567,0.0950595,71.8998024252238,0.678391,0.1324455,0.698081303331949,0.218137980984261,0.192454555321311,0.193688991817972
17,150.49110909676,55.6712315899975,0.221605442594361,12.4238734775616,0.11218,0.05461845,45.8312492088137,0.423901,0.103662,62.5172374199379,0.615162,0.129288,120.785875152994,1.13614,0.1717855,0.581481156765489,0.180310760256796,0.184070648266756,0.15576107908872
18,150.496956601683,55.671347215269,0.29350420949589,5.80918744719061,0.0523366,0.0404528,7.59320454292418,0.0699767,0.04403045,5.57762265178142,0.0549625,0.04110015,19.0553978206584,0.178323,0.0716745,0.144220620325018,0.487967462769915,-0.12017205168594,0.481588252390556
19,150.448268486125,55.6713474299785,0.281513778407775,6.56574848903428,0.058742,0.04007315,8.80032264633271,0.0805957,0.04623205,6.57865111031806,0.0635445,0.0433494,22.0363792553221,0.204478,0.0742745,0.156839821527124,0.434692153852949,-0.118295936872573,0.439418452988379
20,150.484311849998,55.6756199385483,0.255894777517807,28.8797339885986,0.259691,0.0818645,7.39584645402521,0.0681652,0.04404525,4.50630853840308,0.0440257,0.03742185,40.9508464659881,0.381464,0.1016625,-0.584176233360845,0.236800252356105,-0.215164509777531,0.509142268718877
21,150.484576549137,55.6760941628115,0.210812841289448,9.93875043042277,0.089591,0.05020685,45.676270096887,0.421125,0.103312,32.650771818858,0.319129,0.0934795,88.3088629334769,0.822669,0.146112,0.649155303534645,0.176977189062992,-0.137785138614584,0.187413932600979
22,150.497223139278,55.6767237373168,0.286342439254711,0,0,,5.5437892387787,0.0508609,0.0382022,11.4422239156059,0.112131,0.0570909,15.2156373079022,0.141671,0.0679694,0,0,0,0
23,150.491816398071,55.6771369578815,0.272644062791851,2.90724667308334,0.0261219,0.030566275,7.29122955075819,0.0673947,0.0468409,18.3905008719401,0.18093,0.0736135,28.6564021379893,0.268037,0.0896165,0.441341964955954,0.547945001664497,0.457205022295406,0.318502614110444
24,150.49039841258,55.6772798730531,0.261096139018053,0,0,,0,0,,12.9745499117301,0.127596,0.0639899,11.2851150776551,0.105506,0.06296325,0,0,0,0
25,150.492212315602,55.679686512841,0.213717407950179,31.1225580187732,0.279434,0.101864,64.4221864150426,0.592649,0.1391495,9.67142216954548,0.0947935,0.0863004,105.34418932815,0.983234,0.195968,0.359157327914889,0.188836949619419,-0.724214025173014,0.223537539938741
26,150.491075135807,55.6799302309454,0.207912412291697,0,0,,45.0441142146835,0.412283,0.122734,255.000192163268,2.49386,0.271895,298.623370696348,2.77655,0.291015,0,0,0,0
27,150.508955082204,55.6811647735212,0.258739970078047,13.6025990121219,0.122032,0.0561283,14.783777740455,0.135913,0.05865725,13.7080948262397,0.134665,0.06159815,42.2536825865901,0.394799,0.1019335,0.053813797514974,0.314448581373956,-0.004612348380134,0.314433962231033
28,150.487369360209,55.6829791433781,0.211640545516404,11.1069492343199,0.0975695,0.05107895,45.1211925341127,0.406351,0.100944,70.3433891721705,0.684787,0.1357675,126.553998770356,1.17195,0.173916,0.61275836168602,0.180945040795273,0.255179454844392,0.148568812646805
29,150.492048559566,55.6843431639957,0.214170122489874,58.1004721966548,0.523117,0.1152335,82.4858213708587,0.76302,0.1392655,61.8711591185203,0.607341,0.127939,202.488270368559,1.89611,0.22169,0.186529895337744,0.138059534039832,-0.113604371402864,0.137564538678667
30,150.383244698176,55.6851531591286,0.475254641556374,41.6583476460453,0.373514,0.0962965,53.6250172355524,0.488931,0.1107525,40.7840238810722,0.394325,0.104417,136.203680174291,1.27097,0.18137,0.133825345384343,0.168521131784015,-0.107110509297418,0.172235012124838
31,150.48923264468,55.685747930048,0.293420677985061,2.18508558258317,0.019771,0.02665128,7.56489721244981,0.0701019,0.04427505,12.524779170202,0.123208,0.05964015,22.3830571666197,0.210533,0.0769795,0.560023099287995,0.510875776562222,0.27472002209923,0.367844513698762
32,150.436730337716,55.68738318715,0.330682965364423,1.84832318547851,0.0166394,0.022783145,5.6857838355499,0.052341,0.03602695,8.76028677130616,0.0864233,0.0497681,16.6300795512588,0.156574,0.065011,0.517561510226093,0.560995256297985,0.245612884581985,0.421649333374937
33,150.485935683298,55.687779952281,0.253723393042731,6.09798121790658,0.054461,0.040073,8.32975276797699,0.0761484,0.04621345,34.3044517218228,0.336947,0.096814,48.8292320856834,0.455778,0.110306,0.166047772978055,0.463749642448089,0.631327775617932,0.20191868370758
34,150.491282376589,55.6880674864937,0.223449183802859,27.9653177177962,0.24952,0.0798755,32.719620882923,0.299421,0.087133,9.4595370184956,0.0930014,0.05245025,70.3110760241463,0.657268,0.1311895,0.090904122665277,0.214521639921221,-0.526013805531998,0.229515195773875
35,150.484441256019,55.68818805768,0.283997729455857,0.193924701909886,0.00171825,0.01492165,8.41849170842693,0.0764362,0.045889,16.2371559700763,0.15924,0.0678095,24.8990056241566,0.231999,0.080663,0.956029375166737,0.374346550222695,0.351345617419154,0.322592163797198
36,150.487614161675,55.6896553950906,0.263686635584889,0.043424584849398,0.000386063,0.01743715,6.23211685066746,0.0566421,0.040787,26.5712449719288,0.261889,0.08532,32.8023904792132,0.306438,0.0933985,0.98646061946621,0.607465009314444,0.644354350328743,0.231101876431742
37,150.474326764615,55.6901580318089,0.309066038480493,0.656787143473463,0.0059439,0.0164143,0,0,,12.6018430317022,0.125938,0.0606099,13.1076173800654,0.124186,0.05941635,0,0,0,0
38,150.538609441609,55.6912477629803,0.318041973410492,6.43862080810172,0.0580871,0.0404449,12.7556192681809,0.117422,0.05554215,17.6444786806359,0.173726,0.069827,36.9626878697244,0.347512,0.0964985,0.338073068575931,0.372772962588889,0.193386181598362,0.298753827302604
39,150.482902452491,55.6914107196981,0.312304357738372,1.736532392406,0.0157392,0.02277024,1.80724570503075,0.0167957,0.02347423,5.72453055791644,0.0568321,0.0413992,9.32650834044255,0.0883553,0.05051005,0,0,0,0
40,150.485713926549,55.6972849065515,0.274646076132504,0,0,,6.51671918010869,0.05934,0.0408112,20.4705541263354,0.198769,0.0743145,26.1342331497942,0.242145,0.081619,0,0,0,0
41,150.47594384332,55.7047017769535,0.271554480478542,9.25443218691646,0.0837625,0.04821395,28.4113966719815,0.262387,0.0797155,18.527811368704,0.184165,0.072444,56.8072856286127,0.537827,0.119324,0.516032812411978,0.238771278232447,-0.175168849316541,0.240887953769001
42,150.537863745897,55.7077015957703,0.359126023232367,27.3365243261375,0.248836,0.0801215,59.8984137468145,0.556354,0.118993,58.5088575469126,0.582472,0.1267345,145.823926891619,1.38953,0.19127,0.381919795327811,0.165082387621888,0.02293414446105,0.152469669774279
43,150.473108050671,55.7104713337026,0.293149193213226,5.37397738530946,0.0481519,0.0373288,29.6212737309484,0.272247,0.083749,47.6211710315476,0.471089,0.1135395,82.65338358525,0.778386,0.1428545,0.699425310136833,0.213014025483505,0.267499488791072,0.181414691253394
44,150.522352330412,55.7161634971673,0.353871452883594,91.947222255817,0.830195,0.1438965,408.449037437,3.75974,0.3074,519.832347177112,5.12944,0.372345,1020.21746645852,9.67253,0.501044999999999,0.638254136496486,0.056787322315999,0.15408620367683,0.053369537733219
45,150.312863855603,55.7194870770269,0.765880492635519,99.6311755951208,0.891918,0.14952,238.189003401554,2.15529,0.23169,209.129253652017,1.99543,0.23176,547.117942784217,5.07564,0.362345,0.414599856655666,0.08245657192148,-0.038513800015419,0.079011691574445
46,150.484705292583,55.7261741675239,0.414526495602723,1.23109654156915,0.0111664,0.02109925,15.6089981725857,0.14434,0.0619401,30.0736712856418,0.297595,0.091888,47.0506510684534,0.447599,0.110312,0.856386618171342,0.258290172365385,0.346781766549379,0.232544852309411
47,150.46683471782,55.7486903564007,0.617126748443917,34.2457730386249,0.307698,0.0884095,51.8256128409904,0.473015,0.108792,39.4749227327265,0.382072,0.1033215,125.679730615005,1.17619,0.17526,0.211751309380015,0.175769527894243,-0.106355259757194,0.175494180316325
48,150.538963591281,55.6301123593475,0.494168370679813,21.4440211837203,0.192488,0.0702265,28.5743329621424,0.260497,0.081652,36.5654665432512,0.353457,0.099316,86.7108952444824,0.808775,0.145627,0.150135214190315,0.235075496677923,0.151411995035459,0.205651186004958
49,150.497460394167,55.6550057215081,0.317139239832947,3.40517256960579,0.0308824,0.03133925,4.52595666962215,0.0421401,0.0356409,4.51186490656066,0.0448196,0.03809665,12.5203971408995,0.117565,0.05895955,0.154167551097265,0.644818821773389,0.030813123780326,0.598978345664089
50,150.398350480022,55.6557950574299,0.473665074604865,2.80346805522751,0.0252083,0.02716546,12.7211300652018,0.116468,0.0552476,38.2247160030173,0.370725,0.100913,53.8444410389402,0.50509,0.1151235,0.644142315969573,0.344443485547965,0.521881472024434,0.198976996415162
51,150.485603835534,55.670036811037,0.298154581202326,1.52585955412955,0.0136998,0.0218941,7.78760643324104,0.0713421,0.0437426,3.72715425461486,0.0366121,0.0339404,13.1388239487106,0.122592,0.05848565,0.677810585135092,0.462653238318041,-0.321710503157821,0.498208107203962
52,150.60742896816,55.6770541168429,0.672373880831218,14.4972064070612,0.129771,0.0619111,17.0664701531415,0.154999,0.06432445,19.4156990388491,0.187366,0.077563,51.1388902742214,0.476275,0.117626,0.088590792569442,0.313678932590335,0.094539453507222,0.290463876608629
53,150.492283974755,55.681052328912,0.222117422849322,38.3589319783139,0.342002,0.1081045,23.726344054882,0.216313,0.0915595,0,0,,61.6975745302181,0.57265,0.1538295,0,0,0,0
54,150.494429106419,55.6825517967908,0.232821457981178,13.799091004378,0.124021,0.0783418,11.3365287406352,0.104391,0.0599344,1.11938850736592,0.0109477,0.0223164,26.3399251255183,0.245475,0.103638,-0.085941193982803,0.423653067253733,-0.810164324723618,0.363867867536686
55,150.490000275738,55.6846406291955,0.285580403959432,6.5267358928436,0.0588093,0.04314395,5.97138102943319,0.0552185,0.041537,2.51793933041086,0.0248329,0.029747765,15.1030893021605,0.141993,0.06677325,-0.031490566335578,0.524849053116153,-0.379576122341396,0.605357721515121
56,150.398732765741,55.6863979803512,0.530394307426959,0.873335308777619,0.00779822,0.0157308805,0.766621034073917,0.0069766,0.01684485,1.27516909618259,0.0122792,0.0225579,3.06967660655035,0.0285036,0.03187902,0,0,0,0
57,150.494147977986,55.6886307867589,0.298844561667903,1.73547314507473,0.015406,0.02443165,6.62340734523779,0.0604235,0.04088895,5.74690914233541,0.0566291,0.0410743,14.1820402861901,0.132884,0.06285575,0.593667372196836,0.558260183768195,-0.032416195795736,0.495468301428424
58,150.484892908142,55.6965805384122,0.344624353948149,1.45505089824923,0.0129012,0.0213756,3.54136776236214,0.0320063,0.03118795,6.44768286994852,0.0620343,0.04319315,11.506814258016,0.105916,0.0557979,0.425432277459222,0.787135144453881,0.31930889424355,0.537761496415995
59,150.539992918229,55.6975497198304,0.382264547816413,0,0,,7.76643910341349,0.0724159,0.0445637,9.31385894897812,0.0929729,0.05333215,16.5479811215655,0.158293,0.067898,0,0,0,0
60,150.456918838171,55.7416845075836,0.581891260296628,6.43996367849998,0.0576746,0.0401578,30.3850718170123,0.276651,0.08432,60.0902253894128,0.580828,0.1260825,96.9999464715149,0.904353,0.1543255,0.65497945715195,0.217000428456479,0.354734051796021,0.163550955981763
61,150.554237995699,55.5989197769681,0.707925201449956,20.1933767702259,0.22943,0.0911135,41.2755417300758,0.475075,0.125599,52.940225969427,0.642629,0.1533205,114.504928818983,1.34924,0.217415,0.348677440188501,0.209540234119261,0.14990909936799,0.17405562696038
62,150.531920937934,55.6168580505941,0.612335366452504,17.7175645881883,0.159517,0.065544,37.9249357694041,0.346246,0.094874,28.3527192563087,0.274087,0.0898245,84.1435511126933,0.786388,0.1460595,0.369202571164755,0.213276657796773,-0.116323007159058,0.210699586447868
63,150.498394453799,55.6330404279138,0.435279750806692,6.3367751245362,0.0572417,0.0405259,6.49753263476796,0.0597841,0.04128555,5.7735398051204,0.0564883,0.0440662,18.6626641008939,0.175434,0.072084,0.021725123861576,0.49426911071483,-0.028345505898218,0.520504740405653
64,150.485835054552,55.6734957704531,0.290456215260527,0,0,,3.74065057924097,0.0342995,0.0316256,7.43698053814952,0.0729683,0.04696825,10.7775457220576,0.100758,0.054455,0,0,0,0
65,150.495938462905,55.6793347808007,0.250949817890086,24.7569484903648,0.221803,0.093644,9.30866571982907,0.0854624,0.0578433,0.08199617403674,0.000802235,0.0162954,34.1502454846309,0.317829,0.1142525,-0.443722592911535,0.320325134664435,-0.981400605242229,0.374494536633595
66,150.497962630865,55.6797618430043,0.2573552333888,10.8705496894155,0.097904,0.0692442,6.18673297554652,0.0569758,0.04678185,4.19809927160764,0.0410951,0.03756,21.2758053981347,0.199141,0.092839,-0.264257830911455,0.504010759443402,-0.161930807201729,0.598206749520087
67,150.497887292573,55.6820168533738,0.207103885213684,12.2168802874072,0.110366,0.07425065,2.34113730002653,0.0216391,0.03280395,0.407121455899016,0.00399042,0.01705905,15.0379830017079,0.140912,0.0876728,-0.672147515512658,0.454619464535513,-0.688607511962768,1.19251457996653
68,150.490197735975,55.6828604437256,0.273766841112864,0,0,,3.79092415996061,0.0345863,0.03479223,10.3782599151122,0.101453,0.05704575,14.0029858630129,0.130344,0.06616845,0,0,0,0
69,150.235690558691,55.683378154724,1.7505045600357,172.042994026015,1.53724,0.196625,248.665476742892,2.2408,0.23702,271.249097965576,2.57892,0.26656,692.092913357631,6.40682,0.410125,0.186223544483383,0.080111011758785,0.070153452897679,0.073581678579637
70,150.420938025629,55.7086669976518,0.464678674560048,11.7288347779078,0.105423,0.052242,1.80787241894183,0.0165872,0.023182835,8.01948570316188,0.0783325,0.04951195,21.6333476495971,0.203361,0.0753525,-0.728101421028734,0.348380284858824,0.650500370313012,0.442419190546956
71,150.384642704333,55.7116322126292,0.713489515269401,0.487014010672486,0.00436645,0.0157829,10.7010234020633,0.0974513,0.05069915,10.4163652846588,0.100503,0.05632215,21.6698205268344,0.202295,0.076494,0.914230082672226,0.299785030908485,0.015416184442571,0.382241584657159
72,150.548353361827,55.7172419631079,0.520542376400938,10.9415250746765,0.0978442,0.0520381,7.51115142250632,0.068424,0.04354235,5.35109210109028,0.0519484,0.0437665,23.8302552307501,0.22289,0.0810735,-0.176944238284892,0.40169018722681,-0.136871907513683,0.518021232557375
73,150.332443916389,55.7663404663408,0.991245727930417,69.4089161044663,0.787839,0.1593115,128.417436630344,1.47122,0.21681,117.882367054732,1.42483,0.225845,315.789621749393,3.71386,0.353735,0.302506928769899,0.113658709883622,-0.016018369848587,0.108186752763517
74,150.547160008996,55.5959712907551,0.867565624220883,0.756231390881726,0.00858726,0.02982335,25.1443147941831,0.288643,0.0993145,36.6822068854679,0.444278,0.131066,62.6534245508804,0.736275,0.1665855,0.942218130818847,0.195831415035013,0.212348943474126,0.216396280816565
75,150.444623936421,55.6104448668866,0.255384772228016,1.77537735399389,0.0364069,0.046891815,0,0,,0.767890130974169,0.0168806,0.0407578,2.68736634283293,0.0573273,0.06458605,0,0,0,0
76,150.526709214302,55.6192932119356,0.672220939079302,5.89026524121275,0.0525609,0.0400749,8.12155981172557,0.0735184,0.045778,5.69599898279485,0.0545254,0.0458946,19.8211646789402,0.183317,0.075887,0.166224749027001,0.478601427066485,-0.148332055124887,0.511979523071957
77,150.645951531383,55.634944100466,0.997308049095404,8.60091566052912,0.0789038,0.05787455,13.4214716698324,0.124346,0.06217315,18.1162013623058,0.177334,0.083867,40.1786853769696,0.38215,0.118747,0.223578079781628,0.421659554278253,0.175643065499867,0.333500912340451
78,150.371594503398,55.6407551999221,0.715892359702691,1.31563286575214,0.0117735,0.02105145,13.5766207471712,0.123217,0.05682995,12.5626290707375,0.120434,0.06021735,27.4737345339706,0.25519,0.084807,0.825565502757601,0.294011356480584,-0.011422075017135,0.340075214750565
79,150.333872031404,55.6595844420195,0.914934065131949,4.0586309312285,0.0363696,0.03434905,27.2329436816686,0.247009,0.0798435,59.8296566124988,0.573755,0.126132,91.1751376250568,0.847562,0.1508325,0.743314421060729,0.223345389194139,0.39809981919285,0.164479769466215
80,150.601289240327,55.6670147370469,0.756495243990704,1.86782229335589,0.0166723,0.0269112,2.06562963621444,0.0186981,0.0262248415,7.55592679060974,0.0724814,0.0537975,11.558646313779,0.107147,0.06612045,0.057273878723452,1.06566581832235,0.589861756206165,0.5173554243371
81,150.495673804875,55.6689958401712,0.344007116205086,0,0,,4.7000717194956,0.0433852,0.0352894,5.55405385728102,0.0547379,0.04111435,9.45939056690891,0.0887275,0.0523587,0,0,0,0
82,150.482344470623,55.6783199606126,0.273912560679789,0.79009321489017,0.00695031,0.0190186,7.06114363159035,0.0638312,0.0432405,3.41011763988896,0.0335471,0.03404337,11.3230170023951,0.105889,0.0587688,0.803612271057795,0.49925023220616,-0.310994338574405,0.551058325646014
83,150.455334162436,55.6809841094946,0.334197724220838,0,0,,1.68048575374644,0.0153373,0.02287605,7.54578675257993,0.0733182,0.0464808,9.10202297345105,0.0847304,0.04962375,0,0,0,0
84,150.546398611412,55.6893123167026,0.452564530748911,0,0,,4.81382446589643,0.0449969,0.03564005,4.42521898646915,0.0442198,0.03835395,8.71021742020718,0.083555,0.0512653,0,0,0,0
85,150.457697908882,55.6910988697513,0.395485021372579,7.48442747212946,0.0690282,0.044094,1.89246300137613,0.017835,0.023534175,0,0,,9.2098003943814,0.0886532,0.05138225,0,0,0,0
86,150.364587645409,55.6985573999708,0.811822533400457,0,0,,1.44257720652921,0.0130702,0.02180515,18.0327119247329,0.172629,0.071641,18.8704894831869,0.175412,0.0729785,0,0,0,0
87,150.268321237396,55.5893118740072,0.76375490486608,44.32937504723,1.85567,0.47248,39.2875555339069,1.65859,0.44417,28.5174502456934,1.27066,0.413967,112.290075459509,4.8722,0.777085,-0.056080085138834,0.18417899436545,-0.132433216693693,0.207166128711502
88,150.336851998237,55.5969350991602,0.937413876889579,18.2770979543452,0.766348,0.305069,11.5969781090522,0.48964,0.245555,11.0001340202984,0.490916,0.2602635,40.9896345167005,1.778,0.473845,-0.220311022079829,0.304606508117194,0.001301302526322,0.364886982761413
89,150.412103889315,55.6441735622217,0.593721227394289,0.946823509132182,0.00839203,0.01964495,0.366150028954932,0.00330355,0.0155542,7.3584219805224,0.0702612,0.0484311,8.68165379750603,0.0799878,0.05386255,0,0,0,0
90,150.365215906738,55.6523068072023,0.805645811472368,2.30652912207442,0.020644,0.02666519,2.44462345629475,0.02217,0.0272374,4.50792362868985,0.0432067,0.0400018,9.30693910658087,0.0861898,0.05411165,0,0,0,0
91,150.296568743575,55.6639691674502,1.44281042743537,1.28519827646475,0.0114755,0.02302955,3.3246916219571,0.0300462,0.03392974,5.76276262696377,0.0549879,0.05241535,10.4401275419262,0.0968205,0.06810245,0.447252882227847,0.921057810334255,0.29331409399288,0.675320631161853
92,150.309998678769,55.7079486631769,1.2019354693312,1.74804046064192,0.0156501,0.02647785,10.6724334851986,0.0965034,0.05266675,28.6673988910888,0.273863,0.0930685,41.1057105082113,0.381312,0.109561,0.720916422581551,0.426898590356889,0.478876053551294,0.2477377602403
93,150.429079211713,55.7421165836344,0.625047213806554,1.27319210787214,0.011384,0.02091335,6.4155630560805,0.0582075,0.0406969,12.0814079708931,0.116193,0.06045675,19.8271569610843,0.184221,0.074587,0.672833607552647,0.537890334790129,0.332484711913097,0.387592643944738
94,150.46751283555,55.7592391334179,0.939110458363495,0,0,,1.55446580972515,0.0178054,0.028178224,14.2733854271616,0.172756,0.0812535,15.3559962754124,0.180032,0.083246,0,0,0,0
95,150.367407102392,55.765006800656,0.893454582504563,17.7435058464249,0.201743,0.084998,49.848868186847,0.572291,0.1355485,34.8156124699774,0.422458,0.1314225,102.521394150336,1.20803,0.207585,0.47872315686391,0.186281298771263,-0.150623926236669,0.191061525029254
96,150.320673756391,55.7848667484792,1.81936689495182,26.4826588207215,0.301067,0.1055645,72.0788053320812,0.826416,0.1653665,79.5453296518402,0.962482,0.1990805,178.140314473127,2.09876,0.279785,0.465948488802048,0.158032203094155,0.076061351737215,0.143062814679424
97,150.373067398862,55.5986536622573,1.26560203152225,5.56904642210267,0.232641,0.1739662,7.58602924385019,0.319755,0.1886195,3.35087808239231,0.149285,0.153782,16.9545347135734,0.733131,0.3065505,0.157702083288076,0.464379663541555,-0.363444482346921,0.515131420683795
98,150.341865110061,55.6058386998828,0.985828099208601,6.65073863224253,0.2774,0.186968,5.78569861006585,0.244038,0.1754995,1.19048462005636,0.0529346,0.1026805,13.6910873447185,0.591363,0.2805185,-0.063980760895831,0.490794017917609,-0.64350515838835,0.606050126883401
99,150.298761112962,55.6130525931608,1.08009488865837,4.32559486154122,0.181175,0.1604159,6.44314815707938,0.272627,0.1898255,7.72168802548149,0.344891,0.226546,18.570759269486,0.806728,0.3331265,0.201524012675131,0.540327517948778,0.117023309441992,0.472057792393808
100,150.333554326934,55.6294677883822,0.990828648990791,2.85688047270449,0.120141,0.1267342,3.76199884865628,0.160351,0.14705995,7.46915974097128,0.336863,0.2160035,14.1578944736166,0.618932,0.2838905,0.143355247208477,0.684540667941862,0.355002071542635,0.48900746355984
101,150.601044243422,55.6301225953774,0.933439173390593,3.57302360534678,0.032017,0.03624148,3.56985683524159,0.0323758,0.03442485,15.1067520505072,0.144949,0.0720401,22.3010710600481,0.207541,0.086737,0.005572051533712,0.776487955617586,0.634841826975133,0.350338466215757
102,150.356825230225,55.6672332603799,0.858823689090236,0.244780035015724,0.00219494,0.0152274,5.27883962394395,0.0480275,0.03792825,8.23991689236359,0.0792968,0.05148155,13.8196637929103,0.128932,0.0646599,0.912591263984785,0.58364106868631,0.245587841441107,0.480333216865965
103,150.78909524588,55.692800285166,0.681773739651657,166.726634198753,6.96563,0.90067,99.5990251699934,4.19314,0.702885,40.8222903620773,1.81333,0.50865,307.350809787568,13.3084,1.2801,-0.248458387438759,0.099316881164511,-0.396207755969813,0.137739263538065
104,150.362745092729,55.7181654076979,1.01390909690836,0.204160905709255,0.00183219,0.01516135,2.4792680932992,0.0225626,0.02740875,13.2098191909585,0.127129,0.06473085,15.942877397742,0.148562,0.069862,0.849788417936781,1.16196447701218,0.698545542969679,0.337220813802225
105,150.266942765974,55.7192671114268,1.26552355075804,8.82107826110535,0.100347,0.0664998,3.2311212058207,0.0370886,0.045076905,53.4412402721328,0.647349,0.159713,65.5003808051352,0.772012,0.1762135,-0.460276667762938,0.545520796530808,0.891623137010591,0.127122812027106
106,150.275046742513,55.7203661386145,1.26221453825704,6.42992786139715,0.0731,0.05775595,20.7655513251995,0.238281,0.0919875,16.3988853064726,0.198539,0.1039665,43.6982030772311,0.514735,0.14921,0.530478738265983,0.315952294149375,-0.090980266471316,0.32259550850769
107,150.610888493366,55.7317318434539,0.838909113879786,9.98026629275707,0.415784,0.232227,5.64000022062183,0.237545,0.1753055,1.53103886639532,0.0680829,0.1189495,17.2235825714048,0.743615,0.323142,-0.27281660541626,0.428315632497682,-0.554471957566701,0.656754516700983
108,150.596481635298,55.5754219689033,1.2426267549059,30.3743432458238,0.345211,0.1122445,3.60136377429232,0.0413131,0.050237,0,0,,30.8480526600553,0.362884,0.138381,0,0,0,0
109,150.223180902298,55.6906450491437,2.06825080510902,9.74162110646307,0.0870268,0.06200175,22.9907599677421,0.207128,0.0810395,19.6941615330247,0.187185,0.099933,52.5097555021453,0.486064,0.14235,0.408292504490833,0.338655114684401,-0.050576572418358,0.330098823543474
110,150.205583342159,55.729395027255,1.73331437341489,20.1675813022796,0.229409,0.097396,26.5807103243612,0.304745,0.106629,33.3303170113827,0.403278,0.1454085,80.1970276235322,0.945503,0.2042665,0.141037977811642,0.269606082317388,0.139166383012981,0.246349311974192
111,150.342709382646,55.7607657059762,1.17205882737844,2.63236281771381,0.0299971,0.04008235,12.8035034365813,0.147231,0.07473795,0.811112032439797,0.00985291,0.0437469,16.2964668813202,0.192435,0.1086963,0.661485960747759,0.401968123237536,-0.874552269548167,0.525452107460063
112,150.689579250352,55.7797748020268,2.330880949221,44.325631427088,1.85214,0.471585,33.4355375837754,1.40853,0.41479,26.6959917190186,1.18649,0.4134,104.625603714392,4.52978,0.758975,-0.136048726182042,0.191044636996245,-0.085563887754237,0.226430541715917
113,150.230269769488,55.6334482878065,1.49857101708559,4.40444118290346,0.184195,0.17436415,7.3154492782229,0.308518,0.2016775,9.04130687849348,0.402482,0.260521,20.8522411220459,0.903792,0.370442,0.252323360658233,0.53857973848283,0.132157524613221,0.45193910144177
114,150.268041930302,55.6370400121238,1.60948198440592,6.20713418405606,0.258894,0.187226,5.44794236957201,0.229363,0.17539515,6.06360285554398,0.269301,0.21340855,17.7487940067621,0.767058,0.331592,-0.060482491802473,0.524325428936802,0.080090000481286,0.547094347997312
115,150.243436346455,55.7002031226243,2.01855037592926,4.5976031122701,0.0410945,0.04354381,13.316290128639,0.120085,0.0624818,7.38566032815145,0.0702696,0.06915793,25.335857825141,0.234649,0.106688,0.490077832478696,0.448470124682824,-0.261697904857566,0.518506251112354
116,150.676655442112,55.7503174373363,1.64287724774727,3.1083895768175,0.129974,0.14347815,5.3517323322366,0.225728,0.1757979,6.91644699809824,0.307732,0.226075,15.4879701765701,0.670709,0.3163015,0.26919724938291,0.626536001820659,0.153720991264575,0.522664611320414
117,150.282307836705,55.7602739335107,1.52971776617906,2.07007550068022,0.0235606,0.0391731,17.8269383405136,0.204638,0.088005,14.1543072781004,0.1715,0.1117452,34.1412191112796,0.402785,0.149012,0.793507935631507,0.318009817563372,-0.088100643912607,0.387321150905759
118,150.761497112779,55.7979841721287,3.61629042451239,54.2584414459191,2.26712,0.527025,10.7698179354438,0.45331,0.2557525,2.7372956192084,0.121708,0.2015295,67.9001414440311,2.94415,0.65694,-0.66673650856666,0.169472704130698,-0.576681077809738,0.583783008840697
119,150.346508694704,55.7155493062832,1.12491794795239,3.90281136693011,0.0349182,0.03421172,1.597008652502,0.0144161,0.022332127,5.86709754105753,0.0562445,0.0486677,11.4084538333606,0.105739,0.0624312,-0.415574965085144,0.7581952945295,0.591962140145994,0.576305410944334
120,150.665985031413,55.7342029069283,1.41825821456008,2.30721845154159,0.0962208,0.1242854,3.56361051403011,0.149889,0.14523185,6.70964505023599,0.297693,0.2128185,12.6564016108187,0.546226,0.2806995,0.218066082699673,0.768954712970833,0.330227757148411,0.536403360009396
121,150.384655416181,55.7799281500266,1.20528157251259,5.28918312366958,0.0601443,0.0511832,10.2609575830136,0.117542,0.06676705,9.54459926353718,0.115609,0.08417115,25.1918983453691,0.296774,0.118352,0.323028280739708,0.458200392141238,-0.008290764354431,0.461687085246441
122,150.763820591419,55.7818921100958,3.39691397793056,18.3048861118232,0.764496,0.327922,2.96785620875913,0.124866,0.15346139,6.62929026657618,0.294538,0.28138905,27.9679478619869,1.2118,0.470784,-0.719200955291546,0.314200404776306,0.404555035240484,0.650942045869432


==> anc/NGC3432_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,163.070452087416,36.5626218659352,0.359596490782195,0.972315599165595,0.503901,1.0135911,,,,1.0090605271473,0.522944,1.04903895,2.01339745067652,1.04344,1.34707,0,0,0,0
1,163.085113719365,36.6010025205175,0.317642366623899,19.7339732690081,10.2271,3.981345,12.830102412299,6.64918,3.179135,12.2796713795803,6.36392,3.171155,46.3740942951621,24.0333,6.05795,-0.212008807628221,0.294425920719589,-0.021920987312785,0.345126685611599
2,163.141124451981,36.6043629259357,0.280511559567158,6.42603049723894,3.33028,2.30118,15.7898221352052,8.18305,3.66674,20.9156460041863,10.8395,4.09615,44.48523172092,23.0544,6.01085,0.421491436448013,0.338624266861726,0.139647418458619,0.287365545790408
3,163.144892333816,36.6341564369646,0.486474378097566,6.04308671699162,3.13182,2.182355,9.60651308368482,4.97856,2.77175,7.27282520630644,3.76913,2.421835,23.2637478190757,12.0564,4.221125,0.227700798236334,0.422840975405858,-0.138257071295393,0.416968503621213
4,163.102489533733,36.5950210762278,0.366806006804446,,,,,,,3.14548006617134,1.63014,1.6571305,3.0415916597997,1.5763,1.607006,0,0,0,0
5,163.129500954463,36.6195766227067,0.4468984421145,2.11309867573637,1.09511,1.4179195,0,0,,1.00895633000867,0.52289,1.05208025,3.34092688417623,1.73143,1.7891475,0,0,0,0
6,163.147239689235,36.7072617742063,1.78796574038911,3.16247963638185,1.63895,1.6639365,4.24628424430946,2.20063,1.897896,0,0,,7.60143210833263,3.93943,2.66584,0,0,0,0


==> anc/NGC3448_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,163.816687122408,54.2534536638213,1.17138264650995,12.8320632025744,1.28671,0.647232,34.457018202895,3.45511,1.03842,42.8898929947789,4.3007,1.202305,90.2084938001749,9.04548,1.702465,0.457292769442956,0.231713351974865,0.109026652277454,0.202793201426216
1,163.676796181284,54.2776069034693,0.253022830182062,0,0,,1.05265581772221,0.105553,0.21400604,1.01492882788352,0.10177,0.204159815,2.20887885444383,0.221491,0.2944824,0,0,0,0
2,163.808926554623,54.2945668771024,1.04627034883842,0,0,,9.83698100582741,0.986384,0.571695,11.3077252705513,1.13386,0.6373215,20.801403633448,2.08582,0.844505,0,0,0,0
3,163.694133281224,54.2945493890927,0.241276425284809,,,,,,,2.31094018513617,0.231725,0.3054563,2.19469757515474,0.220069,0.2934258,0,0,0,0
4,163.676872984496,54.3001732896538,0.259783291788457,6.40714586299849,0.642464,0.443409,6.51739483806238,0.653519,0.4492965,10.4616354429239,1.04902,0.579913,24.0241043382781,2.40897,0.8642,0.008530204485707,0.487046344397049,0.232300699132296,0.417293269391117
5,163.654636072878,54.3024971443362,0.327740949883674,2.06041422379922,0.206604,0.26827675,2.98173863015857,0.298988,0.3048127,3.40988960233794,0.34192,0.345106,8.93080523747096,0.895519,0.5314045,0,0,0,0
6,163.617317215698,54.3028856818772,0.241176405843323,0.972747998853193,0.0975404,0.19563517,0.987521660694862,0.0990218,0.19804364,0,0,,2.20520887499349,0.221123,0.28513225,0,0,0,0
7,163.6603573429,54.3039497032149,0.231010844960222,3.14701735143707,0.315561,0.3338401,22.6945346091493,2.27565,0.816835,23.7139511836433,2.37787,0.87534,50.4153454220256,5.0553,1.265745,0.75643743408005,0.238962104769995,0.021966167546288,0.25695277106183
8,163.664186400852,54.3056802961166,0.223527802985716,3.08086796639874,0.308928,0.33923475,14.5400995625195,1.45798,0.695666,38.2501613657671,3.83546,1.147865,54.4300835397525,5.45787,1.331175,0.650317956565933,0.345469123818678,0.449137045097328,0.224808181233129
9,163.662849798982,54.3058711275163,0.374284896338164,0,0,,0.817991547460704,0.0820225,0.209677,2.67928445415334,0.26866,0.3603461,3.18498368776165,0.319368,0.3909906,0,0,0,0
10,163.668771440002,54.3064118624627,0.241968600310759,8.72253390366415,0.874635,0.5382355,18.1361807853408,1.81857,0.77011,23.7713943402573,2.38363,0.87307,50.9726238233436,5.11118,1.287125,0.350487616055963,0.327622824517555,0.134467659797249,0.274887237466866
11,163.66177306884,54.3115565141409,0.377056835346044,1.01094969255557,0.101371,0.208313015,6.64867638557401,0.666683,0.4692015,2.27034103746678,0.227654,0.2919533,10.2020442334338,1.02299,0.585071,0.736031581112786,0.497698056825322,-0.490898844618975,0.555170620743205
12,163.657603169261,54.3138252970383,0.213741649247858,0.968430786613921,0.0971075,0.195331145,0,0,,1.00980282397734,0.101256,0.20436335,2.17591884878248,0.218186,0.281823,0,0,0,0
13,163.708210247571,54.315727501849,0.290124167506466,1.99828386516981,0.200374,0.25808205,0,0,,0,0,,2.17941929113865,0.218537,0.2983865,0,0,0,0
14,163.654556705834,54.3328219546431,0.281657814773612,,,,2.20210734344714,0.220812,0.28354325,0,0,,2.27292398496036,0.227913,0.30043095,0,0,0,0
15,163.69330806216,54.3497681265913,0.463206399936417,14.2983596117688,1.43374,0.670162,14.2051142099735,1.42439,0.652155,27.2547832593045,2.73292,0.903965,58.0578781719544,5.82164,1.364755,-0.003271369741754,0.327146669481729,0.314754011608468,0.254436325237519
16,163.654992890015,54.3051176778555,0.357875769934072,0,0,,3.99169104568958,0.400259,0.346593,3.45764919904359,0.346709,0.3561643,7.7995440446738,0.782084,0.5066795,0,0,0,0
17,163.65556764246,54.2634058198886,0.487609043359983,3.20824018797413,0.3217,0.3256236,5.40014538746014,0.541489,0.4119475,4.71069786207868,0.472356,0.4238775,14.0540267407543,1.40924,0.692114,0.254624421766264,0.592062558961235,-0.068188924342479,0.585490750603788
18,163.754411543516,54.3185688503912,0.585790319494781,3.14407538421465,0.315266,0.3397429,0,0,,3.35373293308559,0.336289,0.36695695,6.42515668606185,0.64427,0.4860815,0,0,0,0
19,163.690060523717,54.325346150206,0.471327257810783,0.982832464125433,0.0985516,0.19710314,3.04596327053952,0.305428,0.3105528,2.08104788543714,0.208673,0.2685532,6.14146129088839,0.615823,0.429888,0,0,0,0
20,163.723321676823,54.3298787403097,0.556666566801904,0.98476319244496,0.0987452,0.2109555,1.99991939949007,0.200538,0.25875895,2.04834717180217,0.205394,0.26580445,5.61821995441827,0.563356,0.4310335,0,0,0,0
21,163.712818726389,54.2593846017593,0.812978215430502,,,,0,0,,4.64875698608394,0.466145,0.402691,4.4743731255713,0.448659,0.3993295,0,0,0,0
22,163.708170712841,54.3669926813876,0.755622512919909,1.91692600550711,0.192216,0.2803819,3.22212228415586,0.323092,0.32801765,4.51001580642868,0.452233,0.4147485,9.85156119592632,0.987846,0.5867525,0,0,0,0
23,163.55128988866,54.2826538476017,0.79831049301435,0.986623114095743,0.0989317,0.211354,2.14518277088588,0.215104,0.27737095,4.55071468180053,0.456314,0.4128555,7.77533015851776,0.779656,0.5213165,0,0,0,0
24,163.845609920234,54.2821934061427,1.6063398153665,4.64219490326241,0.465487,0.4254455,5.32750372899199,0.534205,0.428372,6.94008073214723,0.695903,0.5329975,17.0903363696962,1.7137,0.797015,0.068739171664873,0.605070852416508,0.13145024664501,0.544864712655479
25,163.642204294161,54.2989619807588,0.419276081822754,0.958975603144172,0.0961594,0.2054315,2.93408873392561,0.29421,0.2989863,0,0,,4.33701816098017,0.434886,0.3967175,0,0,0,0
26,163.50180316444,54.3057608683078,1.33974593319484,0.98374596987992,0.0986432,0.2101775,8.75505510743469,0.877896,0.520651,3.33352810056823,0.334263,0.36021545,13.4692234935588,1.3506,0.673281,0.797973906219023,0.401683319835087,-0.448483243534883,0.491323013678386
27,163.845831993151,54.3409008376275,2.12814810093353,3.51613949653339,0.352574,0.3828909,0,0,,4.69866072839237,0.471149,0.4537475,8.04321871285211,0.806518,0.584813,0,0,0,0
28,163.474962600868,54.2416146404276,1.95324060819001,2.9829951992095,0.299114,0.3369892,0.948390504805608,0.095098,0.2117065,11.8608151083662,1.18932,0.6620535,15.6640307691862,1.57068,0.7493405,-0.517528639412296,0.913388900823593,0.851920480715779,0.314644394661134
29,163.472725654947,54.3483269686718,2.51922303362975,3.02176932992396,0.303002,0.3369921,2.10486286078337,0.211061,0.2822146,5.02571772859321,0.503944,0.4556935,10.2782361981094,1.03063,0.616541,-0.178851619354048,0.841786353702516,0.409623708925112,0.671666785250995
30,163.46956916066,54.2932038522246,1.7274322740065,0,0,,2.02531007253509,0.203084,0.2838378,4.22775649017058,0.42393,0.4107575,5.94514730860592,0.596138,0.482045,0,0,0,0


==> anc/NGC3556_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,167.974767409065,55.6245175678417,0.432737261097979,31.2112928985996,0.525747,0.168626,31.7940257550736,0.535563,0.166066,26.8219182101341,0.451809,0.163263,91.8231681359665,1.54674,0.29319,0.009248947055997,0.223038987789467,-0.084825172275495,0.236365063508236
1,167.980363281382,55.6463336438132,0.326103583909526,23.7472543855107,0.400017,0.1434185,18.5725913692704,0.312851,0.125913,18.3484268148647,0.309075,0.132631,61.6321920267127,1.03818,0.233675,-0.122275091601811,0.265473038213929,-0.006071461878101,0.294152271728901
2,167.940493293522,55.6491805336262,0.283772682234792,5.46099524050134,0.0919892,0.0707934,6.51371378138182,0.109722,0.07552315,8.25793485473793,0.139103,0.0878403,20.8195204528773,0.3507,0.137322,0.087911826413209,0.512255046052982,0.118078971164473,0.460536942694916
3,168.03660773144,55.6516280983446,0.536964103514993,13.2339605301305,0.222923,0.10916,14.2390797225675,0.239854,0.1098165,8.21548844149639,0.138388,0.0909023,36.9261829924596,0.622013,0.18459,0.036585655726192,0.334740293777023,-0.268256830283258,0.371533137750524
4,167.86201604764,55.6540988204724,0.385394166754814,138.577743907488,2.33431,0.34791,73.3105954013635,1.2349,0.256128,62.2632484921079,1.04881,0.2436095,278.942986420154,4.69873,0.504335,-0.308026145841797,0.115585901269614,-0.081485827885327,0.154664955658667
5,167.909843629682,55.6643462904239,0.237084282928812,55.7136185149063,0.938483,0.217254,32.9569387466659,0.555152,0.166546,40.4969652442991,0.682162,0.184499,133.340509535224,2.24609,0.34319,-0.256643021889551,0.176987222205878,0.102649772006136,0.199831241726142
6,167.939591137554,55.6650619278324,0.260756096672769,3.21664856105665,0.0541837,0.05533305,1.05250482467394,0.0177292,0.036140187,3.52020274962722,0.059297,0.06091415,7.94543426829953,0.133839,0.08757035,0,0,0,0
7,167.91416706972,55.6650271630201,0.250169050373298,10.940607537216,0.184292,0.10055,15.8738899713024,0.267392,0.1205815,10.6959024807382,0.18017,0.1051513,37.9694149083946,0.639586,0.1890205,0.18397817943518,0.341941590212311,-0.19488249672671,0.354767587709542
8,167.863457973736,55.6680340565324,0.42734026386892,7.02485170866803,0.118332,0.0855748,4.34450615821659,0.0731822,0.06300695,4.65868085493948,0.0784744,0.07176005,16.557010079233,0.278899,0.1293505,-0.235751709272733,0.530945076385356,0.034895942543879,0.62721833646566
9,167.823743351271,55.6693421674144,0.558814778511962,152.926412551515,2.57601,0.36638,86.8542663341249,1.46304,0.275455,50.2881357840568,0.847092,0.219271,296.608411858314,4.9963,0.51933,-0.275552419504586,0.109021263346504,-0.266628919905875,0.148663064782472
10,167.918629840356,55.6701346017932,0.221751185466615,51.970438523132,0.87543,0.211924,51.0824476849964,0.860472,0.2123725,26.4992067382726,0.446373,0.1581715,131.603471701032,2.21683,0.344545,-0.008616845881853,0.172843687803714,-0.316869253813574,0.194236010783831
11,167.85846636691,55.671282455177,0.370014173604278,425.305343150527,7.16417,0.60659,501.483297656179,8.44737,0.66534,494.969108949894,8.33764,0.681985,1436.44005314527,24.1965,1.14045,0.082195606583335,0.057429359561868,-0.006537380674781,0.056773845409591
12,167.908835044261,55.6719764414469,0.231307410238686,91.9413057056876,1.54873,0.283945,74.7739577599703,1.25955,0.259325,33.37528822095,0.562199,0.171443,204.795929532674,3.44974,0.432795,-0.102974062415429,0.136381764326813,-0.382792031174437,0.15701557710858
13,167.867950964104,55.6725277392829,0.37272973817186,3.33606842801704,0.0561953,0.0690646,26.9433208885662,0.453854,0.158277,23.8489476804517,0.40173,0.146804,54.3576485500812,0.915642,0.2287605,0.779647575244197,0.250491693485241,-0.06092213038112,0.25162855775276
14,167.953976996275,55.6734145133309,0.240421925163532,31.2787916004956,0.526884,0.161545,15.2174250235753,0.256334,0.1178995,13.7681916808446,0.231922,0.109914,62.6265660432103,1.05493,0.23701,-0.345433838343858,0.243405843969148,-0.049998361515271,0.329384936643352
15,167.917910534378,55.6737208697217,0.245866436766595,6.47797568240083,0.10912,0.07781135,16.6748508208896,0.280884,0.119953,11.9760625578579,0.201734,0.1070895,35.5995990060324,0.599667,0.1811035,0.440415995733377,0.334979544628583,-0.164001342676817,0.331488808917649
16,167.861714068747,55.6746046401936,0.370947933211617,42.4543088680567,0.715133,0.19276,43.5308448928428,0.733267,0.193435,22.1924096173861,0.373826,0.1463565,110.086998952413,1.85439,0.314225,0.012520022093345,0.188546652640315,-0.324671007765382,0.211163532758723
17,167.876352448719,55.6752844120379,0.311555215667863,109.089656655269,1.83759,0.311015,134.218526950388,2.26088,0.346735,132.195346861897,2.2268,0.35653,380.233782505436,6.40495,0.59358,0.10328000448948,0.112981530180886,-0.007594124358243,0.110848187231024
18,167.887078223993,55.6755233892921,0.300978879471559,1.29819535032629,0.0218678,0.04415075,3.23264165717871,0.0544531,0.05979505,41.0685967311561,0.691791,0.202745,43.8799146968432,0.739147,0.208042,0.426951202095363,0.939669476041574,0.854060889727637,0.153762260624643
19,167.886044298541,55.6758074955192,0.316363017187363,11.678225277812,0.196717,0.1077105,17.1899662442418,0.289561,0.1236585,14.3091311458193,0.241034,0.1238545,44.2561145859503,0.745484,0.209826,0.190927823179334,0.33453821829688,-0.091457703144583,0.331276898003711
20,167.922419535904,55.6826525376385,0.223591721870104,14.1002829195483,0.237516,0.114309,123.317813105058,2.07726,0.33201,138.986179324413,2.34119,0.36593,272.31719036157,4.58712,0.498865,0.794782734916899,0.093390353026082,0.059733616992384,0.111377534464584
21,167.912409307531,55.6840043271506,0.241185628995258,94.3129619420505,1.58868,0.283745,27.504029102645,0.463299,0.1518855,1.0909678052882,0.0183771,0.037057127,128.025506210029,2.15656,0.33748,-0.548436899208033,0.130519239639179,-0.923695196834553,0.149940127535489
22,167.896803249136,55.6853077789959,0.273613039325727,36.4978007295911,0.614797,0.178367,45.6471102624013,0.768915,0.191279,24.0726373099539,0.405498,0.149858,112.02647352668,1.88706,0.31909,0.111380113780902,0.188715533871885,-0.309445654978274,0.201416263369711
23,167.893085077871,55.6969650337146,0.353462846921733,3.05084040415649,0.0513907,0.05607725,1.02752377475501,0.0173084,0.035472649,15.2161189800909,0.256312,0.1208745,18.8792741256421,0.318017,0.132706,-0.496109847145014,0.875188394565115,0.873486041245463,0.249229408446344
24,167.909056403246,55.7101356058451,0.346843340201107,20.1046991076446,0.338659,0.134731,78.7870731937157,1.32715,0.26558,179.780447558242,3.02836,0.414705,274.386081972014,4.62197,0.502125,0.593399963621279,0.144259599988019,0.390588013803206,0.102744936027307
25,167.932238588117,55.712979965812,0.378974889129817,24.1326559446213,0.406509,0.146697,5.50933072254506,0.0928034,0.0726101,6.82318672156103,0.114935,0.08445195,37.3936871942457,0.629888,0.186487,-0.628275204060624,0.260756519726557,0.106535912474535,0.530579983429817
26,167.893833401289,55.7137718846583,0.41050221634966,56.4210785241363,0.9504,0.222582,18.1510361518883,0.30575,0.1275255,31.4053590872522,0.529016,0.1754555,107.86613137288,1.81698,0.31518,-0.51319508020539,0.176181668866897,0.267459383827324,0.247382318827671
27,167.946341021253,55.6456128265408,0.300776180713659,7.37504945931394,0.124231,0.079056,5.44453315603718,0.0917119,0.07090715,1.0222105523982,0.0172189,0.03823005,14.6385509319414,0.246583,0.1166365,-0.15059119795094,0.489325337432722,-0.683856172909774,0.625767480213836
28,168.001635656164,55.6523042027595,0.39647340397856,4.01519323019777,0.067635,0.05870545,6.66859866550374,0.112331,0.08020255,11.0663439053917,0.18641,0.0974565,23.00791504214,0.387563,0.143114,0.248358023182157,0.527288320800066,0.247970650161846,0.415257977999359
29,167.968221279509,55.6555546192999,0.324295419629976,5.52968125465583,0.0931462,0.0717009,1.04155186908924,0.0175447,0.0372825,4.83319201069448,0.081414,0.0697832,11.780630960108,0.198442,0.107624,-0.682996524556219,0.602906418306707,0.645413692782949,0.668436011119349
30,167.882445473845,55.6588331484617,0.387118918903035,2.04582806982273,0.0344615,0.04718572,5.40683599182966,0.0910769,0.0692697,4.62418349726863,0.0778933,0.0691251,12.3671038501963,0.208321,0.108042,0.450980735774871,0.623863867840941,-0.078023225397141,0.580821127032984
31,167.944616276212,55.6621102177086,0.334208482949214,0,0,,0.973465447625296,0.0163978,0.032986256,9.32978099610291,0.157158,0.09260045,10.0922135629016,0.170001,0.0985303,0,0,0,0
32,167.912749273896,55.6653467755149,0.337971508720077,0.774222577525648,0.0130416,0.03461775,4.25678752855827,0.0717046,0.06647195,9.51274581513846,0.16024,0.09933715,14.2732743156125,0.24043,0.1195,0.692219828145687,0.732193166744276,0.381709252985411,0.476359269309317
33,167.87530957986,55.6698954341046,0.359173252486019,0.517109514290358,0.00871059,0.03892545,5.44642691908949,0.0917438,0.07356835,11.8194560709611,0.199096,0.10446,17.7215853079872,0.298516,0.1361725,0.826576220312522,0.719091999418259,0.369111105151358,0.413861812552698
34,167.937660985883,55.6701901522342,0.330793854234274,4.00491110603912,0.0674618,0.06392105,5.47742764215904,0.092266,0.0713355,2.25314466328021,0.0379537,0.051675485,12.0955061710634,0.203746,0.1083615,0.155290437857405,0.596717059878234,-0.417082054404979,0.646685437264708
35,167.841472693138,55.6711701808243,0.536727721662238,0,0,,2.74287535054558,0.0462031,0.056763765,29.1552836261602,0.491114,0.1674025,30.409857124109,0.512247,0.1702345,0,0,0,0
36,167.82434438977,55.6712555578976,0.571653694371435,19.8365446340614,0.334142,0.1433275,55.5961933325402,0.936505,0.222009,82.2041578736918,1.38471,0.27862,157.167491938894,2.64745,0.382415,0.474060065462713,0.18997568996152,0.193090687420166,0.149673857145095
37,167.884917046601,55.6741409593306,0.369403510599805,15.2098855907338,0.256207,0.125098,4.46611067973262,0.0752306,0.0677076,2.12172106938634,0.0357399,0.05330698,22.884850126546,0.38549,0.1564575,-0.546034608022747,0.359316520999628,-0.355866649244619,0.760706455711471
38,167.844917564606,55.6750772887267,0.513671208945404,7.65673929264415,0.128976,0.08880295,13.0442873968344,0.219728,0.109864,19.7206035920184,0.332189,0.1382735,40.2919164172553,0.678708,0.1950105,0.260255116086996,0.396642203393014,0.203764334129951,0.311787414675853
39,167.890842182478,55.6920923843988,0.377431612950576,0,0,,0.982946136009455,0.0165575,0.0331149685,2.24850227234946,0.0378755,0.048635805,3.18003185100437,0.0535669,0.05845205,0,0,0,0
40,167.818988884039,55.6931955349405,0.688300823911579,30.3850422979063,0.511829,0.1657685,16.0559049405312,0.270458,0.121378,14.8900830339056,0.25082,0.1242905,62.5648258057681,1.05389,0.2416865,-0.308545329271738,0.250379746999003,-0.037672796473283,0.333803240864533
41,167.81822267707,55.6950328471944,0.669022113348846,58.9238733994509,0.992559,0.228176,24.4503807049971,0.411861,0.148952,18.678440257116,0.314634,0.139326,104.310131158659,1.75708,0.310815,-0.413478873841159,0.177635621164563,-0.133830239712593,0.280748774702895
42,167.954978447195,55.6989804436969,0.349647765422101,0.960903683930318,0.0161862,0.0360335,0,0,,5.71476542607281,0.0962639,0.0725536,6.92214919830738,0.116602,0.08360575,0,0,0,0
43,167.959875900624,55.7063299821857,0.367445195361248,14.7376321399136,0.248252,0.11014,7.67751725716798,0.129326,0.0828493,5.65715109872888,0.0952934,0.0771421,29.4877904241544,0.496715,0.164085,-0.31497068155454,0.350972870071977,-0.151512291458351,0.504320494739259
44,167.897996985765,55.7062823637221,0.433275112147148,14.2461442305056,0.239973,0.112848,6.48064713498247,0.109165,0.0751399,2.03909600931701,0.0343481,0.051231115,23.8704380323306,0.402092,0.149994,-0.374659876610395,0.358300550597836,-0.521324534136605,0.598120400012014
45,167.857181167331,55.7336084008525,0.69197720144417,220.584807946268,3.7157,0.435245,118.400559386462,1.99443,0.3215,73.8793179731872,1.24448,0.2645005,421.679291513055,7.10309,0.61479,-0.301441473311466,0.090578712140129,-0.231543945339636,0.126226504098199
46,167.82980120867,55.643122497541,0.63892723437995,16.5180068715412,0.278242,0.125548,13.3046649751244,0.224114,0.1097435,12.0229613920688,0.202524,0.1127385,42.5657381235174,0.71701,0.202846,-0.10774829005725,0.329069418374222,-0.05060496252092,0.369746745706118
47,167.806658809333,55.6712198184108,0.72810365349771,15.4642078765054,0.260491,0.125352,29.7660370519349,0.501402,0.1636725,11.9740441270184,0.2017,0.1119065,58.3173942978068,0.982343,0.2360285,0.316200568846281,0.261672771771026,-0.426256787777591,0.263380432932408
48,167.880563639941,55.6788626768636,0.369275669272572,18.1453370530475,0.305654,0.132477,0.426110934517923,0.00717774,0.0322054,2.98353760878316,0.050257,0.05955095,22.2313534594651,0.374482,0.1516195,-0.954111178104882,0.202108236062916,0.750055802463805,1.01495249817997
49,167.836157790117,55.6841383275286,0.649206339474993,7.82949322625656,0.131886,0.08898345,6.39005520965857,0.107639,0.078749,2.81155542813878,0.04736,0.059989075,17.5013982496476,0.294807,0.133748,-0.101229516751905,0.492510692563968,-0.388899283221182,0.620765098935993
50,167.93036140232,55.7061103184909,0.408653566071567,5.53221616632774,0.0931889,0.0726961,2.1152442810162,0.0356308,0.04979876,2.19710352467879,0.0370097,0.052828245,10.131572964271,0.170664,0.10136965,-0.446811318455174,0.640528142518259,0.018982523523379,0.998501083935037
51,168.010371344531,55.7264747365572,0.698917073347364,21.8092045859538,0.367371,0.138182,9.89185461927896,0.166626,0.09497115,7.96793383559819,0.134218,0.0893906,40.5524720923842,0.683097,0.1922665,-0.375929078253249,0.293191663811096,-0.107723604260015,0.433214834704268
52,167.936432746177,55.7265383039427,0.548102065682116,15.2843894349549,0.257462,0.1177675,7.71705475537618,0.129992,0.08505345,11.4007504029995,0.192043,0.108673,34.7471681700391,0.585308,0.180725,-0.328993893468644,0.35596193988797,0.192684025028335,0.416469997905328
53,167.871904416316,55.6060636840966,0.798685368674562,3.7383120115145,0.062971,0.06447945,6.43256098851303,0.108355,0.0789315,7.23429359106823,0.12186,0.0904559,17.5582705068299,0.295765,0.134549,0.264898497601065,0.584226791437425,0.058662554568556,0.51822088751649
54,167.87608255781,55.6081893005962,0.777909079146333,11.119298032121,0.187302,0.1042644,8.60516432473758,0.144952,0.0905276,14.2501217265716,0.24004,0.121844,34.2342492743651,0.576668,0.183183,-0.127462724301288,0.411509850361513,0.24698695037819,0.377851820910632
55,167.907490122405,55.6245722271921,0.59479177041113,0,0,,2.13905582836051,0.0360319,0.04804236,8.17179535038342,0.137652,0.09204135,9.7380383161897,0.164035,0.09991255,0,0,0,0
56,167.803670234052,55.6334436900961,0.925745355124552,18.6980902749943,0.314965,0.1365125,11.4116143101648,0.192226,0.105598,13.9291912230978,0.234634,0.126021,44.5601852553533,0.750606,0.2145515,-0.241997590651254,0.329379119479654,0.099348732605538,0.380347094288345
57,167.903913560249,55.658112519694,0.426519543224704,0,0,,3.22130282510999,0.0542621,0.05847485,4.6320613141038,0.078026,0.0719434,7.73094630880068,0.130226,0.0891995,0,0,0,0
58,167.794798266395,55.6639578513714,0.945941045132221,2.54765153244097,0.0429146,0.0596245,4.76546771946938,0.0802732,0.07258745,11.9808711725048,0.201815,0.1170245,19.1986017575669,0.323396,0.1491215,0.303265420764069,0.752630686245658,0.430864531022567,0.437392289357308
59,167.790810829155,55.6665327563159,0.94427508890036,13.0440499343827,0.219724,0.113956,12.8721271193512,0.216828,0.1107345,4.78312305275334,0.0805706,0.0828084,31.4520204590114,0.529802,0.180788,-0.006633803075006,0.363919486539719,-0.458164228076393,0.453377075271486
60,167.882662281616,55.6781593223112,0.367421695274445,8.40231202537208,0.141535,0.0955933,0.501492796154247,0.00844753,0.0336919,0,0,,8.95079092318826,0.150774,0.1056679,0,0,0,0
61,167.852939862161,55.6782476656072,0.605139404051818,15.6450948990886,0.263538,0.1218865,2.77602510880303,0.0467615,0.05744989,0,0,,18.5256331694465,0.31206,0.1396275,0,0,0,0
62,167.755126447472,55.6800579234137,1.21404665471459,51.4974133193437,0.867462,0.2170075,30.3486511771831,0.511216,0.166548,7.21885853170767,0.1216,0.10624,91.6557571075173,1.54392,0.300075,-0.25839681201847,0.191664654607159,-0.615686076205406,0.289493206682648
63,168.045311761271,55.6934634952878,0.684885265042186,0,0,,7.7022727177578,0.129743,0.08573225,14.0269663875857,0.236281,0.11814,21.1830161008185,0.356823,0.142386,0,0,0,0
64,167.783949066489,55.6975750998719,1.1075187260779,23.8206896486993,0.401254,0.149681,8.77560299944591,0.147823,0.09559965,3.11985886574336,0.0525533,0.0699955,36.7953411815724,0.619809,0.1965105,-0.461558214968028,0.293769712028434,-0.475453933424262,0.572951980269664
65,168.14038989443,55.7078876989301,1.48771686011624,18.7601273405012,0.31601,0.1328045,36.5362696467667,0.615445,0.180917,22.0481511779778,0.371396,0.1533625,78.6131319478448,1.32422,0.27315,0.321470173008895,0.229930333981049,-0.247303263646322,0.237940544946806
66,167.827873647709,55.7104748380085,0.845370914785626,17.7906275158193,0.299679,0.1289315,1.57419202137697,0.0265169,0.0451869,0,0,,19.2384954494526,0.324068,0.145001,0,0,0,0
67,167.789200215529,55.7132985926062,1.03636293408875,17.1678822362336,0.289189,0.1294355,35.4049985268635,0.596389,0.178163,37.200511489787,0.626634,0.1945735,90.3687106192984,1.52224,0.292885,0.34689208629844,0.236682470726122,0.024729706636752,0.215308025236852
68,168.087345263718,55.7155476200044,1.00589670314159,21.4193506058738,0.360804,0.1402655,25.2291981809632,0.42498,0.1517135,26.6698828754326,0.449248,0.163901,74.1090628952078,1.24835,0.2633755,0.081671298982927,0.262140554370517,0.027759348819759,0.255021677314737
69,168.170189011941,55.6401923018778,1.68787867248968,79.0981490054439,1.33239,0.26565,57.2718471229677,0.964731,0.2261735,48.4275581093673,0.815751,0.226901,188.167027696189,3.16963,0.422215,-0.160052082585114,0.14993704714976,-0.083673971430208,0.180612778560125
70,167.858736343808,55.6624185622888,0.43749069653493,1.56537622785757,0.0263684,0.04493395,4.38069543585581,0.0737918,0.06587195,1.85677827546234,0.031277,0.04998475,7.9780853554084,0.134389,0.0940723,0,0,0,0
71,168.123434643404,55.6673907037726,1.41856647656792,10.4478729499366,0.175992,0.09959015,7.94697777423558,0.133865,0.09031855,10.1242116282683,0.17054,0.1116874,28.9095693542627,0.486975,0.17407,-0.135956263695834,0.432156134662648,0.120480938223748,0.463313446106458
72,167.814493073212,55.6675272258194,0.794828992251839,1.0682604583443,0.0179946,0.0503465,9.30555982602942,0.15675,0.09617495,12.7424132551096,0.214643,0.117912,23.0764823250686,0.388718,0.1637745,0.794046854666754,0.529174109819637,0.15588069780529,0.401766770268548
73,167.784411095255,55.6701988332487,1.05063135491651,0.878664500345,0.0148009,0.04050065,7.24028951797368,0.121961,0.08491905,9.09439634085438,0.153193,0.1069161,17.1901443410806,0.289564,0.1413755,0.783552290513659,0.545011861777159,0.113507344977722,0.486572990520676
74,167.785190951106,55.7123843145238,1.07397504072261,23.9975991752164,0.404234,0.1501185,13.6327787177622,0.229641,0.1148205,11.5942229355228,0.195302,0.121699,50.2830897069582,0.847007,0.2256665,-0.275437586274896,0.287787381958952,-0.080808484902681,0.396857986733065
75,167.819378382924,55.7259433320159,1.07776923991874,6.2484682228319,0.105254,0.08365725,3.51503794130272,0.05921,0.0647137,8.56455824549673,0.144268,0.10068665,18.4308262856049,0.310463,0.144361,-0.279964004280572,0.622737086332589,0.418020621393959,0.53508794220353
76,168.018388294619,55.7320465440224,0.984684830556958,0.80416065612384,0.0135459,0.03424105,6.54636486849069,0.110272,0.07677165,3.92787828670734,0.0661642,0.0689882,11.5133669707186,0.19394,0.10796,0.78119641828847,0.510919676010329,-0.249992915286092,0.587696424372024
77,167.885232417844,55.7344414573988,0.844968964476517,6.41540432637764,0.108066,0.0783826,4.0352528708052,0.0679729,0.0658608,1.24053946705331,0.0208966,0.04542115,12.0908756532552,0.203668,0.114136,-0.227751366317331,0.573777187045062,-0.529723921030275,0.856003064991909
78,167.774448683781,55.7375550762296,1.6975728645324,9.39241171773903,0.158213,0.10443295,15.4988773944538,0.261075,0.122448,12.0673075049239,0.203271,0.12535025,37.4588706372376,0.630986,0.2043605,0.245325408788231,0.380502813672468,-0.124484759209727,0.381376427058804
79,167.811888689478,55.7377729850229,1.30528350156187,8.58515811318178,0.144615,0.0949925,6.21611396378765,0.104709,0.07899905,4.45321053204397,0.0750133,0.08171995,19.6694897992898,0.331328,0.149053,-0.160056793569813,0.487357872779066,-0.165231025866017,0.64448537139294
80,168.235395862522,55.6266948886357,2.71958488395554,75.8455070732707,1.2776,0.264995,51.3235314390857,0.864533,0.218753,44.4894214447465,0.749414,0.2340135,174.97064559904,2.94734,0.421665,-0.192829763604781,0.157506485671033,-0.071327621043318,0.19993274119006
81,167.731992227878,55.6698813678677,1.75380198736964,7.56947184164406,0.127506,0.09450085,0.498744168275809,0.00840123,0.0328412,6.43594482844977,0.108412,0.095073,14.6327924674876,0.246486,0.137718,-0.876368166726671,0.461490961001055,0.856159614797057,0.534816406118395
82,167.725776563526,55.6867395448301,1.59462082848447,8.14781164276163,0.137248,0.09995235,5.77728335304437,0.097317,0.07869185,9.72628392483051,0.163837,0.11642865,23.882014326851,0.402287,0.171153,-0.170234263423784,0.528341207817233,0.254715608414958,0.503330227167762
83,167.66924731304,55.715543433102,2.32489573331082,56.6606187722896,0.954435,0.2303335,62.6247850748225,1.0549,0.23828,28.1238061015844,0.473739,0.192166,150.585626433874,2.53658,0.389435,0.049999129065089,0.164860425231659,-0.380181978871401,0.198589988813609
84,168.106020258875,55.7196433597655,1.26504355129137,1.09988452034957,0.0185273,0.0417536,9.42405358942817,0.158746,0.09564745,38.7878886137947,0.653373,0.196964,48.5393435585055,0.817634,0.2193165,0.790974726594473,0.43664838489758,0.609057293327702,0.211903086232454
85,167.667347553666,55.7306367591257,2.48154954062235,88.7533722916029,1.49503,0.28362,53.4330884943837,0.900068,0.2205295,38.2798376983806,0.644815,0.213008,184.248897243124,3.10363,0.424675,-0.248408207096328,0.145375931125698,-0.165224809904698,0.200029185876978
86,168.108455151975,55.6310784720462,1.52418692085028,0,0,0.03078205,8.39714721704759,0.141448,0.0903543,13.2073053699271,0.222474,0.1214155,21.4574633293718,0.361446,0.1522845,0,0,0,0
87,168.179146664129,55.7111698562926,2.08210068077353,26.3598162791242,0.444025,0.159197,19.4897307233522,0.3283,0.137274,9.07896128149382,0.152933,0.11627135,56.3377292035892,0.948996,0.2424675,-0.149839769527077,0.269217560247637,-0.364411833768673,0.376225092869131
88,168.151103771027,55.7250490920108,2.04386726279499,13.1301300731243,0.221174,0.1176535,10.4268575229611,0.175638,0.1007514,11.6671832738079,0.196531,0.1258551,35.716608629108,0.601638,0.199942,-0.114754594115097,0.386008550464286,0.056138474725192,0.428512341874003
89,167.571676843297,55.7374610201372,4.0553784387215,79.7066465379275,1.34264,0.28645,74.6564138463784,1.25757,0.266932,43.8373495523758,0.73843,0.257047,202.726444266101,3.41488,0.476425,-0.032716588275562,0.150314747843209,-0.260090180360721,0.190064888185343
90,167.600005517859,55.7379704645592,3.60505873329591,62.9875089697957,1.06101,0.2586255,65.5348874204172,1.10392,0.250145,48.8987429791548,0.823688,0.2521505,180.682211218576,3.04355,0.445775,0.01982050227952,0.166339450655579,-0.145378105921951,0.186407651384552
91,168.211216120523,55.6597391161566,2.33496517657874,8.66435184082403,0.145949,0.10460695,18.3866582695886,0.309719,0.133541,10.5471916203606,0.177665,0.13405655,38.2793034078643,0.644806,0.217343,0.359406409930037,0.364193416115396,-0.270944470889483,0.402625851794086
92,167.746465206114,55.6984118187258,1.54888100562392,9.02481984250602,0.152021,0.09985675,5.84038306302259,0.0983799,0.0787969,4.28917147040898,0.0722501,0.08455935,19.5485026801482,0.32929,0.155733,-0.214220875404202,0.494155956242226,-0.153137197444763,0.692468792073475
93,168.233303622078,55.6827370875055,2.95804313614963,14.7291428572653,0.248109,0.13369,9.34759067998048,0.157458,0.10560435,7.66445682232443,0.129106,0.1255636,32.3994362756851,0.545761,0.216085,-0.223516706240892,0.408671728170891,-0.098937759104423,0.584914949393973
94,168.21319196319,55.6856372591262,2.46640366770761,0.356215642828148,0.00600037,0.0503605,10.8370739082744,0.182548,0.11005585,16.9145691658817,0.284922,0.157133,28.0493616229761,0.472485,0.203107,0.936351929215829,0.518524329170183,0.218995871392817,0.388946676508642
95,167.661695174065,55.701623188809,2.61495387854774,3.25786610611064,0.054878,0.078887,14.8529201602144,0.250194,0.126618,16.0280031024563,0.269988,0.160638,34.3171830356217,0.578065,0.225105,0.640229191797346,0.449655401629287,0.038052066392147,0.389985333314886
96,168.169509652876,55.7304557139653,2.46816961890102,4.05124596692726,0.0682423,0.07590228,7.91420795590086,0.133313,0.0903086,18.1218282703291,0.305258,0.149477,30.0361505907447,0.505952,0.189018,0.3228429120941,0.583282671100279,0.392057386375296,0.353693911506934


==> anc/NGC3628_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,170.049371402528,13.522998294817,0.701806404190563,447.722714028821,8.3468,0.652955,164.548865543738,3.10581,0.40076,114.644560409521,2.29006,0.357905,727.487242118442,14.066,0.86505,-0.457624069971823,0.059647993295357,-0.151180439854926,0.09901948911622
1,170.061451523964,13.5410699292268,0.475046341018231,429.411399068925,7.99279,0.63759,157.031643301324,2.97636,0.392415,116.376320298319,2.33326,0.359015,703.376156166047,13.5576,0.84585,-0.457321670320854,0.060934711785127,-0.121119778816563,0.099827969472049
2,170.078889445765,13.5737108896817,0.262911364984436,2.64935484092413,0.0498066,0.05685135,1.89050871055412,0.0363676,0.046894995,0,0,,4.23918627289613,0.0833174,0.0753402,0,0,0,0
3,170.056770438682,13.5780767289477,0.262306446951721,29.7100979292406,0.558099,0.1705305,57.7928990788196,1.10946,0.2417175,88.0893748625107,1.80997,0.319125,175.610767745687,3.43842,0.42973,0.330639575571239,0.167124652082393,0.239947524002973,0.132069152822248
4,170.046796312159,13.5793717011549,0.296820030789305,43.6368074080256,0.794237,0.2003765,27.7685683141206,0.513382,0.1624565,13.6132463062094,0.267227,0.1229095,85.1535654457027,1.60719,0.28905,-0.214783511099181,0.193017427919957,-0.315337127806623,0.251386521307306
5,170.029037240041,13.5817895475956,0.392357582982263,88.6861486713364,1.63371,0.286915,39.6950861610243,0.743578,0.1957095,35.3659594868841,0.702986,0.19854,163.973425061574,3.14214,0.406865,-0.374431705371835,0.136026014677378,-0.028060977599332,0.192874752973104
6,170.11130405818,13.5828630710124,0.320490248872234,23.6581052440216,0.439851,0.1517985,22.6896981418881,0.429558,0.148658,14.7346642302105,0.298954,0.1308915,61.4383666320865,1.1918,0.2526095,-0.011839076890163,0.244336948675512,-0.179275015373803,0.270075702500106
7,170.079025594693,13.5838003047161,0.229201395316216,7.75630027875057,0.145557,0.08957345,12.7883974041805,0.246439,0.114842,11.7157062223096,0.241524,0.11609,32.5743854425346,0.636759,0.1868505,0.257354666884356,0.360396830496788,-0.010072485003986,0.334701660292023
8,170.084699476806,13.5846916156045,0.233033092589612,0.873395275670032,0.0164696,0.0330339375,12.1706589138379,0.23594,0.108139,22.6928645056133,0.471501,0.165025,36.6920884044877,0.720474,0.1969295,0.869501001546692,0.250976298897712,0.332976177518691,0.256374099239831
9,170.094572370331,13.5854872424395,0.249799126377384,17.5891033937432,0.324589,0.1304645,11.6523548779639,0.219652,0.105564,9.57387604935843,0.193252,0.10112,39.5922152859732,0.765252,0.203289,-0.192813477852643,0.301613743847125,-0.063937380117412,0.353783097511524
10,170.086370809945,13.5854627101636,0.226379264911678,2.61471468807678,0.048925,0.0565899,26.5215475391916,0.513569,0.1622595,76.0021002126299,1.5712,0.29879,105.494538692628,2.08231,0.336105,0.826042588898726,0.190439793183533,0.507313280272299,0.13692703207277
11,170.055692455268,13.585731660193,0.249756724626945,13.774702617974,0.265302,0.1199655,21.1910237859118,0.419066,0.1455995,31.3186022512226,0.661499,0.1903765,67.6629098140195,1.35908,0.274395,0.224680288967339,0.270731190794699,0.224357627722534,0.21422207630442
12,170.100875275045,13.5869839172951,0.280152722540477,9.7868835594317,0.186594,0.101173,6.78253428353602,0.13191,0.08380165,7.78192825750635,0.163417,0.1002647,24.5545388180367,0.490778,0.1669455,-0.171690151458066,0.405299057862705,0.106685132073938,0.436574255010632
13,170.065705696695,13.5871412343528,0.218117879816933,443.88377470516,8.33624,0.65362,1152.6258018815,22.2071,1.0813,1442.49918844963,29.8272,1.29915,3038.30675782749,59.6323,1.7885,0.454136973886942,0.036630395672196,0.146443788039812,0.031964403216363
14,170.061607484417,13.5886579676676,0.244332087037206,0.726702418707221,0.0137504,0.034758,4.65771994368354,0.089931,0.07385625,20.5905855932204,0.427378,0.159069,25.9900327531803,0.511246,0.170244,0.734756668023387,0.611480441628187,0.652312254377944,0.258996647038001
15,170.072057307682,13.590162939055,0.248124863639229,3.21004253357921,0.0593987,0.068810595,2.66942355075159,0.0508878,0.06360993,10.4548348768722,0.213161,0.113731,16.373822877027,0.318255,0.145538,-0.07717082326486,0.847058161985872,0.614557612077767,0.422899855444115
16,170.06649141937,13.5906001024633,0.221161463565359,4.43206033320593,0.0829983,0.07162275,10.7664517837543,0.206432,0.106731,18.734377667364,0.383562,0.1473165,34.0319402059124,0.662281,0.1916215,0.426471243681121,0.411505517454865,0.300223392102293,0.293010302017012
17,170.067744748884,13.5908837048762,0.212736032581765,12.2822817087211,0.227687,0.112164,80.2254715827653,1.52363,0.280665,114.069527026289,2.31591,0.35883,206.541833802523,3.96273,0.45635,0.73998196785619,0.118974172772347,0.206347635393823,0.11522848863155
18,170.056505041622,13.5927269350903,0.269278193906153,0.805293995590808,0.0148156,0.0343537,2.76851222192837,0.0520198,0.0567636,12.6946199839291,0.255674,0.1216275,16.3297671870813,0.313395,0.132437,0.556654108451509,0.884297898066103,0.661872939916241,0.33445154554372
19,170.075618962755,13.5932511440098,0.246249407749742,11.3802183468212,0.21164,0.108085,6.85727490074831,0.130425,0.0844227,3.74266875414307,0.0764451,0.06534815,22.2768082795394,0.43395,0.1559215,-0.237425635478637,0.389011023124423,-0.260936210694537,0.499623808333235
20,170.052830489584,13.593403711358,0.279814288099724,0,0,,5.76870592230996,0.114941,0.07908285,13.1666814025096,0.279872,0.1214915,19.5511545581327,0.394454,0.1508745,0,0,0,0
21,170.059743493978,13.5944196091591,0.265757564889686,6.62804076930871,0.127495,0.0862769,0,0,,4.69256185591636,0.0992497,0.0811176,11.1710840858952,0.224236,0.1170235,0,0,0,0
22,170.092827353299,13.594696966466,0.23192539223651,20.6776746055399,0.395723,0.1432185,7.68143241478644,0.151028,0.08921845,12.7547274942566,0.270179,0.127007,41.6105406618463,0.832508,0.2146515,-0.44754376306582,0.277013756276791,0.282879914151474,0.347270623220038
23,170.068893377428,13.5975718055129,0.217710025930907,18.4730816570955,0.344509,0.135518,7.78764766745481,0.148725,0.09118935,5.84264546633934,0.119475,0.0834309,32.2262779590644,0.62704,0.185977,-0.39693938374078,0.306848558981734,-0.109060402684564,0.459118996505334
24,170.104190969893,13.6079464519616,0.288161788495254,10.668371728033,0.203477,0.1061895,1.87727853465104,0.0364934,0.046999185,2.84574279816271,0.059584,0.0626912,15.5824108812572,0.310763,0.1337,-0.695850821601331,0.358372448072401,0.240333314598438,0.783484709935401
25,170.084935653362,13.6080415121816,0.265293629896455,0,0,,1.84931160496953,0.0354768,0.048439515,6.76791014523075,0.139362,0.0924504,8.30599564762047,0.163469,0.0995672,0,0,0,0
26,170.0640012204,13.6104898746463,0.242268822526125,4.49618130918305,0.0833995,0.0708896,17.3375558545864,0.328447,0.127505,18.7622745248621,0.377962,0.14571,41.2839139554061,0.788669,0.2058745,0.594997165205969,0.30181852066676,0.070093954069102,0.272209203225835
27,170.032866737177,13.6117384685513,0.374562225542962,13.6779009423974,0.254365,0.116351,7.78843779580539,0.147829,0.0906396,1.40231371368049,0.0279782,0.04767715,22.964711718705,0.440772,0.1570135,-0.264887094287831,0.35564485161067,-0.681717244799986,0.484687742995151
28,170.040292144277,13.620227414254,0.341887939196586,26.6668961585913,0.496303,0.16074,34.4199691315601,0.653755,0.1812225,39.590658847948,0.800139,0.209682,101.4609501058,1.97016,0.32438,0.136907877689647,0.209157274604466,0.10068409388855,0.188798676463217
29,170.065844963895,13.6298604096487,0.291480399258524,100.942679428905,1.9171,0.3155,37.5038719438619,0.728416,0.1938425,30.3778314956917,0.630167,0.179119,170.962270566992,3.3902,0.429105,-0.449320283831207,0.124861075342568,-0.072317259968659,0.193667432452035
30,170.093394949542,13.6301966800928,0.320026561956395,21.5580223106014,0.397834,0.13985,11.3451295835342,0.214106,0.1024555,17.7512616585796,0.35517,0.140019,51.8290257383277,0.998929,0.229723,-0.300238585482237,0.270121904181317,0.247795445442984,0.290967511339186
31,170.1015469141,13.6396823010927,0.387540825205272,53.852649992937,1.00856,0.227378,71.9340744180733,1.37099,0.26733,72.8808321361395,1.47772,0.28682,198.726176377583,3.87423,0.454945,0.152310310773045,0.145579618777966,0.03746608113848,0.13737021913497
32,170.043549483732,13.659544579648,0.578959451413553,403.909757610679,7.54125,0.619925,329.247141724708,6.23308,0.567335,274.055955531892,5.4499,0.54471,1007.80341207911,19.4974,1.0153,-0.094971588454756,0.060770269584557,-0.067035978834167,0.067287619264951
33,170.10923700925,13.6735244412161,0.730799958905369,552.247212781222,10.2958,0.724494999999999,292.107985143824,5.5177,0.53436,216.15976719112,4.32185,0.487575,1061.24207616878,20.4601,1.0399,-0.302153223511557,0.054390575078051,-0.121535029549116,0.073243042162302
34,170.054453038106,13.5851257895669,0.318686720790622,5.79045537131506,0.111839,0.0773353,5.82031876514841,0.115318,0.0806246,0,0,,11.4210108358815,0.231251,0.1181005,0,0,0,0
35,170.069689887297,13.5899037166285,0.25406505546713,0.475681615280951,0.00891389,0.0387619,5.5171829268707,0.105801,0.0918224,16.8786946360647,0.344518,0.1489325,22.9344121835791,0.445854,0.174855,0.844590532231692,0.635575313922507,0.530106435660054,0.348558564370557
36,170.139735493179,13.5903768393592,0.524058966351157,24.4609601624789,0.454851,0.1550415,22.6931759278148,0.428604,0.1478725,31.321821981617,0.628747,0.1891955,78.7999041280954,1.52478,0.286355,-0.029709492843439,0.242282687832636,0.189287190346441,0.220696959736743
37,170.094795272867,13.5928369668308,0.291500695581,0,0,,0.884723730727591,0.0165067,0.03526435,6.83764151176872,0.136573,0.0879483,7.70294383530604,0.146781,0.0909934,0,0,0,0
38,170.033661119094,13.5943705672035,0.397894777201999,3.48246593649792,0.064922,0.064359,4.76626940497976,0.0906603,0.0726995,9.4282074200099,0.189799,0.107403,17.7688138292417,0.342497,0.140381,0.165432057502685,0.620078285640181,0.353486940885897,0.429407287031195
39,170.091240610007,13.6244413134183,0.25941108731445,4.85128209592905,0.090655,0.0700899,0.915084187885382,0.0176087,0.0357012485,5.54696476903226,0.113429,0.0776354,11.7747038015395,0.230728,0.1116095,-0.674707219502012,0.5910459429864,0.731242230289451,0.497828919630216
40,170.047801403342,13.6709497299691,0.688490952542054,18.616643961779,0.346441,0.135316,43.6555266081218,0.824142,0.2076095,32.8808207374789,0.65675,0.194093,95.3192659508528,1.84123,0.31484,0.408088106524698,0.193687735279248,-0.113034576457973,0.191683984532575
41,170.047340440279,13.5196255043906,0.802746844073859,20.7797612347653,0.386492,0.152394,17.6310547478005,0.331928,0.137065,18.5639642712935,0.369022,0.1562695,57.1198550151143,1.10129,0.257826,-0.075950001391944,0.283830482584066,0.052919609101933,0.294909160359587
42,170.015083516618,13.5520396644522,0.690772344290677,0.794741921904333,0.0148226,0.0451266,12.1142877207872,0.228885,0.1144425,8.41694806466014,0.167952,0.1117447,21.357848919201,0.412956,0.1679215,0.878357507110981,0.352469249387427,-0.153546670295361,0.406323998181203
43,170.117263716062,13.5561006268688,0.517511382044033,1.31581584753246,0.0246887,0.04414455,1.59787590124771,0.03056,0.047340665,22.2742011966441,0.453206,0.1631935,25.2281474527304,0.494235,0.169701,0.106270373782551,1.16952323373584,0.873657925525977,0.188241879129049
44,169.991701914136,13.5759092888026,0.955023174785505,6.64368781259867,0.123229,0.0888515,3.42486134512879,0.0642954,0.0648628,0.620656087047309,0.0123007,0.0419081,10.7743115731814,0.207089,0.120984,-0.314271636117753,0.558766186385864,-0.678816545489914,0.957954572196494
45,170.078092709301,13.5780887718516,0.288441776544515,0.725904303968703,0.0133671,0.03378915,,,,4.69872088945997,0.0941831,0.0716515,5.68775952766712,0.108928,0.079692,0,0,0,0
46,170.060009977232,13.5922619542392,0.268513581085398,5.42224688318722,0.102414,0.07867245,3.78242975440736,0.0731675,0.06674605,0,0,,9.11065726446617,0.180101,0.10547875,0,0,0,0
47,170.134977279428,13.5977054634933,0.528860402133478,3.60033948172292,0.0666977,0.06390295,7.78695110219772,0.146871,0.0900522,13.5585917903835,0.271283,0.125468,25.0297695714822,0.482103,0.163994,0.37539817398336,0.488596630180026,0.297526748518488,0.350013187664
48,170.011839939431,13.5978288973799,0.569022281030004,7.00481722117339,0.130136,0.0888731,9.53740973148025,0.179874,0.10042955,16.2099329386474,0.323185,0.141553,32.8739036014976,0.633106,0.1926085,0.16043998580691,0.429702830272129,0.284879109607422,0.326019353435303
49,170.03287212658,13.5981101151932,0.403026032422929,6.65259795520811,0.126211,0.08506655,1.72503123682017,0.033389,0.04870382,1.51693231684045,0.0312229,0.050369,9.99749179424556,0.197881,0.1105215,0,0,0,0
50,170.014500631673,13.6010345755837,0.534545762084571,19.3239390801854,0.359405,0.138747,15.5973889672396,0.294578,0.12641,8.19491661255666,0.163716,0.1011897,43.2666087338092,0.834988,0.215586,-0.099126429891909,0.285771900311205,-0.285541595569656,0.345546430898681
51,170.118222075752,13.6078716383324,0.409769959069479,10.7631396186517,0.201962,0.10442,1.80798070282602,0.0347142,0.04851811,0.648674694386319,0.0133036,0.0372086,13.2981765048109,0.261132,0.1231685,-0.706652379918217,0.373031346828511,-0.445888816230648,1.25251088978722
52,170.067820921533,13.6464035752865,0.437424869052353,0.845616970858159,0.0158233,0.0352257,3.86070659950214,0.0734521,0.06522715,4.83992463471852,0.0977028,0.07589,9.6407039477373,0.187023,0.1033875,0,0,0,0
53,170.064283356006,13.5084220805911,0.888935382297597,20.6801867714655,0.385081,0.1525615,6.53045524229108,0.122956,0.0902035,2.4694270533884,0.0491928,0.0718015,29.7606013249757,0.57428,0.1988355,-0.51595651497824,0.305903574053225,-0.428485124496947,0.666832085305104
54,170.081815472841,13.5137846559181,0.806741048469086,11.1531821077904,0.208065,0.113182,20.0000766466646,0.377771,0.144493,17.8171812063306,0.356373,0.149767,49.1147507214139,0.9517,0.2360145,0.289681753937962,0.30459130453221,-0.029146870368756,0.283884620170526
55,170.079733113823,13.5224626569703,0.731770263977858,7.11127220464803,0.132547,0.09447505,4.39027939603666,0.0828682,0.07224415,1.23456712801087,0.0246493,0.0512355,12.8340522758961,0.247934,0.1340295,-0.230618823555627,0.533096320996769,-0.541483014393006,0.796559230310714
56,170.012713887584,13.5734985276927,0.764281499588592,5.99646114354806,0.111776,0.08370745,2.1866476240467,0.0412818,0.05564798,1.91369731705728,0.0384431,0.056959,10.1606045018054,0.196646,0.117706,-0.460572411206747,0.607472763752322,-0.035606190788574,1.00027669923487
57,170.071385982697,13.5972198855836,0.299899682423711,0.41629016325153,0.0077167,0.0321843,1.8897086121093,0.0358563,0.046505395,4.81678303388894,0.0979853,0.07738085,7.23262248662928,0.140135,0.0926879,0,0,0,0
58,170.111812097013,13.6012062330205,0.349284624530171,0.686400574146359,0.0127074,0.0337306,2.87036069821029,0.0543776,0.05520175,4.70543519839303,0.0949648,0.0772439,8.39145845512964,0.162425,0.0978644,0,0,0,0
59,170.029548001466,13.6353307052187,0.59325294146706,2.35882939808366,0.0443333,0.05631984,3.64390426363211,0.0695498,0.0658993,5.26499220809124,0.106408,0.08442705,11.3443076791905,0.220541,0.118046,0.221424425573241,0.753555155819464,0.209471816537829,0.590807937617543
60,170.049294579517,13.6499474904526,0.582199946108031,1.80631697751192,0.0335876,0.04694331,5.85780428004384,0.110733,0.0779318,4.28590073950989,0.0855582,0.07655215,12.0149995329069,0.232535,0.1173215,0.534541846416936,0.558852495094785,-0.128252310852448,0.559817766215771
61,170.065227764585,13.6582797583005,0.608691411168792,0.726820661282591,0.0135864,0.03434345,2.85474763164777,0.0542968,0.0549591,8.43402229860311,0.169729,0.1018987,12.1626347383828,0.236307,0.1178005,0.599712447262356,0.871799967870405,0.515262974175296,0.432200857782787
62,170.004123846446,13.5432976115366,0.904622172277606,30.6352848044224,0.570643,0.178191,9.88251251000951,0.186351,0.10513715,12.4133072976171,0.247012,0.133966,53.0546998554851,1.02378,0.2478415,-0.507655278641575,0.239327576232594,0.139977340012876,0.383628484610849
63,170.070699281239,13.5883186678602,0.260576018938805,0,0,,5.48982921514853,0.105809,0.09230745,0.695737640642903,0.01436,0.05385,5.97158416612499,0.116726,0.1145781,0,0,0,0
64,170.157073769877,13.630591810551,0.893796758542027,6.52048320030874,0.121833,0.0837914,10.636069748211,0.201505,0.10549,9.02416901797678,0.180702,0.1069524,26.2699842907493,0.509957,0.1711925,0.246404691066314,0.405927494980408,-0.054428621139854,0.393916719223159
65,170.111866108789,13.6572755032001,0.680866010039534,6.49144438602746,0.120403,0.0831474,5.78533833533966,0.109094,0.0784547,6.34657357874812,0.126372,0.0894693,18.6830102586704,0.359933,0.1439735,-0.049277332601298,0.497304368700833,0.073377897445916,0.501865709508468
66,170.074052851414,13.6633809482092,0.752065287726586,2.7179579887788,0.0505529,0.05622395,2.87225945573436,0.054253,0.05639005,3.31120763963355,0.0660722,0.0688924,9.01575018070155,0.174172,0.1030881,0,0,0,0
67,170.07463382307,13.686619893038,0.902355340123202,21.8915444837803,0.406654,0.148689,4.72095047820781,0.0886904,0.07179725,1.06271283944844,0.0210723,0.04484975,27.7955087223778,0.532943,0.175004,-0.641904097432009,0.261133659811624,-0.616038964056096,0.706474431245332
68,170.174876258349,13.687833972269,1.61885481998888,47.0487125300614,0.873823,0.2150355,38.0375289795231,0.712749,0.1946535,28.4144250881225,0.561764,0.1866905,113.614792287792,2.18623,0.349045,-0.101523284162332,0.181914629497454,-0.118464856772744,0.212055811114448
69,170.090278695911,13.6932111937902,1.05867888435949,4.79355396696561,0.0890264,0.07755415,5.73759849561946,0.107807,0.07819475,19.7130588904751,0.39112,0.1520515,30.3181427966512,0.585175,0.184822,0.095413684872588,0.561622803852962,0.567844594499797,0.278791495786055
70,170.072202650968,13.4751990781151,1.55005274750181,15.8935580838352,0.295,0.13164,16.088446813784,0.301231,0.1292655,7.26319678222222,0.143424,0.10583065,39.2875799139696,0.754586,0.2149465,0.010450647483945,0.309512337167641,-0.354897617253826,0.373041308687347
71,170.002878697542,13.4791995196308,1.82444482640695,38.4282754697868,0.714282,0.2007025,31.6611335864536,0.593577,0.1792645,16.8923939169992,0.333867,0.155679,87.1592810032423,1.6773,0.314265,-0.092292059006361,0.204495974289864,-0.280027689003325,0.255992850458022
72,170.096150436835,13.4858436595379,1.31076050195461,12.7854493139894,0.24624,0.133547,13.3785966170281,0.260162,0.1262885,16.9352754701973,0.347806,0.161725,43.1203474140691,0.860469,0.244368,0.027491992527676,0.363652474452602,0.144158903100163,0.329113200732406
73,170.104734717633,13.5195220249008,0.892641733843436,9.19163078915445,0.170971,0.1038259,8.29928791149103,0.156213,0.09514775,0,0,,17.009176376303,0.32817,0.151744,0,0,0,0
74,169.995688449577,13.5871343995906,0.90666024869814,3.26671244343536,0.0607117,0.06408435,2.54733449843839,0.0479247,0.056787605,4.06528267726099,0.0807256,0.07624085,9.92723700924995,0.191203,0.1124325,0,0,0,0
75,170.124422628491,13.6218409875819,0.604725743249261,2.76969955073242,0.0520282,0.0567731,0.915309811908869,0.0175089,0.035498847,4.75417975158389,0.096769,0.07796555,8.51821076261844,0.167271,0.09935435,0,0,0,0
76,170.150555780468,13.6616391322951,1.14749833798063,2.27383436492194,0.0425634,0.055660035,8.5399884572745,0.161954,0.09585635,13.7087657883974,0.274981,0.1304395,24.6127164051975,0.479207,0.168742,0.583767444725974,0.473120542713017,0.258681497247874,0.353874591993406
77,169.984788403188,13.4658692432863,2.29475914485629,24.5898367221093,0.458134,0.170385,29.2188865895252,0.548831,0.1770595,30.1741558410857,0.597988,0.2044775,84.1307314186752,1.62403,0.320515,0.090069664784774,0.244171694852071,0.042863782340544,0.234623020906079
78,170.167366796796,13.6586426996847,1.39347352945976,2.56513074169543,0.047666,0.056096885,3.30594674610557,0.0620778,0.06472755,9.24080999288679,0.183261,0.11088625,15.1925028952748,0.292541,0.136794,0.131322225036859,0.77260746087789,0.493942254547589,0.455703211402581
79,170.126586405633,13.7106434175592,1.55585184527235,15.8447432127402,0.294012,0.128149,15.2040311628599,0.284707,0.1254065,9.30487624180451,0.183802,0.12037225,40.4013473511797,0.776264,0.217382,-0.016078615010048,0.309756749217071,-0.215374731328534,0.376319672729465
80,170.124326314559,13.761119108269,2.58057276100556,22.5472309477518,0.418971,0.1616315,19.650037336523,0.368034,0.147214,17.563087821819,0.347163,0.1670405,59.9751194126708,1.15532,0.276305,-0.06472258753121,0.276697813533037,-0.029182169388295,0.312589198210677
81,170.054484255124,13.4434940185764,2.24447436713872,10.6417724492869,0.197661,0.12513545,13.3376448940284,0.249768,0.1215975,7.59653430549321,0.150018,0.13427045,31.6395641589576,0.608685,0.2233645,0.116458700710057,0.393898242295612,-0.249508487040567,0.477719382265784
82,169.993510768859,13.4627033525636,2.3016949531448,9.3907375325357,0.174625,0.1172384,13.6482935810355,0.255839,0.1298695,6.3947592493382,0.126445,0.12410325,29.4923889677606,0.568,0.2191235,0.188666183467142,0.405859001731808,-0.33847610676879,0.489193878621727
83,170.01181105137,13.4755931005252,2.05009146757409,4.13569186171169,0.0770344,0.08505875,9.329886969078,0.175274,0.104913,8.9590943856122,0.177533,0.12525095,22.457920596677,0.433196,0.1857355,0.389363176176457,0.532780556692639,0.006402934182145,0.462588424596446
84,169.963683110961,13.4786566468996,2.46490106118826,10.9041824626037,0.20285,0.12555585,10.5641456741128,0.198112,0.1140855,7.56260139617525,0.14956,0.12051935,29.1206586732036,0.561062,0.209607,-0.011816581122401,0.422649295983949,-0.13964886444695,0.485563117881288
85,169.96565846747,13.4864572002811,2.38882539757883,9.93012661648445,0.184469,0.11722925,7.15601221483973,0.134018,0.0954028,14.1449479216441,0.279281,0.144877,31.3179131837786,0.602371,0.208999,-0.158408349477373,0.465156048958621,0.351471936781846,0.386007581866626
86,170.129804228682,13.6688020225671,1.02836813794537,2.35899765151907,0.0439603,0.055682945,4.61178746917012,0.087051,0.0721887,0,0,,6.73207865066212,0.130236,0.0982633,0,0,0,0


==> anc/NGC3877_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,176.518711769315,47.4447467498083,0.339525337378495,686.140084068066,6.42537,0.405165,454.821625779379,4.34109,0.33621,315.297174211227,3.20596,0.29936,1457.20637217429,14.2122,0.61565,-0.193590093679817,0.048064579182037,-0.150407112712914,0.059285292150943
1,176.525994209123,47.4467705456502,0.378514988421497,10.4997628500307,0.0979486,0.05192805,7.79082975748617,0.0741647,0.04533765,7.21641599768228,0.0730991,0.04854015,25.6283526840837,0.248918,0.084073,-0.138187461398974,0.396862103238431,-0.007235994181869,0.451263146410446
2,176.496903157388,47.4529944383724,0.400663329738003,4.65321971705775,0.0432734,0.0355386,3.72174351915645,0.035323,0.03274535,3.15263475078839,0.0318019,0.03475777,11.623833297232,0.112476,0.05869815,-0.101154760268918,0.61290551147663,-0.052455944068446,0.714601605501959
3,176.524228949658,47.4542427196784,0.319136022128172,1.56885683636483,0.0146993,0.023051185,2.56584480421899,0.0245476,0.02888938,22.3681460541295,0.228823,0.08204,26.5295951033779,0.259265,0.0861615,0.250931920737689,0.918606044190033,0.806231662237055,0.215291920757701
4,176.526240148352,47.4563793020334,0.274727487451786,185.225584461691,1.73715,0.211355,104.940648250392,1.00513,0.1622795,67.339337493627,0.691835,0.14036,357.754734483252,3.50999,0.30759,-0.266938459967618,0.0938784227797,-0.184620778861084,0.12522216061319
5,176.535766336931,47.4582307227277,0.290182550901493,19.7595438818193,0.183929,0.0691825,4.74470037672619,0.0451921,0.0364107,0.133126664398407,0.00135571,0.0170507,24.7314209604457,0.239871,0.0826115,-0.605517780771828,0.281574932740258,-0.941749783717,0.712730793535171
6,176.518424748432,47.4700407274267,0.246704280569956,17.5208962333772,0.164623,0.06649,11.7337921058335,0.112971,0.0543062,3.49167845309378,0.0358875,0.035576385,32.9696953721494,0.323062,0.0951365,-0.186070304113201,0.303061965218826,-0.517830691562793,0.403152828121477
7,176.508505347183,47.4739739372983,0.24513932859189,10.5014782899764,0.0985844,0.05226545,26.4304342565202,0.254504,0.0804755,29.5162102429006,0.304727,0.094266,67.0586068870828,0.658158,0.1339275,0.441587998926048,0.248461793850145,0.089807253174449,0.219395085213492
8,176.513741116209,47.4743940052986,0.241177043999888,12.4558262588529,0.114612,0.05563985,20.5306677304233,0.193322,0.071954,28.6569170147345,0.288857,0.0903705,61.7999481594581,0.594762,0.126287,0.255606720920717,0.285878143200531,0.198131814118823,0.233566315854575
9,176.513874783484,47.4809112069802,0.259110162239378,10.8241468222208,0.101089,0.0516334,0,0,,0,0,,10.4769162494924,0.102169,0.0543384,0,0,0,0
10,176.531911340041,47.4810161482988,0.224874828762671,14.3955969978483,0.13394,0.0602734,17.7321710017818,0.16897,0.0674255,9.5224503104434,0.0969885,0.0543332,41.8050005743143,0.405971,0.1059755,0.115644911029679,0.296699958128677,-0.270649368228502,0.318705435491911
11,176.525581257353,47.482036901577,0.208243814852062,1019.45929397212,9.53292,0.49339,739.527235808239,7.0788,0.430275,794.799418333613,8.13236,0.477585,2554.28498459603,24.7419,0.8096,-0.147734250276311,0.03904551467054,0.069262304781489,0.042056731036902
12,176.523927311453,47.4824167155904,0.216142756482209,32.3570856408787,0.301919,0.0918525,27.5091844514181,0.262796,0.0856155,18.399831469988,0.187407,0.078165,78.3810330528385,0.759023,0.14784,-0.069279193929681,0.221804902223307,-0.167455570042847,0.257201347193775
13,176.519475433082,47.4840407807213,0.219928224674904,23.6587329941404,0.219429,0.075728,30.4641260231049,0.289601,0.0828215,29.2215750809238,0.297232,0.092815,86.1170700556622,0.833196,0.149211,0.137854350431212,0.219845461005923,0.013003699519284,0.211681257895148
14,176.520836031354,47.4858999189511,0.240484582927553,3.8348639471556,0.0357031,0.030843,8.83198387424755,0.0842509,0.04787645,13.4872391802867,0.137551,0.0639727,26.3309749175319,0.255528,0.083908,0.404720142721377,0.432324953222263,0.24030497484467,0.345956735918131
15,176.516631642126,47.4861901518001,0.243059080792756,9.4387958463055,0.0879551,0.04960455,4.8539552752107,0.046199,0.0361464,3.56928378420034,0.0363563,0.0352266,17.9374497764873,0.173771,0.070528,-0.31125474361201,0.435522475726048,-0.119225537306509,0.613840243887562
16,176.500069604072,47.4872360665741,0.289343958396165,6.75009159665486,0.0623883,0.0413876,4.80913096996636,0.0453817,0.03605085,0.457592336210641,0.00464182,0.01779365,12.0828229341902,0.11661,0.05847985,-0.157804583835947,0.504593259105061,-0.814414499419473,0.659110266160888
17,176.526322984344,47.4889962702517,0.242321470000682,5.24984802672506,0.0488188,0.0387342,12.7871020273491,0.121887,0.0568001,6.40006013157218,0.06519,0.0457689,24.5725411461824,0.238064,0.0825025,0.428035837095166,0.375785541164453,-0.303067720778075,0.382633195454023
18,176.535587707014,47.491182586651,0.260785258508848,19.5384946586438,0.181828,0.0693875,2.87229664229253,0.0273762,0.028454665,1.57171697213432,0.0160074,0.025102539,24.0886874067314,0.233689,0.080986,-0.738282501020534,0.251861932787081,-0.262052941664592,0.876084852598836
19,176.48539893714,47.4913512702351,0.313508487575313,5.61532323624536,0.0524121,0.0388493,9.7906165550209,0.0935886,0.0507445,3.15354124174305,0.0321755,0.03516615,18.6416804590308,0.181508,0.0727785,0.282029469721721,0.422662316120913,-0.488319798734297,0.464561224157295
20,176.529590159498,47.49229462932,0.25220132037902,19.3132758071163,0.177322,0.0684545,13.7571141898998,0.129537,0.0589287,4.57369594532763,0.0463613,0.0388247,37.7994226820083,0.363921,0.100048,-0.155722986778944,0.291086966326953,-0.472862443809861,0.369963923266206
21,176.542255574962,47.4929144898421,0.223135821387986,42.4016508720731,0.392711,0.100922,41.6021410334775,0.394828,0.1022595,29.3302548548955,0.297952,0.09269,113.515570104339,1.09528,0.1710965,0.002688120842269,0.182428506781531,-0.139836600363752,0.198438541503089
22,176.5755277269,47.4931304163204,0.297866243281695,92.9263968842274,0.865922,0.148447,50.8691093522288,0.485392,0.112651,33.4107785839926,0.340544,0.099051,177.392912635898,1.7242,0.214525,-0.281599983423542,0.132826406625435,-0.175374363146781,0.180330460757091
23,176.487909690115,47.4932015268979,0.269059595224277,110.493656701042,1.02852,0.1620065,65.7268866386331,0.624523,0.1276015,36.2563348343389,0.368448,0.1030035,212.673968278277,2.06513,0.234965,-0.244395941303402,0.121288262803263,-0.257887692591224,0.161618539885956
24,176.532173694921,47.4944266260183,0.229201918563417,39.4932700422924,0.362113,0.104772,23.1931982203298,0.217559,0.076677,8.0759817112018,0.0814891,0.05112135,70.9247427228391,0.682729,0.142675,-0.249372058681461,0.213818611784681,-0.455010080318183,0.285294384790785
25,176.561031069669,47.4944942305555,0.260847861478319,21.7537338593718,0.201288,0.0718885,14.4613241028829,0.13681,0.0570042,9.61460264413362,0.0972389,0.05393235,47.5718212338151,0.459485,0.110644,-0.190708019568291,0.264411697680414,-0.169071933258392,0.336940254955202
26,176.538378114547,47.4946405957527,0.261346275306761,1.39982722211771,0.0131154,0.0223497,10.630535782422,0.101685,0.05084215,21.302737084635,0.217725,0.080138,33.6847113214235,0.327654,0.095807,0.771509506935516,0.359422062030316,0.363294824833286,0.269460156665223
27,176.529947807763,47.4954619691083,0.265612558669642,11.252806216112,0.104068,0.0560625,15.7590698863558,0.149302,0.0632249,15.3512911155568,0.156039,0.06819035,42.4652345702496,0.409608,0.1077745,0.178529423372933,0.331693269120828,0.02206385647522,0.304114538631896
28,176.539466547296,47.4956535390763,0.255533353572984,0,0,,5.68431624193489,0.0543803,0.03743045,35.2214940156498,0.361092,0.1025055,40.552219827296,0.396283,0.105442,0,0,0,0
29,176.52778086539,47.4957166992851,0.263506708643743,9.03534726796443,0.083994,0.04953885,6.83513875610443,0.0650848,0.04241925,2.41468392625465,0.0245901,0.030648555,18.3728552528656,0.177158,0.0720795,-0.126840301907448,0.432427539400049,-0.451572290574063,0.559844725301132
30,176.572041530047,47.4996288703328,0.296982872482505,99.5693564385542,0.943921,0.1567105,110.018903036891,1.06585,0.1681925,103.229678035866,1.0712,0.1754,312.940284276788,3.11226,0.291745,0.060668105968292,0.114103740603278,0.002503451018928,0.11370126258512
31,176.579326895001,47.5007904255061,0.288798829898311,76.7316646730461,0.714253,0.1349385,44.0006099214199,0.418249,0.1041985,27.492544458556,0.278187,0.089225,148.397358232953,1.44034,0.196005,-0.261371723846845,0.145651303645992,-0.201112521466438,0.194849933039013
32,176.516255696373,47.5023853414177,0.238968610328401,45.8633913503991,0.431428,0.1054125,15.2665292076129,0.14661,0.0601875,14.5129948483781,0.14898,0.0666805,76.4659043264285,0.748392,0.1420795,-0.492732311716531,0.180874626159125,0.008017862579925,0.303650211927525
33,176.549113704172,47.5063181948202,0.277235970983943,10.4318198475582,0.0969082,0.05170485,24.4612516630634,0.231416,0.0757925,20.5280340390756,0.208156,0.077649,55.9786436033071,0.542687,0.1210645,0.409679822565623,0.26048703907499,-0.052915108332651,0.247508727511666
34,176.543859206652,47.5065641311339,0.253927985303395,41.5174168710257,0.386105,0.1001575,42.5562755861262,0.404754,0.101815,52.7432597755455,0.534469,0.12212,137.206160997967,1.32815,0.18804,0.023580688845926,0.180569946914755,0.138108841031363,0.166673217932956
35,176.530474196058,47.5069976575597,0.29206862534621,10.1032501993588,0.0936017,0.0515888,9.75466426559223,0.09239,0.05040815,8.1335028883305,0.0821271,0.0511387,28.1076823772372,0.271584,0.0881315,-0.006514806843531,0.387749666833294,-0.058807417725828,0.412515488655186
36,176.511929131504,47.5072064857893,0.253168403042092,59.068835713216,0.550192,0.118165,37.939446936164,0.361395,0.0929215,23.5207333680733,0.238606,0.083037,122.776678643986,1.19001,0.177715,-0.207108043445113,0.160323518750364,-0.204647992253346,0.207284118158661
37,176.515005857862,47.5150046970883,0.289624744061528,44.3370051505496,0.414263,0.1041955,7.67935923298144,0.0731401,0.0455094,13.3059515594582,0.135233,0.0637858,65.4534580844331,0.63487,0.131375,-0.699878396341755,0.171196696412539,0.297989039852073,0.355729869349166
38,176.528234300536,47.5525217507421,0.515766270528593,31.4195355119769,0.291283,0.0886165,5.30381708682118,0.0499047,0.0393435,15.3738013300091,0.153147,0.07081415,52.2700477958213,0.503594,0.1205405,-0.707464835338437,0.211045051767442,0.508453265843133,0.338842641035415
39,176.511494851018,47.4248797829566,0.549651035172133,23.8280329446862,0.221655,0.077626,13.3213693387838,0.125748,0.05914425,15.6706813342995,0.157086,0.07124675,52.9357137384201,0.512824,0.121185,-0.276068427733785,0.270854891887436,0.110799974543372,0.322688299986197
40,176.620452784278,47.4319261344826,0.549977404809117,245.57497197812,2.27547,0.241185,131.147708274543,1.23128,0.178245,107.752815511267,1.07007,0.1732505,484.764263362995,4.66961,0.35313,-0.297765737506238,0.081755525500669,-0.07005018793317,0.108060507907417
41,176.480628773824,47.4426464584333,0.463131912013265,24.0258489604136,0.224528,0.0779745,31.5038305406911,0.299182,0.0893765,21.8869323694924,0.220837,0.082752,77.621136518174,0.753064,0.1445975,0.142548356915087,0.224391635738916,-0.150657956728504,0.234174669766569
42,176.479699538012,47.4478975799626,0.45211138738423,16.2052302946511,0.150841,0.06423285,11.4274323951421,0.108357,0.05516945,11.3159191557625,0.113966,0.06119735,39.0288717635507,0.378867,0.1048535,-0.163905585691248,0.322958166107911,0.025229058621915,0.369756162650592
43,176.511414164929,47.4550222144623,0.364138121159144,4.76361011771169,0.0444149,0.03561575,3.78150799171221,0.0359788,0.0328211,1.11982751073917,0.0113791,0.02319595,9.75917343095191,0.0950105,0.05433825,0,0,0,0
44,176.642113223975,47.4671423344696,0.396455555792025,295.509551725988,4.56534,0.43922,106.60186011147,1.66916,0.267675,55.466413982398,0.918096,0.2069735,457.955600596825,7.34396,0.568995,-0.464540861336114,0.073326901905614,-0.290293654744641,0.126671541278318
45,176.596226628042,47.4834653767699,0.429188263484612,4.27772151729385,0.0396716,0.0354956,12.7190060997553,0.119995,0.0569205,15.0716906426401,0.151549,0.0674677,32.1618688718096,0.311243,0.0939975,0.503069521114623,0.378204517515461,0.116202162448811,0.320879533046788
46,176.407874586196,47.4838368175535,0.36609340919909,39.3325320125564,0.607975,0.1646805,43.5582621430119,0.680942,0.174452,29.4414773870725,0.486879,0.1634455,112.495067341517,1.80041,0.291615,0.05661109287875,0.185818419885308,-0.166175295700283,0.205314606831479
47,176.529460080248,47.4855320323187,0.302952865929138,14.4329073340108,0.134071,0.06016905,1.89069481124595,0.0179547,0.02382708,0,0,,15.8488924213442,0.153555,0.06692885,0,0,0,0
48,176.426126414674,47.4943708812212,0.622268116576073,50.1438901004299,0.466105,0.110845,20.6201450383813,0.194244,0.073786,21.8401244350531,0.218079,0.08676,92.7050107797419,0.895336,0.160847,-0.411692907841157,0.18610149533898,0.057806622478009,0.274112829789539
49,176.487524805197,47.4996413482907,0.330177875591863,12.5803289341496,0.119186,0.05736035,8.72291491314594,0.0843813,0.04890625,7.19487663969182,0.0745236,0.04968225,28.5772319618547,0.282599,0.09029,-0.170973923611503,0.365664823473131,-0.062035217290342,0.43999074366486
50,176.490314883435,47.5009762118303,0.34543338489195,2.65011041028192,0.0248584,0.02837453,3.84157236995932,0.0367698,0.03282335,1.19124638390728,0.0121982,0.02366155,7.77528667302874,0.0759232,0.04948325,0,0,0,0
51,176.430269940397,47.5054805372983,0.649034675876864,22.032416470497,0.204381,0.0759,17.8879735888976,0.168349,0.068495,9.58781932394219,0.095511,0.06285625,49.6142872203163,0.478452,0.120762,-0.096670512166984,0.272857406575953,-0.276047904191617,0.357379403948482
52,176.488843203317,47.5358690424582,0.511522149393077,18.0950318678321,0.167713,0.06741,16.5363414797731,0.155956,0.065079,14.8082202086989,0.147565,0.06901555,49.5633859841562,0.476624,0.1159465,-0.036324145963932,0.28930926566779,-0.027645533587462,0.313157619988735
53,176.587924346674,47.5437553611075,0.618139420794393,54.7431639887512,0.508376,0.114884,100.587014791704,0.94726,0.156426,108.432382927119,1.0815,0.173231,263.8478564283,2.5428,0.26058,0.301506695355157,0.12722251263396,0.066168497012954,0.114524838397455
54,176.474363446997,47.6126639251011,0.995108812555451,694.219049337987,11.3354,0.71245,465.850748918199,7.6751,0.588415,292.04142330427,5.07417,0.496705,1452.81258740908,24.5637,1.0694,-0.192540964203993,0.047730390481899,-0.204006190158338,0.059581411530108
55,176.564157893256,47.4183391982133,0.663267418163946,2.82929657961794,0.0262811,0.031443425,3.26670961334864,0.0307637,0.03247281,17.9921714400422,0.179555,0.076623,24.1824763700476,0.233482,0.0868345,0.078580343870081,0.792826579881235,0.707456350766717,0.284356887970709
56,176.584056054825,47.4317662783792,0.673540139764722,17.8423937848455,0.166064,0.0677315,6.33877679086546,0.059857,0.0423775,6.76751216618887,0.0677831,0.0509132,31.0128548751298,0.300137,0.0955245,-0.470106807246781,0.31824473884307,0.062097256269777,0.514104519271547
57,176.736357100633,47.4654260365013,0.852687013386516,320.830280235103,15.2128,1.4087,179.886881287609,8.59986,1.063255,111.261054465765,5.61107,0.896135,612.298127606334,30.0782,2.0223,-0.277706900447073,0.071278032125716,-0.210316284718875,0.096519118331489
58,176.45284137646,47.4852777366289,0.508072362107451,2.64975876929977,0.0248062,0.031244525,6.62839650096632,0.0631917,0.04276205,8.65233483866548,0.0876039,0.05670475,17.9955762468817,0.175347,0.0765985,0.436209273175837,0.578877423940653,0.161889338946229,0.455945338211478
59,176.444136441957,47.4962555954236,0.537469418528824,4.50031275820347,0.0418931,0.0387856,6.12963181185674,0.0579569,0.04245965,11.4759204292679,0.11494,0.06531555,22.1250418406793,0.214084,0.085582,0.160879318978468,0.575031163913631,0.329578494466934,0.41322616290746
60,176.47962102504,47.535735575641,0.526949858103205,6.52868209844505,0.0605461,0.044418,15.1266070794481,0.142598,0.06314515,22.633876042791,0.225935,0.0835305,44.4119719075907,0.427839,0.1117545,0.40390983543209,0.358554677351248,0.226131716834042,0.273683937750789
61,176.581532293187,47.5399690226016,0.592127659155523,37.7266079398421,0.351074,0.0966765,22.2767714232673,0.210404,0.0756,14.4420336801758,0.144719,0.06730655,74.5965086704477,0.721834,0.1415215,-0.250535194611365,0.212140468768276,-0.184964082867063,0.28380304989148
62,176.454031828047,47.5426140640538,0.568549138130898,16.9378085500191,0.206198,0.0862185,16.2916315887318,0.201226,0.085252,22.7492721349962,0.297455,0.1071095,56.1476296531523,0.709763,0.1607795,-0.012203502984606,0.297582439384071,0.192967047070171,0.267655459606898
63,176.548256940033,47.5449979957146,0.5779381112243,0.989892324600227,0.00914611,0.0206119,7.48158863311529,0.0702235,0.0448574,23.8679834633071,0.237579,0.083203,32.4068606022578,0.311789,0.094855,0.769531184542799,0.477642029100512,0.543710658620382,0.256564299135182
64,176.512959245046,47.5588407648059,0.430758187589732,17.103326428801,0.198604,0.082215,23.7641447821584,0.279679,0.095543,17.8275390180365,0.222109,0.090813,58.8385361766853,0.710079,0.156,0.169512610734649,0.260648872390763,-0.114729726498043,0.262892549970918
65,176.536155894032,47.5791881979167,0.526594875884345,45.2885876877082,0.741358,0.1835365,61.2740475426189,1.01407,0.215393,41.0128688358037,0.717251,0.1911515,147.722234418279,2.50979,0.3455,0.155353566195822,0.159162968447104,-0.171440766905733,0.165388994959308
66,176.527945072679,47.6432508632621,1.47062198990868,22.139795680839,0.362433,0.1421385,4.79484681616084,0.0791392,0.07405485,11.4617905403253,0.199639,0.131508,38.4104534773554,0.651673,0.2083835,-0.641557145128249,0.298501504092752,0.432242549812001,0.465277588264388
67,176.619422690619,47.3547430303927,1.31881717610332,172.095855049847,2.81659,0.35904,129.079333064856,2.13053,0.31234,99.3559190998923,1.7302,0.298705,400.699325911388,6.79444,0.571135,-0.138678665567037,0.09526788019215,-0.103692824932072,0.112026989632398
68,176.65355468392,47.3868830287375,0.523231224305306,104.72858181974,5.88232,0.95126,66.7606926612963,3.78346,0.766685,34.9779978386683,2.09099,0.597685,206.650537303196,12.0118,1.3868,-0.217143365563876,0.123517322580336,-0.288106971716501,0.160648801212999
69,176.440515686157,47.4090384283364,0.586270592165792,79.7841815584058,1.15339,0.220573,35.8203828364565,0.523047,0.151867,29.2469769421407,0.450485,0.1631405,145.009140872826,2.17216,0.318075,-0.376001603400545,0.149259518247027,-0.07453478673531,0.230794619393988
70,176.523777703344,47.4133815195977,0.755349872686043,16.0166217263543,0.148468,0.0657222,10.0133947706926,0.0940881,0.05237585,9.44930307294796,0.0939973,0.06060845,35.5637604288936,0.342172,0.104098,-0.224195144958218,0.337736315391752,-0.000482759427367,0.425920269691658
71,176.556800871667,47.4255165191384,0.649747655407194,0.576331731062339,0.00533926,0.0194883,4.56764602825835,0.0429259,0.0359478,20.3654643209553,0.203157,0.0801045,25.5228510994441,0.246074,0.08815,0.778753038423575,0.736878524607718,0.651126510618983,0.266594747707394
72,176.504278351719,47.42754235797,0.595126014758345,5.54956456819141,0.0513962,0.0416359,7.09087262517957,0.066688,0.0449945,13.6843741146648,0.136455,0.0670201,26.3910731548582,0.254023,0.0894485,0.129499120119372,0.518293518027092,0.343437873813028,0.368051909630078
73,176.447585097874,47.4672476673977,0.576234470333983,2.24875715893046,0.0207518,0.0292582,1.94466993483977,0.0182353,0.02669585,18.0306978417759,0.179115,0.0762385,22.273638209432,0.213702,0.0848145,-0.064546991184264,1.01201463113033,0.815198659439585,0.255712162995488
74,176.567823623395,47.4782572985258,0.393516892991428,7.59487126549537,0.0717182,0.0451262,0.7672142845264,0.00739414,0.01785295,5.68083613969406,0.0588802,0.04326395,14.0837593819065,0.138755,0.0639967,-0.813072398060783,0.42281353348502,0.776862659062316,0.50032418966187
75,176.351107424672,47.4931228051639,0.483773487673173,186.345813819744,3.97236,0.48472,66.0900755386635,1.42181,0.29349,57.9861337052913,1.31587,0.301315,310.590407139329,6.85531,0.65491,-0.47283456027526,0.093089467317936,-0.038696998918793,0.153914816866211
76,176.642434297124,47.5160753992936,0.66682083958196,1.82377217662565,0.0388013,0.059321,0.607310630942888,0.0130745,0.0386787,19.5305120866806,0.444612,0.1744815,22.0235029123633,0.48592,0.184583,-0.495930665165646,1.25550784988035,0.942867006127556,0.16562839175971
77,176.549550548057,47.5285882601431,0.437378157593436,6.22910477946875,0.0577462,0.0415822,6.80708836942102,0.0642525,0.04216585,2.53406627097256,0.0254028,0.033023606,15.6944740753969,0.151479,0.06851645,0.053330896148894,0.485746459628609,-0.433322960271172,0.591405784426138
78,176.622568190253,47.5438986261085,0.614483819311288,16.6082301501899,0.188375,0.080386,16.4956335337686,0.189386,0.0792285,10.2145980915944,0.124317,0.07109935,43.4357956991376,0.512744,0.134122,0.002676295329587,0.298792749858463,-0.207422307086639,0.339053208771075
79,176.500045160917,47.5637498222905,0.444474010603173,35.3937257876838,0.580551,0.1636815,24.5225606234924,0.407995,0.138785,14.7159762323374,0.258772,0.118043,74.7930807145736,1.27423,0.247465,-0.174555357059762,0.214177523715521,-0.223800817976894,0.270266019373051
80,176.551811916239,47.5812781292607,0.713301475211436,24.5165939163487,0.400125,0.1389555,11.0159716651476,0.181744,0.096048,11.712362432044,0.204033,0.1095855,47.3786859163145,0.801152,0.2020935,-0.375309562805374,0.271648875576635,0.057776902199976,0.375492867288864
81,176.53142004937,47.3717372613978,0.650330207507517,61.116397990039,0.999218,0.219852,42.1766555715189,0.695982,0.1799765,28.0117446345501,0.487691,0.1617495,131.460814684478,2.22587,0.331785,-0.178879188296366,0.164333343116164,-0.175970052539848,0.203769094121849
82,176.665523618986,47.4063393735284,0.762272044145167,12.6639514204022,0.324559,0.160831,21.0438398991821,0.545359,0.202981,13.1013666936714,0.35805,0.1779565,46.9337616199854,1.24778,0.3147785,0.253817026432377,0.289910955836007,-0.20733576929165,0.297119174436673
83,176.638336293873,47.4480662475375,0.752289638656709,3.63851291212701,0.0399062,0.04176523,5.23150839604943,0.0580814,0.04643775,6.64945583016461,0.0780817,0.05971975,15.5928009800796,0.177426,0.08537,0.185484693981688,0.635862440485647,0.146884875564672,0.541286829139842
84,176.389426103404,47.4749255102838,0.467309476011106,31.5027059172401,0.669646,0.2095015,24.0070262535278,0.515845,0.182971,12.6903483425041,0.287896,0.18685,68.3266948583905,1.50379,0.336955,-0.12973611777736,0.232499535189988,-0.283610018650287,0.340064836439277
85,176.343548699437,47.480362882693,0.790567498508653,36.2651992896542,0.771333,0.2182165,15.1664453525351,0.325811,0.143893,21.2981215816227,0.482339,0.1897355,72.8544404313977,1.6055,0.32451,-0.406074316589254,0.219001036496617,0.193686815566417,0.284620474733763
86,176.697025691242,47.4819642403422,0.792672093580762,26.2725661222734,0.559048,0.1839415,19.2871627335328,0.414378,0.1603425,14.4412313042611,0.3272,0.156999,60.1582336863704,1.32531,0.291875,-0.148619412261435,0.248352475038195,-0.1175574248427,0.303945610393409
87,176.713513830552,47.5038432571011,0.95962548948156,34.3398419712064,0.731379,0.2127295,27.5182931601075,0.591503,0.1927045,23.6733276382828,0.536957,0.2006015,85.7402730004474,1.89199,0.35267,-0.105735810147844,0.215926303954325,-0.048336671215639,0.24726505905025
88,176.601510396557,47.5073839196125,0.567812522714271,6.23044481511166,0.0578013,0.0416218,7.56681422598768,0.0715772,0.0452068,1.58387096637786,0.0158769,0.02699065,15.4879377834104,0.149706,0.06865,0.106477505922545,0.473479499659932,-0.636908961386602,0.53893191835156
89,176.66020772014,47.5615591924047,0.825907183415506,14.5647173678394,0.56488,0.2514775,6.4700191344609,0.252541,0.1751155,5.56294081072474,0.229726,0.1861005,26.6931500625207,1.07158,0.3604605,-0.382102979982163,0.351857011683496,-0.047307819112649,0.531976849294808
90,176.491708791496,47.5799886838325,0.612278963482125,33.7242710939457,0.551733,0.1610435,16.6155099017128,0.274741,0.114076,15.5393394031486,0.271435,0.1241275,65.989172884358,1.11894,0.23493,-0.335149079099887,0.225266488499452,-0.006052993906726,0.30882761707306
91,176.557411724324,47.5827837758571,0.743130950503742,18.585931173988,0.304103,0.12223,34.2523654540336,0.566685,0.1628235,14.7719463575672,0.258056,0.121032,67.7417492572805,1.14856,0.2383145,0.301545267045481,0.224574027347362,-0.374213237852853,0.236502333388833
92,176.549027446148,47.4016715318579,0.715119713787983,14.3371728756785,0.23512,0.109965,5.10898999254536,0.0846331,0.0690965,5.38697083588723,0.0947512,0.0841671,24.9292329041271,0.425152,0.1560145,-0.470634686575361,0.366245958941144,0.056404601740509,0.601325727135788
93,176.343292012294,47.4095866280864,0.78130173353654,70.6216783318625,2.7321,0.54668,42.7464036613551,1.66742,0.43051,28.5275425178632,1.17386,0.3948665,142.037934054793,5.69214,0.81281,-0.24199912717751,0.153759791233488,-0.173710440364906,0.20562525233906
94,176.423134765822,47.4655523952014,0.641730615414089,8.2870197493011,0.0767917,0.04947165,7.03680968578433,0.0660822,0.04494655,9.36205101810386,0.0929461,0.0626539,24.7450930881856,0.237977,0.090959,-0.074957707460915,0.465784029887293,0.168925279337074,0.465141363304561
95,176.371454155165,47.489351091708,0.645156190444064,16.3277345593041,0.347971,0.1636355,14.8023660525802,0.31889,0.152993,28.1752209671987,0.640934,0.2410785,59.4110437101559,1.31322,0.3266615,-0.043608788038287,0.335262056373615,0.335524012735668,0.270502367770316
96,176.703458223364,47.5006353962028,1.39997195171527,8.2924425522657,0.176616,0.1137816,8.33285662956833,0.17936,0.1088506,12.1018860971348,0.274734,0.152987,28.8499812802749,0.636737,0.218178,0.007708384834933,0.442506672888527,0.210031403189648,0.393656802558034
97,176.425112470102,47.5371219300632,0.887329041062343,8.41281734902911,0.102344,0.0649341,4.05806317638623,0.0499886,0.04721145,5.53356428372503,0.0720094,0.0586162,18.128762878289,0.228683,0.0991155,-0.343691370067865,0.501687230909093,0.180501319693765,0.603103385430789
98,176.655074333924,47.5589766846418,0.866607372390616,4.45912792564161,0.172952,0.14849395,7.37289799711134,0.288417,0.187081,10.6601261671924,0.440355,0.2411125,22.5770379004176,0.906276,0.335808,0.250266056020235,0.504332904285092,0.20848495825855,0.405976603770948
99,176.599267177174,47.5940983369816,0.972059083553906,8.24187591474427,0.19015,0.11666755,5.56875303382124,0.129722,0.09700445,5.97916359107973,0.147128,0.11826585,19.8748852856921,0.475721,0.1921405,-0.18891306522609,0.466381094312663,0.062871591114322,0.546767251124611
100,176.419047924997,47.5972117126305,1.15680074261101,18.6967045097239,0.305803,0.125341,16.9039604991235,0.278963,0.116939,12.6029289212069,0.219359,0.120938,48.3472153724417,0.819041,0.210371,-0.045898701360886,0.292520327141467,-0.119609409177199,0.341340619281616
101,176.625902743026,47.3404137552954,1.73084321385667,32.3820649415978,0.529696,0.168262,49.8222475266561,0.821572,0.1987345,45.1894781353323,0.786212,0.216561,127.443935641644,2.16007,0.341045,0.216001562976404,0.190322639231001,-0.021993004035368,0.183204364016995
102,176.649573688917,47.3716947858963,1.43296634760679,5.01494331542829,0.113762,0.1022036,5.59671056628507,0.128058,0.10324265,12.9739471002947,0.313184,0.16821,23.6560395893826,0.555932,0.2195865,0.05911835249359,0.601444025561601,0.419556615190757,0.399107998069388
103,176.633712554312,47.37287097653,1.16582295379182,0,0,,5.034590918878,0.083069,0.0742319,15.6879437918698,0.273057,0.134105,18.3394298783373,0.310689,0.1587005,0,0,0,0
104,176.701738660773,47.4315529396682,1.32700341698989,6.49551341193448,0.307307,0.2528095,12.2857686264199,0.586243,0.2994155,7.48530244832225,0.376483,0.269491,26.329502343318,1.28957,0.4774565,0.312166079122601,0.436974849832742,-0.217881307869529,0.418797659443291
105,176.613096874608,47.465229307761,0.702595153856948,7.67445918936257,0.0709617,0.04679545,1.63918311993448,0.0153941,0.0234258635,2.69397441690808,0.0268433,0.03340274,12.0801406141348,0.116147,0.062584,-0.643472702470477,0.485888648262424,0.271067821409462,0.910651001875597
106,176.516550243587,47.5740349666887,0.984997610473791,0.819455954327715,0.0134186,0.03566525,3.8202346738594,0.0632844,0.05712255,7.89290391304284,0.138161,0.09369185,12.5635716450263,0.213199,0.11414,0.650115380102473,0.810306090200475,0.371696747605058,0.486504146786614
107,176.513009415213,47.5909965141941,0.896784876677442,10.22846418994,0.167486,0.09546145,4.39074700390076,0.0726358,0.06332355,1.71042567519841,0.0298913,0.051598,16.3860838677589,0.277999,0.130361,-0.395008699751543,0.43953021362113,-0.416909285447457,0.798857946903419
108,176.49804500055,47.6163916457193,1.30344437647205,17.0335319733662,0.277943,0.1220595,14.4540890990611,0.237944,0.1103555,19.4082349789249,0.33688,0.1456305,51.0276998360591,0.862062,0.218963,-0.077534421297687,0.317436692918275,0.172115290941227,0.307616691014039
109,176.578089896598,47.619191878915,1.23044886365603,9.29293051942311,0.21463,0.128932,4.05886298724628,0.0945874,0.08933235,0,0,,12.4047639860005,0.296955,0.175426,0,0,0,0
110,176.541263696913,47.6386167931269,1.32342161856005,23.0111344734589,0.416668,0.1543905,23.2481035067408,0.424593,0.1525595,9.30701943685942,0.179713,0.1302726,55.7355300169852,1.0475,0.255482,0.009420382021751,0.258046324751286,-0.405225167382088,0.338101350491729
111,176.448028375823,47.3116449488089,1.42433285265886,14.7459206862103,0.864919,0.522425,3.60413141081979,0.212975,0.23941325,0,0,,17.9586067415594,1.09194,0.6408405,0,0,0,0
112,176.56349442014,47.3159918718729,1.91276891107902,26.6009019292954,0.435352,0.1861775,4.11675452546578,0.0678989,0.0818125,0.959489829994431,0.0167029,0.0718225,31.7915104397224,0.539326,0.2398625,-0.730158853168469,0.298458576425232,-0.605140788966665,1.4151680401526
113,176.486004267081,47.3493781447976,1.5829688120973,4.41908691448698,0.10195,0.10225845,4.62362404704254,0.107558,0.09720465,8.00937199756389,0.196428,0.14933915,17.0904697540615,0.408222,0.2047275,0.026767474273059,0.674573584178771,0.292348989756107,0.540032153548011
114,176.58661922879,47.3573906607948,1.57050533344956,6.5903920904804,0.107709,0.08731815,8.50824375408829,0.140276,0.08800085,14.6634743131706,0.254975,0.1339425,29.7829328948238,0.504082,0.18136,0.131326491521665,0.50369531361961,0.290192814186428,0.374666352302603
115,176.317732945618,47.4437017244017,1.25797138608469,9.90134963080206,0.210599,0.1293015,11.6930275777916,0.250802,0.134705,1.04307624823697,0.023594,0.0766805,22.7097405982084,0.500237,0.218441,0.087132450948308,0.404773661912268,-0.828029563113165,0.517775335627136
116,176.737568357544,47.4830803318242,1.6371678540097,14.7047612350048,0.312582,0.147019,6.39136925123225,0.137025,0.102769,12.589024337388,0.284704,0.161786,33.7787750843262,0.743862,0.241389,-0.390467675102923,0.375152725535707,0.350175112453732,0.412792445304851
117,176.285580315658,47.5183064714814,1.57022633488781,5.6313986946079,0.266788,0.21305115,1.40078108953643,0.0669081,0.114017,4.0824134030605,0.205826,0.22072125,11.1711909874931,0.548637,0.3309715,-0.598987821553803,0.603356832752206,0.509352882532841,0.745530130428204
118,176.490102422642,47.6551518023604,2.24042652408227,18.3451184175939,0.299922,0.1371545,6.37151868835145,0.104982,0.08373605,11.2681562200774,0.195926,0.1373972,36.1142811731631,0.611938,0.2121215,-0.481447454211369,0.353151598268452,0.302231911414785,0.482526040024945
119,176.545707378766,47.6573133073578,1.72424537699711,15.5724374290831,0.359652,0.16865,8.97028994959138,0.208858,0.13014685,6.79150738716184,0.16692,0.1562455,31.4614235418033,0.753318,0.2692745,-0.265244234929904,0.362498893201025,-0.111603127378399,0.55524432608593
120,176.650303145657,47.2899932716632,2.29290927167278,22.1844544079075,0.844255,0.3303175,28.7317108751035,1.10117,0.3615955,19.4837964699809,0.789181,0.3981975,70.575501335438,2.78959,0.634965,0.13206111775062,0.250941883500474,-0.165042894150346,0.292807831432852
121,176.272987202295,47.3281335938426,1.56078425468655,0.850236776098705,6.8639,9.1927,0,0,,0.630879071624198,4.29731,7.17375,1.37821186139452,9.92632,12.1494,0,0,0,0
122,176.272450182997,47.3279957421969,0.902583068782571,0,0,,0.881126586087434,5.20122,6.8154,0.528603671848637,2.66896,5.1326,1.21926891881112,6.49191,8.6304,0,0,0,0
123,176.272294343575,47.3289520578714,1.7546021690243,0,0,,0,0,,0,0,,0,0,,0,0,0,0
124,176.27090270235,47.3317961749312,1.32492149350385,2.57157654941083,0.596049,0.80519,0,0,,1.12788118807807,0.262793,0.760225,3.2132689285853,0.745961,1.110465,0,0,0,0
125,176.471609721603,47.3728241888495,1.43459456327028,5.3244450251277,0.122812,0.12059205,2.03181097742257,0.0472984,0.067074,7.92142794141529,0.19432,0.1375065,15.3337864611805,0.366035,0.19664,-0.44390936709337,0.692489065505827,0.608486770875066,0.499025312465135
126,176.255255732061,47.4492885114037,1.75603675617037,20.2004393215401,0.429834,0.1783815,22.2726341670782,0.477541,0.1830755,13.6003536737609,0.307799,0.191366,56.2532604541455,1.24128,0.3205315,0.05257693897231,0.281707728102486,-0.21613823312196,0.348149201953333
127,176.307387313922,47.505286347167,1.8073550683148,4.10323571454588,0.194185,0.1813814,5.81062465720894,0.277373,0.1980395,3.67746325613975,0.185261,0.20528915,13.6534982543746,0.669676,0.339944,0.176410961111889,0.569551087941446,-0.199103394908286,0.632975989616512
128,176.439894755589,47.6071552332868,1.36134821158336,7.00096490641843,0.114659,0.08769615,4.20947282625882,0.0695492,0.0685263,3.51577223591162,0.061289,0.0778105,14.7549085141794,0.250367,0.142821,-0.244884863974568,0.586256031574913,-0.06313293823975,0.800321122172594


==> anc/NGC4013_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,179.660653658964,43.9182996795389,0.637614001944529,201.081894442568,2.66167,0.31087,126.602906246647,1.69813,0.2498,113.98954426232,1.61897,0.25329,441.944071912496,6.07192,0.47948,-0.221005550713335,0.089328215045919,-0.02386421874529,0.107312388348201
1,179.619470858126,43.9189320694897,0.534450766374972,113.390496129561,1.49943,0.233265,74.8288305005235,1.0047,0.1921415,57.977119002962,0.824091,0.18077,246.354440354828,3.38347,0.357765,-0.197565621593128,0.118452201988832,-0.098758688116904,0.144089557554581
2,179.602372687128,43.938235450287,0.400517474999225,1.76430931180323,0.0233601,0.03334473,8.83342581235315,0.119262,0.067772,28.6696982066027,0.411559,0.1279795,39.3674849569605,0.540265,0.144449,0.672419632020563,0.420853617949923,0.550650784351034,0.225681271464634
3,179.622326610004,43.9395934780886,0.358050500065387,107.959368080832,1.45259,0.2311,87.0861325442419,1.19488,0.211651,47.8375943159423,0.699364,0.167818,243.052373435507,3.41608,0.362625,-0.097341990655229,0.117917009390344,-0.261590375896664,0.138922313575144
4,179.639723797082,43.9419924617136,0.415244792187782,17.7667990074568,0.236046,0.0936825,12.7545262100424,0.172706,0.081692,11.2731092600456,0.162352,0.0839402,41.9484525751621,0.574859,0.14959,-0.154959486436764,0.301316272155323,-0.03090211247008,0.350042402997509
5,179.598807547076,43.9427004305302,0.345099930498872,59.1019836215817,0.781676,0.167766,58.9309189011595,0.79532,0.1713125,39.3998289926728,0.564719,0.1509875,157.550987466365,2.17032,0.28633,0.00865189258565,0.152025370712181,-0.169554696593259,0.166735039061969
6,179.639547661185,43.9492348825204,0.388800389017229,6.56983701933999,0.0875435,0.05972115,7.70745093445372,0.105027,0.0651093,4.4658573274904,0.064773,0.0556133,18.8192656381465,0.260164,0.1033185,0.090790126213517,0.457094894907511,-0.237067137809187,0.499742547174511
7,179.654033643192,43.95322468793,0.359446333983399,42.6645685947497,0.56538,0.142654,51.0239881992888,0.688976,0.159358,44.9458633211733,0.647006,0.1598625,138.856215778161,1.91766,0.269285,0.098533430700694,0.16948250740533,-0.031415093915936,0.169056933619098
8,179.637960213942,43.9556533577915,0.311151650164895,24.617655236893,0.330288,0.1118935,20.2161428501266,0.276636,0.0986185,17.6522689203936,0.259656,0.1043655,63.3741104072362,0.8905,0.1860545,-0.088399865551535,0.24397241754691,-0.031661855854647,0.26835698190526
9,179.580074241484,43.9565208769858,0.34882057920842,10.818958070357,0.142142,0.07282045,8.79957989951638,0.118116,0.0677548,5.79168416584053,0.0824288,0.05927845,25.5204482076511,0.34878,0.11626,-0.092316086345088,0.381271160995478,-0.177951260765674,0.445386880801713
10,179.61415258838,43.9599373921546,0.264779184315599,20.3919945607105,0.27351,0.0978585,15.5216399925992,0.21292,0.0877055,16.6953660097265,0.245712,0.0990185,53.8103142689872,0.753229,0.170207,-0.124560573977756,0.268571371913286,0.071499590085297,0.286656277012623
11,179.606383771786,43.9646567060953,0.285311126340911,5.85107294105497,0.076786,0.05387945,4.85155304291338,0.0652563,0.05105705,4.81492095162589,0.0694676,0.05502205,15.6767384967027,0.214387,0.0915265,-0.08117089064314,0.522018876211505,0.031258744736457,0.556122687804658
12,179.597630413964,43.9763653608827,0.277760130029112,4.78276695627722,0.0639138,0.0486106,1.8904921748733,0.0258466,0.03323139,3.7880347771124,0.0556306,0.0507479,10.7405982065199,0.149876,0.07773075,-0.424097931827398,0.612575159075997,0.365550117087971,0.68290172898683
13,179.689353466037,43.9999876562596,0.480299753213607,380.9447453297,5.07841,0.429985,210.824082731876,2.85541,0.32526,170.606103486469,2.47122,0.313755,762.974524047023,10.6556,0.6382,-0.280192895729926,0.065394096426023,-0.072126278716562,0.084842992378507
14,179.608810558114,44.0129057613497,0.280500263984219,31.7175437169463,0.43007,0.1264005,44.0249683516906,0.6084,0.1516015,31.6212123012551,0.467259,0.13681,107.69282525146,1.51664,0.24221,0.171723785954337,0.186979077699677,-0.131213516551249,0.188926151500624
15,179.596674245231,44.0155210844188,0.307413021524362,18.2712497342212,0.23785,0.0901895,12.4409684032467,0.165204,0.076119,18.7891468974919,0.261631,0.1006275,50.8609982701197,0.683099,0.158399,-0.180238876180363,0.28866956457465,0.22591165204353,0.28477897245242
16,179.657053308168,44.0283740954365,0.429832303192088,51.8066796163314,0.732926,0.168563,27.7076996213784,0.398997,0.12079,17.5610101178259,0.269261,0.108753,98.5212341976473,1.45515,0.243165,-0.295010349643925,0.173549164422984,-0.194140586420215,0.242865718328161
17,179.638612273409,43.9120066098299,0.761348957094081,21.8919527730268,0.290891,0.106361,13.3559269743533,0.179755,0.0843075,4.16637201142575,0.0593057,0.0591293,39.5640120460694,0.544838,0.150535,-0.236135014426979,0.280768689128898,-0.503844002799289,0.411061103463561
18,179.626505819362,43.9417058050199,0.403906783894992,13.7044108630668,0.178723,0.081527,6.77534655992527,0.0899393,0.0594306,6.49715536570317,0.0913168,0.0630612,27.1178772170466,0.364875,0.1184055,-0.330465792930381,0.357629362811889,0.007599744229298,0.477867012709059
19,179.623863478278,43.9434986661759,0.39253134637872,4.56589001293017,0.0605954,0.050745,2.85499721157511,0.0387214,0.03919365,4.73106688456554,0.0685161,0.05546555,12.3042656396484,0.172089,0.0847755,-0.220244711871506,0.624994699204682,0.27783844270894,0.598023895637818
20,179.644029581858,43.9447418960255,0.434108115301413,0.526681312049917,0.00693034,0.02332325,4.69839933013872,0.0629506,0.05120405,13.3709481088632,0.190388,0.0892945,18.629845835971,0.2547,0.102126,0.801652925676157,0.618628437120103,0.503031910652384,0.350671912949619
21,179.624463821264,43.9453638877799,0.376489587378782,0,0,,1.83646001696446,0.0251691,0.034631865,18.7073865216102,0.27549,0.1063805,20.1206278250032,0.28419,0.108201,0,0,0,0
22,179.608410918452,43.9457416789341,0.385993505504021,0.756680277534393,0.0100193,0.02444705,0,0,,1.62902140408818,0.0236551,0.03620885,2.29312010576186,0.0319856,0.04150798,0,0,0,0
23,179.621752504326,43.9513061721714,0.354113386182303,7.78117631341734,0.102718,0.06298055,6.32293067396291,0.0852026,0.05459385,2.73924741052394,0.0391093,0.043219485,17.5707511430924,0.240924,0.0970715,-0.093206386101364,0.43957361324694,-0.370787511091054,0.550897577565438
24,179.658341212948,43.9575777175439,0.456916780562222,0.597397023075921,0.00806082,0.02425075,0.915699043427529,0.0126095,0.025426917,0.808633330414692,0.0119015,0.02752225,2.39742981016151,0.0338599,0.04238663,0,0,0,0
25,179.675656385285,43.9642162810092,0.436987003375602,8.72117452856305,0.118715,0.06880535,10.7150162412095,0.148587,0.07730215,12.5120260021814,0.18581,0.0902045,32.0661978072262,0.456416,0.136348,0.111753746698491,0.384551696803948,0.11131379767163,0.351377976804096
26,179.641629720978,43.9753769510533,0.290299375068741,8.74030198742557,0.116127,0.0670733,0.885609432709018,0.0121116,0.025806,4.82047086918282,0.0711756,0.05604235,14.533962189881,0.202531,0.090406,-0.81110835583046,0.377610627444874,0.709160591303345,0.564575462237241
27,179.509259253482,43.9798086169657,0.6489422818212,66.5794844521199,0.879659,0.178706,26.5691083859381,0.35613,0.112996,32.492068285001,0.460599,0.1356395,126.097565183786,1.7277,0.25543,-0.42363947243421,0.154568867681682,0.127911461451718,0.212903523152128
28,179.686182113985,44.032532250794,0.592565277326383,32.03609831744,0.449147,0.1339345,41.6683995357814,0.592369,0.15272,26.1063920318673,0.394067,0.1306975,100.00424833986,1.46066,0.24409,0.137513009881749,0.193369924849119,-0.201028754019521,0.20155197659934
29,179.58468513514,44.0356350213935,0.459715193804257,4.65217545684351,0.0649051,0.0533035,10.8278401180171,0.153293,0.0782975,21.5656885555165,0.323525,0.1175165,37.1253704386788,0.538241,0.148713,0.405080979165263,0.404216976546895,0.357016723361954,0.273436221843573
30,179.71732531883,43.9016317811849,1.21194593554858,159.443089131041,2.10855,0.280055,96.1844656875199,1.28394,0.218465,75.2581100247191,1.05939,0.2100185,331.036708086166,4.52892,0.41939,-0.243069250019897,0.101549936900356,-0.095825171870799,0.129426612359856
31,179.670532427545,43.9051730865521,0.884945396986799,37.1750918397035,0.49162,0.137438,29.2832372580067,0.391682,0.1218485,18.1858075795133,0.256787,0.111007,84.8358593501079,1.1622,0.21645,-0.113141371807151,0.206447267085578,-0.208020738076917,0.254772434799023
32,179.640376611394,43.9454199132382,0.466123892961183,3.70218268512722,0.0497845,0.04640225,5.74225275487952,0.0789678,0.0572772,1.53077131590204,0.0225264,0.0361054,11.0658196113994,0.155696,0.08202285,0.22666235865301,0.560177250828622,-0.556104683814445,0.60760999994453
33,179.631046892604,43.9474033401514,0.374527433111787,0,0,,5.1121045133265,0.0701404,0.0572645,14.3673877406319,0.211599,0.095737,19.1170711571184,0.27168,0.111631,0,0,0,0
34,179.691284908756,43.9476641998916,0.668343968891254,9.9787138225656,0.132212,0.0738441,13.5407283649913,0.181736,0.084053,7.60190646080983,0.108592,0.07246625,31.1897330096345,0.430261,0.134102,0.157745868742594,0.353558731420982,-0.251935741643934,0.380197813867564
35,179.551933446673,43.9830349793529,0.416270997986104,2.87219296364916,0.0384992,0.0400158,2.84008973103168,0.0388286,0.04121075,5.50777821055789,0.079573,0.06030425,11.3015707777596,0.157578,0.081221,0.004259787553765,0.742752051401764,0.344120349725004,0.574855571389146
36,179.580416067752,43.9964098382792,0.346059137176967,0,0,,,,,7.8012984055885,0.111969,0.0682437,7.71014277669037,0.106306,0.065902,0,0,0,0
37,179.443313605948,44.0045028069451,1.2420141202274,2.80485272385493,0.636306,0.6857085,3.79833600771903,0.869292,0.749705,1.64235774279302,0.396748,0.60374505,8.45695689644047,1.98863,1.18963,0,0,0,0
38,179.539116597622,44.0051514659101,0.538100185706257,17.7628611706819,0.233552,0.092973,1.77513926594339,0.0237413,0.0306738,0.567937031830431,0.00803571,0.0252551,20.4133111846249,0.2788,0.104471,-0.815453414449579,0.226473880642333,-0.494243794491678,1.28399709295042
39,179.679168066875,44.0144000815727,0.543977709207825,5.44416494772105,0.0717219,0.054846,9.8161837448113,0.131484,0.0708481,5.87451267711314,0.0835697,0.0640069,21.2439529329459,0.290895,0.109747,0.294096283621686,0.427281831129505,-0.22280156072646,0.44498779095824
40,179.677686951316,44.0177239790282,0.56530014927821,2.46311121278629,0.0337858,0.04133373,10.5455186246982,0.147215,0.0778001,7.63972520664001,0.114148,0.0758719,20.7509104753072,0.299179,0.1157665,0.626677893136384,0.404648687605095,-0.126517525433975,0.417788921400718
41,179.575705613518,43.8767008618863,1.18099607468596,37.055614084169,0.519849,0.145822,24.1275052355885,0.341123,0.117972,18.5083197045,0.276233,0.1200385,79.790639221622,1.15859,0.2243925,-0.20758630942702,0.213052408999044,-0.10510953161547,0.274618789059334
42,179.629716280277,43.8973933251416,0.925848921063044,13.0596948700095,0.172475,0.0827585,13.6405405249927,0.182255,0.0867015,2.74085994875539,0.0386778,0.0525665,29.5370469505748,0.404032,0.1350855,0.02757026470837,0.33758226124399,-0.649868195215921,0.415905595154928
43,179.623436935483,43.9069919021325,0.767496088759273,17.1022304565648,0.225333,0.09328,13.3155189124404,0.177659,0.08356,11.2020479558908,0.157915,0.0856229,41.7367869090926,0.569561,0.152528,-0.118300115138762,0.308899088761435,-0.058836501040009,0.357648049408101
44,179.621802444209,43.9254798552875,0.657974646920781,2.44297192896485,0.0320532,0.039379705,2.6494692699436,0.0353303,0.040327675,5.11421336877154,0.0720877,0.058854,10.264593746029,0.139588,0.0792896,0.04863356756476,0.836511584693069,0.342190321919976,0.619521711163768
45,179.630383214749,43.9417024849921,0.514880573653515,4.76307150331314,0.0629747,0.0504984,3.72164966393441,0.0501732,0.0465117,2.56911250941059,0.0368624,0.04338225,11.1598466040381,0.154279,0.0805142,-0.11313952799831,0.605014968542951,-0.152935120801143,0.731545101170888
46,179.623789973464,43.9460118931934,0.428836093851911,2.63376144929691,0.0354603,0.040744135,5.81213887214285,0.0797559,0.05542375,4.73358557800558,0.0694313,0.0562062,13.3376043482554,0.187091,0.087996,0.384456352492097,0.572165026244795,-0.069205669119067,0.530885998283117
47,179.620204913871,43.946953432466,0.371468167771077,2.52763464865608,0.0330236,0.03940061,2.87005738555064,0.0383291,0.0389099,3.5666717950695,0.0505173,0.0489477,9.10153968066034,0.122713,0.0718682,0,0,0,0
48,179.720161960585,43.9509450307308,0.915815152292991,16.0940602467225,0.210706,0.092778,10.9060832593649,0.144459,0.07707525,7.25917867231147,0.101663,0.07501545,34.3587417700165,0.466089,0.143113,-0.186524573085749,0.333852922623848,-0.173881245886187,0.441520574345929
49,179.521609996243,43.991416687758,0.657933834028865,4.76403086580968,0.0628602,0.05040655,7.81546547092617,0.104868,0.06387435,4.57408186825631,0.0648662,0.05432135,17.2458838978525,0.236079,0.097003,0.25045162351948,0.471908626437174,-0.23567318784311,0.489001058767491
50,179.633665560794,44.037549738192,0.595718567023578,2.8032369001552,0.0394062,0.0424657,3.8594781689855,0.0552426,0.0483371,1.72631381707414,0.0262668,0.038314855,8.51549618640386,0.124681,0.07405695,0,0,0,0
51,179.668621548389,44.038721711003,0.605919061747494,9.75394310352928,0.137437,0.0749861,10.3616739015915,0.147981,0.07399055,3.21255672681179,0.0486807,0.05220165,24.0014227584007,0.35251,0.1226765,0.036942309174614,0.36952320195471,-0.504929531271213,0.440757383423789
52,179.63947670695,44.0649615164481,0.868476054256524,13.4647800209672,0.189355,0.088066,7.4539107424082,0.106116,0.06804365,14.4772651767784,0.218094,0.1011495,35.5054192494925,0.518128,0.149913,-0.28171631056855,0.364630430968598,0.345387249005274,0.348481639443181
53,179.626069629026,44.0820294722024,1.04165139609446,19.0692354276879,0.268032,0.1049365,19.2428319735859,0.273962,0.1062565,14.5642036697614,0.21873,0.104053,53.0016925835324,0.773056,0.1824235,0.010941080528567,0.27551491965387,-0.112102489993749,0.303036072387405
54,179.50352335734,44.0841683761355,1.53489284759684,74.4988516396026,1.04219,0.2029875,54.1146284331183,0.763965,0.173067,41.9621441455036,0.624509,0.170274,170.687900934107,2.47218,0.32078,-0.154042703976126,0.145833114351247,-0.100438322935827,0.17545396344881
55,179.536230568607,44.1461006083909,2.5664344421412,112.688349579781,1.5826,0.25299,81.8201190436551,1.1579,0.2176285,59.8408921948504,0.894101,0.211568,254.537875189918,3.70599,0.40205,-0.154971720488962,0.120406411411609,-0.128556954894271,0.148596974465888
56,179.640507626851,43.8501871916698,1.5781007506748,51.4421530034812,0.721182,0.170424,38.833875166345,0.549127,0.150714,33.3377838388495,0.496894,0.1575405,123.704497139016,1.79526,0.279385,-0.135443423607957,0.177766515342813,-0.04993494394472,0.209149501587763
57,179.563063565549,43.9425586679164,0.605208482567248,0.446676312682152,0.00590995,0.0231025,4.74418317472816,0.0638227,0.05142095,2.24185795157836,0.0319679,0.042332505,7.47506377455727,0.102801,0.0697131,0,0,0,0
58,179.606671019573,43.9451265799,0.425854729944074,1.47142197333877,0.019764,0.03252425,2.80712129288252,0.038448,0.04143315,4.40270259208605,0.0645301,0.056257,8.74116345467281,0.122452,0.07485685,0,0,0,0
59,179.707218435086,43.9713882084527,0.778655584110785,1.03242202507125,0.0135716,0.0294993,4.27897218368689,0.0571244,0.05111105,5.92717333463451,0.0838877,0.0636716,11.2914404642892,0.154398,0.08597755,0.616057485572027,0.729227941639681,0.189794350981228,0.565519655440707
60,179.480971502517,43.9713920659572,0.712559619438448,0.885712359925574,0.201428,0.4291795,3.84017019884773,0.883288,0.788483,6.71096784076105,1.63034,1.0319035,11.7453666369163,2.77116,1.369135,0.628606934902776,0.698643052326778,0.297200699546631,0.498815742236257
61,179.505424468545,43.993162076286,0.816909943836129,11.5264970109304,0.152538,0.07696025,3.68184551250335,0.0493459,0.04624485,10.2917243357162,0.145926,0.0791221,25.5777004076915,0.350872,0.118751,-0.511145762490223,0.393129183535538,0.494592924020302,0.408925917908053
62,179.523408580717,44.0015980792226,0.709274757070982,1.59652839329177,0.0210235,0.0325677345,0.687052724605186,0.00918461,0.02437975,5.21309366842184,0.0738232,0.0591285,7.53421857417313,0.103342,0.069517,0,0,0,0
63,179.719246738833,44.0079680199321,0.20235314418615,0.885483465663193,0.200345,0.4268705,0,0,,0,0,,0.727622798186214,0.170805,0.4317565,0,0,0,0
64,179.535114292544,44.0218355491535,0.764269817619981,1.87625618909604,0.0247851,0.03323464,1.68128090581724,0.0225252,0.03350153,10.0621633518227,0.143068,0.0793769,13.6932305647944,0.189223,0.08976,-0.047767610858524,0.998974600695865,0.72794535041294,0.373116382116889
65,179.692898726181,44.0275324778638,0.487037109441365,0.787160838662537,0.0111174,0.0262256,3.64549300780574,0.0522251,0.0494842,6.66847732823507,0.101381,0.06833085,11.2077661701251,0.164674,0.0856716,0.648975016773888,0.735737976935326,0.320012681788028,0.521852675684064
66,179.551986477293,44.0292009833469,0.580294744702315,4.47843599229869,0.0632425,0.05402605,6.73032212535926,0.0965421,0.06429765,3.27253204264531,0.0497442,0.0525078,14.5885365182935,0.214116,0.098481,0.208403062623056,0.518080888075793,-0.319906238656662,0.560186478935354
67,179.619733760149,44.0369397244497,0.533833652047445,0,0,,2.85481997208561,0.041031,0.0415313,6.4532862078089,0.0984728,0.06856475,9.17283354774939,0.134524,0.07823915,0,0,0,0
68,179.650742034093,44.0426118703423,0.700703283783578,0,0,,5.83420618890678,0.0833901,0.05893615,2.27676344313857,0.0345383,0.045165525,8.01193817914234,0.117442,0.0742326,0,0,0,0
69,179.551060249949,44.0589318010567,0.944683347723086,0,0,,4.52311071290187,0.0642996,0.0543827,15.0310691317365,0.226076,0.100916,18.6139326915868,0.271733,0.1119295,0,0,0,0
70,179.613978644535,44.0679279975327,0.964414459912616,1.44271974026537,0.0202947,0.03385795,5.66563579356968,0.0808205,0.0593857,15.8297320208453,0.239059,0.1044705,22.966246639222,0.335529,0.1221445,0.598582606769309,0.584895726720356,0.494681591036625,0.322855483344573
71,179.616946260812,44.08694484826,1.21903081773854,12.0620629266448,0.169013,0.0879393,19.0460847441624,0.26954,0.108338,12.3320331517964,0.184169,0.1005384,43.5602046102209,0.632287,0.1719585,0.229224289880585,0.311465498906942,-0.188162456552548,0.326954658309762
72,179.680740478962,43.7894314750792,3.11799071284552,134.93386055983,1.89401,0.281815,122.145453479592,1.72703,0.26781,79.8728807698007,1.19239,0.2559245,337.160301166553,4.90897,0.473335,-0.046113823652873,0.107226021199632,-0.183132265998041,0.127954411518638
73,179.69458648441,43.7933088073307,3.05639807424643,401.610768560529,5.63828,0.47136,119.574486574727,1.69101,0.264815,50.5342766606593,0.754643,0.2187485,572.219367114246,8.33334,0.5996,-0.538561033879134,0.063015029043682,-0.382869932897267,0.14058551195201
74,179.642302462706,43.8106296014562,2.65289060285466,17.1789507082091,0.240994,0.1152885,21.3331503642148,0.301586,0.1206345,30.3150771135617,0.45205,0.169647,68.9567427097567,1.00227,0.236906,0.111673854546795,0.30790275234718,0.199650759783238,0.263312097360011
75,179.604890611297,43.8247563116058,2.08691013979439,55.3511657417254,0.776114,0.176939,44.7196573977574,0.632125,0.160576,22.3510374870781,0.333084,0.137128,122.556516323583,1.77958,0.280215,-0.102247558830568,0.168879382434395,-0.309819945731961,0.218660261271599
76,179.707871877923,43.8388369248741,2.29396694539489,36.049251427699,0.506676,0.1481535,30.6528410787315,0.43434,0.1377075,31.3388972980648,0.468525,0.1682015,98.1498744668543,1.42933,0.263845,-0.076870106353133,0.214375972609898,0.037862803409148,0.239136994094587
77,179.712658803506,43.8467568743021,2.01368104523214,46.136451998447,0.647888,0.1644315,69.2609384423405,0.980487,0.1987495,96.2089428955383,1.43699,0.257705,211.619320884466,3.07844,0.365695,0.204252091809319,0.15562981173381,0.188834474950537,0.130499061958548
78,179.706707744066,43.8618905016648,1.76373121989465,15.3060023667066,0.214964,0.1052625,31.3349505138289,0.443851,0.1375605,24.5983258259269,0.367494,0.1414425,71.3944547225578,1.03848,0.2239215,0.34742226573469,0.254782160457232,-0.094111629454794,0.244889073879082
79,179.706106297705,43.9133536735412,1.17395143823399,16.2095093965521,0.214596,0.096539,6.83974020795098,0.0915313,0.0640717,3.7120066978406,0.0525733,0.0627619545,26.8404162615444,0.368287,0.1357495,-0.402004982894371,0.348808942053217,-0.270345290851229,0.641373339701591
80,179.534979001652,43.9542243170729,0.739405847374092,4.27816213437047,0.0564641,0.0505205,3.68131300899008,0.0493246,0.04622475,2.9529461300195,0.0418163,0.048403955,10.9805106516116,0.15014,0.0830243,-0.067488304516456,0.644894062251653,-0.082381236086104,0.739619219558907
81,179.610080692469,44.0488623874126,0.71165210320675,0.726890559850133,0.0102814,0.0259891,0.885709936163457,0.012721,0.02710435,5.28857383933478,0.0805724,0.06362945,6.95931878825442,0.102509,0.0705796,0,0,0,0
82,179.518445942803,44.0604001692539,1.02664411659343,14.9302981502809,0.210005,0.094247,16.3735241199178,0.232846,0.098149,16.2974664046766,0.24468,0.106606,47.7618339733479,0.696687,0.172546,0.051577167038124,0.307030774624525,0.024781896692536,0.302926398253535
83,179.550015176234,44.0852021530851,1.38995401288044,12.5068823781284,0.175191,0.0878595,10.9114613967622,0.154634,0.08250455,4.33783000119749,0.0648446,0.069353375,27.8343811155932,0.404325,0.141471,-0.062326991586447,0.364699954068294,-0.409103210973644,0.497594321578026
84,179.776225384095,43.7788503653229,4.2184598461072,100.046928032469,1.40463,0.258405,152.351005544399,2.15382,0.298785,155.361295610126,2.32212,0.35389,407.900421589805,5.95309,0.53559,0.210538296168275,0.110097438589235,0.037601040228421,0.102895290177248
85,179.75526033341,43.8452740440391,2.47378430351811,45.1670818102953,0.633825,0.1660205,30.6934702383443,0.434079,0.137362,16.969914444112,0.253264,0.1486355,92.9195960117495,1.35156,0.264775,-0.187044902912621,0.198208150925529,-0.263063710549173,0.310307915626575
86,179.768053877973,43.876680694306,2.3119742450942,21.1736516926965,0.280012,0.1083495,23.819458658073,0.317604,0.1136255,41.3490498220132,0.58168,0.169785,86.4788517173609,1.18511,0.229768,0.062903268988782,0.262452282839765,0.293651393775493,0.210954612364094
87,179.812900651727,43.9038405889058,1.86325103720718,4.81060428748292,1.09106,0.8667285,1.84942681065179,0.42289,0.57741,5.5791200870056,1.34521,1.005928,12.3033906999843,2.88937,1.423375,-0.441342184352191,0.635987535513766,0.521644703353883,0.566569275337028
88,179.75284511971,43.904345496633,1.76955082560904,8.33408841134212,0.109911,0.07712265,5.07812468930316,0.0675666,0.0597433,2.18685665866034,0.0306794,0.0511325,15.6607352592005,0.213845,0.117156,-0.238590109399721,0.532271963269217,-0.375457524988295,0.810366651933044
89,179.476052141866,43.9613906030139,1.34547070550397,0.915100244681655,0.2082,0.42326454,3.8593279077181,0.886256,0.777781,2.80933811055428,0.681984,0.7349355,7.71345222341673,1.81703,1.1264255,0,0,0,0
90,179.533258710478,43.9969481501803,0.639611660285445,4.76459308155529,0.0632362,0.05070805,3.40592687554703,0.0459852,0.04666525,0,0,,7.71464403668565,0.106684,0.0700768,0,0,0,0
91,179.710155073156,44.0091279029929,0.645123896880979,0.914829427674602,0.207186,0.422341615,3.87856635798652,0.888673,0.775864,1.85193869289916,0.447896,0.60982645,6.73478169182104,1.58564,1.0560485,0,0,0,0
92,179.774418496014,43.8031489027562,3.57068535988399,60.3259157085309,0.84709,0.2016855,87.9645853564108,1.24398,0.230565,83.0174146465928,1.24065,0.279788,231.386668288353,3.37398,0.4183,0.189802349993066,0.145429714167114,-0.001340239794255,0.145954068652674
93,179.700508133507,43.8090352735452,2.87540906147179,58.5807615826017,0.822327,0.1904635,37.0003844858799,0.523333,0.154664,22.6527435222275,0.33821,0.1608445,118.36412436276,1.72294,0.297345,-0.222191341051974,0.178472875453739,-0.214873778789915,0.267035648716809
94,179.703830624389,43.9495789119167,0.758250067137126,5.02450899125979,0.0664788,0.0594067,4.43454456704096,0.0594702,0.05131965,1.28716879507678,0.0182789,0.036683,10.8105793079861,0.148543,0.08960985,-0.055646333039564,0.619211194131586,-0.529797772578718,0.785677854312858
95,179.471714424895,44.092312076598,2.30876840573546,0,0,,9.47244127235207,0.134046,0.08260385,27.039262309877,0.403663,0.147801,33.0931365072087,0.481149,0.168708,0,0,0,0
96,179.472216929152,44.1241954734331,2.74848402200015,1.03469335374851,0.0145177,0.04337595,15.1072675270369,0.213652,0.097997,29.5095042938975,0.44044,0.1588075,45.7777039553973,0.665842,0.192887,0.872746468965862,0.360187146087773,0.346721867871798,0.256646342331969
97,179.629223938824,44.1273346062644,2.19535564564508,2.07777395146456,0.0291996,0.0435132,12.6032620111707,0.178632,0.0890485,7.63253297511413,0.114186,0.0970287,22.3465127349921,0.325558,0.1406785,0.719007119225373,0.379507886942576,-0.220088928959285,0.468726341856818
98,179.70034801769,43.7691704969821,3.98366822332601,23.4487610904496,0.32919,0.1616645,34.8770296573152,0.493098,0.1655325,30.7397242558136,0.459185,0.214633,89.1939597706729,1.30054,0.316715,0.199331621037885,0.285617224454274,-0.035612312726364,0.287374885991886
99,179.597890951629,44.0920649225119,1.3542055372159,8.67397922011701,0.121679,0.09139715,6.84583965003954,0.0970463,0.082365,0.921315293781914,0.0137875,0.0480535,16.4724238274696,0.239585,0.1426305,-0.112619344904316,0.559497005081769,-0.75120405508067,0.781445810293321
100,179.458022362009,44.1165949864531,2.80278250878097,2.11492591614136,0.0296614,0.0528215,15.3284665191143,0.216704,0.1004825,8.15521405754094,0.121651,0.10735835,25.6677044613536,0.37313,0.164237,0.759208070613812,0.389755740324786,-0.280926837197618,0.459117082415315


==> anc/NGC4096_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,181.679964198987,47.4049774357631,3.07128224690102,8.38402048312254,5.4961,3.311505,0.765984982824896,0.506011,1.22175,0.527637931662466,0.368839,1.241285,9.7171339605565,6.61461,3.79602,0,0,0,0
1,181.428853360377,47.4328903508296,0.566734134283195,3.72148354479337,0.427975,0.3967445,10.7645186032683,1.25613,0.633898,10.7533902293367,1.32789,0.6845645,25.4988841751112,3.04665,1.01453,0.491747842325746,0.400125265570699,0.027770682889451,0.360427492280646
2,181.492649495099,47.4444160811154,0.455172290358822,0.845912637830703,0.0983953,0.2190465,1.74828999221232,0.207844,0.26783115,11.2099971965113,1.4193,0.672067,14.7308608296207,1.78677,0.770485,0.357395997182595,1.12184391321231,0.744529064422079,0.305926384230436
3,181.495565122081,47.4591331678007,0.346255021956166,0,0,,4.81828671602908,0.585254,0.4621875,7.95430142302282,1.04651,0.576974,13.7239912221574,1.70859,0.77684,0,0,0,0
4,181.504516947717,47.4615075687105,0.322200021054733,6.8532619499188,0.784152,0.509091,9.71872171849776,1.13874,0.6009985,7.39861946487753,0.923595,0.5434995,24.6728859253262,2.93814,0.97539,0.184403492239814,0.404116224376811,-0.104321072958564,0.390930511628581
5,181.503810105708,47.4704954727946,0.289348733594802,,,,1.76152919353192,0.208353,0.26884265,3.42141043638846,0.434307,0.376825,5.29331035273891,0.639895,0.4449505,0,0,0,0
6,181.552367365012,47.471047298691,0.326091399199084,,,,,,,1.86536840388068,0.235377,0.30095935,1.87786572674568,0.227954,0.29271395,0,0,0,0
7,181.510313964766,47.4714737461941,0.228170901964208,,,,0.914875378300719,0.107381,0.218891495,0.835073809206431,0.104719,0.209438645,1.87709260348648,0.22508,0.2907286,0,0,0,0
8,181.508293149138,47.4738885934707,0.258273319173525,0,0,,,,,2.57896402902265,0.326332,0.3318438,2.83782498642865,0.341404,0.3455925,0,0,0,0
9,181.498429099019,47.4739600121825,0.266559382279555,0.884811899149941,0.102034,0.217981,12.7875887777289,1.51102,0.7041415,7.78802229013353,0.986273,0.5523915,22.7063538126191,2.73843,0.947695,0.873489666186005,0.259128276843756,-0.210126324784477,0.348212129270395
10,181.480592640816,47.4761227631584,0.235398256170438,,,,0.914291969069767,0.106333,0.21792475,0.844532234384089,0.104621,0.210487025,1.8899101123822,0.224149,0.2898767,0,0,0,0
11,181.520427884362,47.4788739717757,0.31367958293703,1.90276253346535,0.215713,0.2793006,2.67868485811108,0.310553,0.31660315,0.906099312895044,0.113558,0.229639125,5.81030304602294,0.692035,0.480903,0,0,0,0
12,181.512052218609,47.4822309890039,0.317443089198377,0,0,,3.81742721868698,0.437408,0.3764015,2.57888393747027,0.318715,0.32517525,6.83544297865407,0.80535,0.5201865,0,0,0,0
13,181.519622012678,47.483566429688,0.267633069328904,0.873256346780214,0.098437,0.19800558,3.57567233826673,0.409837,0.354578,2.85972999215187,0.357385,0.368281,7.73370066250275,0.918229,0.5435085,0,0,0,0
14,181.593851374123,47.4946124874417,0.538663795593231,152.521051762864,17.4967,2.34435,237.707884342782,27.7216,2.9734,193.447464489444,23.9094,2.84985,583.928088922549,69.7349,4.77805,0.226123051950206,0.08142786070265,-0.07383548643257,0.079737258989988
15,181.509045360458,47.4989895578552,0.303584421396118,,,,1.78896470766897,0.206151,0.26586945,3.86271837148664,0.478766,0.4164265,5.8327893057877,0.688644,0.4794335,0,0,0,0
16,181.533149797761,47.5059347562915,0.239191800363288,11.8277251765447,1.36127,0.6626205,13.6845757580144,1.60998,0.714316,10.4210744820028,1.30535,0.630848,37.3695422602445,4.48612,1.190345,0.083705511148507,0.327007630996534,-0.104492458829704,0.324446715971889
17,181.518465051647,47.5096837583662,0.374239256382495,,,,3.57498593842475,0.416408,0.361433,0.844634363331454,0.104321,0.20864167,4.44805076405532,0.523821,0.4021245,0,0,0,0
18,181.477752592958,47.5325659131447,0.378225810083711,,,,0.846382316374958,0.100143,0.222937,0.887348533174262,0.111299,0.235246,1.76749181232678,0.213724,0.3050744,0,0,0,0
19,181.497068314237,47.458219079644,0.378064952708678,0,0,,0,0,,1.83944374098153,0.236452,0.30243895,1.75433710414072,0.215286,0.30980245,0,0,0,0
20,181.501212175439,47.4588108410006,0.304324839973242,0,0,,0.834759599460334,0.100779,0.203378595,1.8690881885699,0.24404,0.3204191,2.84457443101924,0.353752,0.37328425,0,0,0,0
21,181.442690997966,47.4629946218926,0.4567255567617,1.77497208978065,0.204393,0.26489315,,,,0.82516878298893,0.102768,0.208041475,2.61208809625199,0.313021,0.31928135,0,0,0,0
22,181.503557616856,47.4785620971189,0.326468510190341,0.873238820671021,0.100187,0.20210135,0.885350746735558,0.104272,0.222763,2.80623395199665,0.352041,0.3553205,4.85595769309279,0.580337,0.4527185,0,0,0,0
23,181.516387404971,47.4854123196674,0.212989592430591,0.914098329813347,0.105016,0.21580149,,,,0.834833213796735,0.104514,0.210288085,1.8906822364427,0.226087,0.2906832,0,0,0,0
24,181.521456412438,47.5050225512847,0.30602898942008,0.863743365576032,0.100859,0.20289094,0.91535689580818,0.109013,0.22102003,,,,1.87801121641691,0.227017,0.2915102,0,0,0,0
25,181.476723078503,47.4437097394333,0.570456229097415,0.884705381655752,0.100741,0.2152195,1.88961742245033,0.219267,0.2843872,2.59562546226219,0.319876,0.32631615,5.83617070589476,0.691457,0.4872315,0,0,0,0
26,181.544937634025,47.4260880193545,0.756700418854105,2.87182172739504,0.329807,0.34279905,2.77041916543756,0.32291,0.35235835,1.64227980791306,0.203223,0.30925155,7.37795067894183,0.880581,0.5711895,0,0,0,0
27,181.613203640952,47.4627217493239,0.992795935772271,0.647394874698214,0.0745851,0.2086055,3.85978628012182,0.450288,0.394002,5.74921240643594,0.711193,0.515846,10.3539393871791,1.2401,0.668053,0.715797589931738,0.714519039251203,0.224631311231092,0.539595129629714
28,181.422906048599,47.4695909633565,0.50731086208832,0,0,,0,0,,2.82265920375076,0.345071,0.348266,2.71988764369357,0.32056,0.35652035,0,0,0,0
29,181.459573833544,47.3903615712873,1.11889822435258,1.51268448373257,0.209823,0.3384875,1.84858974184878,0.259257,0.3549831,1.72555789239935,0.255344,0.37246495,5.16030337166412,0.740207,0.5985405,0,0,0,0
30,181.347605900707,47.4473544091164,1.14845125990087,9.38442323639408,1.30857,0.743004,7.53887202413539,1.06138,0.672876,5.82376480178816,0.866044,0.669396,22.8162093896379,3.29969,1.20916,-0.104301778518534,0.420901138302937,-0.101345630229778,0.494700833120436
31,181.340374657916,47.52786111422,0.845554099954293,3.85940586862192,2.47781,2.168088,4.47007376836814,2.902,2.223895,2.56196883131411,1.76262,1.8045865,11.4272077770937,7.61594,3.622205,0.078848509519853,0.57795386519825,-0.244259982592366,0.601273620912976
32,181.461930672213,47.6041768492775,0.224417915285218,,,,0.863913417095842,0.560642,1.1245418,,,,0.844666552145927,0.562565,1.1284806,0,0,0,0
33,181.602263835245,47.543577839117,0.610759504890407,,,,5.68500167770409,0.806212,0.55667,0,0,,5.67182065321647,0.824777,0.6060315,0,0,0,0
34,181.686866063387,47.4005472294576,3.09454854041233,9.2209021992638,6.02173,3.478075,0,0,,0.487412222953598,0.339315,1.226485,9.48785918141781,6.4341,3.78342,0,0,0,0
35,181.389592130312,47.4119110433455,1.56148251478374,4.7003640345507,0.655003,0.5327755,2.80422400407988,0.394417,0.425039,0.08200399047769,0.0121647,0.247095,7.62425607082318,1.10004,0.7311785,0,0,0,0


==> anc/NGC4157_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,182.820700233902,50.368172477791,0.460430038086311,133.624665340674,2.25505,0.34236,48.6770529859936,0.821474,0.2063215,12.6787737606474,0.213967,0.1148955,202.454952370416,3.41663,0.43183,-0.465972636650974,0.11487825406285,-0.586713294142303,0.194373520357825
1,182.726643016105,50.3794285052213,0.460564624997829,6.21006121920489,0.104801,0.0783692,23.0772679835286,0.389452,0.13909,13.3680365739965,0.225599,0.1192245,43.9588143758736,0.741849,0.2049685,0.575921643368882,0.276915625558128,-0.266405550108853,0.296286359478894
2,182.728464729638,50.4040448978862,0.332723749839843,33.3665538703539,0.563094,0.1732195,39.0758447976388,0.659444,0.178624,40.3042756249719,0.680175,0.1977815,116.211179873095,1.96118,0.328015,0.078811456167416,0.203667013242261,0.015475295587775,0.198650728502897
3,182.817877617139,50.4250628715553,0.256266359808818,27.9916431060442,0.472387,0.157622,10.7316892709779,0.181108,0.09519,3.50327068780695,0.0591212,0.0623856,44.2942611422395,0.74751,0.201631,-0.445724909907497,0.249440632965363,-0.507793390645267,0.437446481744928
4,182.737157843063,50.4326715231549,0.359832161438637,1.93347344528966,0.0326293,0.0475956,5.38046895308994,0.0908008,0.0691814,5.54211862252049,0.0935288,0.07949965,13.1384205662826,0.221724,0.114994,0.471291038409594,0.640071294165994,0.014799576410951,0.570619951540535
5,182.806882956465,50.4462834766196,0.277117766743936,109.839409728716,1.85365,0.308825,93.8172491285229,1.58326,0.28881,52.0892949999812,0.879059,0.223161,260.326482118455,4.39327,0.486355,-0.078672412137647,0.122758696671352,-0.285990970300761,0.143518344021296
6,182.825903569091,50.4478712872742,0.326351351151294,68.320095074538,1.15297,0.2440185,79.7872666391274,1.34649,0.2665,81.0565246740256,1.36791,0.27717,231.320795466603,3.90377,0.459395,0.077424723740328,0.144015958833526,0.00789124668435,0.141614971004243
7,182.768889566223,50.4806490476147,0.507966179429434,212.836558706278,3.59183,0.42882,555.574151804911,9.37587,0.69454,603.656040098911,10.1873,0.74529,1372.68893592132,23.1655,1.1054,0.446034377723112,0.056274868337128,0.041477429271432,0.051967288507301
8,182.781340765515,50.372086138562,0.683917995268317,0,0,,0,0,,3.30716972885773,0.0558118,0.06287875,2.92717449420809,0.049399,0.060009375,0,0,0,0
9,182.766024888966,50.3722602797018,0.421268391167489,24.1509820634705,0.407572,0.145562,12.2245784834535,0.206302,0.105379,9.40738264997231,0.158759,0.09676225,47.0199661070987,0.793509,0.2084555,-0.327868585410035,0.27813594545714,-0.130233029548486,0.390872858773983
10,182.739255116949,50.3880808446076,0.395414164896094,22.0860971548758,0.372725,0.1378575,2.12028902916565,0.035782,0.04885604,0,0,,24.9696001658103,0.421387,0.155791,0,0,0,0
11,182.838439511023,50.3983759041461,0.36742908968195,13.7637464319353,0.232277,0.10646,18.0660097196937,0.304882,0.1262525,16.7672423243203,0.282964,0.1297895,50.2003996508472,0.847182,0.215462,0.13516482084448,0.303205930225031,-0.037285275395257,0.308547449294225
12,182.694780142897,50.4135367364744,0.55023750982456,5.11711272478454,0.0863564,0.07231815,11.160937879979,0.188352,0.09968,11.2474512661112,0.189812,0.1096325,27.8416668181671,0.469856,0.165246,0.371286789919784,0.427040601759537,0.003860758824214,0.391682763608236
13,182.735653782763,50.415398823758,0.375714399124713,1.93411340732407,0.0326401,0.0486836,0.992184101873918,0.0167441,0.03717595,0,0,,2.99237358925004,0.0504993,0.06134577,0,0,0,0
14,182.740063209832,50.4470193274731,0.367540656800553,1.9711600984267,0.0332653,0.04748357,14.4576311933106,0.243987,0.1125825,15.5629285847651,0.26264,0.123112,31.9361202119765,0.538954,0.172528,0.760035895103485,0.316790417584534,0.036818014041889,0.32843137683855
15,182.720276707602,50.4496441174937,0.52083502712601,10.7580580770251,0.181553,0.10036335,5.40322908433198,0.0911849,0.0734666,8.72920066073748,0.147314,0.09820935,25.3016693547725,0.426991,0.1582155,-0.331336788909792,0.434915478397661,0.235343223805225,0.493911441595647
16,182.710762047565,50.4624192532364,0.651028596072955,2.13257274488154,0.0359893,0.0533235,14.0966452013125,0.237895,0.1158265,35.3698720610093,0.596902,0.1885255,51.0063962797307,0.860784,0.222981,0.73719340612076,0.356013280571065,0.430053054814524,0.236508975817773
17,182.74159437268,50.4749145862848,0.547143651716884,17.4779557169706,0.294958,0.1292385,25.9890952400598,0.438592,0.155237,31.5004719826314,0.531602,0.1773795,75.1777623191118,1.2687,0.26665,0.195806693476927,0.270831301265315,0.095867424453254,0.240978542501314
18,182.755418725277,50.4792102242418,0.59885486051298,6.46254994407423,0.109062,0.089816,15.1763441113909,0.256116,0.1232465,27.6677512097438,0.466921,0.168132,48.9535995428969,0.826141,0.2241435,0.40269129027488,0.399573741903576,0.291554927341201,0.274966828967298
19,182.768421595682,50.485262172557,0.608287288493948,6.74608867876088,0.113847,0.09440285,34.4099290094056,0.580702,0.180312,67.9124155563261,1.14609,0.257548,107.962780318574,1.82198,0.323985,0.672169998085088,0.24269303657433,0.327421021176841,0.17110088679948
20,182.784793516776,50.4867232629154,0.658218943992995,10.2043724057791,0.172209,0.10573105,33.1206425330603,0.558944,0.174868,34.5319958418935,0.582762,0.189112,78.0901821330823,1.31785,0.276665,0.528938539539604,0.248147266571606,0.020861763010793,0.22528181742557
21,182.792988194301,50.489394795357,0.618202748902081,30.835563280036,0.520381,0.168869,55.5036702207501,0.93668,0.222861,70.4947808766279,1.18967,0.2606315,157.325185238818,2.65502,0.382725,0.285711442417304,0.184770247951186,0.118978531286007,0.159423941323073
22,182.796757934935,50.4934775279693,0.671885888393075,12.7654056582675,0.215429,0.1138505,30.4092182024874,0.513186,0.167519,48.4329785767618,0.817355,0.222124,91.4322054354952,1.54301,0.297225,0.408661638862774,0.258715272329963,0.228605507083209,0.201274411710758
23,182.799443118026,50.498706770478,0.801131002746433,45.9735689251067,0.77585,0.2041385,23.7574646680569,0.400931,0.1482285,8.26925757638267,0.139552,0.1072251,80.2251665867416,1.35388,0.278205,-0.318597088158289,0.203859607708109,-0.48360262949991,0.326628552515509
24,182.895323587961,50.3050080768154,1.68310973138618,2.12098232136959,0.0357937,0.0600825,2.4966696634358,0.0421338,0.0597535,194.586382134462,3.28384,0.43719,194.080338081333,3.2753,0.436225,0.081358955439351,1.09146162431048,0.974663781175907,0.035632226867873
25,182.892656618013,50.3777501461748,0.740895894401342,20.2277185138638,0.341363,0.135565,37.4775988724626,0.632472,0.182997,35.7614340168733,0.60351,0.1880995,94.2160402851459,1.58999,0.295045,0.298930516976695,0.223722391717578,-0.023432380083205,0.212519813490164
26,182.68351983008,50.3816992692752,0.334159411272541,14.7898188937606,0.249593,0.1177255,23.4644450143421,0.395986,0.145312,25.6729658462138,0.433257,0.1584155,64.3464048868501,1.08591,0.244062,0.226762332727675,0.283438599815647,0.044945812023737,0.258490787517712
27,182.856131293251,50.3988867932418,0.467893830580545,0.978318257795198,0.0165101,0.0352715,8.77506460653632,0.148088,0.08809585,13.9978066204436,0.236227,0.1167115,23.6384198785093,0.398922,0.1481455,0.799388935838263,0.400258669050974,0.22934051494217,0.366313252302419
28,182.825400762845,50.415025313293,0.358632331375417,0.976149497567501,0.0164735,0.0365751,6.85683766415886,0.115716,0.0808059,6.865548258516,0.115863,0.08780605,14.6769367015813,0.247688,0.1220175,0.750759326572837,0.507807097310277,0.000634772583006,0.515258741535622
29,182.818987919672,50.4409978925265,0.33702719648815,5.1110449366065,0.086254,0.07152755,4.31057094305687,0.0727452,0.0625991,3.30433137872367,0.0557639,0.0616246,13.1136516653215,0.221306,0.1133685,-0.08496143376822,0.593220629127477,-0.132140836718956,0.68808356461883
30,182.708065990001,50.4687672524887,0.71167679774387,8.00159938106823,0.135035,0.0900235,4.74722059447431,0.0801141,0.0732226,3.64562668701514,0.0615236,0.074608905,16.7656424192343,0.282937,0.138957,-0.255269020414215,0.528783502299527,-0.131253896384931,0.746190405684355
31,182.720385440988,50.4740924511999,0.754196743435385,3.53141124059748,0.0595961,0.06431075,11.6524642758464,0.196647,0.105595,24.4133664975755,0.412,0.1583145,39.3435029929533,0.663961,0.1976355,0.534847182226565,0.430266160353297,0.353822494812264,0.28881948237092
32,182.739503143041,50.4757817535857,0.614703799027529,6.33485381591337,0.106907,0.08577995,10.6280509748511,0.179359,0.1032393,9.06174389565106,0.152926,0.10412655,26.3410743589812,0.444532,0.1692485,0.25309327688234,0.4621158762651,-0.07954918217795,0.442974620618853
33,182.797373963696,50.4824045846992,0.653933116547689,7.90068684916199,0.133332,0.0888884,14.0123835334495,0.236473,0.1141355,9.45591310424783,0.159578,0.10086535,31.6924013372082,0.534841,0.175627,0.278906450696989,0.379511711077041,-0.194154288210357,0.382652907106331
34,182.765619585053,50.4842877926337,0.629120726803374,18.260783349979,0.308169,0.137887,17.4137224905546,0.293874,0.1326015,25.9288914042308,0.437576,0.166983,62.0834280263103,1.04772,0.252852,-0.023744151165282,0.317547420184884,0.196461822407547,0.284071339618318
35,182.768551882095,50.4886528259796,0.680571084568294,1.68574888223198,0.0284487,0.050116,12.0359674505365,0.203119,0.1112165,17.0110797105764,0.287079,0.1401725,30.5808820926414,0.516083,0.184874,0.754294748360847,0.397581825947294,0.171277728591304,0.356054109421554
36,182.854398505783,50.3698388054001,0.730091312224353,4.02828843014146,0.0679814,0.06441305,11.931262551019,0.201352,0.10541,3.75071674886817,0.0632971,0.0691805,20.2059716558429,0.340996,0.1418685,0.495187748715904,0.408535281189258,-0.521652633619385,0.441042929784191
37,182.888411839032,50.3770214376634,0.771384375659522,1.38565409269237,0.0233843,0.0436776,22.7643383998546,0.384171,0.1455995,30.410344061622,0.513205,0.174405,54.2932531395706,0.916253,0.2281545,0.885246002198965,0.206158614733857,0.143790339835253,0.249259792404326
38,182.839480361641,50.3919360174525,0.48752753296212,2.06040517435388,0.0347714,0.046405405,5.33935731795398,0.090107,0.06863275,0.85606773250115,0.014447,0.03651875,8.62372543654892,0.145534,0.09123045,0,0,0,0
39,182.844685579909,50.4108639037569,0.472614443780865,4.36138866904794,0.0736028,0.0642595,4.34412747084225,0.0733115,0.06297755,0.745472812037375,0.0125806,0.0372175,9.99176279657205,0.168621,0.10015625,0,0,0,0
40,182.67475973583,50.4154720601173,0.718179204630222,4.1360983306407,0.0698008,0.0710625,9.41277492266959,0.15885,0.0957097,1.96507453352548,0.0331626,0.054683,15.9311437775223,0.268854,0.134427,0.389455011747171,0.501786798116291,-0.654578918258489,0.501676456478726
41,182.682596519931,50.4284954103012,0.731048257849225,12.2273042476741,0.206348,0.109397,6.11726672421653,0.103235,0.07966525,1.19212483302955,0.0201183,0.04533895,20.2760119451636,0.342178,0.146774,-0.333070614342519,0.416194535858971,-0.673810104796548,0.650283320964882
42,182.79466635727,50.4295850107353,0.306603283514416,5.91477799607207,0.0998178,0.07846135,5.19669911445176,0.0876995,0.0738063,1.9794262747044,0.0334048,0.051437265,13.4187002350533,0.226454,0.1192995,-0.064624970602712,0.573383370234949,-0.448330075810686,0.701039531165346
43,182.617479315511,50.4431782457312,1.22835396417265,42.9497483125551,0.72482,0.2050555,51.8605085726823,0.875198,0.217213,27.5620982183235,0.465138,0.183286,123.495488473937,2.08411,0.35143,0.093985192666583,0.186508245847049,-0.305938212507908,0.211052290567838
44,182.853751568553,50.4550578430231,0.59497558323285,0.499157350570259,0.00842378,0.03292935,5.18264957756687,0.0874624,0.07324465,12.1173255869471,0.204492,0.1134555,17.610036770182,0.297187,0.135939,0.82429626459204,0.640717172480075,0.400848899691185,0.421571380439625
45,182.659942192817,50.457332052655,0.917635529535155,8.2824716072782,0.139775,0.10467415,10.580764891198,0.178561,0.10574355,12.6009709688724,0.212654,0.126003,31.7152147986198,0.535226,0.1946805,0.121839817048653,0.470279831411753,0.087146453995885,0.415682267990711
46,182.752193637971,50.4807313860233,0.725850819402106,0.111782405572054,0.00188644,0.0367856,2.96541815133803,0.0500444,0.06303292,24.9692446313468,0.421381,0.160067,27.3472961465912,0.461513,0.1735915,0.927347988208933,1.36809641764732,0.787688995968397,0.249660576558216
47,182.618970027727,50.4862109517544,1.57896911796189,38.95934800508,0.657478,0.2026305,40.0852071396769,0.676478,0.19138,26.4170402226945,0.445814,0.1731975,107.362519632602,1.81185,0.33124,0.014243348356318,0.209134135265418,-0.205529398766096,0.230144084822851
48,182.772961333046,50.4871272801138,0.621828659927318,1.59798519990296,0.0269676,0.0531755,9.04248577887506,0.152601,0.10103045,79.3238867216248,1.33867,0.27767,87.8395296812525,1.48238,0.29484,0.699640137529613,0.530925588685476,0.795341021182602,0.12746028220856
49,182.790710343657,50.4918743932434,0.821951480430917,2.35683203334446,0.0397739,0.058335,7.54106373927416,0.127263,0.090594,5.11051756048556,0.0862451,0.0883881,15.1652632872767,0.255929,0.141614,0.523771094889812,0.591522656129737,-0.192114022840351,0.600884625429039
50,182.684271426693,50.5047659224258,1.25742252002569,11.8392383807017,0.199799,0.1223036,27.1299460778701,0.457845,0.1613635,23.614599069451,0.39852,0.174024,63.2223234245709,1.06694,0.2662625,0.392379463661191,0.298797085585644,-0.069275367395912,0.279233480167417
51,182.955204023691,50.3513767572188,1.64123256103623,29.8882417018886,0.504394,0.167625,26.9028188114011,0.454012,0.160695,22.987851065944,0.387943,0.170366,81.0950409075776,1.36856,0.28903,-0.052568535672773,0.242083932217005,-0.078470939658295,0.280279053948274
52,182.669644801477,50.3976872290999,0.880028271440161,0,0,,0.593878842351095,0.0100223,0.0336326,18.0008876571189,0.303783,0.139339,17.7439547514551,0.299447,0.146201,0,0,0,0
53,182.826266850345,50.4543752506323,0.491651834941536,4.12704997854318,0.0696481,0.06353525,3.17978173056529,0.053662,0.05677035,5.25084701325148,0.0886133,0.07608205,12.6376502743627,0.213273,0.1113015,-0.129641448672899,0.686718733289633,0.245659647176987,0.640131682897286
54,182.893393296696,50.2754311176632,2.31034910723403,52.0257135867484,0.877986,0.2240115,81.0067498491276,1.36707,0.27082,64.7511216178657,1.09274,0.279813,200.391074809468,3.3818,0.45378,0.217849354314547,0.153845264924569,-0.111524873872372,0.159861689454994
55,182.624749316318,50.5361965204179,2.17707446083386,103.497267456299,1.74662,0.307,107.771384265693,1.81875,0.31097,77.5177716467556,1.30819,0.29436,293.528067997719,4.95358,0.534375,0.020230719392377,0.122555481298844,-0.163277837118717,0.137535021388255
56,182.711857496698,50.5469586837271,1.75373253230011,81.5601984973979,1.37641,0.28259,11.2531398175281,0.189908,0.11012035,0,0,,91.6058247651988,1.54594,0.316845,0,0,0,0
57,182.670934517676,50.569750001864,2.48144009336963,65.9984550275113,1.11379,0.248322,82.8940452931756,1.39892,0.276205,56.6542390005642,0.956097,0.263343,208.821982055281,3.52408,0.46117,0.113475092629074,0.146987692924193,-0.188033886804214,0.163454998118667
58,182.789180816565,50.3152315959603,1.40021960641418,6.77719794432211,0.114372,0.084156,5.51872445481845,0.093134,0.07909365,10.6748037568088,0.180148,0.1170611,23.1370570291501,0.390461,0.1628555,-0.102348847744162,0.555949523761288,0.318403700207112,0.480459830798387
59,182.786654053087,50.3330360465996,1.07438742234997,1.62746493250622,0.0274651,0.0451975,7.44749891961476,0.125684,0.08505105,2.56120509414577,0.0432229,0.0629995,11.867088580347,0.200269,0.11818,0.641328613749607,0.523745810560921,-0.488204448722936,0.611982723364644
60,182.904104280621,50.3617052208089,1.23766074753684,5.55930871383347,0.0938189,0.07849205,3.7710770224812,0.0636407,0.06555755,9.39594629139457,0.158566,0.11268335,18.8374602498683,0.317901,0.149919,-0.191656780532911,0.639159652512413,0.42719368947921,0.51153841951654
61,182.965774421899,50.3910379095043,1.75906031397833,0.497823503774481,0.00840127,0.03875425,5.46622979127426,0.0922481,0.0791369,20.2294369304376,0.341392,0.1499235,25.8716503555982,0.43661,0.172045,0.833058666934527,0.717906425054206,0.574540730896428,0.322806548252914
62,182.725757660725,50.5335841153439,1.59874143541785,3.91839272745601,0.0661268,0.08118,7.89085039567025,0.133166,0.0957311,8.49330354416746,0.143333,0.1307808,20.4639119091534,0.345349,0.186782,0.336385458982964,0.630829715879712,0.036770476565919,0.580015471076821
63,182.69783186157,50.5729013174258,2.53066658839756,3.22227995010912,0.0543792,0.0764025,12.3017887177892,0.207605,0.1191935,1.98301717278632,0.0334654,0.085151,17.9851848849785,0.303518,0.1941105,0.584866568289233,0.499295892605549,-0.722359941328342,0.623668036102252
64,182.899123457011,50.2844316389489,2.20059621343352,20.1465381446849,0.339993,0.1473595,27.726236628999,0.467908,0.166894,19.7638052946659,0.333534,0.187118,68.8178433235177,1.16137,0.291373,0.158330042913674,0.273621511893525,-0.167665283326803,0.323056313999934
65,182.961124561978,50.3146354663305,2.25313856980333,5.91378249957411,0.099801,0.09799735,13.3889538516024,0.225952,0.1229445,35.6310713802358,0.60131,0.2192,54.6854669086178,0.922872,0.2666455,0.387259672205628,0.477124663673538,0.453735334150487,0.260053469742635
66,182.899606635362,50.3400375731386,1.49766596439043,9.04841135326767,0.152701,0.09508295,7.12117753781343,0.120177,0.08508335,1.00517296094253,0.0169633,0.057079,17.7473915846028,0.299505,0.1497525,-0.119188794992634,0.464727345968275,-0.752613928947217,0.745425120622611
67,182.989908389224,50.3792523479632,1.78744884185889,5.9101856759178,0.0997403,0.08445325,13.298588842115,0.224427,0.1146155,7.9294851407101,0.133818,0.1116274,27.6020958454737,0.465813,0.1809675,0.38463688348578,0.421265657863154,-0.252924674454633,0.45776092395182
68,182.566555109594,50.5127895444703,2.62829009670584,12.2293781987115,0.206383,0.13016225,8.90204966577007,0.150231,0.11052265,14.5347821719024,0.245289,0.18537945,36.0999620819234,0.609223,0.251934,-0.157458764939122,0.472495726683489,0.24033677184466,0.496892029286011


==> anc/NGC4192_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,183.433740039468,14.895993950303,0.255488403592244,0,0,,2.12223846623353,0.142773,0.19000645,6.72634528286675,0.452513,0.311599,8.97467866136702,0.603769,0.3677485,0,0,0,0
1,183.465898535947,14.8986610693945,0.287206212448668,2.13945146969986,0.143931,0.1915464,6.75018781961977,0.454117,0.3151995,4.77925432945168,0.321523,0.2769145,13.9670442435793,0.939629,0.462863,0.51866405372144,0.548587794997118,-0.170947862410397,0.536904524579011
2,183.451199618477,14.9003138939386,0.227830522817059,11.2399872125431,0.756167,0.419533,18.2255680571134,1.22612,0.5330235,14.775044625637,0.993987,0.496993,44.3312134264945,2.98237,0.83375,0.237076165055817,0.332613973595812,-0.104559374840942,0.327657665140916
3,183.464695250363,14.9098635247818,0.249609660496253,13.1274272308024,0.883144,0.4272455,2.01317818434021,0.135436,0.1747557,0,0,,16.10471198235,1.08344,0.487104,0,0,0,0
4,183.466122542568,14.9159359883883,0.264595596429272,2.09060697108988,0.140645,0.18770295,9.97453416927957,0.671034,0.374583,6.81238057134958,0.458301,0.3142065,19.1868503836831,1.29079,0.525876,0.653446744341051,0.414463850326975,-0.188370147033431,0.426366646867553
5,183.453811162997,14.9169780544034,0.213208256272977,32.8688098315104,2.21124,0.691795,52.8381235161154,3.55467,0.87326,60.9395321078422,4.09969,0.96743,146.479686613592,9.85438,1.47086,0.232995312101646,0.188093005754084,0.071203862896441,0.16945707045374
6,183.456721377815,14.9213461518631,0.259424773272779,0.970401650944904,0.0652835,0.130566955,3.01514444051892,0.202843,0.206744,3.37370408612758,0.226965,0.24458685,7.81390089479601,0.525678,0.343634,0,0,0,0
7,183.434508063274,14.8692073449838,0.366671860608144,7.09052368090224,0.477013,0.305207,5.56741070492253,0.374546,0.287442,2.32663916629011,0.156524,0.20573395,16.2185734733276,1.0911,0.4839315,-0.120328714745543,0.492353233721377,-0.410533451334099,0.632757705423568
8,183.421162080583,14.8866651894468,0.338758779582072,3.2158290344731,0.216344,0.21962175,7.56093812019323,0.50866,0.3217425,10.6530505503051,0.716681,0.3992555,21.8229074084836,1.46813,0.5583,0.40319225824961,0.500823226260617,0.169765803968038,0.409292696811958
9,183.44716762597,14.9063333744252,0.268241578599233,2.00950667151103,0.135189,0.17404225,4.0645282105643,0.27344,0.23734,4.67692763181591,0.314639,0.273456,11.2335360523493,0.755733,0.397755,0.338328899808873,0.687470655846119,0.070056914122082,0.611139468420743
10,183.454457615067,14.8772712040331,0.365854713690622,0,0,,1.02667687531725,0.0690694,0.1467725,5.74392574478667,0.386421,0.291729,6.93304996870681,0.466419,0.331039,0,0,0,0
11,183.459668595524,14.8805168907561,0.349177924046467,0.975241507532674,0.0656091,0.132362705,4.07273337283841,0.273992,0.237408,,,,5.13406814010911,0.345393,0.265276,0,0,0,0
12,183.419156852143,14.8914482571077,0.346714407148488,0,0,,4.30828990645753,0.289839,0.250177,3.4428533884811,0.231617,0.23863565,7.6767171219197,0.516449,0.345324,0,0,0,0
13,183.468718755931,14.9283301625456,0.361680472262804,3.17753827719394,0.213768,0.21765515,3.0093919082724,0.202456,0.20642585,1.01357537164262,0.068188,0.137197415,7.58259558655804,0.510117,0.3219085,0,0,0,0
14,183.482659657941,14.840912603808,0.695538331398447,3.85740732084077,0.259506,0.25725615,7.55308970410496,0.508132,0.33842,12.4409583827177,0.836962,0.446559,23.8614145720178,1.60527,0.607005,0.323884435111342,0.534498905902259,0.244466186006331,0.401184530424664
15,183.431047720955,14.8770995747125,0.343844881722827,0.921255404519404,0.0619772,0.1437095,2.190079699239,0.147337,0.1886366,2.30819241559778,0.155283,0.19741325,5.7099456705863,0.384135,0.3094925,0,0,0,0
16,183.454210932165,14.9237720380275,0.318636632950846,2.11193742011767,0.14208,0.18502275,3.0469691731799,0.204984,0.20895085,1.05570858263167,0.0710225,0.150923,6.77755322495786,0.455958,0.320895,0,0,0,0
17,183.484162608633,14.9385296159135,0.394798771107328,0.894771459548798,0.0601955,0.1395785,2.13882716387466,0.143889,0.18608165,3.42514985900925,0.230426,0.24236915,6.51408130229749,0.438233,0.322006,0,0,0,0
18,183.457752216447,14.8186497360444,0.941748735174944,0.270663331189743,0.0182088,0.1263235,9.78988828926337,0.658612,0.3804075,4.79349444803608,0.322481,0.3045654,15.0582565039133,1.01304,0.5020015,0.946193143000333,0.364499028678759,-0.342608702742757,0.488556921682906
19,183.451735576942,14.885733176099,0.357099002556015,0,0,,0,0,,4.61155389326243,0.310241,0.276131,4.27374498412959,0.287515,0.26510165,0,0,0,0
20,183.480332133528,14.9413090304915,0.526866949072426,2.04909063371383,0.137852,0.1887515,3.22241397448655,0.216787,0.2293449,2.17029515034981,0.146006,0.20406295,7.61886478211749,0.512557,0.349659,0,0,0,0
21,183.468757953556,14.9538607840712,0.518346964168674,0,0,,3.22833001540158,0.217185,0.22051615,3.38467403134188,0.227703,0.2291172,6.78844884805011,0.456691,0.32084,0,0,0,0
22,183.454895721385,14.9826905019452,0.774039276523052,2.07256155985661,0.139431,0.1869641,13.1607978636019,0.885389,0.4282855,11.2791252420136,0.7588,0.423664,26.7812334587979,1.8017,0.62965,0.727891727327726,0.335114099015525,-0.076991757030366,0.36717743017131
23,183.532202168013,14.9142592827288,0.948193112721286,0,0,,4.32313946644273,0.290838,0.2590275,5.52810916678352,0.371902,0.3054265,9.64551013497281,0.648899,0.390971,0,0,0,0
24,183.448368966277,14.9814863480481,0.814766048449447,2.08038024709606,0.139957,0.1876693,2.02872637227266,0.136482,0.19075285,5.58490613245264,0.375723,0.305612,9.71425809786727,0.653524,0.390948,0,0,0,0
25,183.528259693213,15.013822110775,1.62376918389724,15.2966818714435,1.02908,0.4611145,27.2872184657011,1.83574,0.629615,18.2105549884597,1.22511,0.551299,61.8805988172147,4.163,0.96019,0.281574409561508,0.259770838690409,-0.199496871783982,0.271641973149313
26,183.31219773565,14.7332666477409,4.0542053339886,53.4796720736343,3.59783,0.89938,125.662357516419,8.4539,1.33276,144.331777286403,9.70988,1.519315,325.999123939405,21.9315,2.22715,0.402935512162984,0.123777765478761,0.069147501235976,0.110528434937299
27,183.36489195294,14.7759576069749,2.29721124019438,15.5337694407768,1.04503,0.484673,21.6443856713242,1.45612,0.562133,22.1453167739281,1.48982,0.624519,60.0522746148324,4.04,0.96814,0.164360394218659,0.293566616044539,0.011439472630128,0.284898886968196
28,183.322997179609,14.7813403110839,2.83469570976283,9.72988060792177,0.654575,0.417229,16.2963144129899,1.09633,0.50425,17.3564451618834,1.16765,0.5963975,43.7742434438663,2.9449,0.886145,0.252300952935767,0.367994164507064,0.03150204507107,0.343327189189842
29,183.499848099301,14.9651084347034,0.800012425430741,0,0,,4.3405605718508,0.29201,0.2562695,2.85881528900303,0.192326,0.24075805,7.2882502543989,0.490315,0.350076,0,0,0,0
30,183.555845908979,15.0045020345018,1.99099342715589,2.48356289478238,0.167081,0.2205994,15.2338053561908,1.02485,0.471372,11.8520893453065,0.797346,0.463961,29.8198190966108,2.00612,0.694585,0.719646523162834,0.337026209426614,-0.124851552741856,0.365073999914792


==> anc/NGC4217_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,183.953431566904,47.0805537287507,0.382555417596729,11.4849900187007,0.157915,0.08507015,12.0214386548526,0.165291,0.0829047,14.1547965513067,0.194624,0.0967325,38.483716768548,0.529139,0.1552705,0.022821358514384,0.367835985028364,0.08149979856355,0.350713660019797
1,183.923788411058,47.083432904585,0.355666974503495,0.946770750501482,0.0130178,0.02898005,1.01129586302779,0.013905,0.02962715,16.7424921145234,0.230204,0.1028035,18.2552539952122,0.251004,0.1074345,0.032953481807242,1.53908291231771,0.886075482673724,0.233884077282666
2,183.961058185913,47.0839262558601,0.343242773146628,19.5643021245641,0.269003,0.108649,17.4270168655351,0.239616,0.098684,14.3226549369139,0.196932,0.095553,52.6636048029719,0.724108,0.17888,-0.057778022449024,0.287457577845036,-0.097776189559911,0.315171955091406
3,183.9545271907,47.088942158593,0.296730342061748,160.6436750993,2.2088,0.30315,118.476164964466,1.62901,0.26288,73.5049543247963,1.01067,0.2134555,359.12021571377,4.93779,0.46266,-0.15107313806572,0.103504888084222,-0.234248090677658,0.125605915321477
4,183.968225727526,47.090844063463,0.359680403596266,5.12555725909461,0.0704748,0.05901825,5.47274338360635,0.0752485,0.0603408,13.0949904875857,0.180052,0.0939645,23.4321724293137,0.322185,0.1226665,0.032758659733893,0.579102962586272,0.410510359360832,0.397760936926048
5,183.963768176106,47.0917101791208,0.34278935529405,0,0,,0.523086875925026,0.00719228,0.02811525,10.4352205482265,0.143481,0.0873928,9.64894801495119,0.13267,0.08888875,0,0,0,0
6,183.96152383372,47.0924629505737,0.368125683645363,1.62291712802012,0.0223146,0.04081945,5.16742003498521,0.0710504,0.06069615,17.6138575035875,0.242185,0.109279,23.7577798783447,0.326662,0.1288025,0.521992181224227,0.734403815403496,0.546345017197929,0.338867873487772
7,183.969180358393,47.0934879645834,0.340158579453973,4.08442798628517,0.0561596,0.0532122,13.3933973143389,0.184155,0.0915295,12.8813128719384,0.177114,0.09389815,30.4466601748326,0.418632,0.1396845,0.53261599586542,0.383218317424293,-0.019489632379197,0.363214113530348
8,183.956411095446,47.0939132294826,0.300246365844046,23.4000989682856,0.321744,0.120563,27.4759013026934,0.377785,0.126061,17.3116687721326,0.23803,0.108225,70.5719417707377,0.970342,0.2121845,0.080112475680065,0.249267476109566,-0.226943156629832,0.267465072168433
9,183.97461734684,47.0971191424963,0.318400933335027,11.4456436640154,0.157374,0.08396605,42.0803808688222,0.578592,0.1562865,90.033332450053,1.23793,0.235535,140.126842092458,1.9267,0.287135,0.572333504536894,0.201065767611644,0.362967252805086,0.143434974885942
10,183.970857677147,47.1009192214823,0.304096569380143,16.3816111312553,0.225242,0.098952,26.6548643377369,0.366496,0.1230595,19.7444517004519,0.27148,0.107763,64.5480221413236,0.887515,0.1971565,0.238710375199835,0.260715098640448,-0.14893350220071,0.254190576867661
11,183.984200845656,47.1072214178803,0.348432922325883,9.31257668330765,0.128045,0.0765984,11.7128497769794,0.161048,0.080524,20.148970045663,0.277042,0.1134915,41.7461914052758,0.573997,0.1601965,0.114160495065602,0.384746677623424,0.264772078796594,0.300536494550726
12,183.948531553279,47.1299298227132,0.249458260863215,7.60671947602129,0.10459,0.06674225,10.160814270542,0.139708,0.07432865,9.52370878617494,0.130948,0.07775045,28.2885744399442,0.388959,0.12739,0.143750665171225,0.406827421262382,-0.032365807519508,0.398203224235058
13,183.91497453507,47.1320997888527,0.281480319059143,9.58807389504078,0.131833,0.07640825,3.22888841381907,0.0443962,0.04520335,5.60663008294097,0.0770894,0.05836795,19.2653134663183,0.264892,0.109713,-0.496153872343516,0.441588346270951,0.269111730114516,0.588475916078506
14,183.90605299415,47.1436732061978,0.291036240947774,3.18478558668207,0.0437898,0.04444955,6.09791404948198,0.0838444,0.0583099,0,0,,10.059793777644,0.138319,0.07989135,0,0,0,0
15,183.917981476065,47.1445679828953,0.312215082907289,3.27007481059956,0.0449625,0.0465878,2.16718412485352,0.0297981,0.03984375,4.49757198337367,0.0618402,0.05859425,9.98590117808731,0.137303,0.081554,0,0,0,0
16,183.972770418165,47.1722577635565,0.496902931509962,91.1402668646724,1.25315,0.228255,64.5274398522739,0.887232,0.19391,52.3211242406563,0.719399,0.1817235,211.662296814896,2.91029,0.35623,-0.170959202609628,0.138095297014638,-0.104462692429064,0.165192331476808
17,183.862401394773,47.1802176988361,0.683965398050731,34.8322150500988,0.478932,0.143333,75.0504442269423,1.03192,0.209101,53.3805666596945,0.733966,0.1835875,164.704131628092,2.26463,0.31507,0.366010701246714,0.156502597398908,-0.168727766118538,0.156372371770357
18,183.94173005831,47.0686367705928,0.436301717183315,29.4699832856129,0.405203,0.1282745,23.4238813305446,0.322071,0.119073,17.699677648742,0.243365,0.107158,72.3754739398397,0.99514,0.2091925,-0.114306299963975,0.240182825822647,-0.139195240486987,0.28190433874559
19,183.979976517555,47.0874539689016,0.472688433732343,14.2493441688498,0.195924,0.0940205,5.41879305845756,0.0745067,0.0566819,5.21718117338749,0.0717346,0.0648665,25.8486640758409,0.355411,0.1302385,-0.448977501444917,0.35907716042459,-0.018955657533132,0.590642981909032
20,183.871343291131,47.0879735602508,0.484873151410254,4.28382891168346,0.0589013,0.05316625,10.0390660307211,0.138034,0.07921535,11.7124861322966,0.161043,0.0890252,25.9316477924691,0.356552,0.127835,0.40182080104481,0.448459744793935,0.076933364986275,0.396055536154333
21,183.976804640696,47.0932884796112,0.407081714731124,7.464170760341,0.10263,0.06945035,1.02104881342203,0.0140391,0.0299129,2.07609113179762,0.0285456,0.0425765,11.0345797145129,0.151722,0.0873317,-0.759334733875551,0.473281090303383,0.340650515325927,1.14952409020107
22,183.980123001634,47.0994735009259,0.376875627628404,2.9069174116167,0.0399692,0.045622785,9.8820442566631,0.135875,0.0779419,17.435526151114,0.239733,0.1064415,29.7520988305741,0.409082,0.135406,0.545402123015715,0.448738228007448,0.276506357692062,0.334963685203999
23,183.984998550583,47.1146648422796,0.373693831541379,8.53401341730891,0.11734,0.0735568,3.12146777450285,0.0429192,0.04742965,19.3204420002396,0.26565,0.110744,30.6333553550119,0.421199,0.1388615,-0.464377708112857,0.498263854450937,0.721817990907712,0.282862825508314
24,183.926958432679,47.1146841443819,0.312155422787065,2.11204104514495,0.0290399,0.03760015,,,,1.07884649931547,0.0148338,0.03143755,3.30257737235339,0.0454094,0.04790155,0,0,0,0
25,183.897864161625,47.1285285278866,0.352627313864537,1.02059062112163,0.0140328,0.0287595465,4.32657170770658,0.059489,0.051192,1.07399547924614,0.0147671,0.03129625,6.70010237140098,0.0921243,0.06577525,0,0,0,0
26,183.987759626322,47.1320509729847,0.406564638733749,5.37577389247547,0.0739152,0.0561338,4.4305449954293,0.0609186,0.05422085,4.62015660596506,0.0635257,0.05888985,14.9722697983712,0.205864,0.0987905,-0.096389777637358,0.579572823150648,0.020949935031175,0.642285065320213
27,183.922612301031,47.1464361595635,0.321146214959308,5.40693824179639,0.0743437,0.0593352,8.62579733526224,0.118602,0.07012395,0,0,,14.9397599637237,0.205417,0.0985765,0,0,0,0
28,183.928173558698,47.1840870973235,0.572555035159487,31.8294554458681,0.437645,0.1366605,26.6980653260604,0.36709,0.126044,17.3515242293738,0.238578,0.1064965,77.3734064610385,1.06386,0.216268,-0.087674824631711,0.230274624038416,-0.212182251662627,0.268903816848353
29,183.793431334795,47.2148165991943,1.65080327723051,95.0799933587548,1.30732,0.23819,115.536461348242,1.58859,0.260835,91.3140890230785,1.25554,0.2454,306.135003553278,4.20926,0.43568,0.097126637222842,0.121475792158698,-0.117100835756453,0.12588349950335
30,183.935542738184,47.0406721829903,0.775635455520671,36.7592409534993,0.505428,0.1477885,15.9492376033372,0.219297,0.1000355,13.1888835446996,0.181343,0.09896795,67.3368859430974,0.925861,0.2058135,-0.394813205008796,0.228687637508534,-0.094733426517572,0.352451783306879
31,183.947806972627,47.0772457733757,0.461048968671227,7.32962222768358,0.10078,0.0687506,7.77523242205764,0.106907,0.0698843,3.29574085231566,0.0453154,0.0500778,18.6772272852005,0.256806,0.109356,0.029501124287991,0.472000259795537,-0.404615877820872,0.536877975522142
32,183.833501661992,47.0927700455417,0.657051942190826,20.3105010137885,0.279263,0.1117055,17.7601881239695,0.244197,0.1042535,11.0086882130934,0.151366,0.08803425,50.130092297501,0.689273,0.1772,-0.066988881671952,0.291204314254228,-0.234680695616122,0.34086811001382
33,183.859520356705,47.0983535601167,0.541459976641413,0.763406555617221,0.0104966,0.02786235,0.775945024282161,0.010669,0.02832005,20.8913143012491,0.287249,0.117158,21.9423201636449,0.3017,0.119814,0.00814529236119,1.87683410148356,0.928376264609725,0.185462537284549
34,183.975709043649,47.0991091976468,0.400619343613911,0.583453347858166,0.0080223,0.026921,1.9523573920084,0.0268443,0.039157155,11.7116861139943,0.161032,0.0878833,13.7627875831859,0.189234,0.0954745,0.539828948047702,1.29638739842773,0.714234312683398,0.381468070556802
35,183.88382804874,47.1739243713685,0.572342735065411,4.24829355327459,0.0584127,0.05272535,7.48358938640561,0.102897,0.06549905,35.3603725874816,0.486194,0.150402,46.6417943127184,0.64131,0.169548,0.27576952904878,0.510257309703663,0.650658387244076,0.204055729986768
36,183.904065634356,47.1763983143172,0.54711533881222,14.1609057819787,0.194708,0.090163,14.4726220041245,0.198994,0.0927325,13.2970314733815,0.18283,0.096014,42.7336321771081,0.587574,0.1631605,0.010886406469868,0.328440077851921,-0.042333640630238,0.350422620670491
37,183.976760780182,47.1892036146222,0.2,15.18231096719,0.208752,0.0954865,20.9774253621498,0.288433,0.1100245,18.7189009658561,0.257379,0.1082835,55.7047652857124,0.765923,0.1829655,0.160264287941108,0.290150581930017,-0.056895048111804,0.283030992674556
38,183.905857500897,47.2315414067972,1.25339787875196,86.9125337817666,1.19502,0.224057,36.8708071422001,0.506962,0.149027,76.4250211281451,1.05082,0.223913,202.388630112654,2.78278,0.352885,-0.40426867029146,0.14584023068305,0.349123304801314,0.159407018690328
39,183.938009031406,47.0332806203372,0.907468574278857,0.735034997460648,0.0101065,0.03240675,7.71603106768838,0.106093,0.0739569,19.6956505840123,0.270809,0.1189265,27.7948904184964,0.382171,0.142133,0.826049165443913,0.521160406149483,0.437026070437408,0.333267328413137
40,183.937545648191,47.0502096521112,0.75198820574692,1.56374486522549,0.021501,0.0366394,10.5842421392617,0.14553,0.08291245,15.3709698286566,0.211346,0.103497,27.3662260663435,0.376277,0.135787,0.742550783986206,0.403037716081151,0.184422600567144,0.362856753224913
41,183.860278037759,47.0852963652322,0.564626375958152,10.5897695384411,0.145606,0.08129675,4.19888878666152,0.0577334,0.0535203,5.31078331475511,0.0730216,0.06301345,20.564034086677,0.282749,0.115607,-0.432147434289666,0.440040354582691,0.116922488623762,0.624597377583098
42,183.969452298087,47.0961667476949,0.37947046152917,0.669004395947313,0.0091986,0.0272125,0.995048218597695,0.0136816,0.0292288,9.08733516674547,0.124948,0.07921195,10.5344955466467,0.144846,0.08483105,0.195933601979004,1.75449345289759,0.802616468632961,0.396446517354844
43,184.07609533744,47.1135244845801,1.03682091995481,23.3887532541805,0.321588,0.124437,30.8850702044861,0.42466,0.135156,34.9125805250104,0.480037,0.1530755,89.5620489410692,1.23145,0.238107,0.138120303169992,0.245731306190772,0.061210548946222,0.22442314233978
44,183.81499559753,47.1156547823827,0.832909444286767,42.6229387356462,0.586052,0.157967,7.33660420559446,0.100876,0.06909585,2.900059072898,0.0398749,0.053056728,54.9813305536349,0.755976,0.1856085,-0.706298185544919,0.184442020550068,-0.433397583958611,0.607716853220452
45,183.843895023431,47.1341039980137,0.575890791641066,1.9602339358391,0.0269526,0.03847268,3.22048822164505,0.0442807,0.0449559,14.7018636121981,0.202146,0.0995825,19.7000870491432,0.27087,0.112411,0.243258419868236,0.823995530051017,0.640617676574819,0.33267349797863
46,183.787108849951,47.1422719150963,1.10201079324604,7.81166961928,0.107408,0.07335155,41.0537392001778,0.564476,0.156484,33.4193827282593,0.459506,0.1494075,82.8840779850669,1.13963,0.2278065,0.680278143250918,0.197978514949976,-0.102511567586149,0.211397240480957
47,183.839912887339,47.1514849365127,0.655456751544763,16.3342645935472,0.224591,0.0991895,12.1714784509998,0.167354,0.08471335,10.9778511439871,0.150942,0.08778765,40.3794692292227,0.555205,0.1592485,-0.14603324446032,0.328724313873462,-0.051562068012165,0.384490224763823
48,183.870985072021,47.1705690890698,0.669029710272805,3.17735268936445,0.0436876,0.0462183,5.39594162658677,0.0741925,0.059494,5.58849875905367,0.0768401,0.0631054,14.3823653938392,0.197753,0.0968465,0.258779047523713,0.619296780317456,0.017529990214033,0.57373223164795
49,183.863165671381,47.1736516486426,0.705015026947159,0,0,,11.0120337441757,0.151412,0.08261075,27.7070338631179,0.380963,0.134267,37.8194106619032,0.520005,0.1542305,0,0,0,0
50,184.020861440354,47.0288165570605,1.23684627521806,59.5644172206294,0.818992,0.1885935,23.3353702147369,0.320854,0.1205015,25.8886649909553,0.355961,0.138383,110.704350802427,1.52215,0.265875,-0.437022194226238,0.178201051192386,0.051870895296351,0.26954233873942
51,183.951080739072,47.0489912175769,0.928392576299489,5.91977906513721,0.0813951,0.06368415,6.31504628961642,0.0868299,0.0643606,1.88186123378957,0.025875,0.0439875,14.4745856854119,0.199021,0.1029095,0.032306732055283,0.538320214844072,-0.54083629017017,0.656049235400867
52,183.876396259476,47.1030777022846,0.508946310442718,0.713949424169817,0.00981658,0.02745575,0,0,,5.7069014677922,0.0784681,0.06292245,6.2022946192495,0.0852796,0.0661113,0,0,0,0
53,183.806143824375,47.1190068202494,0.994090375581348,0,0,,4.04238338805314,0.0555815,0.0532527,8.04571133716734,0.110626,0.0784183,11.5481914645814,0.158784,0.0927164,0,0,0,0
54,183.897436061369,47.1713050594838,0.58759845321538,1.86123530737787,0.0255914,0.038170295,2.08250582400324,0.0286338,0.039206205,4.43986884509778,0.0610468,0.05659205,8.45161153217331,0.116207,0.0756693,0,0,0,0
55,183.8723350024,47.1912484712791,0.987924151194472,0.361599545161495,0.00497188,0.02618005,4.18637213667755,0.0575613,0.05336065,8.92500418031771,0.122716,0.08288325,13.3700513256994,0.183834,0.09937745,0.840984258276966,0.782596961455945,0.361413777552692,0.498577603204248
56,184.058581364545,47.0048913404833,2.02687823014031,8.13982258109096,0.11192,0.0857367,32.3811771587,0.445231,0.143079,57.8599418631379,0.795556,0.2041135,98.0727890986752,1.34847,0.261655,0.598241769286962,0.266708134063234,0.282340965854736,0.189217500341735
57,184.084274983206,47.0488117092054,1.6375878077272,0,0,,12.1671874437421,0.167295,0.0898334,19.3005870005555,0.265377,0.1251495,30.6526285232033,0.421464,0.1543195,0,0,0,0
58,184.057863567098,47.0926718961835,1.08945170028447,3.69044806398327,0.0507425,0.05730113,4.53218368428808,0.0623161,0.05918315,12.0253660174275,0.165345,0.09932595,20.1867163637436,0.277561,0.127279,0.102368152444838,0.730034005155883,0.452553817933762,0.446805003070802
59,183.842065082756,47.093180702743,0.665001646353948,8.61757896542965,0.118489,0.0769262,3.82232017177486,0.0525557,0.05333345,1.04229293579459,0.0143312,0.035828,13.956973843832,0.191904,0.10274,-0.385474089521628,0.512848263587288,-0.57147961708496,0.908469700698407
60,183.840141714426,47.1376696361135,0.776067894510595,3.1750690007561,0.0436562,0.0470457,0.973374995499365,0.0133836,0.0297148,5.63404889202845,0.0774664,0.0642404,9.81680640055839,0.134978,0.0819164,0,0,0,0
61,183.814683509193,47.1575318606906,1.0940109379347,1.56036296967491,0.0214545,0.0365603,4.32272434696194,0.0594361,0.05305685,11.5729193030157,0.159124,0.09131845,17.3762520678082,0.238918,0.109889,0.469542814616284,0.749805268909644,0.456112071691036,0.420225367992837
62,184.019344218242,46.9808597127679,2.15966472882933,16.1445875269685,0.221983,0.1116645,10.8873036179554,0.149697,0.0899256,19.0013074265635,0.261262,0.136812,46.4492808176134,0.638663,0.1977095,-0.194484502798106,0.376941620196799,0.27147476998922,0.369093472025528
63,184.014482350367,46.9861375713379,2.13828313377908,15.8918544723823,0.218508,0.1086,25.7746260184111,0.354393,0.128729,20.4600317073796,0.281319,0.133808,63.0107506090102,0.866378,0.21512,0.237187576911194,0.290481660867588,-0.11494827846572,0.295286840767326
64,184.034455385766,47.0100580275775,1.73222100260644,11.037270685166,0.151759,0.08892525,14.5759698229927,0.200415,0.0964425,23.1243835697428,0.317953,0.1360315,48.9624292208443,0.673218,0.1882055,0.138158978232351,0.37188091628747,0.226746249768504,0.305398295447453
65,184.130343881745,47.0186811600278,2.57622014460757,54.4952830705271,0.749293,0.187756,24.5302339136714,0.337283,0.1314295,15.8789814506091,0.218331,0.1470394,97.325862920085,1.3382,0.27616,-0.379181944014961,0.198337104424869,-0.214091077618634,0.371207496348457
66,184.109342820402,47.0253441098098,2.22181875650857,89.3198615822858,1.22812,0.2343125,53.8878509922812,0.740941,0.185563,38.8834350039454,0.534635,0.182437,185.910434953632,2.55621,0.35575,-0.24741691598178,0.14778187842544,-0.16173556103282,0.206102565725127
67,183.79665071295,47.1526868814049,1.37737863577993,0,0,,6.02287233272742,0.0828126,0.06449465,12.2623896217143,0.168604,0.09544675,17.2976320873743,0.237837,0.1128025,0,0,0,0
68,183.76203851816,47.1829998074289,1.82824109627069,13.0295344446713,0.179152,0.0959127,11.6492846864159,0.160174,0.08976195,5.66492959849675,0.077891,0.082856935,31.0420919785441,0.426819,0.1587385,-0.055928517119231,0.386303283714204,-0.345632495326906,0.529353925730572
69,183.835616006275,47.239385795568,1.87014652302482,0,0,,0.22662263906767,0.00311599,0.03082605,45.7520285027017,0.629076,0.1839435,43.6841266491621,0.600643,0.186854,0,0,0,0
70,184.034500482083,46.977557208511,2.40702593129135,3.04884793133613,0.0419207,0.0589765,17.3665791192441,0.238785,0.1091965,9.17999183193766,0.126222,0.1132491,29.9659219040945,0.412022,0.173953,0.701319210831843,0.375858155044995,-0.308385866572422,0.455634481332399
71,184.153143841424,46.9986162713235,3.2805356650858,11.4357525286417,0.157238,0.1116864,44.6912042338687,0.61449,0.173843,62.8716201533488,0.864465,0.2342655,119.265273926267,1.63986,0.31163,0.592504094706943,0.248078957379739,0.169021369818554,0.190282916503434
72,184.151061465285,47.0365009812762,2.80058242080553,4.36445621076671,0.0600099,0.072799,15.0046341751456,0.206309,0.1066785,35.4335378976726,0.4872,0.18708,54.5481570074146,0.75002,0.2271395,0.549338030458972,0.460383719647239,0.405028629765439,0.269204186428868
73,184.092717291844,47.0527315737814,1.84581817357799,0,0,,9.86858940339736,0.13569,0.0820509,26.0069949707573,0.357588,0.1409065,35.0497472993844,0.481923,0.1647895,0,0,0,0
74,183.856321998533,47.2450828269663,1.95413509103358,7.39078726334028,0.101621,0.0773706,9.34115915538028,0.128438,0.08211235,19.1935300059222,0.263905,0.1307705,36.0443155070007,0.495598,0.171235,0.116565750524865,0.490337109819871,0.3452769642889,0.356218243035339
75,184.213799359936,46.9723366698856,5.03225813711772,52.005262469126,0.715056,0.2014775,44.52189126953,0.612162,0.183538,37.7916282081328,0.519623,0.2435735,137.054771811675,1.88446,0.36836,-0.077526073335353,0.204483605928238,-0.081763762552075,0.276356938936273
76,184.163420190261,47.0304679417775,3.01665166753087,16.1701153837051,0.222334,0.1175395,16.3533195749289,0.224853,0.112426,14.66469912561,0.201635,0.1467651,47.9608063063805,0.659446,0.2202605,0.005632990225566,0.363815718858203,-0.054439984243402,0.44022284485039
77,184.17691652389,47.0354386592152,3.21346090732798,15.137146297579,0.208131,0.1183205,12.8704762603892,0.176965,0.104115,23.3955897742182,0.321682,0.1653365,51.8641683321771,0.713116,0.2273845,-0.080930469285581,0.406381121179055,0.290219333516496,0.35771164174862


==> anc/NGC4244_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,184.237405748722,37.726658845609,0.98415880595201,1261.85716524302,25.6395,1.2584,460.202475172401,9.35079,0.76431,81.6443412923399,1.65892,0.334705,1862.10735460591,37.8359,1.55855,-0.465520863073727,0.037339855130386,-0.698644196804457,0.055717053439538
1,184.36256382721,37.7342066568333,0.412718029017533,5.20142351539769,0.105687,0.0867962,24.0785153525153,0.489248,0.1679005,51.3178378416974,1.04272,0.2662415,81.9460314353981,1.66505,0.33032,0.644710766722415,0.26005723910305,0.361281697790032,0.185958186638236
2,184.364829256905,37.7369141163851,0.398189398298403,19.8189261385375,0.402698,0.160692,22.399976360812,0.455142,0.1721035,12.9616519113631,0.263366,0.134537,55.7550944971825,1.13288,0.270841,0.061134943579222,0.273843145787329,-0.26690864959054,0.295141622356549
3,184.382928296246,37.7410900391654,0.43799826139809,22.0398675880947,0.447825,0.165634,7.76239387170673,0.157723,0.1042209,5.65169482352805,0.114836,0.09431015,36.6434914803468,0.744554,0.2232315,-0.47907350036661,0.291728092285053,-0.157349417924193,0.513995374752685
4,184.348261193016,37.7539418452965,0.283139015386404,8.56273401957163,0.173985,0.10274965,9.69616370874445,0.197015,0.1091765,3.48693270485191,0.0708505,0.0773115,23.6456662810314,0.480453,0.1798955,0.062075471698113,0.403363801413066,-0.470999438150863,0.476171614801475
5,184.289401549048,37.7683568453697,0.401376887501003,4.30156991414558,0.087403,0.07676065,4.36831578233734,0.0887592,0.0778956,4.64387257042586,0.0943582,0.08200775,13.6825092564484,0.278013,0.13695,0.007698586870509,0.620747878168151,0.03057601298402,0.61698763997845
6,184.38727252456,37.779011768078,0.309012360205368,59.0136433343572,1.19909,0.2764755,25.2882288462135,0.513828,0.184308,19.6179798328105,0.398615,0.1671115,106.428211152247,2.1625,0.379995,-0.400055344155412,0.179082905855761,-0.126268709387874,0.271471497959232
7,184.415181787375,37.7795629946138,0.472239161522512,39.8762514700561,0.81024,0.2272785,25.7931784168133,0.524088,0.184546,13.9310960284853,0.283064,0.1428145,81.4194271073846,1.65435,0.32972,-0.214454017303092,0.214746758049059,-0.298610422819989,0.280199371450945
8,184.417350911316,37.7970504962718,0.502165375741465,179.367832117882,3.64455,0.473645,59.4880793831469,1.20873,0.275112,43.5625801968656,0.885142,0.2442265,289.196824491225,5.87615,0.61348,-0.501891504302245,0.098036868161132,-0.154540487670689,0.174568366109653
9,184.281177674232,37.8008412770464,0.423563814071383,235.479737958812,4.78468,0.543915,105.465558754495,2.14294,0.36804,91.1635757899434,1.85234,0.35504,442.715766407312,8.99548,0.764355,-0.381334426541872,0.088004792666093,-0.072735828277367,0.127999314979447
10,184.365254390185,37.803882350593,0.292127329283917,15.4538684128838,0.314005,0.139367,0,0,,0,0,,16.1434740057926,0.328017,0.1500405,0,0,0,0
11,184.386001056391,37.8053728100218,0.357708795661691,6.50976458604338,0.132271,0.092256,15.6064852372922,0.317106,0.1430005,9.12162362227447,0.185341,0.11749945,31.821370727192,0.646574,0.2081865,0.411313885668381,0.345024490769523,-0.262246565309376,0.362243063469161
12,184.328100011562,37.8172198780298,0.327762831596259,43.6202113808006,0.886313,0.2329065,21.8971922659535,0.444926,0.164162,22.4566724529495,0.456294,0.176854,90.050816551029,1.82973,0.34208,-0.331561049518531,0.201590408276891,0.012614012116908,0.267520173734252
13,184.426227809292,37.8378254314036,0.810910196759454,90.1590903380972,1.83193,0.337855,92.003681946877,1.86941,0.34154,90.6773280552917,1.84246,0.35237,275.816153023908,5.60427,0.601905,0.010126062453058,0.129786438792204,-0.007260491342639,0.132238556014185
14,184.387731152566,37.8465749599438,0.668914480414362,41.4670886942343,0.842564,0.231253,16.4982675198719,0.335226,0.148051,14.1448875425872,0.287408,0.1463325,73.6202693634325,1.49588,0.313815,-0.430754209154433,0.211749683101541,-0.076799532309511,0.335013711302569
15,184.349275149802,37.7873465218297,0.270063868424999,0,0,,3.34158498878443,0.0678972,0.0701603,7.17023468715929,0.145691,0.0999656,10.3590453623905,0.210484,0.121573,0,0,0,0
16,184.407006219035,37.7924118762157,0.433389664773317,20.0307490383291,0.407002,0.160068,10.0893452018752,0.205004,0.114788,11.7705910382553,0.239165,0.132212,42.8135716671426,0.869923,0.2415635,-0.330058855632134,0.304853534159391,0.076909914919772,0.391092931602153
17,184.394738660408,37.7987293406087,0.385969799666956,9.78681839773518,0.198857,0.113342,10.9400818760846,0.22229,0.1173405,9.06970141983951,0.184286,0.1163913,30.4193728307323,0.618087,0.202161,0.055640904482283,0.387227260411642,-0.093473298965015,0.4079684483474
18,184.325194361104,37.8071468197843,0.345751571625782,0.995237886123398,0.0202221,0.04320185,0,0,,2.32410176095429,0.0472231,0.062248865,3.25408992576178,0.0661194,0.0721491,0,0,0,0
19,184.335580180737,37.8081501525872,0.326918433049877,3.00850529054805,0.0611294,0.0623049,3.24068366230843,0.065847,0.0696611,0.98429239055796,0.0199997,0.04637435,7.78572195128415,0.158197,0.10577845,0,0,0,0
20,184.423675048457,37.8143488293362,0.691433329612585,1.42096549533971,0.0288724,0.053041,8.80270810400092,0.178861,0.1096665,11.0980631744886,0.2255,0.129798,21.3446514444015,0.433699,0.1760245,0.722024479452991,0.46353078176557,0.115340005589065,0.414898256906119
21,184.252092133782,37.7299780994145,0.852703751808123,47.3650571679847,0.962404,0.246562,36.9030040618061,0.749827,0.216881,32.6142793560354,0.662685,0.2133745,118.896429886725,2.41584,0.396165,-0.124152056585823,0.190216279309337,-0.06169292721053,0.215587283798353
22,184.294436003927,37.7324726458048,0.590166072584831,4.19931024379546,0.0853252,0.0778365,9.96522406960888,0.202482,0.114026,17.5027037563603,0.355635,0.1565925,31.5846448563748,0.641764,0.205837,0.407066953154751,0.447205118521952,0.274410204311999,0.330509807887027
23,184.280537030721,37.7731146772117,0.471221849355824,2.05168983422652,0.041688,0.05708023,7.61218859982851,0.154671,0.1030122,11.5625577210111,0.234938,0.130305,21.0400083798778,0.427509,0.1705925,0.575389974485509,0.509257190320307,0.206019368135746,0.414962197732869
24,184.396505094499,37.7762949783041,0.417008115982517,0,0,,4.37173132816576,0.0888286,0.07600335,3.43570936049711,0.0698097,0.0761759,7.78222766088331,0.158126,0.10787145,0,0,0,0
25,184.324089193506,37.7772758723811,0.319259437889827,0,0,,0,0,,10.4210567131659,0.211744,0.1223005,9.80177986649369,0.199161,0.117051,0,0,0,0
26,184.361171145987,37.7959173335555,0.281389860065522,1.00815691753494,0.0204846,0.042207347,3.04925068523611,0.0619573,0.0631565,2.22977068473903,0.0453064,0.061860395,6.65967456577506,0.135317,0.0966142,0,0,0,0
27,184.298889338347,37.8139211946494,0.440204355657052,4.35653854722579,0.0885199,0.0786076,2.08340421076595,0.0423324,0.05916523,0.898086769908584,0.0182481,0.04612725,7.63458158760852,0.155126,0.1080111,0,0,0,0
28,184.371492656458,37.8479710335683,0.671825475014892,7.93002138023138,0.161129,0.108714,22.3151782993945,0.453419,0.1718435,14.9129424157627,0.303014,0.1533495,45.6759368743633,0.928083,0.255145,0.475617852470433,0.299401696701786,-0.19883452995837,0.303632504754191
29,184.415884507374,37.8776462336464,0.357708724994708,90.8225133606786,1.84541,0.341435,38.433011103795,0.780915,0.224766,22.7133797590166,0.46151,0.1854985,156.068297447965,3.17113,0.45888,-0.405317316021437,0.14297521126033,-0.257081916413466,0.230846010497216
30,184.317258832599,37.6875079365897,0.978284003361935,23.9654184603868,0.48695,0.176879,36.438017361706,0.740379,0.217643,19.586531219203,0.397976,0.170708,81.4607680079016,1.65519,0.330605,0.206488235835705,0.223680788436637,-0.300787539915053,0.236478436781199
31,184.240789630021,37.7540475846451,0.871351875140079,24.133341261058,0.490362,0.1773425,8.73518463315658,0.177489,0.10962555,13.1577751120297,0.267351,0.1412905,46.8466718047169,0.951871,0.253681,-0.468477250165082,0.279327759636542,0.202009711356892,0.389856499269461
32,184.41477272987,37.7819000357675,0.576566353580177,0.513887079568693,0.0104416,0.04002605,0,0,,11.4717553859471,0.233093,0.1314585,11.2603754243754,0.228798,0.132671,0,0,0,0
33,184.294087380063,37.7921502628285,0.431639935192896,4.30776120615157,0.0875288,0.07795555,3.01695556747514,0.0613011,0.06271265,2.15425463979475,0.043772,0.062481,10.1297510105948,0.205825,0.120125,-0.176226013724393,0.657134422475605,-0.16682766569179,0.853643306090902
34,184.406145552882,37.8359793705501,0.730842795191938,35.6299504026731,0.72396,0.2166645,0,0,,0,0,0.0401078,36.8046717770051,0.747829,0.228772,0,0,0,0
35,184.383279808,37.7069495192292,0.668196511277792,3.18127580395843,0.0646399,0.065625,3.0071912404959,0.0611027,0.0623006,3.29557355081623,0.0669623,0.07353115,10.0990406273536,0.205201,0.1185215,-0.02813048242998,0.718858530987437,0.045754890094874,0.747666475193862
36,184.296328333319,37.7077595489741,1.00845577562757,0,0,,1.98708975563303,0.0403754,0.057632745,24.1230060359288,0.490152,0.1857655,24.7054697949978,0.501987,0.187258,0,0,0,0
37,184.337482032356,37.7248063884019,0.527385742722842,0.76526436239058,0.0155493,0.0412742,3.14107669974148,0.0638231,0.06964345,3.22817803990206,0.0655929,0.07389825,7.22766900966319,0.146858,0.10620405,0,0,0,0
38,184.262118447495,37.7471799116741,0.837613253197024,5.31924508187097,0.108081,0.0866687,1.85759922783526,0.0377443,0.057436865,3.99816707663743,0.0812382,0.08419245,11.4096948198139,0.231832,0.131687,-0.48233536978837,0.65995700928527,0.365548715147186,0.797550668359336
39,184.445802799285,37.7671741066274,0.666651903398824,1.98969324805844,0.0404283,0.056952625,3.18685682552822,0.0647533,0.0689248,4.13794853574245,0.0840784,0.08334945,9.41086227981979,0.191218,0.1181878,0,0,0,0
40,184.241199503947,37.7696286907363,0.913667677376975,1.90358605812458,0.0386787,0.056419875,4.20695831039109,0.0854806,0.07839535,4.83074328383399,0.0981552,0.09218985,11.0199584017262,0.223913,0.1298385,0.376950417729481,0.739102555453801,0.06902031085442,0.653234415832008
41,184.394489780279,37.7908918701173,0.376048188430287,3.12603648641056,0.0635175,0.0684491,0.971274928430899,0.0197352,0.0399347425,2.18963063895139,0.0444908,0.06218177,6.586392898073,0.133828,0.09833475,0,0,0,0
42,184.332443358314,37.8189124096248,0.438251798831659,0,0,,0,0,,4.52109993896209,0.0918636,0.08424915,4.03313458832468,0.0819487,0.08030955,0,0,0,0
43,184.445922856357,37.8942640412463,1.75550907572104,44.3997334323337,0.902152,0.242776,17.5678648900323,0.356959,0.156817,19.9954616268164,0.406285,0.188389,83.687762946463,1.70044,0.347575,-0.43299836154239,0.20929707328376,0.064626777282232,0.318041280485511
44,184.166536533466,37.6956039680038,2.44476263386781,8.74266536753584,0.177641,0.1262388,11.0793613385405,0.22512,0.1382175,11.9273419527154,0.24235,0.1759165,32.1010123899745,0.652256,0.25702,0.11788380702203,0.463041311189857,0.036857980191242,0.474712233783111
45,184.237922850441,37.7423214993017,1.16250028260351,1.35910179063757,0.0276154,0.05202,5.19581296461324,0.105573,0.08670245,6.88823068720444,0.139961,0.10768665,13.4515907978466,0.273321,0.145859,0.585318240927889,0.675471592804862,0.140053923285573,0.5516450908541
46,184.451813152064,37.8232917225731,1.12077061483901,6.58845994309885,0.13387,0.10115345,13.606028590492,0.276459,0.137817,4.37597369200452,0.0889148,0.09786605,25.084526480452,0.509689,0.1990785,0.347499201859971,0.397962700468445,-0.513294056661972,0.444974211569327
47,184.403636852271,37.8929895300167,1.51785279605368,11.1658819374795,0.226878,0.1262955,13.8761224738694,0.281947,0.138486,24.6953314312996,0.501781,0.1937105,49.9073256883456,1.01406,0.268093,0.108227779688498,0.366843942984508,0.28049782577629,0.287788102205904
48,184.541610890769,37.9311403832603,3.94151858687828,296.114043024149,6.0167,0.627325,303.063251539616,6.1579,0.62367,140.209140563942,2.84889,0.4697,757.133985288915,15.3841,1.0241,0.011597916974685,0.072668527742915,-0.367390601979174,0.083688673806162
49,184.470067846751,37.8495931460608,1.57376147571349,7.03730400585422,0.14299,0.1082083,3.81765498745167,0.0775704,0.0787181,10.6123568087723,0.215631,0.134367,21.5983073982876,0.438853,0.1877565,-0.296606281091257,0.577263229775778,0.470872922162036,0.463403699299843
50,184.472871424983,37.8758292383382,2.1440011763464,3.74782331632847,0.0761515,0.08958978,8.66101708901488,0.175982,0.11514485,6.51921393473297,0.132463,0.1263021,19.1947277560895,0.390015,0.1961895,0.395943022248134,0.567566406658658,-0.141091604662095,0.566687484333593
51,184.411009845178,37.8984933810542,1.94239792666916,15.3729583647292,0.312361,0.151627,5.59721342248965,0.113729,0.09514945,4.36102206631756,0.088611,0.10251692,26.0048044551738,0.528388,0.2107185,-0.466173813044193,0.378528063801223,-0.124137590194722,0.702870133877474
52,184.247077732905,37.6284331323294,2.6264306190285,4.4170439080538,0.0897493,0.09823925,27.4639413819908,0.558036,0.193795,90.2757307359843,1.8343,0.363245,120.848803128996,2.45551,0.418125,0.722904178282527,0.274120474917556,0.533480246921837,0.142998943368435
53,184.180857272044,37.6668071643662,2.72344031408025,23.0734885317338,0.468827,0.185298,16.2490409481841,0.330162,0.1527,13.0336539797634,0.264829,0.1772645,53.5709169198708,1.0885,0.2995975,-0.173550574538573,0.295025026890547,-0.109805022260841,0.401894253666477
54,184.190010348111,37.6547117528989,0.2,5.80007912716921,0.117851,0.11243255,4.38914864327641,0.0891825,0.09079435,0,0,,10.6023168757896,0.215427,0.1787937,0,0,0,0
55,184.279992101459,37.6590695095626,1.87221095084564,3.95784493402608,0.0804189,0.0855088,6.7090375696066,0.13632,0.10208855,6.95870707951427,0.141393,0.1217148,17.8196506603236,0.362075,0.1794165,0.257919090666235,0.607016348965787,0.018267059878364,0.570304268526725
56,184.421304792808,37.9629330189019,4.24001871325767,0,0,,3.36339723534289,0.0683404,0.090505,15.1255527612784,0.307334,0.2034555,13.6888088222414,0.278141,0.2453263,0,0,0,0


==> anc/NGC4302_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,185.423596117241,14.5938897350611,0.253017099713732,2.85598538002086,0.146563,0.1546058,7.45686877278813,0.392245,0.232053,2.77425109961148,0.156715,0.15720795,13.7790340664831,0.740958,0.3310015,0.455973185253374,0.478993619018756,-0.429047653745264,0.475109277119597
1,185.400314059048,14.5958872639967,0.259498334520627,9.74937324149986,0.49221,0.268551,18.7835678368692,0.970325,0.3709395,9.16110844915872,0.504761,0.264649,38.666089761392,2.03239,0.54439,0.326908415866971,0.29750207128985,-0.315618208023125,0.292118164423528
2,185.386604058298,14.6063105024613,0.252824074527502,0,0,,5.68462578732481,0.294903,0.203624,10.7833452704381,0.596485,0.3047055,16.6683333727036,0.883122,0.3646705,0,0,0,0
3,185.42508235202,14.6151612810513,0.295431425873834,0.885009394075227,0.0449136,0.095952,6.24628762049229,0.32381,0.2080655,13.4086517162332,0.745707,0.32677,21.6007837347066,1.14862,0.4037705,0.756383372260414,0.477284936240487,0.394474328131297,0.328362590813916
4,185.441165383502,14.5436793998665,0.329868147161977,9.60161520390792,0.771427,0.4048715,6.09428917122329,0.499414,0.3205845,11.9901586331169,1.0461,0.4739115,28.288222012001,2.37219,0.70056,-0.21404172512533,0.395588773553025,0.353724392014566,0.343688422529258
5,185.383812914869,14.5721421759423,0.350645610331339,5.75299729208591,0.289358,0.200325,15.7499762419073,0.80852,0.337225,13.7756974508501,0.746995,0.337781,35.6976415848022,1.86121,0.51875,0.472877678576308,0.313754015518869,-0.039552816912727,0.30710456818851
6,185.379266036237,14.6068359854417,0.365170042616703,0.873593820631705,0.0444941,0.08898815,5.6846918837254,0.295509,0.2034025,5.54441547678637,0.307698,0.2106025,12.3940895791004,0.658333,0.30029,0.738272386340007,0.48114300844969,0.020206993619106,0.485146934249245
7,185.442778007254,14.6159112466455,0.371165545239599,0.767311226217812,0.0400211,0.09663,4.81509598275505,0.255602,0.195285,5.806614247752,0.331484,0.2369755,11.554390741391,0.629444,0.3175745,0.729242403587541,0.592859050600373,0.129251932425573,0.514422966711245
8,185.416377703733,14.6611476738727,0.614441356894441,17.3978202146729,0.879703,0.35792,25.7201008736162,1.31894,0.4335175,23.4306429395079,1.27602,0.445937,66.7510336818334,3.51186,0.71802,0.19977640753865,0.251083784382485,-0.016539753984647,0.239813204703718
9,185.494045300846,14.6047543403445,0.798825514125634,9.28723599238671,0.466182,0.267416,19.6373459654977,0.999373,0.379627,17.9569878576542,0.967196,0.3925535,46.9970651916907,2.45039,0.604135,0.36381507347046,0.298469244572384,-0.016361998994187,0.277876143466808
10,185.407326915806,14.5674090303809,0.375654269787379,0.845368372161306,0.0426867,0.0950285,0.863831643773106,0.044487,0.08923242,3.74298867389817,0.205349,0.1755401,5.8132212024621,0.306657,0.2189485,0,0,0,0
11,185.421970328352,14.632147408342,0.415014186171994,4.74237073802797,0.241414,0.1945046,3.86013920736203,0.200158,0.17513855,0.768254965026759,0.0425955,0.1028455,9.48664325756555,0.502895,0.282668,0,0,0,0
12,185.387212489299,14.6509526961761,0.641275127728828,0.686710637844545,0.034418,0.0913595,2.71796331396221,0.138434,0.15396315,9.67592938052375,0.522619,0.287956,13.1415401219918,0.685987,0.3272675,0.601763358248675,0.91790775034711,0.581171252531945,0.410979054161195
13,185.438989040146,14.6721918674837,0.838613307156036,3.02841072924396,0.152859,0.1727312,5.52019208711672,0.282142,0.2128665,7.04678598145276,0.381139,0.2592365,15.6991228883087,0.822862,0.3721935,0.29720161562847,0.619354035842375,0.149253483817568,0.49658336626652
14,185.500542594756,14.5873308222846,0.635766963079262,3.80475060236285,0.191769,0.17299825,4.57359844251566,0.233217,0.19530455,2.66118752922663,0.143357,0.18056452,11.146605279451,0.582431,0.3178625,0.097527918566729,0.609596567421456,-0.238625077673976,0.713202763433416
15,185.367832664462,14.5889539110849,0.46446824233659,0,0,,0.854150597996907,0.0444129,0.08934849,4.81980122769718,0.266487,0.2104495,5.74413183681642,0.304889,0.2211425,0,0,0,0
16,185.463812732242,14.6627024527498,0.928246502532149,0,0,,2.39316497258922,0.122302,0.1531007,11.5274552141437,0.622677,0.3280335,12.9619853235438,0.67895,0.352168,0,0,0,0
17,185.341863697963,14.5435019671976,1.03565867898909,0,0,,4.85378992074672,0.247654,0.1937665,8.31336298215464,0.448408,0.2731215,12.9981447022333,0.678383,0.3273925,0,0,0,0
18,185.35784556611,14.5582203641427,0.745659626622506,1.72256855562497,0.0866749,0.12643073,1.88995989520813,0.0968546,0.1252556,4.61815771719938,0.249969,0.20729085,8.33590898108469,0.435539,0.2643215,0,0,0,0
19,185.295819210088,14.5619924057888,1.37900708040178,6.15551500313854,0.310986,0.2268445,24.4251534622721,1.24626,0.4256765,24.8287260904018,1.33821,0.4672475,55.5626349473786,2.91046,0.66642,0.600594896374754,0.257454994841104,0.035577894113687,0.243912642823947
20,185.423776570583,14.6121119414188,0.296186920966531,0,0,,2.67881441488915,0.138712,0.14141435,1.72583723434302,0.0949317,0.13847492,4.52500492912247,0.238259,0.2015121,0,0,0,0
21,185.318240671727,14.4630786067152,1.30094025814038,10.8188020740742,0.845708,0.4555915,30.3488287094991,2.39167,0.730295,30.2044541391019,2.51182,0.7979,71.5656217530884,5.79811,1.17069,0.477535215226643,0.239010777944823,0.024502956057828,0.220177130599948
22,185.34812357889,14.4865298803997,1.22924212655801,4.32468214161572,0.336965,0.2983545,7.45452916369512,0.586301,0.3759505,7.30316661944249,0.605586,0.420894,19.1504093812128,1.54526,0.6333655,0.27005868297977,0.506745190231658,0.016180225138793,0.472692417990805
23,185.382350054399,14.6352082924352,0.578211431416859,0,0,,0.914972454147688,0.0472627,0.096083315,5.50677262723143,0.302524,0.229267,6.13449515702548,0.324505,0.2377355,0,0,0,0
24,185.520459328286,14.7148207477634,2.71075604484239,1.4453368529543,0.0729385,0.1438225,10.5707908152133,0.537777,0.2963985,8.12919067212791,0.436375,0.3384965,20.1836002223714,1.05553,0.479917,0.761137550954577,0.430641977576917,-0.104092585140717,0.470629317062492
25,185.304829736773,14.5205454115096,1.81642351535027,4.19198054045619,0.211192,0.1930254,8.35989915789075,0.42504,0.257019,10.670465134138,0.572604,0.326365,23.3163859541447,1.21738,0.452752,0.336116385217971,0.486049466182981,0.147912481807138,0.406396423679077
26,185.521440681089,14.6201458046131,1.44850585632218,0,0,,1.97964069979572,0.1008,0.1458485,12.1671395971701,0.653524,0.3498755,13.2108311714248,0.689577,0.372776,0,0,0,0
27,185.282765480269,14.5328789218042,1.9642893749225,1.94542361309671,0.0981116,0.143632,2.690166079927,0.136855,0.17029755,9.17831294585636,0.492794,0.314109,13.883896082754,0.725549,0.382352,0.164888967197891,0.934562530966355,0.56529749114189,0.475666113508162
28,185.579570296362,14.6690305400328,3.06810686149367,7.74719766550382,0.390822,0.294443,10.3290539000803,0.525115,0.3087825,13.86984255985,0.744047,0.4333725,32.0545700437093,1.67601,0.60696,0.146618162602887,0.467582204666746,0.1725012252179,0.401518108865501


==> anc/NGC4388_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,186.446216240959,12.6057921584918,0.451750852269492,48.5704812860349,1.13305,0.2697585,28.4648230740253,0.67468,0.2122805,11.6130507416554,0.292311,0.1465945,88.8025715614961,2.1511,0.38014,-0.253561095960127,0.184597941601394,-0.395421467211174,0.249731404590794
1,186.460076304287,12.6195337143512,0.402396808776454,0.526984154471218,0.0123525,0.04145225,4.76675552305657,0.113755,0.0912186,3.56980841383467,0.0906565,0.0878397,8.92165824007884,0.217499,0.1301115,0,0,0,0
2,186.447225807665,12.6229021761658,0.343208592733227,0.806109850480859,0.018978,0.0440053,0.885828788234549,0.0213544,0.0454995,4.84175139247716,0.124953,0.0967657,6.63232940376266,0.164284,0.11117235,0,0,0,0
3,186.395125474889,12.6339335082722,0.426276726192004,41.4712413161149,0.97373,0.2529855,37.4630359395147,0.895246,0.233182,38.2323380637663,0.970672,0.26422,118.833019047204,2.90626,0.443295,-0.041993048599875,0.183621711794865,0.040422998223931,0.188065231209152
4,186.417273360129,12.6377490556553,0.304009838904756,2.85352603101106,0.0665982,0.07045605,6.83149870338151,0.162439,0.1055538,6.63428508595535,0.168741,0.1141878,16.4212044339501,0.402976,0.169433,0.418450801878472,0.512078489439417,0.019028926867565,0.468918772960706
5,186.466085469088,12.6522595178938,0.265744470050745,15.6800774049287,0.373457,0.159437,16.7515975597507,0.409637,0.1652745,14.6362515625711,0.383373,0.1635725,47.5426109932879,1.19011,0.2871535,0.046201350029499,0.293076571538464,-0.033119380587887,0.293288695179777
6,186.442340025152,12.6619789181588,0.234774512849691,6.74880042921353,0.157821,0.11187305,13.0197958932397,0.31099,0.1496525,6.31480604117485,0.160889,0.12230475,26.2094136857798,0.637326,0.2220575,0.326718016428795,0.382655711169732,-0.318092138026909,0.40432828951444
7,186.44494857143,12.6621416997744,0.203376143576086,29.1830885337656,0.680124,0.286277,137.186663966498,3.2756,0.48399,3458.77458477959,88.6448,2.5062,3621.11458656378,88.0196,2.443,0.656131722031163,0.127024789935688,0.928729639992863,0.010339609514896
8,186.473143509054,12.665923400616,0.290203954577542,22.653836592762,0.536027,0.1893205,9.79590254872154,0.237631,0.1284595,9.78375381396211,0.255258,0.138022,42.3908808420073,1.05584,0.270432,-0.385694971162969,0.274838177096619,0.035762615923666,0.381808197626546
9,186.412424817235,12.6668912395305,0.273165769517406,43.5677169472259,1.02647,0.2597585,24.8484863051924,0.597864,0.1890305,16.7285867831381,0.431223,0.174415,87.6053262145583,2.15462,0.38165,-0.263865682796765,0.188390518841142,-0.161930915461958,0.249959727563433
10,186.475253214879,12.6678283103766,0.297242352123757,95.9112301799892,2.25576,0.38069,33.5237087227705,0.807702,0.2193605,21.3436086938481,0.551502,0.1921715,154.078338924097,3.81053,0.507755,-0.472686783776002,0.124153670674696,-0.188492676596008,0.213046009586328
11,186.417288115185,12.6689785351979,0.289796144875411,2.80435127847173,0.0667707,0.0719548,6.5436120671379,0.15898,0.1008166,4.75663606335201,0.124496,0.10030485,14.6186425830241,0.36499,0.1620555,0.408456319293805,0.520885491710954,-0.121646982460596,0.505071903115941
12,186.413061873699,12.66929808875,0.271679609781608,82.7477346080056,1.94716,0.35409,54.9625935475221,1.32206,0.29482,27.567409469019,0.707608,0.2085335,168.969572785292,4.14121,0.526865,-0.191207688684151,0.138613514071499,-0.302735225662522,0.167847559106817
13,186.423264416591,12.6767397336356,0.272039996966608,16.7404820086235,0.401516,0.164979,3.84275753534847,0.0942301,0.08386975,0,0,,20.5253163791494,0.510843,0.1905615,0,0,0,0
14,186.428107783768,12.6926658215005,0.297232016041322,494.723100484443,11.4118,0.8468,275.739677803592,6.46792,0.64339,195.918805719295,4.85478,0.57354,966.925919827176,23.0885,1.22645,-0.276507685802686,0.057306782930807,-0.14246955231526,0.07565301155516
15,186.430536470303,12.7003998426404,0.347068090234089,0.766317839021903,0.0179719,0.04339265,0.915057877106219,0.0219086,0.044539473,2.77509736978203,0.0705747,0.0770107,4.52696279329044,0.110469,0.09343165,0,0,0,0
16,186.434844880618,12.6024617920292,0.507559216275019,9.50303266104397,0.221741,0.124219,4.43445523177193,0.105126,0.0907181,2.60297614850116,0.0655164,0.0762894,16.6601916800339,0.404676,0.1722465,-0.356765901727614,0.448940920437557,-0.232120504634253,0.68562354984274
17,186.421502916769,12.6060993643357,0.486844894381346,10.0092567473385,0.23459,0.1305885,15.7955042616883,0.376629,0.1581265,14.0849783737029,0.354385,0.163449,40.0457627361259,0.973353,0.2623635,0.232386427777932,0.32979530282094,-0.030428965792721,0.311558210489136
18,186.404194905262,12.6425364315565,0.379366238277873,2.59708402670192,0.0607798,0.07077375,8.83122288987025,0.210376,0.118471,7.71600113085386,0.19511,0.1209539,19.252358754615,0.468993,0.1818995,0.551698322514215,0.449881641508367,-0.037648648781956,0.418165033828896
19,186.445186384197,12.6667733939914,0.265330324228147,7.37501723923745,0.170507,0.1173982,2.90866071943572,0.0687916,0.08049595,5.18914152417922,0.13199,0.106221,15.5200628892963,0.373461,0.175622,-0.425056393978068,0.55619247339155,0.314761910453946,0.639732862026957
20,186.445719597983,12.6668652270197,0.255782875652098,9.38364388666204,0.217751,0.1294105,3.88071796290278,0.0917022,0.09036925,4.13121555712563,0.104648,0.09721375,17.4674112438978,0.418927,0.183973,-0.407327505419236,0.479931701795158,0.06593219665679,0.674202202275891
21,186.398110252476,12.6670226231444,0.38935823745151,0.52697420672706,0.0123623,0.041485,0,0,,0.568329014535631,0.0144744,0.04549095,1.03371413279498,0.0252585,0.054902,0,0,0,0
22,186.431337934146,12.6759189747657,0.258990930674492,7.75157926755325,0.179518,0.11047265,4.80672160748708,0.113562,0.09021295,0.767246721617789,0.0193509,0.0467222,13.3897277398227,0.322595,0.1508765,-0.225044356489696,0.476988317981519,-0.708818331403498,0.632369468320807
23,186.488915412424,12.6788155848681,0.438779773618493,8.296005442581,0.193907,0.11810695,9.66332802442434,0.230063,0.126762,5.50502504303817,0.139028,0.10536225,23.5526237306196,0.57205,0.202907,0.085279618840956,0.407677339012318,-0.246646490973771,0.439987594515901
24,186.465442611102,12.6710628138598,0.305480218829156,2.56505894128219,0.0609886,0.07177555,4.7694095649783,0.115876,0.09291985,1.81202902599216,0.0474274,0.066286225,9.23998439351051,0.229602,0.132615,0,0,0,0
25,186.446820334183,12.7262937369488,0.626102196659328,16.2477398064413,0.379925,0.161371,7.51082973535931,0.178467,0.1135698,5.09320273891727,0.128108,0.1050983,28.9298704883989,0.703045,0.225492,-0.360782389432513,0.332752279966045,-0.16426323085705,0.505125194359597
26,186.452840248269,12.5865919576749,0.75149991725441,8.28913164473831,0.19522,0.1257665,10.2782006581683,0.245223,0.1329615,7.57385539172607,0.191258,0.12814275,26.1833235973708,0.64073,0.2237145,0.113528878878765,0.4155901163868,-0.123636538589309,0.424366924686216
27,186.380764859889,12.5955538373626,0.89719900289447,9.05868980627012,0.211879,0.13661705,9.65308652442417,0.228572,0.132081,12.9742728697849,0.324371,0.162674,31.720857208456,0.768796,0.24948,0.03789978907983,0.432294335937173,0.173252939272222,0.371081184344339
28,186.437367149602,12.6239247838249,0.361048046550358,1.63874004333209,0.0387054,0.058899795,2.71975241301297,0.0654907,0.07283745,2.48398958910126,0.0637355,0.0774253,6.93038403589109,0.170536,0.1179011,0,0,0,0
29,186.440300049662,12.668918360191,0.28549113068327,0.486610317285872,0.0114565,0.04141045,1.89005701251896,0.0456062,0.0589797,7.80144936329928,0.201004,0.1225095,10.2794345672587,0.252844,0.137094,0.598459238697082,1.23201367952371,0.630135330979822,0.43099353741627
30,186.427704501005,12.6802368346004,0.328974074866517,4.742184612586,0.111573,0.0898925,1.84953801674811,0.0446504,0.060964855,0.847565280074963,0.0218769,0.04857195,7.51635629777305,0.185318,0.1179298,0,0,0,0
31,186.4997648126,12.7169169076875,0.771346119802216,33.1355049999206,0.77298,0.2296755,11.0138147851611,0.260329,0.1375785,15.9904813375585,0.399508,0.1727745,60.248060297272,1.45708,0.320405,-0.496125553924334,0.228525316654569,0.210929365888848,0.326246846957493
32,186.464005607454,12.7323612206321,0.710458862224126,13.7532692035842,0.320678,0.151255,10.4373692679009,0.24709,0.131834,11.9883642966424,0.298885,0.151254,36.2790271254195,0.875866,0.2512235,-0.129609277028646,0.35008971994792,0.094866981088878,0.364376065225429
33,186.452929002781,12.7404379794985,0.770026615573542,32.0798674750821,0.751341,0.227325,22.1791889795628,0.526163,0.189876,14.7954140110865,0.371386,0.16849,69.2242569353235,1.68293,0.344005,-0.176264027353339,0.228145966647529,-0.172444067120569,0.281230335175896
34,186.40629871543,12.582200848857,0.971266075600235,6.84474524787464,0.160251,0.11877055,3.94776078583283,0.093411,0.0904751,7.18398937723949,0.179732,0.12702625,18.0203891512511,0.437354,0.1951635,-0.263500248361994,0.567462421279527,0.316028600403452,0.539630699520039
35,186.486019417958,12.6052325651722,0.756673020032026,3.36793413329655,0.0784015,0.08760995,4.2350125073621,0.100004,0.0904298,5.74343093368872,0.143671,0.11259735,13.4054603990856,0.324402,0.1677415,0.121086513588426,0.708208854830901,0.1792018056838,0.579096656431772
36,186.488540666286,12.7596845754617,1.23478219176898,23.3582785103321,0.544577,0.1986805,30.9708325151046,0.729232,0.225164,13.2879586905844,0.33003,0.1670215,67.7333127056411,1.63504,0.346475,0.144962863349215,0.233956266060849,-0.376868045865895,0.254317996324205
37,186.428576864924,12.523369195542,1.85914466450347,14.9553117960101,0.349052,0.1704195,10.8018464800972,0.254299,0.148045,9.58160913942312,0.238001,0.1624065,35.4428466559467,0.857093,0.2803335,-0.157044572727981,0.370530018652178,-0.03310582977859,0.447994710701954
38,186.341530001607,12.527522109289,2.4134228474126,16.7914020764001,0.39213,0.1960655,20.9847138580817,0.494003,0.200991,19.8557404742876,0.493275,0.235945,57.7388804345398,1.3975,0.36705,0.114963555132243,0.318051275782811,-0.00073738096058,0.313978303949765
39,186.307905080634,12.547448361347,2.61221158791645,36.6696364385542,0.855965,0.2557095,62.3764421046293,1.46748,0.31907,53.899772002091,1.33798,0.333225,153.058584372106,3.70317,0.531715,0.263193232463002,0.171945232720359,-0.046159988023355,0.164951192791888
40,186.355374188934,12.5714142058641,1.59688375853728,0,0,,14.2581182047701,0.335719,0.1579015,18.7017706308717,0.464696,0.19529,32.6210392832872,0.788532,0.255384,0,0,0,0
41,186.475000246144,12.7104838714062,0.610580899714203,3.99091449050453,0.0934008,0.089707,2.393342576939,0.0567456,0.071035585,3.53000786072171,0.088976,0.08719665,9.99616993657253,0.24325,0.142038,0,0,0,0
42,186.542999481546,12.7282801439224,1.01567094822773,0,0,,5.2666227061912,0.123796,0.1123583,9.09303119704289,0.225542,0.15126715,14.2087188290879,0.342827,0.2032475,0,0,0,0
43,186.49753840803,12.7577359781599,1.37002831334172,13.766954904205,0.321486,0.1617145,5.35031126288711,0.126199,0.1127016,10.3837578261814,0.258435,0.151434,29.5807626086673,0.715701,0.249365,-0.436215195952511,0.414967446995986,0.343796960227125,0.470937638644933
44,186.458177215599,12.7641732185329,1.25565021309776,12.5536973665977,0.293068,0.1568995,8.35139895021071,0.196776,0.12580125,0,0,,20.9128566605431,0.50621,0.2181715,0,0,0,0
45,186.48463846123,12.798736393815,2.03785000075807,16.0561781962444,0.374617,0.191933,9.92282245815913,0.233489,0.1586776,6.31096338948344,0.156663,0.1551949,32.3391320531288,0.781711,0.2999615,-0.232077960092484,0.402622317170596,-0.196912998011032,0.577374216187193
46,186.454859621057,12.5584338846974,1.20379210715288,8.64297589486834,0.201123,0.14129505,6.84330969878451,0.160883,0.1192382,3.79646192064325,0.0941014,0.11049772,19.3579437475707,0.466688,0.221309,-0.11115837859041,0.504291143248407,-0.261904649853089,0.646663930411287
47,186.451969167288,12.6601924944741,0.210510093399116,0,0,,0,0,,0,0,,0,0,,0,0,0,0
48,186.436621219135,12.6621450656922,0.327356383738218,3.74433490260661,0.0883895,0.08998715,0.686960557201521,0.0166006,0.0440648,0,0,,4.18519179779975,0.102624,0.1017129,0,0,0,0
49,186.536800291543,12.7263149439951,1.41374898962897,7.64871226130825,0.178615,0.1364196,7.57065178871215,0.178654,0.126264,5.18080442166427,0.128947,0.1247753,20.4225905713407,0.494077,0.225883,0.000109161444178,0.520296148692614,-0.161595703525021,0.583487527310538


==> anc/NGC4438_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,186.938466980246,12.9869590936174,0.419284560047045,7.56345396632858,0.287026,0.192307,6.58046044995739,0.254865,0.173865,3.8267079148582,0.158774,0.1592432,18.0431011035415,0.720044,0.3064805,-0.059349573991818,0.476404371956113,-0.232306431453514,0.573755017200289
1,186.947457347526,12.9873087059887,0.366040901019876,25.6255413001439,0.975578,0.329508,4.44096376655518,0.172099,0.14851205,7.64569397810831,0.318667,0.2118125,37.8425632853174,1.50435,0.424865,-0.700091576288451,0.236246554228701,0.298651495824894,0.496051057507694
2,186.943584522458,12.9915720423262,0.342849738147348,10.3589236281965,0.384094,0.215972,14.6699461248984,0.555723,0.2380615,14.7179360674131,0.5934,0.270688,40.0701143698755,1.55172,0.423075,0.182619595091385,0.341653100369164,0.032787612814294,0.312552119635511
3,186.930288102923,12.9994642180807,0.331013642037869,6.81067715584588,0.255282,0.1794455,6.65309158213406,0.255466,0.172184,2.46747235589422,0.100381,0.12280635,15.9934505393398,0.624137,0.277023,0.000360255938349,0.486925707099818,-0.435819326845526,0.565738058757328
4,186.928141617918,13.0006775654536,0.29589319624396,12.7387313881637,0.486787,0.239793,19.49276017819,0.760049,0.2913805,15.6201318061481,0.65539,0.2811235,48.0448612307996,1.91282,0.466685,0.219164348799682,0.297111064593992,-0.073941017592422,0.286074391958676
5,186.946199278463,13.0060985522221,0.304184768248824,2.84807964273304,0.105726,0.12559595,3.5639250601063,0.135032,0.13083585,10.5909099078578,0.429197,0.226107,17.0371454721232,0.656902,0.281046,0.121723888718132,0.755130671120868,0.521357463015903,0.401551756638923
6,186.935831717667,13.0070992588631,0.269128320680221,7.94211997067678,0.295738,0.1989405,7.29098727261906,0.277426,0.182061,10.5989849513337,0.43136,0.2272465,25.8902828917234,1.00252,0.3478355,-0.031948970975149,0.469408408405287,0.217179797569365,0.400925892058443
7,186.940040224768,13.0089099632067,0.236381277078448,281.227097218028,10.504,1.091695,76.8960354546941,2.93663,0.579365,27.3904370531012,1.11798,0.373034,385.8745394824,14.9546,1.325,-0.563021971440327,0.076151908737268,-0.448538823709309,0.154822032059757
8,186.939910960013,13.0117623952658,0.24304449608194,0.689263331011857,0.0256265,0.088707,9.19656374520959,0.349935,0.2028175,23.5300525120594,0.955401,0.3324855,33.4543360416397,1.29817,0.393494,0.863529674900116,0.446289909333425,0.463839195425546,0.265295622650421
9,186.947420547342,13.01503223869,0.261502297892801,0,0,,1.61152930256698,0.0606152,0.093336665,4.66470826378604,0.18744,0.15393685,6.22762559744158,0.238592,0.18386915,0,0,0,0
10,186.947315487521,13.0170685781872,0.240276281096544,5.96740528127786,0.216399,0.162782,9.66111506262742,0.358554,0.1975585,5.52928882452519,0.221618,0.16720315,21.2409981903628,0.807782,0.3047555,0.247246296653813,0.437717934193875,-0.236026557641527,0.441097505261444
11,186.988376270291,13.0424639007642,0.208204478587248,102.934934501388,4.55898,0.74232,92.6626316207241,4.17871,0.718715,62.4993083252635,3.00262,0.63124,258.248417790203,11.9151,1.22795,-0.043520655917067,0.118196953588321,-0.163770499336474,0.132168556721738
12,186.919820992564,13.0798612941391,0.472237319710981,30.8180671449239,1.13614,0.3581515,37.8000152400516,1.41529,0.38909,22.7557172093484,0.904655,0.325752,91.5676306606378,3.53145,0.629225,0.109409233253509,0.206633908022825,-0.220106511145738,0.215543621346873
13,186.922749298657,12.9724318118337,0.552656965604732,5.8649266594223,0.218894,0.1676531,8.59901283680454,0.325875,0.191523,6.00873013557167,0.241638,0.18095995,20.5413629618712,0.795011,0.3105195,0.196378648564805,0.46409354996988,-0.148431842089961,0.465498394158312
14,186.903073002934,12.9775164716602,0.601391456108954,6.3623757846506,0.237777,0.1791328,3.77095701753384,0.143025,0.14473755,1.53188735490195,0.0615712,0.1075725,11.7304418220303,0.454793,0.261114,-0.24882222257236,0.591748338853544,-0.398119808676799,0.849512691393338
15,186.938240625097,13.0052058361023,0.324965830446185,4.0632803704735,0.151626,0.15439945,8.24583555395836,0.314961,0.1932455,1.4325562425382,0.0584565,0.098499,13.8233658621934,0.538087,0.269854,0.35006333224029,0.52158180824953,-0.686910763421639,0.473549536201369
16,186.931901165677,13.0070947615973,0.321487931725028,0,0,,1.62701116735545,0.0627314,0.09602295,4.46933777812642,0.184011,0.1579893,5.27049323662392,0.206919,0.17698395,0,0,0,0
17,186.906925838419,13.0100017115584,0.394611708236195,6.20118394580539,0.22858,0.16530395,3.819067523888,0.14346,0.1294913,7.60236609521825,0.302506,0.1903405,17.6762054311971,0.676077,0.278483,-0.22879260294592,0.54802895028348,0.356632568402075,0.480175999619641
18,186.977688032547,13.0551571971991,0.455259338709069,9.65431358567637,0.355139,0.195677,13.7928949738611,0.516065,0.2334245,11.6081400146873,0.461017,0.231201,35.1677361388681,1.34605,0.3821095,0.184716782751227,0.344270951048676,-0.056339181358371,0.336601925492605
19,186.9187961924,13.0906320123811,0.610644033479223,1.315664965917,0.0487116,0.0870985,10.635054480134,0.399827,0.2093135,8.52155865638992,0.340262,0.202106,20.5438324071424,0.793679,0.302875,0.782798626472727,0.360721906017981,-0.080483563463313,0.393309806088408
20,186.948979571816,12.9365843479248,0.920261604498387,56.370149670696,2.08543,0.469945,19.6788295172472,0.736466,0.2863085,12.0495462038952,0.476179,0.257415,88.218650683863,3.38086,0.61868,-0.478034626364685,0.173332952673191,-0.214644021952014,0.317589943345365
21,186.934053791187,12.9760328905431,0.521938100105494,3.85754222748903,0.143851,0.142589,2.27342817770368,0.0863108,0.112867925,2.06993922975597,0.0836975,0.1173892,8.27915861714393,0.319512,0.216027,0,0,0,0
22,186.855073545641,12.9836681050774,0.985122422594072,43.8579765693165,1.61857,0.421185,29.1692235959613,1.08782,0.3455555,15.9252084716764,0.626047,0.287082,89.0896049528794,3.40246,0.623045,-0.196109947199036,0.197421541490586,-0.269433392439437,0.258672660787341
23,186.919963086289,13.0052267994672,0.367967426470103,2.15171928828366,0.0807376,0.10994779,0.766886329522409,0.0294219,0.0710385,3.68952870757111,0.151325,0.141816,6.67753291857367,0.261401,0.187672,0,0,0,0
24,186.942580849543,13.0075329372485,0.280556411682988,17.3659950784578,0.652564,0.2881,1.04792502167214,0.0402271,0.086516,0,0,,17.5444951363885,0.684191,0.313747,0,0,0,0
25,186.90497306858,13.022601975896,0.391316657920515,0,0,,3.85861460615739,0.145318,0.1294236,9.57181401521476,0.380518,0.1991085,13.2113476477956,0.505014,0.239558,0,0,0,0
26,186.90900452202,13.0329239162357,0.392532204562139,5.73683246876574,0.215589,0.15637145,0.885897989152316,0.033919,0.0722705,1.88053618154704,0.0762819,0.10055325,8.60570907316517,0.333283,0.1958765,0,0,0,0
27,186.928518993291,13.0431064227197,0.352790831805403,1.68036007962136,0.0625696,0.09332437,1.84931488884865,0.0702749,0.09595225,2.68905992129567,0.10967,0.123557,6.28934628033055,0.245604,0.175357,0,0,0,0
28,186.914660691152,13.0619128269642,0.465902183511049,0.766420853718694,0.0285875,0.0690235,2.87295921295029,0.109014,0.11297785,4.77396973136178,0.192573,0.15442175,8.5153678252964,0.33205,0.1972285,0,0,0,0
29,186.918737129043,13.0788900697857,0.467785345113226,20.9678322487312,0.776951,0.3034665,5.6320837639208,0.212077,0.16936,38.8390980889464,1.54785,0.41995,65.5652314143062,2.52282,0.537145,-0.571140554160246,0.299496476864916,0.758993412794963,0.178772513451998
30,186.921207182177,13.0811932507893,0.535456305246839,3.60233139781251,0.134348,0.1510262,7.53454103478683,0.286197,0.193097,7.07715443061398,0.285656,0.193509,18.272623997119,0.712769,0.313847,0.36107669809414,0.570070334023213,-0.000946047323351,0.478046898473709
31,186.911620765729,13.1427821999586,1.36712636576246,7.37864717635238,0.274039,0.198708,26.297676094248,0.987009,0.330667,69.6934915606275,2.76142,0.557015,103.41265312875,3.98101,0.66876,0.565378954647246,0.271717403011724,0.473374579056986,0.151714061407246
32,186.864405122367,12.9762944320232,0.955042898053736,24.2702045815092,0.899301,0.3207625,15.680053373763,0.586911,0.2585205,10.001553245339,0.395107,0.2307095,50.075207586803,1.91916,0.475375,-0.210192085651307,0.270869818802474,-0.195316175467252,0.351759671071967
33,186.938150381442,12.9951894650581,0.41411396258781,0.041004690149693,0.00156463,0.063172,1.55698771916109,0.0608223,0.096255499,4.2056192556384,0.176098,0.1609502,5.84025065103972,0.232425,0.19140855,0,0,0,0
34,186.947432071,13.0126861278758,0.306010696124291,0.576518703728678,0.0214939,0.078184,6.67778523478528,0.253981,0.170501,2.32889093899614,0.0940236,0.1208874,9.65077205883833,0.373277,0.22586,0,0,0,0
35,186.871427306089,13.0656368194106,0.785895152325538,6.64928314099892,0.245626,0.165552,3.42472182667907,0.128093,0.12922345,2.68853443568298,0.106218,0.1196673,12.8485878089964,0.491249,0.2398625,-0.314495650475357,0.546630650291542,-0.093358826516894,0.749551167390233
36,186.908259960907,13.0806243118379,0.603352867425422,12.2190351585963,0.455113,0.2255305,10.53788980665,0.398783,0.210749,6.42730894656768,0.257399,0.1799655,29.3162297878105,1.13459,0.3590345,-0.065968220954308,0.360659629977225,-0.215464611952172,0.417870819024169
37,186.918406174454,13.0823168443693,0.565030436494673,3.50573886733191,0.130419,0.1493803,6.79320870207283,0.256845,0.1813025,8.20808572990916,0.330345,0.20418,18.5742497870264,0.719059,0.311656,0.326459469509172,0.601020116154161,0.125172431410617,0.461769933627876
38,186.920695363494,13.0824010657348,0.556102514343904,5.66225310460534,0.210246,0.17785965,7.59112072071781,0.286835,0.191985,4.17690758004431,0.167688,0.15409125,17.530298653153,0.674822,0.3027565,0.154077504471102,0.526556357402186,-0.262136349535667,0.52935956322613
39,186.922874533444,13.0826299119127,0.615545954247209,7.6488176111227,0.28321,0.18806,1.94634121644395,0.0732002,0.1071625,3.57078472384316,0.142452,0.1380254,13.2447261305252,0.510498,0.2591395,-0.589236222756812,0.524695869439511,0.321127259541057,0.787263283509617
40,186.882786599835,13.0912738759616,0.897783140689008,6.8666267235184,0.25439,0.177334,6.20647481491611,0.233031,0.16852245,7.04568150466064,0.279375,0.1900205,20.2050090101272,0.77563,0.3080245,-0.043820434490923,0.501261935251622,0.090443905809066,0.492327748195356
41,186.866788002618,13.0634002589417,0.553107559550217,3.50429094614001,0.129849,0.12798305,4.52381635971131,0.16975,0.14357,3.39113839611913,0.134475,0.1368764,11.4841760672022,0.441151,0.23314,0.133181352407718,0.637865732282973,-0.115950365683294,0.65279983570482
42,186.904822750947,13.0775072434826,0.562078043952835,2.30715030422241,0.0860664,0.111168875,4.56867823266798,0.172945,0.144831,2.68997524149617,0.108139,0.12183195,9.63100799147536,0.372812,0.216179,0,0,0,0
43,186.919669691605,13.1034046788578,0.870863622103509,3.36635098099373,0.125539,0.1285466,2.47959514344247,0.0937401,0.11387435,3.27258889857162,0.131141,0.1384263,9.20371177661109,0.356455,0.2164655,0,0,0,0
44,186.925588318225,13.1090051601481,0.853843560683586,4.23677876383003,0.158196,0.14305015,7.37235541723316,0.278906,0.180912,3.23300096995942,0.129454,0.1383539,14.9247949655838,0.579178,0.268616,0.276159797941899,0.513988471798522,-0.365980997159369,0.541367700793003
45,186.918189485765,13.1109769814172,0.885416180479038,0.325900238444813,0.0121362,0.0639045,6.12902443460554,0.231046,0.1692662,10.9997368129174,0.438424,0.2324345,17.4939409684816,0.675125,0.2888425,0.900188418395754,0.504149750450597,0.309764440527581,0.408770657602041
46,186.988729674588,13.1610251585622,1.85218838207383,41.0419872564216,1.51882,0.41824,38.683547223491,1.44382,0.40777,34.719304816276,1.36783,0.4161325,114.618109605298,4.39567,0.72214,-0.025315259363271,0.197100060813052,-0.027026834776733,0.207404623217647
47,186.958028911865,13.1725738266018,1.9249145196171,67.0955611677247,2.48467,0.520195,91.9489292798452,3.43459,0.60552,72.4749336866807,2.85727,0.577495,231.599831910946,8.88853,0.997215,0.160479519399384,0.133327877813214,-0.091756650656563,0.132971718663823
48,186.976983681345,13.0215202546217,0.450975252026749,5.49183287351661,0.203042,0.15387485,0.647091837273102,0.0243754,0.068175,0,0,,5.63294988800545,0.217595,0.1737662,0,0,0,0
49,186.98966263096,13.061675899259,0.611508584381951,2.58143451212858,0.0963355,0.11260825,1.68074351222027,0.0636651,0.09495786,4.79934982820677,0.192853,0.1534672,9.14157995810741,0.354669,0.2069935,0,0,0,0
50,186.960233110041,13.143616533633,1.48054905248014,14.4943697744279,0.53702,0.2483715,7.88092141524668,0.29488,0.1999695,11.7484121445403,0.464078,0.2484535,34.1886868645701,1.31227,0.4051875,-0.291068638057459,0.37564866709796,0.222934602441769,0.410528870563178
51,186.939094098939,13.1457261424668,1.46793589910255,11.9949965845271,0.444997,0.2413425,7.20268747276863,0.269833,0.189903,9.72918928640495,0.384945,0.2312435,29.0166510124468,1.11561,0.3854575,-0.245042877327477,0.417578062633028,0.175803096622061,0.448347937715604
52,186.949454142264,12.8937426207034,1.84068125109562,9.01184454716153,0.333526,0.233328,7.84227509201426,0.292834,0.208989,9.2970531382254,0.366026,0.265329,26.2031968900524,1.00416,0.41136,-0.064965834344467,0.497577712023409,0.111088850438636,0.502349403222234
53,187.010923011978,13.1195587583036,1.27926533309651,12.1776651208067,0.539705,0.278207,7.82813663310289,0.35016,0.2264545,9.63887116713812,0.455116,0.2639045,29.7525249796171,1.36615,0.446836,-0.213004219741197,0.394748851717484,0.130335437787789,0.426927270959049
54,186.956966566843,13.1845556012901,2.37621837529359,23.7846953979249,0.881381,0.333794,20.9086801202679,0.781106,0.313195,11.4838835398816,0.452887,0.2826285,56.3515732668496,2.16451,0.543005,-0.060316261119636,0.274767617351503,-0.265981249488449,0.344646184855188
55,186.923820021414,13.0187569127332,0.312019332793832,2.28782893169003,0.0848618,0.118281,1.5966519492947,0.0603971,0.09356161,0,0,,3.52421242236832,0.135357,0.15442145,0,0,0,0
56,186.941434156741,13.2343933202919,3.74119302859012,12.043525255299,2.72873,1.372585,7.20324306578707,1.64539,1.0925925,5.43019675260801,1.30874,1.086319,24.7466968137814,5.80932,2.07207,-0.247670388558156,0.390971823195315,-0.11395910132594,0.524586533653432
57,186.927817859366,13.0094636471172,0.25664254253039,1.21491982133163,0.0459841,0.0966335,0,0,,0.768477422752899,0.0315716,0.076229,1.46683170705175,0.0578771,0.112941,0,0,0,0


==> anc/NGC4565_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,189.114077963635,25.9591753208879,0.552458637469415,82.0048107098502,1.46407,0.268745,119.433083064409,2.16169,0.32762,95.1541217362211,1.82749,0.311495,296.734990505519,5.51572,0.531655,0.192406557521733,0.11461479570286,-0.083776615745592,0.11324202435381
1,189.033327035203,25.9753901733009,0.539852815295557,76.7318203091443,1.45123,0.274305,61.7569804871584,1.18418,0.249597,38.981452331979,0.792284,0.214254,177.626322190671,3.49378,0.435505,-0.101331481629044,0.140103441110719,-0.198281375223632,0.164692756484381
2,189.095822200991,25.9808695568154,0.364237346302001,5.641097256035,0.1022,0.07542285,11.7405674329247,0.217788,0.107925,8.64739363833562,0.170766,0.10001135,26.1028076155226,0.493379,0.163636,0.361226045976724,0.386471060696482,-0.121017928010006,0.377974334293863
3,189.07252454016,25.9820516140682,0.329525606132721,1769.90570577031,32.1456,1.2619,935.836402392921,17.3154,0.93495,716.421976446082,14.1216,0.87295,3424.45172308369,64.7223,1.828,-0.299836234609086,0.030377743877413,-0.101593663517511,0.040615398643876
4,189.099208926903,25.9833264167038,0.336010017426361,18.654164925592,0.336839,0.1312565,22.7034447362708,0.41921,0.1455215,20.6747700086177,0.406832,0.150292,62.3073790755089,1.17409,0.247495,0.108949287678444,0.257836086328987,-0.014984710220546,0.253405348569655
5,189.089062484289,25.9835400568608,0.34169681615476,20.3128073031813,0.366394,0.137917,11.7727295008588,0.217139,0.1069635,4.48945233076665,0.0885854,0.07567605,36.6694293597143,0.6819,0.190955,-0.255778165073783,0.289699596265493,-0.420488518417241,0.405883221390763
6,189.125553098419,25.9838822037648,0.447694889419256,1.68060468692807,0.0301281,0.04493676,3.76151932203896,0.0688171,0.0631128,41.7251574917834,0.812464,0.2089615,47.2216006718362,0.885544,0.2149935,0.391014420103249,0.741610137126162,0.843824859060293,0.137139425849945
7,189.079936423211,25.9850048925226,0.312705229507021,31.1251026711556,0.555001,0.1676145,34.5770065877981,0.629051,0.175097,23.7025484628418,0.457893,0.1565975,89.8965253092459,1.66485,0.292065,0.062539483063244,0.204554950435075,-0.157467174021845,0.215010085297375
8,189.088353108485,25.9870382609158,0.313534826472762,3.2999777671232,0.0590591,0.07060434,9.29677139522706,0.169799,0.1066027,9.27657100999726,0.179478,0.113105,21.91726316899,0.408393,0.1706795,0.483880186019197,0.517074807797442,0.027711529817308,0.444431404774932
9,189.080278779764,25.987112748771,0.324164024080514,11.1845611406277,0.203154,0.1056905,7.73390003420579,0.143558,0.08497355,12.7475511698419,0.253217,0.119755,31.973936759277,0.606614,0.1815455,-0.171889060661298,0.382381327279305,0.276375779724025,0.349886514888832
10,189.086582849661,25.9876688266751,0.291132973577443,772.621217980276,14.0728,0.8374,746.457519407018,13.9112,0.84285,609.064241912513,12.1223,0.813599999999999,2128.98699422311,40.3005,1.44605,-0.005774728416238,0.042459503143666,-0.06871530912094,0.044995614286882
11,189.075035342893,25.9883588158675,0.318302722836016,8.59540225487068,0.156368,0.0919006,4.83332875585576,0.0895397,0.06892485,1.81124510763582,0.0359401,0.05023106,15.3801197916855,0.292268,0.127389,-0.271761721979426,0.448477921283303,-0.427157199804271,0.652228442046084
12,189.091622710735,25.9887699431892,0.311695735191193,1.76476280077303,0.0318391,0.04544773,4.79014184682588,0.0885035,0.0706366,10.4618850602814,0.206903,0.1103925,17.0847076248005,0.322506,0.13384,0.470859030800398,0.636408014264417,0.400801945793339,0.402907357181458
13,189.08707665416,25.9907453521561,0.289109690552612,4.70342587874942,0.0868164,0.07061595,7.40109141957997,0.139845,0.0825625,8.77322876249771,0.177845,0.10088135,21.5425102210574,0.418209,0.1522425,0.233955141898885,0.475028666670463,0.119613459661935,0.403508451215611
14,189.078601945606,25.9917550388371,0.291585979813035,5.52626022919113,0.102217,0.0771193,0.827581937682977,0.0156655,0.0355339,1.61776715954017,0.0328004,0.05050696,8.05460936787938,0.155991,0.09822755,0,0,0,0
15,189.10813612709,25.9920999204603,0.308397388540146,22.5924615585953,0.40853,0.144597,60.1165480528911,1.1094,0.2362595,69.9595801764168,1.38006,0.27329,152.720576528062,2.88034,0.385905,0.461727484139585,0.162504564026011,0.108722373526789,0.143683758506951
16,189.079311419569,25.9921023381446,0.277756025351011,38.4977380905599,0.713215,0.1925565,43.9626003278402,0.833269,0.208071,13.7344196439852,0.279753,0.127195,96.3657130470353,1.86662,0.316005,0.077630289094488,0.182769262008674,-0.497309127762075,0.195218106205648
17,189.077798568368,25.9929031422492,0.277608431417437,25.5851324481079,0.473919,0.1571815,20.3759203502026,0.387386,0.138477,19.2952655254281,0.390335,0.142272,66.5429190071191,1.28164,0.261105,-0.100467314133785,0.241353408149874,0.003791848233493,0.255257007720926
18,189.09332780495,25.9935368453143,0.29277835486783,12.7513977664975,0.231754,0.1096225,7.98930984557808,0.148645,0.0835775,11.656206469906,0.231743,0.115872,33.4955470413396,0.637514,0.1847785,-0.218478492319906,0.349846321121258,0.218455892404597,0.358257831492556
19,189.13025588183,25.9935788606251,0.398327258134217,118.771684183184,2.13675,0.32416,41.551962842049,0.762171,0.1977105,24.6650790668058,0.481968,0.162787,185.221891677387,3.47347,0.423085,-0.474169182257813,0.116471816911093,-0.225218404052923,0.202136276113372
20,189.058670082868,25.9940671741778,0.345140533652746,4.80530028631964,0.0857251,0.06809935,10.6924259952381,0.194578,0.097592,8.6650897967895,0.167002,0.0974664,24.4760490407672,0.451766,0.15399,0.388339979115465,0.398898557380566,-0.076265280159301,0.382527173946795
21,189.081602176015,25.9945029946648,0.286450578963316,0,0,,5.837153591096,0.109076,0.0768594,19.4564903027782,0.387774,0.141825,25.5495322643866,0.487044,0.161859,0,0,0,0
22,189.101567330456,25.9949654413992,0.28752734684733,43.6077539087795,0.803633,0.2027525,11.7452663671338,0.220877,0.1091275,8.65330986198805,0.175301,0.10266745,64.2208812226315,1.23951,0.257721,-0.568814360035529,0.187631889392177,-0.115039199551717,0.378042748406689
23,189.094891168971,25.9962387408053,0.268544315539983,4.87183495558971,0.0874252,0.06748235,19.6751451786787,0.360331,0.133273,26.1947930729472,0.513857,0.161029,51.796659323912,0.968202,0.222859,0.609496417916714,0.26898045633616,0.17562126224565,0.234908770519535
24,189.070573366665,25.997026504565,0.276430645376067,14.5950951666379,0.265172,0.1177365,12.0670620840297,0.224414,0.1031095,10.7570518094881,0.213642,0.1101385,38.4486039332599,0.727861,0.196832,-0.083249929532299,0.317254578693959,-0.024590463319758,0.345071508131551
25,189.078851928813,25.9978918984505,0.277597180719634,0.886252893394737,0.0165077,0.03507875,10.9443722060694,0.20841,0.099559,9.6996967086196,0.199449,0.1095655,22.6549509747771,0.440791,0.155546,0.853211196806654,0.296245016359364,-0.021970828153847,0.363822858077585
26,189.117085549065,26.0002146054507,0.307228919022241,136.652075381863,2.43963,0.34498,104.685779783058,1.90389,0.30786,78.9585697218844,1.53338,0.285625,320.474881213534,5.95276,0.55015,-0.123342358271632,0.105770522304998,-0.107791939533409,0.121899996883919
27,189.082362647469,26.0027908366592,0.285299966057565,3.85505483977062,0.0684993,0.0610073,1.78878985800264,0.0324499,0.041978845,0.846749765122603,0.0163844,0.0363772,6.72779117159981,0.124332,0.0828061,0,0,0,0
28,189.027223727951,26.0066631383676,0.447648827937176,63.5319244590336,1.20429,0.2506225,39.8974912663723,0.768853,0.191118,26.2720644649534,0.536873,0.176997,133.049589890049,2.62489,0.377915,-0.220681927260214,0.154200590203904,-0.177663613958824,0.199929509926549
29,189.079238808314,26.0074914268342,0.223236523599039,473.309604170989,8.58062,0.65129,215.849251606681,4.00754,0.451025,90.9426985224139,1.80636,0.313795,780.653191303403,14.7274,0.8714,-0.363284228989781,0.058916038086341,-0.378606443179277,0.088658518987493
30,189.075009336268,26.007437481349,0.261695632319383,1.89219685725151,0.0353308,0.04662073,3.72524466178321,0.0711955,0.0609974,1.5885902235763,0.0327161,0.05099026,7.49748118629762,0.146208,0.0933953,0,0,0,0
31,189.086984617323,26.0096012150266,0.239330750873782,4.85034848726161,0.0872576,0.0684728,2.66162206397859,0.0489994,0.0501201,3.84471989803255,0.0753336,0.06527615,11.8046464693481,0.221061,0.1082485,-0.280779703061127,0.59378431152556,0.211803784996743,0.640206779385977
32,189.045390306329,26.013140267072,0.322908671066906,32.9203996293829,0.627257,0.173232,43.6833263831221,0.851622,0.213868,35.4097960137568,0.728639,0.2057845,114.228056396187,2.22398,0.34547,0.151712885232666,0.182344425600466,-0.077824485955168,0.187819262018583
33,189.087715938653,26.0138176651019,0.246184480770493,16.8048824467671,0.301035,0.1227125,3.5752185765358,0.0656208,0.05714185,7.71652924804204,0.151524,0.0939333,28.5794992301933,0.533211,0.1671335,-0.642057755529846,0.282559968778537,0.395603302496767,0.45081362852862
34,189.060811740819,26.0147188844289,0.249982502136858,57.9250663640425,1.0549,0.229199,206.895339184118,3.84281,0.4419,200.327981420038,3.97356,0.464665,465.097285434155,8.78408,0.67384,0.569227251103067,0.083086637982805,0.016727713759712,0.081980705205448
35,189.136710103527,26.0167028949432,0.394291767505568,50.3006046328753,0.885986,0.2076235,25.6470896107674,0.460221,0.152029,12.4052740589048,0.236476,0.115472,88.5096142980677,1.6258,0.288005,-0.316270083278426,0.182252904336904,-0.321151088636811,0.264370511288157
36,189.048191932304,26.017141275605,0.323174225704962,9.72449825356251,0.184465,0.1009735,6.7847976057607,0.131154,0.086407,14.7047210261118,0.304192,0.133941,31.3060689864889,0.622357,0.187273,-0.168909349563873,0.41605564572264,0.397472355321974,0.333613691829764
37,189.052004655989,26.0186229178006,0.290799297009562,10.788530236586,0.202128,0.1041835,21.6240835744712,0.414695,0.1459115,14.6919451891086,0.299044,0.132071,47.4858325595765,0.923222,0.222701,0.344615878461082,0.274980635147348,-0.162035421911931,0.274921071817517
38,189.124614160902,26.0201137921088,0.313919278646861,19.7804471530537,0.345037,0.129878,31.7312352295666,0.564847,0.1672315,39.5968795201949,0.749985,0.1992335,91.2012793277768,1.65468,0.28744,0.241580245393918,0.225475239406489,0.140807342687127,0.19494392105177
39,189.0710674406,26.0201700922907,0.261066342164735,2.88880932190294,0.0528301,0.05458055,4.71917085621747,0.0878721,0.066741,2.70750433635017,0.0544161,0.0609107,10.6114220900273,0.202509,0.106349,0.24905083218315,0.601372488583497,-0.23512842245527,0.638962269048347
40,189.052913125309,26.0243897633184,0.280594024310687,12.3079726894802,0.232044,0.106808,27.2740715835337,0.525586,0.1623885,34.4711837169218,0.706681,0.1952835,75.8511227557763,1.49352,0.283875,0.38744769874477,0.23557631569731,0.146960845336279,0.202781776570483
41,189.08426383288,26.0275354829415,0.214540644304923,31.574713151087,0.568022,0.1655025,9.43353485251499,0.173615,0.0911915,12.7721579119089,0.251021,0.1180225,54.7741089210985,1.02686,0.2298595,-0.531805991340777,0.215388645864972,0.182287888921335,0.340760617451395
42,189.092683882174,26.0281776948066,0.230960942726931,12.7440802342101,0.225201,0.1065225,4.49115174997742,0.0814094,0.06248155,2.77465156679355,0.0541662,0.05910615,20.5943585642852,0.383658,0.1424765,-0.468971698285511,0.351634033829066,-0.200944712765424,0.640105891638181
43,189.130600613383,26.0335659095512,0.378213207355794,16.5298805758422,0.301327,0.120455,9.28169298400273,0.172577,0.0907211,11.7643210728181,0.235634,0.11537,38.5306812622379,0.738257,0.1945,-0.271679496269287,0.305833327230412,0.154471584548187,0.350618431875317
44,189.059667047367,26.0365728026729,0.295537449115525,26.2643457127821,0.501109,0.1579045,3.76128365458439,0.0738503,0.0633847,1.81202882363241,0.0382903,0.053515765,32.6041068962799,0.657753,0.189512,-0.743111208045509,0.204705888172304,-0.3171019238349,0.737605220201998
45,189.077959784944,26.0420922838093,0.263898009883196,3.87555398366634,0.0691147,0.0606993,5.83117494516111,0.106292,0.07422465,11.7451157364661,0.227745,0.112521,21.5907025902658,0.399365,0.144748,0.211949144473957,0.535810635131264,0.363591458431252,0.371165471417269
46,189.016038231135,25.97240169214,0.720597208368671,47.239084490164,0.882199,0.2138225,35.6189060374391,0.673204,0.1885195,27.7041075781754,0.552556,0.178959,110.686257298753,2.14009,0.340005,-0.134367106145481,0.181834982906615,-0.09842709829004,0.21200171384801
47,189.088555738472,25.9749652339557,0.444490125549897,2.59789894779255,0.0467394,0.054424695,0.806517036769959,0.014797,0.03421805,0.487968299598934,0.00952578,0.03443175,3.95102195454169,0.073998,0.0716726,0,0,0,0
48,189.085893020099,25.9788057154104,0.386602137954439,3.4064033245884,0.0623562,0.0632786,6.81351587381306,0.12711,0.08316775,0.689081941802343,0.0137265,0.0364358,10.9995685618885,0.209261,0.1109415,0.341769666568496,0.533201118933654,-0.80507183862138,0.48096782109697
49,189.084194692673,25.9897329055959,0.310596146200362,6.17792616503251,0.11138,0.0808947,1.68163355747197,0.0309968,0.04623256,1.48776459087992,0.0292446,0.0478037,9.3975668099152,0.176654,0.1049865,0,0,0,0
50,189.061896183124,25.9905695761216,0.352769435832383,2.85592735636732,0.0520139,0.05486845,5.79052624367872,0.107506,0.07731275,2.7770415584556,0.0551658,0.0601969,11.4749852949447,0.218367,0.110843,0.347869450770719,0.561098534549413,-0.321753370897722,0.585784834035966
51,189.039398209673,25.996162810989,0.421799026152419,10.7941440959543,0.20366,0.1046585,3.72207440907974,0.0714726,0.0662572,7.52285882862317,0.153287,0.09754605,22.1492747375551,0.434277,0.1570585,-0.480449790391978,0.407634494079258,0.364008478392024,0.487719803820734
52,189.059880480583,25.9974596010546,0.332270780735071,4.80051899884169,0.0831195,0.0660294,2.88579011658005,0.0510259,0.05317745,1.8069498394544,0.0339244,0.04741397,9.59215969694399,0.173163,0.0960424,0,0,0,0
53,189.06995912399,26.0006950291897,0.29598656316919,10.8002627801441,0.197965,0.101732,5.61556433698276,0.105258,0.07248005,1.77005722561061,0.0358232,0.05113472,18.6014625922136,0.356802,0.139691,-0.305738680772896,0.389447680572596,-0.492161960629765,0.600473686763732
54,189.057923116013,26.0108038515247,0.307759395999343,2.76950135105613,0.0498035,0.0543454,6.83539687914501,0.125393,0.0809935,2.81012642023575,0.0552484,0.0595377,12.5167839639106,0.234399,0.1134625,0.431455537068378,0.515993629128997,-0.38830854942444,0.533472521076004
55,189.064364160306,26.0123021237445,0.266629243939487,0,0,,4.74179666104539,0.0880142,0.06674075,4.66466851277991,0.0920324,0.07558225,9.51481631933337,0.179099,0.10033115,0,0,0,0
56,189.034853830589,26.0347641224731,0.43369253785545,0,0,,0,0,,1.68393564731757,0.0343602,0.05124915,1.3733708637214,0.0268207,0.0463774,0,0,0,0
57,189.04875108333,26.0383808141518,0.363671357616876,12.8103021127182,0.238337,0.1120995,1.84809942610182,0.0350633,0.04800982,0.767179396108575,0.0153686,0.0371071,15.4785437808072,0.296866,0.1283845,-0.743502110275665,0.323723202160441,-0.390520682345896,1.17619225614286
58,189.021485085247,26.0431913831918,0.490580175102618,53.4414342647531,1.00672,0.2287825,37.6622131116315,0.72074,0.1932245,8.40478382653059,0.169946,0.1023957,99.8061701996103,1.95566,0.325865,-0.165549419378741,0.170909744191672,-0.618393013924099,0.203641470726041
59,189.153729821919,25.9537962839049,0.910110208253462,20.4325320746268,0.383353,0.146967,21.8450539720743,0.414587,0.151924,11.9356969274545,0.239504,0.130746,54.3521306945443,1.05804,0.2499005,0.039143293982004,0.264762332317558,-0.267673764048122,0.305190782376642
60,189.091330166749,25.9645627434538,0.540653869572543,5.73649343278758,0.103327,0.07494535,2.80484723605632,0.0513847,0.05537415,2.99424530650829,0.0582191,0.066480035,11.6276523005344,0.217594,0.113557,-0.335736082015775,0.576288610823765,0.062355502272731,0.781999654622191
61,189.087947013868,25.9665575400062,0.49938920441402,4.52144386800658,0.0811586,0.06864175,5.78662723006402,0.105104,0.07558555,9.30508047921472,0.180865,0.1037496,19.6996487598896,0.369122,0.1434995,0.128557209015659,0.545918071428404,0.26492731729663,0.427670827003237
62,189.095532634618,25.9680287817539,0.49494123656838,9.40710400431349,0.167489,0.09477815,7.84233210065155,0.141952,0.08537695,0,0,,16.9498821380608,0.31488,0.1316625,0,0,0,0
63,189.098985598277,25.9684373750283,0.511648881791402,9.34752420798237,0.168015,0.09572285,1.76534297323991,0.0322206,0.045992345,1.27557289838826,0.024783,0.0455283,12.4797651826101,0.233274,0.117342,-0.678173112073977,0.415030487803001,-0.130475969938741,1.14342383075092
64,189.153096553296,25.9730680942139,0.80409756702293,4.3531276281932,0.0811683,0.07770935,3.34472786407709,0.0632107,0.06511445,11.2738732259026,0.225818,0.1216505,19.0623965758532,0.369214,0.1555575,-0.124378199045568,0.692280950444437,0.562599146728335,0.397265906503495
65,189.092002432743,25.9741772726397,0.433467685630278,7.59008695145934,0.136462,0.0858638,0.846079143087683,0.0155172,0.0345442,1.40297682242205,0.0272564,0.04644705,9.89011736245246,0.184384,0.1040278,0,0,0,0
66,189.102437103602,25.9763005196134,0.467854848349832,0,0,,3.76102207040884,0.0686546,0.0629642,6.42670143269176,0.125046,0.0874283,9.82437021630656,0.183679,0.1043347,0,0,0,0
67,189.090654349698,25.9820034155535,0.409416155546164,2.27203380622556,0.0409479,0.0535471,4.7418054609384,0.0874434,0.06630765,1.72688728177531,0.0339452,0.049515035,9.01716380243548,0.169255,0.1001776,0,0,0,0
68,189.079495205522,25.9905060577643,0.325426225656131,2.75219104373245,0.0495095,0.05436665,4.85492296770191,0.0892483,0.0685892,2.43285082933093,0.0478107,0.059161385,10.1544108125454,0.191531,0.105216,0.286389666022379,0.615194539140741,-0.302334031329573,0.661748107705457
69,189.088598867875,25.9913618138972,0.362558379367311,0.687564523228768,0.0127028,0.03371845,2.5958298225926,0.049054,0.049877,2.84784328402874,0.0578156,0.0604758,6.58614122065282,0.127137,0.08673115,0,0,0,0
70,189.088808139835,25.9939186056331,0.331600681218506,1.76448183347022,0.0320956,0.0458139,2.8563253934812,0.0532526,0.056175,6.81996266174438,0.13505,0.0878353,11.5367943576327,0.218311,0.1101445,0.247890406593226,0.832919872206054,0.434393364722526,0.502709077851173
71,189.15573885975,26.0031123506348,0.626555218340001,0,0,,11.5641800656009,0.221564,0.1114495,14.8393118310411,0.302599,0.1369095,25.6445706136921,0.504841,0.173703,0,0,0,0
72,189.057993010465,26.0087070048574,0.314261289764669,6.81468836776682,0.127236,0.08175905,2.81024381836808,0.0536663,0.05783305,0,0,,9.43986528616687,0.18426,0.10426855,0,0,0,0
73,189.083031049964,26.0156374855444,0.294589300790978,0.883247274725416,0.0159314,0.0317722725,3.5754793586823,0.0660219,0.0573055,0,0,,4.74165554008503,0.0893512,0.0677543,0,0,0,0
74,189.058963183616,26.0265182213495,0.327727231919166,2.88842551902764,0.0519456,0.05382325,5.8338755416816,0.107606,0.0744612,0.886973133672924,0.0175149,0.03711965,9.76363043495731,0.184011,0.100097,0,0,0,0
75,189.105290447811,26.049059923231,0.346439192367883,2.80423356357231,0.0513977,0.05538795,1.87689632136262,0.0348589,0.04502602,1.48831823388219,0.0296074,0.0483967,6.29310692517919,0.119908,0.0856122,0,0,0,0
76,189.026303992226,26.0500223610388,0.501784335522386,0.806053562898158,0.0151035,0.0349268,0.914833630526512,0.017429,0.0355282865,0.608302261618618,0.0122689,0.0362954,2.39506600057814,0.0466552,0.058404285,0,0,0,0
77,189.063302700235,26.0813307934272,0.571223478379395,23.7689126255789,0.447669,0.1529305,14.7512364012129,0.282615,0.123784,24.710213860962,0.500317,0.1676215,63.4337293355229,1.23988,0.258711,-0.226013441346106,0.263545039414105,0.27805990814017,0.254401726152143
78,189.11584374069,26.1543473885011,1.71602523555172,229.631690006439,4.11219,0.45099,158.083772094299,2.85555,0.37781,135.982752762444,2.59256,0.37799,523.921007071244,9.72314,0.7106,-0.180351161208656,0.083131035696703,-0.048271785995511,0.098211285803508
79,189.033505163544,25.923715988974,1.16811038582751,32.2048830452401,0.575203,0.1759635,27.6091948147169,0.498234,0.1645865,24.7213694872967,0.470133,0.1740645,84.7030779342725,1.56529,0.298545,-0.071703323064139,0.223958475802366,-0.029018956655896,0.247886769001454
80,189.093158553328,25.9397120354873,0.825209618305726,0.987485476591574,0.0175699,0.04408165,16.3693509925882,0.294907,0.124309,13.1629694371972,0.251973,0.124491,30.5908202474957,0.566439,0.18274,0.887544327276672,0.27001102154388,-0.078507167934465,0.322721037168314
81,189.103089271664,25.9648834244404,0.60588135809644,2.27111212503989,0.0403443,0.052757955,0,0,,7.1275875384196,0.136567,0.09177305,9.06561965200288,0.167433,0.103178,0,0,0,0
82,189.107261171801,25.9725687401627,0.526605738014661,3.52325786012558,0.0635179,0.0622475,1.55557704201715,0.0285442,0.0451730635,7.63721692707134,0.149585,0.0937694,12.7793581360162,0.240634,0.118188,-0.379892485615688,0.796394681250487,0.679511276084999,0.458115783231549
83,189.08487130205,25.9760537898928,0.442657348188605,6.56907545797443,0.118078,0.08055125,0,0,,3.72784142352025,0.0725917,0.0672947,10.1200991981177,0.189837,0.1046295,0,0,0,0
84,189.056124723273,25.9765987541708,0.561850087706737,3.60104232534681,0.0644899,0.061788,0.766645020062086,0.0139613,0.0337093,4.48554720636312,0.0865162,0.0739082,8.91987068063157,0.166162,0.09940055,0,0,0,0
85,189.095773890781,25.9789047914229,0.445880978148572,4.43546902725247,0.0805584,0.0695175,3.64545693374174,0.0672517,0.06372195,2.38210835615774,0.0471011,0.059396015,10.5519259491621,0.199311,0.1102145,-0.090025647773731,0.635598745997287,-0.176214312198739,0.764178285258602
86,189.09343763179,25.9909548345913,0.343608653408156,2.68636902456581,0.049492,0.0557589,2.82292660083518,0.0530048,0.05333195,3.49618454956887,0.0708202,0.07020625,9.18370596771507,0.178528,0.10383175,0,0,0,0
87,189.01189595065,26.0058633502808,0.628331322109675,12.6818200669896,0.237749,0.1134405,6.7819165246237,0.128897,0.08517265,17.3470215637716,0.348604,0.1425325,36.8456985701488,0.716047,0.199505,-0.296885824473743,0.371602741294056,0.460118408128988,0.30626983012925
88,189.014732898408,26.0065121735673,0.636038782940387,2.35918399097999,0.0443468,0.056336795,6.60051533420889,0.125805,0.08547655,7.04948137267131,0.142311,0.0967943,16.081399899507,0.313812,0.1385445,0.47873839712539,0.555233265388712,0.061562905608021,0.478868448918012
89,189.080299168965,26.020869913267,0.282154910653315,3.83469160358373,0.068825,0.0594561,1.76486233337941,0.0324174,0.046273285,0.76770223025587,0.0149971,0.03621,6.54810530182475,0.121903,0.08349825,0,0,0,0
90,189.015611392749,26.0251654786002,0.588610071046184,13.3138710715859,0.249633,0.117412,4.65534095229467,0.0885912,0.0727559,0.245139388901002,0.00493849,0.03426075,18.2860352611556,0.355495,0.1453505,-0.476139199974455,0.365922307642916,-0.89439738333357,0.698779808239542
91,189.072346454094,26.037657788657,0.310313195701869,0.727363812001111,0.0133876,0.03384095,5.59327982424205,0.105822,0.0724907,0.848539536839039,0.0171518,0.03797895,7.60814441147984,0.146977,0.09247985,0,0,0,0
92,189.119983314877,26.0823022633299,0.719000393903961,0.567242104984232,0.0101802,0.03199505,2.8559802044805,0.052024,0.05487905,6.71061392084467,0.12947,0.09255765,10.2031189316044,0.190375,0.1088788,0.672684481112208,0.907522680507796,0.426713830760246,0.521135898080183
93,189.072705346635,26.0974160072011,0.794129313441285,2.51287602457025,0.0472278,0.05673886,5.78618151597826,0.110272,0.07930205,10.061732385905,0.202465,0.112331,18.4667575185511,0.35967,0.1456225,0.40028114321415,0.587918443277205,0.294794028209006,0.414679961578795
94,189.164510984265,25.9183812967383,1.44472472041217,40.6572764685722,0.765041,0.207905,2.57093426983974,0.0488204,0.06285147,8.44392601416918,0.169219,0.12196995,51.7729160801611,1.00936,0.2527075,-0.880027729537241,0.148386934468771,0.552187356963925,0.512781894808611
95,189.150240812524,25.9295961289021,1.22688487673177,15.6610466035076,0.293847,0.1405725,21.23241446363,0.402553,0.151872,6.29577890383583,0.126106,0.1116068,43.3265052872135,0.845371,0.2381435,0.156097070649052,0.297203414597667,-0.522921202514286,0.349501868673564
96,189.150417240757,25.9803795925015,0.716915604093269,0.791348755209521,0.0150441,0.0411662,0,0,,10.493344079757,0.215711,0.120079,10.8943221090375,0.216392,0.1251015,0,0,0,0
97,189.049317668635,26.0983723543316,0.977958077491741,1.31596649688428,0.0248485,0.04456515,5.6903225115404,0.108775,0.07958005,7.18789779811434,0.145451,0.0969676,14.2731171972909,0.279641,0.131526,0.628081886793865,0.586425699646088,0.144265338714372,0.4845961667496
98,189.087861364823,26.1252137447398,1.22203633508931,19.1131232022048,0.359002,0.140222,21.357811840432,0.405274,0.148511,10.7411903611761,0.2155,0.121995,51.3685732851035,1.00041,0.2392395,0.060543573264109,0.266806516755639,-0.305705458024982,0.305666134416755
99,189.049836424206,25.8884034049228,1.72988160339885,15.5180784302659,0.277554,0.1305215,15.0322757355442,0.271264,0.1247665,14.8863692612684,0.28316,0.142871,45.5207325558941,0.842868,0.2300945,-0.011460994355141,0.328852778339363,0.021456502604505,0.341211182522419
100,189.113951451036,25.9183723047633,1.23181738733279,11.6106057124075,0.217867,0.1221375,8.50788466519053,0.16156,0.10135345,7.9670839893682,0.159524,0.11735935,28.1500756392846,0.546814,0.1975935,-0.148400087500362,0.411401233088215,-0.006341019795443,0.48340336076555
101,189.132062013188,25.9375082902237,1.12338504860153,4.99942959505661,0.0936924,0.08417275,2.30697671174836,0.0437198,0.056471525,7.3247383495576,0.146475,0.11220775,14.6966618813452,0.285718,0.149619,-0.363669310294137,0.682645746183017,0.54026293042712,0.531706014728917
102,189.002861358836,26.0904755893883,1.15029376612603,6.31776564223566,0.118754,0.0844303,12.7272521673711,0.240922,0.1142835,9.12706644700729,0.183039,0.10719965,28.2603334240285,0.550938,0.1780865,0.339661250681169,0.378041521155936,-0.136529067532155,0.36981142181386
103,189.111327267497,25.8691230950623,2.23468403027625,9.53556771769259,0.17881,0.11814235,14.5420442820368,0.274942,0.130794,11.4523605655903,0.228367,0.15410135,35.616176593645,0.69177,0.234607,0.211860223205628,0.388805885323201,-0.09253758625417,0.409277171242706
104,189.061576042512,25.8943859110807,1.6060069104488,7.35010717725381,0.131589,0.09583085,5.86915997313324,0.106021,0.08120225,2.34990775198503,0.044764,0.0707475,15.6369989898523,0.289774,0.152706,-0.107604898783721,0.5223164877642,-0.406253937725901,0.733201863130538
105,189.07045566679,25.8949869889805,1.69262268353208,6.5200478986265,0.116823,0.09101295,4.86881591268445,0.0880509,0.07553585,3.22981814463791,0.0615962,0.080295,14.6328515261598,0.271463,0.1497105,-0.140438093871401,0.567985613249576,-0.176780572426729,0.755876961987807
106,189.007084290599,26.072115509028,0.965615580939166,0.726881432349182,0.0136007,0.0343796,4.65510238180343,0.0882695,0.072492,4.87283286843513,0.0974892,0.0836328,10.303420217605,0.200294,0.113387,0.732979811564128,0.614946570364712,0.049632668617944,0.592338636625215
107,189.046392175901,26.1360368703212,1.61138628985906,10.3995402521567,0.194926,0.1092365,5.06021815539105,0.0956882,0.07888445,3.49651114176308,0.0697866,0.08374377,19.0466474869192,0.369657,0.162767,-0.34147608754149,0.440296363304273,-0.15652896997005,0.710109214493933
108,189.025466420941,26.1623797587496,2.01662624037687,16.2524075350043,0.305038,0.136855,25.7221614500318,0.486782,0.166796,13.4291319184395,0.268222,0.154065,55.5147013809095,1.07985,0.2663555,0.229526912682175,0.267394986791181,-0.289481910029616,0.306392354152341
109,189.069245170546,26.1764846841743,1.99234774112472,25.0651940043661,0.469817,0.1683,32.3825554852222,0.611984,0.1861825,25.6350924542841,0.511228,0.200493,83.2557630909391,1.61735,0.32245,0.131416961160139,0.230930663589355,-0.089703457584143,0.246175873936631
110,189.036664749791,25.8064466020571,3.99052825680192,36.7844621239594,0.658655,0.2100335,38.6496137860725,0.697064,0.2045465,43.7954879016609,0.834226,0.269224,119.391544310927,2.21928,0.399985,0.028331092210111,0.216501571054966,0.089572843811427,0.216342629392366
111,189.044006499261,25.8285023845383,3.31850432037217,13.1424089753153,0.235331,0.138038,25.1282389755036,0.453304,0.164883,14.2439578246102,0.271255,0.181203,52.6188271511451,0.977095,0.2822495,0.316529075635133,0.31052150178222,-0.251254901257179,0.356303885755485
112,189.059657584959,25.8400169254813,3.0112514446006,1.31988457884045,0.0236486,0.064896,3.59334214385016,0.0648803,0.0788945,34.185899861626,0.651502,0.2260455,39.1184639512579,0.726625,0.25455,0.465742825224305,1.17522423475353,0.818866825715822,0.208304440243008
113,189.084672860738,25.8573402578426,2.59193284981917,9.12436613128767,0.171083,0.1181961,13.1098547249155,0.24778,0.1269395,11.6605209979544,0.232424,0.1643854,34.0274586843712,0.660801,0.2385825,0.183107603202002,0.415627744763799,-0.031978075984373,0.436212030532698
114,189.127550314036,25.8876226419617,1.98565212623894,6.63910345268703,0.124579,0.0952834,7.65171441770936,0.144817,0.0958768,6.27577979341611,0.125279,0.118685,20.6441739914052,0.40126,0.1814445,0.075123609853153,0.50293742822318,-0.072337243054321,0.574864064671186
115,189.056190175563,26.1620320174934,2.00383254455219,2.6537526202238,0.0497926,0.0659645,0.404315927207517,0.00765296,0.0389481,22.1670954533775,0.442792,0.1800545,25.2545441128191,0.491183,0.195411,-0.733557824138193,1.21452116691322,0.966020443429981,0.170535359720146
116,189.129957583484,25.8821545939286,2.04054040231587,5.26666888902665,0.0986513,0.08953685,8.07171426508026,0.152462,0.10093835,18.0793562551643,0.360078,0.17078,31.4747593454386,0.610494,0.21543,0.214288530316793,0.535916568697057,0.40507277480782,0.340389592310688
117,189.143631065448,26.1894328161011,2.87801185327432,12.1409739632971,0.217307,0.1287605,5.49968780729703,0.0992097,0.0954163,17.0308034653942,0.324382,0.180152,34.74988344587,0.645306,0.2408945,-0.373115541770782,0.486187065032916,0.531578640469112,0.398384501737355
118,189.126164514556,26.1945397204747,3.12653926387617,5.71820377201043,0.203733,0.17113575,0,0,,1.84396632384236,0.069317,0.1483625,6.17557332453144,0.226783,0.243913905,0,0,0,0
119,189.12466900521,26.1976466973649,1.77780405985553,5.38243349738171,0.217694,0.181591,2.08256180692493,0.0847904,0.125951,0,0,,3.22508882602667,0.135738,0.202064,0,0,0,0


==> anc/NGC4594_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,189.954828518774,-11.7277402329368,0.388538785338821,136.809105143664,1.47094,0.20876,110.824309075577,1.207,0.18964,81.8202785501429,0.942217,0.1748015,329.659505775083,3.6826,0.3373,-0.098560834073952,0.104834494790533,-0.123199751351306,0.119711480014953
1,190.011734762346,-11.7138575800137,0.905088502033621,111.456106013469,1.19462,0.187385,91.9381379361013,0.999943,0.172364,79.5938565000361,0.913884,0.1699675,283.143697566296,3.14747,0.309815,-0.088708777100498,0.115613017225154,-0.044966969323769,0.126533474177237
2,189.988941251958,-11.693020503916,0.637056479763536,2.76866068101998,0.029841,0.03256236,21.6788491891694,0.238349,0.0841995,67.4096013206509,0.784218,0.158799,92.0684320108633,1.02936,0.178333,0.777463738394422,0.226838680372138,0.533822233653149,0.145574461715259
3,189.953340315792,-11.6689581270392,0.596360859687035,11.7987826774689,0.128279,0.06281515,8.80694984510739,0.0978461,0.0549545,17.6904310568331,0.210679,0.0821855,38.5813047524069,0.43891,0.117948,-0.134584351759269,0.365818680179341,0.365717084282608,0.296182668656612
4,190.013120016218,-11.6678990395334,0.425403590612694,13.7962309150946,0.150761,0.0673699,17.7452969175352,0.197744,0.07867,29.5643518289589,0.350667,0.108275,61.316819715776,0.695788,0.1478585,0.134812986901192,0.29371337679568,0.27884743376774,0.232221031619471
5,190.008243728359,-11.6611299969163,0.369091585071961,61.7207909935298,0.666592,0.1404925,,,,1.81051764612014,0.0214363,0.029960185,63.6381258560603,0.719087,0.1495225,0,0,0,0
6,190.023104812887,-11.6610311364974,0.325448364078576,17.7187739725745,0.189493,0.0756155,0,0,,2.8075432483848,0.0325737,0.03510275,20.5459589280326,0.228887,0.085191,0,0,0,0
7,189.987440959632,-11.6579892472677,0.333824476254663,0,0,,5.7846215759585,0.0623112,0.044811,34.6087919609339,0.398263,0.1150305,40.2102821282949,0.441386,0.1183945,0,0,0,0
8,189.962905812047,-11.6579149513768,0.457501677204492,4.80830436454323,0.0521506,0.04142815,8.71708129085228,0.0965857,0.0559798,17.0880152752462,0.203039,0.077916,31.5227610600108,0.35753,0.1068075,0.298750876551319,0.447793439706753,0.35528879962166,0.303685044655579
9,189.960456748467,-11.6540163282323,0.440233804759344,28.4702329870595,0.313351,0.098592,41.6408249268805,0.469674,0.121277,44.5060097437335,0.539334,0.1347525,114.737656559363,1.3237,0.20572,0.199639858242074,0.195402813937975,0.069038104752391,0.178796211475746
10,189.99039903681,-11.6480105154873,0.291557660492717,21.10818541951,0.224573,0.083212,14.5944705792719,0.158653,0.0704419,18.3436783672202,0.212637,0.0844445,54.1924833021483,0.598293,0.136658,-0.172013381138023,0.280594707274715,0.145395782272617,0.291549136386219
11,190.010105464952,-11.6478202759824,0.325638068747759,18.7726029061457,0.201596,0.077772,12.6445836182411,0.139133,0.0665767,16.5567191936447,0.193727,0.080841,48.1191465331487,0.536923,0.1291545,-0.183321642713124,0.296999020028628,0.164014901159647,0.308913667800058
12,189.980955474222,-11.6469268362403,0.309419438179915,40.4995787007218,0.42645,0.1120275,29.333659908757,0.316125,0.098159,40.0888295471012,0.464895,0.123698,110.051370183958,1.21081,0.192545,-0.148570851429149,0.198873308953125,0.190481677805946,0.197039226678454
13,189.938428634859,-11.6470361959694,0.381886580982265,611.709115216673,6.59953,0.44164,127.278744617053,1.3997,0.20568,26.4228978934642,0.308709,0.1011705,766.407213352179,8.64244,0.51735,-0.650041316476711,0.046619030679141,-0.63860059271521,0.106344681179999
14,190.00333655861,-11.6462246591318,0.317373521262988,10.7207921381917,0.115917,0.0583188,12.787645197867,0.141824,0.06669355,5.76778113185076,0.0683189,0.0472976,29.7276955557481,0.33561,0.1025475,0.100515633911562,0.340853177568224,-0.349786264489545,0.367259479123394
15,189.995677816987,-11.6438691386611,0.286827776657938,25.2461863824692,0.267796,0.0901705,34.182633874173,0.370894,0.1067525,27.376491499376,0.317773,0.102318,86.988144467778,0.96116,0.172395,0.16142103367831,0.215711961465845,-0.077135974280748,0.214653354643893
16,189.962980515551,-11.6427601531093,0.401586309597873,15.7117907703976,0.170185,0.07247,14.5965589333777,0.162222,0.069431,18.6570409800137,0.223031,0.0847515,49.5687602963096,0.563458,0.133001,-0.023955572536078,0.301702445890585,0.157841729980039,0.279044567820901
17,189.996984445174,-11.6411397260463,0.283862264467294,43.0975620544401,0.456107,0.1166705,63.9394788987843,0.693085,0.144447,46.1818704537354,0.533429,0.1311115,153.248754739502,1.68413,0.226985,0.206212712932217,0.157959790676026,-0.130170548399774,0.158397180644112
18,189.97498577467,-11.6403536752042,0.332092257092269,63.6732887431313,0.673827,0.139749,4.78528392490072,0.0521008,0.0415826,0,0,,68.2314976722883,0.757635,0.1524475,0,0,0,0
19,189.962312075413,-11.6398555146316,0.390658432990548,83.1669804242913,0.915809,0.166872,112.753109394978,1.27129,0.198275,111.497744311479,1.35931,0.21393,307.508276121446,3.55775,0.33677,0.162535395059849,0.116754908948096,0.033460047137535,0.110661269511972
20,190.002048755994,-11.6391496982715,0.321829690648404,0,0,,0,0,,0,0,,0,0,,0,0,0,0
21,189.96670690516,-11.6378843341579,0.468076335001476,1.72238189119664,0.0187961,0.027417415,2.85448533988465,0.031743,0.03213006,5.70083812947967,0.0679057,0.0496798,10.4478121477263,0.118794,0.0633817,0.256175911324103,0.829473386750635,0.362901874284361,0.54221531172723
22,190.012421686922,-11.6355007943511,0.324493691784932,7.39642818111378,0.0805649,0.05205745,9.41738337302056,0.104286,0.0590132,14.092927961204,0.168487,0.077709,30.9428671404266,0.351938,0.1088705,0.128325585647676,0.422385519359667,0.23536420393514,0.344793016780679
23,190.009409650315,-11.6337134580622,0.306008460951716,6.57510121283756,0.0728711,0.0497116,5.67196811032947,0.0646967,0.0475378,13.9908763293633,0.171184,0.0796145,26.2853352184911,0.305407,0.1025255,-0.059420881921496,0.499547596297723,0.451445582449094,0.346185786020044
24,189.976133020066,-11.6334737613156,0.332410644048311,16.7702495383737,0.181662,0.0733375,14.7529928068979,0.163981,0.0718225,3.82857828265412,0.045797,0.04109675,35.6038158881135,0.405418,0.1137235,-0.051153936286863,0.297051920160992,-0.563376521846905,0.340809317842437
25,189.984953816532,-11.6330894850879,0.300320219654791,27.6658043804735,0.290329,0.0922255,26.5591700257947,0.284204,0.0924085,17.2907609398289,0.197732,0.081046,71.6711401757735,0.782272,0.1541405,-0.01066083236298,0.227256215511216,-0.179426313867401,0.253170371845952
26,190.00896760621,-11.631710192383,0.298001628122107,34.6204496079711,0.406258,0.1153275,24.6547908900302,0.295653,0.099956,27.5179324749174,0.356659,0.114172,86.8910272503046,1.07039,0.191015,-0.157576957762451,0.215249892508328,0.09352273145366,0.230759696558118
27,190.029248167891,-11.6314306640253,0.359650320148694,48.5308785670764,0.53315,0.127157,68.7177339586805,0.770582,0.1541145,83.6933362292565,0.998369,0.1812,200.972657576888,2.29775,0.269045,0.182117183592947,0.150467591724231,0.128769536295805,0.132797738036939
28,190.009181558739,-11.6313799228169,0.306544854271857,4.47343414675967,0.0521428,0.04454415,0,0,,1.45700076820406,0.0188161,0.03117565,5.52177095848719,0.0677335,0.05513565,0,0,0,0
29,189.98941978823,-11.6313119396909,0.296478861892185,23.9049662941319,0.25059,0.0873905,15.4338842931181,0.165391,0.0717125,14.2702781561362,0.163267,0.07427315,53.717558642789,0.586415,0.1351205,-0.204814642976482,0.266547612623052,-0.006462645059606,0.314213784942245
30,189.989007766113,-11.630633980336,0.299690155987342,14.9929378592958,0.157168,0.070157,7.39603847480716,0.0793813,0.0512926,6.18878805882985,0.0710614,0.05161135,28.6312754191789,0.31331,0.1014735,-0.328839273673606,0.350212516495673,-0.05530278305295,0.484573218167946
31,189.985280044931,-11.6296060465728,0.296912647076516,37.519037675045,0.399491,0.109102,47.7727563674885,0.521027,0.1249045,41.8227207699537,0.489975,0.125741,127.202074898403,1.41837,0.20867,0.132030009190478,0.17852903840301,-0.030714083651664,0.175423995970619
32,189.982778497501,-11.6284946968085,0.318189382975297,10.564606916509,0.1125,0.05926635,21.7290614485286,0.237164,0.084885,24.6202159771559,0.288768,0.0977325,57.0849455754436,0.638701,0.1409765,0.356525121259266,0.277969634127709,0.098119148483074,0.243926630830233
33,190.002280743755,-11.6281206486595,0.301409073062885,1.76373238569401,0.0185711,0.02650873,12.7149702984636,0.137253,0.06510695,13.7058477895935,0.157359,0.07197875,28.2613077290798,0.310812,0.098543,0.761640208414488,0.31580439062643,0.068245692639811,0.327951946115367
34,190.015132024212,-11.6276250735814,0.319359426853689,5.6595588100296,0.0604105,0.04438845,18.7809580284381,0.204934,0.07906,22.3896737078044,0.259107,0.0926975,46.9369618431326,0.521943,0.1273885,0.544663635387204,0.29185082724668,0.11674183962193,0.259482612902184
35,189.979410613497,-11.6269620747729,0.314585617924309,6.69751171467687,0.0722111,0.04828415,31.3750597190782,0.345625,0.1036245,66.9742688175074,0.792279,0.1615215,105.066489476832,1.18402,0.192799,0.654356815985981,0.209512112225859,0.392523446617641,0.153351489029683
36,190.019279967914,-11.6265076327189,0.322288288280055,8.53599510658391,0.0925445,0.0547746,28.0554003254542,0.31061,0.0992395,38.2432124484133,0.450726,0.1226895,74.9436997766447,0.846876,0.1641475,0.540898092418663,0.237909100256252,0.184039635587966,0.202757484931559
37,189.991453931189,-11.6263191918807,0.294675920473836,14.4431968127734,0.154634,0.06939795,25.4823111955692,0.279928,0.093497,34.6227337616549,0.409762,0.1146065,74.769818684688,0.840294,0.1621625,0.288322494833879,0.25646545733712,0.188249793385434,0.210102566673312
38,189.994638268694,-11.626186948069,0.307821109641612,6.55855284183867,0.0707697,0.05169285,12.1212388910803,0.134116,0.06705805,13.0923701434486,0.154795,0.0742748,31.8340822798636,0.358115,0.110989,0.309178727456333,0.40028109969041,0.071575675554063,0.344719540428062
39,189.989353601764,-11.6261122125506,0.29698322405185,13.1327565182751,0.141842,0.06766925,12.3341369168723,0.136139,0.0668681,21.6883673770947,0.256982,0.0923795,47.2687568367866,0.532187,0.130492,-0.020515790647562,0.342220281441852,0.307393906710657,0.275577588322477
40,190.020709041263,-11.6256956231046,0.322308816519856,17.7921025463997,0.279752,0.1110975,19.70850794215,0.31593,0.1194635,33.9071832671725,0.583931,0.1660095,71.4839326633253,1.18357,0.232109,0.060733747200688,0.273167210977082,0.297824886287993,0.215561004458979
41,190.020985139651,-11.6254050063943,0.318398905324168,0,0,,0.635794483748754,0.0103794,0.02949075,2.78930199007398,0.048655,0.0527601,3.2040236521126,0.0533436,0.05720185,0,0,0,0
42,190.042634897079,-11.6253691323217,0.441940273731201,4.47875496922641,0.0484841,0.0414188,4.7231374581244,0.0519272,0.04203635,6.51586283415074,0.0759593,0.0559699,15.7849048536891,0.177522,0.079861,0.034289965372423,0.587763186658682,0.187917411141911,0.527998600187004
43,190.005373681108,-11.6248661629801,0.292629235282339,22.5351632647769,0.240445,0.09092,19.8635632961476,0.216071,0.08322,37.8543662849562,0.441118,0.1212705,80.3399457183831,0.893338,0.170751,-0.053391337872057,0.269103531435137,0.342438780929078,0.208856253616456
44,189.994447649205,-11.6244601062123,0.292262455877928,16.6462396583553,0.177811,0.081991,23.7240356285383,0.258841,0.0930035,20.2893070870458,0.237652,0.094153,60.7418227147907,0.678295,0.155037,0.185571118419245,0.282221812057339,-0.042677338854727,0.266936065538129
45,189.999968293077,-11.6242221239277,0.290995780385117,7.80946279365986,0.0842417,0.0653465,18.8050517877651,0.207345,0.086481,21.5315145868042,0.253617,0.0965605,48.2023553677981,0.542732,0.143513,0.422184207990282,0.361872469483137,0.100381376339047,0.27951977701749
46,189.997517885169,-11.624331452091,0.287597871976374,45.8878749547446,0.489515,0.1698845,68.1186117682605,0.742064,0.206592,80.0289785329506,0.933939,0.229931,194.013346988231,2.16279,0.35281,0.205061145082857,0.213102908653358,0.114483685291733,0.183386689581902
47,189.990000463781,-11.6238020833365,0.296855356853808,20.9790781663259,0.221064,0.08436,24.6098690625531,0.265274,0.0917405,10.1927733908006,0.117141,0.0641393,55.9757026278537,0.615573,0.1410305,0.09090385698835,0.255372551689,-0.387361897415112,0.275218639902924
48,189.995008098773,-11.623488222262,0.288904969906709,14.9917953213974,0.159708,0.0838972,17.2482596299717,0.187838,0.0835955,16.7803226446033,0.195775,0.0897755,49.1207552131176,0.546627,0.1480555,0.080938926070218,0.341989667507933,0.020690122597514,0.319371647151656
49,189.985146942466,-11.6234586356739,0.303327437950944,31.5209180864721,0.335917,0.1018215,30.6609215171884,0.33259,0.1004445,33.3501318352461,0.388796,0.113285,95.669355386872,1.06454,0.18227,-0.004976761649467,0.21393800541116,0.077913904622491,0.208551732829023
50,190.004437070181,-11.6233095934586,0.286911164718807,705.604383660183,7.501,0.469265,119.658678011703,1.29424,0.19751,12.824743142289,0.14938,0.07315215,839.032405735773,9.28641,0.533755,-0.7056953533957,0.041397523782224,-0.79304803203059,0.095168208199274
51,190.001431281453,-11.6232203506855,0.285276978626966,118.826512969915,1.75501,0.26951,121.782782524379,1.84122,0.27823,155.208992861457,2.5582,0.341815,395.874636690701,6.17696,0.517995,0.02397232657533,0.107661472421637,0.162971482604525,0.098177436590698
52,189.997651364443,-11.6230464517118,0.284227222292563,1938.77577150182,21.3622,0.814599999999999,3461.26151108525,39.0055,1.10735,4005.94005182348,48.8365,1.28715,9406.41530596526,109.075,1.8795,0.292263909342248,0.021739732915227,0.111916850709228,0.019126339186395
53,190.000613903126,-11.6230824613056,0.284152696496718,33.9720784299333,0.401196,0.122959,33.6897182194149,0.408545,0.122935,31.6954504760657,0.41652,0.129819,99.5363752179215,1.23943,0.217555,0.00907574150253,0.214736297723098,0.009665905110506,0.216594581340318
54,190.008981619972,-11.623016555849,0.30117742749244,4.44817650660708,0.0482595,0.0451764,2.98727600124532,0.0330778,0.03777122,11.4484068724294,0.135869,0.0720319,18.956103379616,0.214632,0.0908905,-0.186651142833608,0.712558303243063,0.608423480054076,0.396459600612405
55,190.001590596739,-11.6229457894762,0.284467235446093,6.35466220241007,0.0939058,0.0785694,4.38424999436957,0.0665248,0.06713325,1.26110835252253,0.020755,0.0458619,12.0572850349364,0.187861,0.11994165,-0.17067192917062,0.636349302174433,-0.524403126496624,0.880590186146424
56,190.013011189275,-11.6227278309662,0.315987924480624,16.0785138936209,0.172861,0.0741785,8.56764884599407,0.0940895,0.05549285,0.316316561737582,0.00369342,0.02001595,25.0052499067688,0.279275,0.096695,-0.295079050235905,0.332935997644076,-0.924456745615696,0.39625807938753
57,190.000883424462,-11.62280488257,0.287439595144293,6.04348806249442,0.0702753,0.06422395,7.83377350043636,0.0930483,0.0664063,4.64342634441413,0.059744,0.06048145,18.5665668642868,0.227067,0.112178,0.139434839790453,0.568497269467509,-0.217971062677897,0.5898843206909
58,189.999358153091,-11.6228531868007,0.294635242739162,15.0157410763489,0.163772,0.1068076,14.3692316831057,0.160116,0.0992481,0,0,,29.2327553668597,0.334487,0.1657365,0,0,0,0
59,189.993537160292,-11.622653219284,0.294470008432729,13.9359728588223,0.150234,0.0746688,18.6001488339862,0.204996,0.0823955,19.1222589742398,0.225757,0.088386,51.7883754945795,0.584651,0.141377,0.154159277088084,0.312005578956263,0.048196994565331,0.279898244917941
60,190.009094073567,-11.6225223532015,0.297072218105736,23.4820987030009,0.26123,0.0926585,29.0166676127323,0.329978,0.1034305,17.4850436811108,0.213448,0.088803,70.1317390553443,0.819069,0.1659625,0.116283947443201,0.233475351149407,-0.214435820148465,0.24847455272593
61,189.999653697945,-11.6223568874224,0.301021105818889,6.07249635964358,0.0652522,0.06631156,0,0,,0,0,,3.20889545114485,0.0359414,0.061614,0,0,0,0
62,189.989124526206,-11.6221666617061,0.293838683684483,83.9349604308417,0.902671,0.165926,80.8638269027978,0.890202,0.165982,93.1567007648207,1.10298,0.1913535,258.018141405289,2.90537,0.303595,-0.006954759204919,0.130907558709106,0.106752920706689,0.125890072233504
63,189.996129577508,-11.6222405380787,0.288336657977565,78.0716551011654,0.84727,0.1745875,73.8836567106872,0.821327,0.17414,36.2487463187131,0.431841,0.139862,188.380987611308,2.14361,0.288125,-0.015547792546673,0.147793473790396,-0.31080110567777,0.17485445756417
64,190.009125061385,-11.6219889725609,0.290826403510536,13.994561903825,0.214611,0.099258,13.2594465255721,0.207391,0.09782,17.9635639996089,0.304649,0.123346,45.324272462432,0.733696,0.185321,-0.01710892365439,0.330198678876049,0.189942192016249,0.299591817942059
65,190.009366317441,-11.6217099367457,0.296350493955312,4.83524732803512,0.074852,0.0645408,4.41082914074128,0.0696603,0.0604198,5.04033730773649,0.0852836,0.0706514,14.335111021532,0.231669,0.1118055,-0.035925661691081,0.61071746106899,0.100831978541911,0.593608698349036
66,189.993079433732,-11.6217157240431,0.287245536724385,33.825843943106,0.391616,0.1155305,32.6968822847819,0.387455,0.1149175,39.5190265383186,0.505438,0.133886,106.090976155977,1.29183,0.211255,-0.005340976624724,0.209158875171855,0.132135653432158,0.195360203338619
67,189.993339422371,-11.6214266649893,0.290873854252435,1.94573462472513,0.0229183,0.0358099,0,0,,3.36978816835772,0.0442288,0.0452883,4.95564938358682,0.0620131,0.0620132,0,0,0,0
68,190.011481613558,-11.6212851059169,0.303830754767334,18.5309512187008,0.201128,0.081037,22.1855767081975,0.245169,0.088474,18.1394217087566,0.214493,0.0862125,59.0183669048452,0.671258,0.1483025,0.098680923241698,0.267812938738605,-0.066735992968747,0.268880202308122
69,189.998900774582,-11.6213101807883,0.299745888093081,40.1687060793055,0.429236,0.120814,16.9141174987526,0.18487,0.0818355,6.38379544846395,0.0745716,0.05947975,63.587528788164,0.707859,0.1600425,-0.397921531461995,0.220754416644998,-0.425137680310328,0.373672571103263
70,189.995777626241,-11.6207437060696,0.299390927098844,0.204861219131779,0.00222826,0.0268505,2.6315077784435,0.0292181,0.036972085,0,0,,2.38964329369406,0.0274159,0.04586885,0,0,0,0
71,189.990614489559,-11.6206314362945,0.300339485765542,10.9423411006474,0.118732,0.0658747,9.89332690842144,0.109921,0.06201655,5.27109855288201,0.0630396,0.0500176,26.2004162525906,0.299305,0.104504,-0.038534373045619,0.395056319475896,-0.271052482472887,0.45102296253295
72,189.975592150358,-11.6203917150522,0.342949077790828,12.5585879632756,0.132398,0.063719,20.7928301659645,0.223551,0.081359,13.7343511505089,0.158688,0.07238755,47.2513577538533,0.520816,0.126207,0.256084439062899,0.281906898320344,-0.169692260601351,0.28337555801549
73,189.952560860681,-11.6203362297052,0.452816248688909,267.599684447497,2.88463,0.292085,245.547907728945,2.7049,0.285615,129.600202953719,1.52579,0.222305,643.21816153556,7.24846,0.47351,-0.032154760775951,0.073072009936898,-0.278703946637546,0.082980471468136
74,190.002814870502,-11.6201181257881,0.30468941776363,10.1545561311078,0.1073,0.06157765,4.41387262386318,0.0475672,0.0412573,0.29616731384038,0.00340759,0.0197405,14.9408640562214,0.16522,0.0785864,-0.385703363914373,0.442648015468055,-0.866302931311733,0.730800327587259
75,190.009487755999,-11.6198478493149,0.302061381456893,19.7541427113068,0.20709,0.0801325,15.4759780984136,0.165513,0.071579,14.0804481361292,0.160063,0.07382365,49.453098896838,0.538606,0.1299565,-0.111585252936772,0.28654013210138,-0.01673956311276,0.316039778523805
76,189.966702928836,-11.6197118902243,0.374330448419902,20.592400627423,0.226506,0.0841165,30.0689580998186,0.338282,0.098587,18.6317800900942,0.225936,0.088456,70.3526010899905,0.813558,0.161381,0.197907887561351,0.22678815459084,-0.199118071383756,0.234360010243096
77,190.023641092943,-11.6198051591109,0.32945354970704,40.2196744267357,0.438696,0.1161665,39.6793340508471,0.441329,0.1163435,37.2584936013631,0.439718,0.121289,117.353681222632,1.33308,0.205125,0.002991960455669,0.186823592829867,-0.001828506311241,0.190774162379632
78,189.97248038718,-11.6193738060958,0.351344610029547,17.4800887563557,0.189555,0.0767465,14.8714420959393,0.164897,0.068187,18.5679975564333,0.220925,0.0833035,52.4740194709176,0.594791,0.136564,-0.069566542155214,0.287960265944751,0.145217224523226,0.273908314324601
79,189.978703323434,-11.6191142886242,0.325247821757931,24.2898424211699,0.256865,0.0880985,18.6449152376149,0.200866,0.078272,37.2614558517996,0.430272,0.118486,80.315055132181,0.8857,0.16506,-0.122340413911227,0.255671185964411,0.363479936242153,0.207056801727054
80,190.003938392088,-11.6191089735128,0.29700724604433,10.5224544481713,0.123835,0.0684785,21.3911536377869,0.256808,0.093899,20.2439060858562,0.263377,0.0995915,52.234185597128,0.645694,0.151655,0.349337830985989,0.291015520834901,0.012628199582841,0.262958194576189
81,190.00031945993,-11.6189841356897,0.287657990960072,54.0499092481065,0.579078,0.132583,48.3992618190767,0.52898,0.12788,43.8960908153846,0.511421,0.1310265,146.397651882282,1.62721,0.226925,-0.045212434728146,0.166139996240218,-0.016877146407972,0.176075573856251
82,190.004221134969,-11.6187557592447,0.294620805360043,0,0,,3.04748708340344,0.0372683,0.041834265,0,0,,1.43529277002429,0.0181758,0.03837105,0,0,0,0
83,189.972386639309,-11.618577220771,0.362821899918392,0.496892211445352,0.00531532,0.0188748,0,0,,0,0,,0,0,,0,0,0,0
84,190.002866912623,-11.6179176328608,0.290122479465729,32.1391137523524,0.347856,0.1035435,42.3788726632129,0.467013,0.1203905,39.0604793367936,0.463533,0.125351,113.740992029505,1.27918,0.20079,0.146228412174227,0.192676706042034,-0.003739739894642,0.186802503399606
85,190.00371133685,-11.6174716457585,0.294567719583735,19.6879094031818,0.210509,0.081837,20.9153032337756,0.227984,0.08543,16.6962071017595,0.194861,0.082941,57.4877078243282,0.641846,0.1445335,0.039852403573147,0.269546732350511,-0.078333668365477,0.281802698219946
86,190.005332811584,-11.6172313643145,0.298099777741564,17.6600157813477,0.185367,0.0763545,19.9979234010416,0.214206,0.0819315,18.3463685133943,0.209816,0.083324,56.1657051734317,0.617367,0.139754,0.072174546328205,0.27959100743061,-0.010353236388678,0.275655699048705
87,189.998074707466,-11.6172154294465,0.28979769346985,56.4853630706091,0.604729,0.1348215,40.6182014592233,0.443783,0.117891,48.3941824346714,0.566981,0.135917,145.580351716514,1.61371,0.22403,-0.153499435390344,0.169317399940227,0.12188601889264,0.176252606769447
88,189.991265711555,-11.6173423445647,0.292321364708164,16.0210754927881,0.165484,0.0711965,11.7536353560651,0.123598,0.06106765,2.47988262466846,0.0277752,0.033741,30.3034489716294,0.325398,0.1010385,-0.144893144505711,0.320696326225162,-0.633023547100808,0.392955478741528
89,189.973293587506,-11.617198100351,0.352820820858792,8.5670587241142,0.0935577,0.055179,5.66426933201755,0.0630479,0.04331105,9.47178307296465,0.112944,0.06369725,24.0666108386152,0.274073,0.0951805,-0.194819342347911,0.435519245317727,0.283513616251657,0.408680608801536
90,190.015523087754,-11.6168461202347,0.316921946656631,17.2236478848312,0.185259,0.076121,6.70351675462563,0.0735946,0.049209,8.43260759643257,0.0985544,0.05916785,32.4459788456148,0.363285,0.1087225,-0.431380517790751,0.319381606399456,0.144989514896979,0.43986550340205
91,189.975579923039,-11.6169735240575,0.369919912585662,4.31571727878828,0.0517545,0.04582425,9.77585132005579,0.119963,0.06523975,4.43412625566279,0.0587491,0.05069705,18.6107009378171,0.235289,0.094343,0.397213446503705,0.437573289867668,-0.342528010134736,0.450168778048016
92,189.999107013212,-11.6168285961663,0.31181071889975,6.5641326664298,0.0711547,0.0519737,5.69122618344828,0.0632531,0.05003845,5.22369499744086,0.0618793,0.04970895,17.5461767289924,0.197516,0.086511,-0.058788254848305,0.536503521183573,-0.010978771285455,0.563655636964232
93,189.987217165679,-11.6164017486899,0.307794791824455,12.5912968247923,0.182717,0.087683,14.7700588825072,0.219121,0.0960095,17.6981639870784,0.281209,0.112484,45.1399480713618,0.683606,0.169699,0.090593721848108,0.32224520851091,0.124094097895389,0.292072741553276
94,189.987381782702,-11.6160708897983,0.316905201553571,0,0,,0,0,,1.62600055992322,0.0261268,0.039992295,0.859902676466991,0.0131765,0.03349035,0,0,0,0
95,189.974633114297,-11.6159703178697,0.359877698449665,0,0,,0.83618695446969,0.00914965,0.02055915,0,0,,0,0,,0,0,0,0
96,189.995411871683,-11.6152924334861,0.295906490807156,28.8492411248798,0.308878,0.0975555,23.3517305028883,0.25557,0.089503,21.3603259301996,0.24935,0.0915755,73.6924949594698,0.821018,0.1608015,-0.094442712171892,0.233693566048808,-0.012318783173572,0.253695699657724
97,190.00387267988,-11.6150367786288,0.289392896797649,133.306547847683,1.39759,0.20037,92.5535203239292,0.989303,0.1702905,43.66741495187,0.496935,0.124901,269.700373313865,2.93887,0.29652,-0.171053750628956,0.108731402239888,-0.331284760583433,0.135600745366996
98,189.962898549576,-11.6133238229482,0.411050059165434,16.1622452643098,0.174265,0.0743975,15.7197184348114,0.173275,0.0735645,13.1225361566654,0.154195,0.07377395,45.1734882243787,0.50919,0.127934,-0.002848592967716,0.30104062938169,-0.058264879225578,0.318740777164686
99,190.039840114389,-11.6127509492883,0.403174891503009,55.2463038176542,0.595725,0.13337,57.5207647631997,0.629451,0.1377665,72.6761227623584,0.843691,0.165397,185.504688959395,2.07624,0.253945,0.027527473603793,0.156425813904846,0.145430650948788,0.143806573020627
100,189.976350586681,-11.6121948691369,0.354012689652371,8.50896105597794,0.092342,0.0548486,15.7293914687653,0.174313,0.074005,12.2543736047825,0.145333,0.07201955,36.5642040481607,0.415292,0.1166905,0.307404698955579,0.330554234259822,-0.090662795717763,0.323589889186641
101,189.98627797856,-11.6114099719084,0.334083573792245,9.53839826470063,0.104227,0.05819365,11.8082924115849,0.131468,0.06418315,1.44640188651045,0.0172826,0.02883285,22.8910968163026,0.261377,0.09351,0.115577335115297,0.365883689347306,-0.767629844854407,0.356994758578157
102,190.04342522423,-11.6106782144705,0.421866559631397,83.3423190720572,0.890533,0.1617975,96.6753910490227,1.04863,0.176518,93.6404236066978,1.07166,0.184653,273.77252488262,3.02947,0.304065,0.081528473882804,0.123016985956151,0.01086172174561,0.120427561400856
103,189.975180035352,-11.6107504733131,0.345886274075097,43.4648246809929,0.473884,0.120288,59.8823795818001,0.666578,0.142628,97.5776592372553,1.15988,0.195015,200.983934474697,2.29182,0.26832,0.168961350750836,0.161254600730077,0.270086692384933,0.126137434359645
104,190.018881326819,-11.6104016078802,0.315158831984182,27.5220242531359,0.294643,0.0941375,27.5904177922971,0.300378,0.095785,33.4993739182562,0.386446,0.1120085,88.7430248931263,0.986401,0.1743805,0.009638315286351,0.225679970594286,0.125313035071576,0.21207775649895
105,190.052999434041,-11.6082871822756,0.544912993652029,10.8777452958127,0.116889,0.06256585,9.32032562211488,0.101367,0.05794885,10.5618446309198,0.121452,0.0699398,30.8924407023147,0.344013,0.1099115,-0.071118319771278,0.389590915202603,0.090140427880926,0.402421872947715
106,189.999554722484,-11.6063461970041,0.294376227096274,105.426895504358,1.12579,0.1816765,119.185334848709,1.29989,0.196715,78.6601489786518,0.91329,0.1709395,303.433125763862,3.38792,0.322135,0.071773688202896,0.110046493004956,-0.174680776077861,0.116674793769588
107,190.007636390195,-11.6044131941869,0.292367051129623,274.489774721383,2.95747,0.294855,280.259702491499,3.07177,0.303415,167.462143688346,1.96377,0.25117,722.701212742472,8.13693,0.500575,0.018957613231519,0.070146585789168,-0.220035984224135,0.076889335622796
108,189.938562420157,-11.6002401892002,0.614507993613642,89.0450158171681,0.957051,0.1685055,107.772637830323,1.17505,0.1872595,94.7062794764371,1.09325,0.187295,291.676552492281,3.25689,0.31678,0.102246094345437,0.117498195560878,-0.036062249261562,0.11683815997423
109,189.934038149581,-11.6002170287336,0.659957303496474,71.8914168621577,0.773736,0.151996,79.6065135842282,0.868759,0.161338,36.022889211627,0.41689,0.1189575,187.690880432341,2.10067,0.256005,0.057852839734672,0.134713136640931,-0.35147151360908,0.149199384832484
110,189.966521511574,-11.5978362007059,0.423321943312388,46.0498650461067,0.491143,0.12078,38.5745867862057,0.417334,0.112307,29.4832351384768,0.33894,0.1048495,114.235853773595,1.26562,0.19733,-0.081244764589527,0.181069120941776,-0.10365819795471,0.202804782439484
111,189.998675987997,-11.590287482567,0.319747917519314,59.3280716890003,0.626234,0.135086,104.961411073191,1.125,0.1814975,92.2708775323721,1.05155,0.181942,256.651887269153,2.81782,0.291695,0.284808312310062,0.123759126647609,-0.033746066021915,0.118149464117564
112,190.002821366348,-11.5888022747997,0.314223797680774,88.6285096121573,0.950318,0.167206,146.10538939458,1.5912,0.21757,121.030123500734,1.39268,0.210565,355.934021066267,3.97419,0.349195,0.252165044670154,0.104330721299671,-0.06653082563642,0.101474850568849
113,189.995951523845,-11.5867700195087,0.337152168761368,108.108247025458,1.15953,0.1850065,164.759407448531,1.79403,0.231115,137.200918468227,1.58182,0.224195,410.246353224135,4.56807,0.373835,0.214825498720189,0.097802088012178,-0.062861205326066,0.095386653887389
114,190.022203322567,-11.5832214334319,0.363467514411219,73.4448123369093,0.775642,0.150132,79.8544059381549,0.85513,0.1582795,78.7738740868291,0.892372,0.1688545,232.179636725959,2.54632,0.27816,0.048742558739051,0.133589158255975,0.021311563591916,0.132287888971963
115,189.982563053924,-11.5801323995364,0.414458051610425,47.9490455503435,0.512749,0.123711,54.6098785468347,0.592698,0.1330065,60.4862536345262,0.695198,0.1498525,163.112288684731,1.81283,0.23691,0.072322779834764,0.163888417473293,0.079587171634977,0.15459617418284
116,190.034269157282,-11.5794699167546,0.461130540810342,16.7714847107338,0.180446,0.076219,14.1758203044039,0.154311,0.0705845,16.6627691377927,0.191253,0.0837675,47.773707919166,0.531722,0.132971,-0.07807155638269,0.309408541644055,0.106903496892037,0.313031036291692
117,190.062864788492,-11.5515794076674,0.743173225971344,69.8608697284852,0.749035,0.152605,91.080752215928,0.985083,0.1724445,98.1860875892789,1.11943,0.1945975,259.17542764429,2.8749,0.30345,0.136119918021726,0.131817742127117,0.063837571922815,0.122850027877449
118,190.045079665156,-11.5495417476729,0.774234041083951,49.6481879279448,0.533316,0.129418,72.4974177749002,0.785654,0.1541305,77.2703670413007,0.882836,0.172549,199.454063703772,2.21603,0.26659,0.191314434748326,0.15031347379363,0.058245479445487,0.137992503644921
119,190.015122434763,-11.5449920327532,0.695488932782965,35.3278355222862,0.379031,0.1116185,50.6852272206215,0.549012,0.129142,60.0390797373742,0.685627,0.155048,146.123709012477,1.62184,0.231105,0.183160694062667,0.182126931863506,0.11065177756413,0.161151796200275
120,190.000609325077,-11.5410406751227,0.760554039865504,13.1920321093251,0.141669,0.07440965,7.38071697982393,0.0800742,0.05496925,9.29686342460347,0.106345,0.0770885,29.9562909246299,0.333075,0.120621,-0.277775372593162,0.398835459092464,0.140923252540511,0.489265895983327
121,190.002463610228,-11.7286544394336,1.12978236776577,32.0398710749318,0.343721,0.102497,43.5796683361727,0.472921,0.119315,46.3568384445157,0.532054,0.131688,122.106866190314,1.36274,0.206465,0.158208860185981,0.190415350403893,0.058840269658449,0.176103125140716
122,190.039337489575,-11.698375814708,0.862274398991813,13.3539041036027,0.143774,0.0674319,21.5894526998244,0.235833,0.0854765,24.5552226932102,0.283597,0.0984875,59.6242042310864,0.666565,0.145735,0.242511334090256,0.27893958650998,0.091954642588992,0.248860662802928
123,189.962002623216,-11.6966759494621,0.785094705753479,13.1263352029985,0.140326,0.0669466,32.7119512248859,0.35509,0.103646,15.148167069069,0.175503,0.0777165,61.1141151382291,0.680764,0.146289,0.433502349540588,0.227091793862948,-0.338464698931196,0.234804299680785
124,189.991944642235,-11.693509584585,0.660462893649791,5.80817031158944,0.0627501,0.04493525,6.78083832365738,0.0747924,0.047662,23.285383294414,0.273345,0.096134,36.1058629702384,0.407168,0.114214,0.087553301706745,0.475620675561484,0.57032826694288,0.245554263686525
125,189.943194939321,-11.6869067453252,0.808649824016618,32.4315033726916,0.348872,0.1027375,47.8022633055509,0.523132,0.1253195,34.0733069814379,0.396179,0.1146285,114.457249548116,1.28323,0.199795,0.199838532850767,0.182228027830145,-0.138095813059998,0.184235944479055
126,189.959609893631,-11.680335557641,0.708865757788382,1.63885556730754,0.0178298,0.027132275,7.81902507540065,0.0867494,0.0520496,5.6285760239398,0.0663386,0.049172,15.2215824161734,0.172308,0.0758975,0.659018236896056,0.462668317725001,-0.133327236622074,0.468341020138632
127,189.931796584867,-11.6759492252224,0.510412488639517,45.6464347717014,0.490508,0.120408,50.8512288832136,0.554692,0.128735,34.1858199888693,0.396138,0.1142175,130.828011594722,1.46105,0.21226,0.06140834290088,0.168272335154506,-0.166753257680132,0.179918586978199
128,189.99427436212,-11.6753183501933,0.533874931546158,4.69814137727579,0.0512953,0.0417232,5.66109033865308,0.0631664,0.04352975,3.70817598171044,0.0436,0.04063805,14.4170330484888,0.162793,0.07325675,0.103712420835965,0.527301406913211,-0.183263648488663,0.560112742634896
129,189.907153237118,-11.6752049519858,1.14278845084247,42.9418647845575,0.463774,0.1191845,53.5823204905958,0.585874,0.132824,45.7077989173901,0.529414,0.132997,142.313867431657,1.59706,0.22448,0.116324710760179,0.169029603826745,-0.050623695404237,0.168760839956029
130,189.862171012615,-11.669198952082,0.508335312549734,176.361328066932,2.30695,0.28938,51.6811272312952,0.682313,0.1589625,11.9866756897581,0.167087,0.10506215,240.239899813693,3.2584,0.356595,-0.543490820312565,0.09322052569076,-0.606576406875441,0.211918840704794
131,190.051403927734,-11.6677953921963,0.418373723473974,13.4251083992054,0.144267,0.06728385,14.7863962061776,0.161134,0.06933,21.4372566754599,0.248033,0.0906905,49.8520609110395,0.555656,0.131715,0.055229026754988,0.316302041632579,0.212380275046619,0.269585719814937
132,190.021944512324,-11.662982562388,0.477345948079135,11.5915732626205,0.125669,0.0630233,5.81059843176538,0.0643814,0.04473965,0.768095737238824,0.00907222,0.02190465,18.3766266461285,0.207905,0.0823685,-0.322480773521129,0.383929105727376,-0.752980996716023,0.543978399389375
133,190.034355547659,-11.6606397474631,0.486334998334818,11.8273537348486,0.127153,0.06189355,23.1827990550454,0.253969,0.0846565,8.66762131143885,0.0996953,0.05818455,44.609428716364,0.497778,0.123802,0.332743845802656,0.262319625766732,-0.436215077405325,0.272108174214371
134,190.053702727884,-11.6509333726279,0.330787307174297,19.2362442373467,0.206524,0.0801005,19.6823920681141,0.214387,0.081252,24.4506808774009,0.282163,0.098401,63.5098127237589,0.708327,0.1499765,0.018680908790695,0.271045042290939,0.136493807270164,0.252717832810096
135,190.000908583445,-11.6483506059922,0.322038012092311,0.726431513073948,0.00779202,0.0196965,2.87217971046445,0.0313901,0.032626685,2.56887746758053,0.0298488,0.035128155,6.26165532309372,0.0694574,0.04980255,0,0,0,0
136,190.008521225311,-11.6463232490022,0.335131484321743,3.69754515191442,0.0392559,0.0365891,7.81194084071592,0.0848295,0.05166905,4.79270142563362,0.0557195,0.04447105,16.3704599395483,0.181265,0.0764065,0.367276085663583,0.48162173970808,-0.207116379341013,0.480460736060158
137,189.997337399359,-11.6461082553331,0.322871527585777,3.36280343120212,0.0357159,0.036571425,5.7851988058204,0.0629063,0.0452388,5.69786223875663,0.0661589,0.0484019,14.9324837216667,0.165264,0.0741685,0.275702630847821,0.578074662774497,0.025201216129522,0.512609485229191
138,190.003595053347,-11.6458436456314,0.32337049421405,0,0,,0,0,,0,0,,0,0,,0,0,0,0
139,190.011576688237,-11.644167426691,0.340312377908458,8.59383134401451,0.0932074,0.0547798,9.82211667921266,0.10921,0.0584927,7.77757956259221,0.0931885,0.05717605,26.2942917533927,0.298505,0.098216,0.07905743280963,0.395095199245946,-0.079158195342357,0.404668339056627
140,190.01943333831,-11.6413613919788,0.365294786471154,5.61972864613655,0.0619148,0.04589305,8.78372740789085,0.0990949,0.05669875,15.6842921580862,0.188945,0.0803865,30.2196208431517,0.347878,0.106816,0.230918385662479,0.443221321468993,0.31193629771431,0.321814881934739
141,189.994706946099,-11.6391407551085,0.304222186858096,9.43814169811662,0.100093,0.05644985,13.797406776593,0.150036,0.0676595,5.60235685605663,0.0652526,0.0485803,28.9201863455785,0.319741,0.100795,0.199668970811062,0.346655359906816,-0.393812770392859,0.367714864320144
142,189.963885504367,-11.6384136005766,0.414463927435151,7.67626606621885,0.0841785,0.05237775,4.70217887855509,0.052625,0.04280525,3.69103307373685,0.0443558,0.0415684,16.1491501955695,0.184896,0.079139,-0.230648338675546,0.484810046171305,-0.085266362001551,0.615950007607487
143,189.946709476585,-11.6373894773603,0.516340149587964,11.6197378431996,0.1243,0.06215035,14.6714164168433,0.160046,0.07068355,15.4631346616084,0.180755,0.078374,41.8770509871724,0.470621,0.122658,0.12571303974735,0.328290050298219,0.06076566676741,0.308313677631474
144,190.05700665534,-11.631326690543,0.556248954398518,27.0189633083015,0.290937,0.0947835,18.4457781974246,0.201503,0.079452,15.7077004648595,0.181594,0.0799875,61.3459973256128,0.685847,0.14808,-0.181614003736496,0.24730259233034,-0.051968561487039,0.294789108903475
145,190.020028622086,-11.6288412656169,0.353229683545375,9.74834405335071,0.104382,0.056951,11.5250356607514,0.126202,0.06367285,7.51967368889982,0.0873286,0.05557295,28.8632864533406,0.320463,0.101215,0.094629289109392,0.3682346830076,-0.182050722472564,0.392594587867772
146,189.958607942412,-11.6282225552127,0.443703335086273,6.82668573064405,0.0732893,0.04705365,7.81553345130473,0.0856097,0.05214395,2.5690748294929,0.0300595,0.03537618,17.3693691700919,0.194692,0.0794075,0.07753604490903,0.439829195752797,-0.480250576644431,0.509757512895407
147,190.044131160767,-11.62818656109,0.46577748986701,4.3237254600739,0.04665,0.04130475,12.7175227367708,0.139364,0.0643219,9.05563158397398,0.105194,0.0620422,26.3720179956404,0.295701,0.0988655,0.498424849742493,0.375219061707889,-0.139721456668766,0.367145599207174
148,189.999916269892,-11.6276908629427,0.305025413812185,2.53046068911421,0.0272775,0.032544925,3.44694372978473,0.0382065,0.0383182,4.42354043554256,0.052044,0.0451402,10.4451719221608,0.118444,0.0661544,0.166895730254719,0.757612194203327,0.153323250286702,0.647390303799891
149,189.970445330817,-11.6276311981604,0.36259484381964,1.56795128614198,0.0169431,0.026646886,8.62529042425334,0.0950823,0.05568635,14.6597846832595,0.171956,0.076145,24.9312888878887,0.280693,0.0958745,0.697513242532497,0.430866357909262,0.28787518494538,0.336690207288619
150,189.987219103451,-11.6260376171854,0.334618526682327,2.29025466083997,0.024836,0.032229975,4.7482562074249,0.0526928,0.0424541,2.6582236937579,0.0317194,0.036206025,9.76617233936451,0.110705,0.06331425,0,0,0,0
151,190.008892649635,-11.6259826837547,0.334011519763911,0.244610972170112,0.00265178,0.01839675,4.52364667310883,0.0500331,0.0423164,6.58415385071915,0.0778633,0.05311705,11.4094207854872,0.128687,0.06844165,0.899334306161464,0.66812873801457,0.217599557141561,0.517574607494749
152,189.981393778307,-11.6257013387132,0.334172955022255,7.45284995796579,0.0812443,0.0520956,7.31792775890895,0.0815294,0.05329565,7.55655127520777,0.0905271,0.05739055,22.4003812770449,0.255404,0.093386,0.001751511454246,0.457843253848603,0.052295030992726,0.454064321948819
153,189.982593357403,-11.6254318743139,0.328749803246847,3.6420639527721,0.0389986,0.0369517,13.4728537103087,0.147695,0.06869045,10.7590720498356,0.126786,0.0653618,27.9690345888916,0.314025,0.1007195,0.582218137097362,0.348854990033731,-0.076176493090597,0.345142508869138
154,189.978309978453,-11.6250253885692,0.331859636615366,6.28291444915961,0.0682802,0.04875105,7.70713552318964,0.0852084,0.0528228,2.72480686712977,0.0324976,0.03614312,16.7891523206899,0.190326,0.080392,0.110289624115407,0.467028638626176,-0.447817443460826,0.508968702727091
155,189.912207321883,-11.6243644238815,0.773147304534006,32.0433452208831,0.419201,0.125005,45.7052334412753,0.605493,0.148492,49.5721284632838,0.695425,0.167609,127.393831165804,1.73242,0.257615,0.181802567400609,0.186664496771822,0.069129645373498,0.171103085529703
156,190.002829343903,-11.6240691115299,0.310048168742372,5.56555019120131,0.0607168,0.06129352,4.76440668249008,0.0530563,0.05257665,5.87883039734695,0.0705286,0.05779905,16.2346056225349,0.185872,0.10186005,-0.067331381495274,0.704092573327046,0.141378922505905,0.630110607284985
157,190.000334849783,-11.6239024621746,0.283874460261218,2.59916618002544,0.0287427,0.04359305,3.3137232042433,0.0375637,0.0465729,2.5522522460295,0.0312192,0.04453325,8.46608450020288,0.0982211,0.087368,0,0,0,0
158,189.989312141305,-11.6233556154018,0.290434060826147,3.75783917548084,0.039893,0.045449475,5.24092252530902,0.0569134,0.05193745,10.4990123182848,0.12193,0.07070255,19.5519499608069,0.216776,0.0982915,0.175818954118736,0.707293406450513,0.363539275142387,0.469159871344699
159,190.029077528468,-11.6226709635368,0.345949632768043,10.4675227427342,0.113016,0.06010755,2.53119072747128,0.0278443,0.033221115,7.18747891334706,0.0838822,0.05592125,20.26447493724,0.227707,0.08811,-0.60465368879663,0.414347000622095,0.50156319225967,0.511451745191152
160,190.020025666158,-11.6225179924487,0.349290972000303,18.9151423501214,0.201627,0.0795015,8.62289362176283,0.0937727,0.0549192,2.6191648054509,0.0302986,0.035045435,30.2710128893178,0.334786,0.1041485,-0.365113099302403,0.3059539429869,-0.511593736827131,0.478580571105609
161,189.99395236187,-11.6222483918054,0.30557965144347,5.84176527732057,0.0644328,0.05604285,8.43535731652832,0.0952828,0.060454,10.0284436613446,0.122333,0.0683264,24.3915819280826,0.281958,0.106055,0.193155834495816,0.518219608271466,0.124302555237258,0.416111581343367
162,190.001869640979,-11.6215873207338,0.295231541736214,16.3312395319662,0.173226,0.0772995,15.1699503763917,0.164922,0.072837,8.3691960544664,0.0967981,0.0618841,39.9592666410225,0.442832,0.124008,-0.024557294439121,0.3137279092041,-0.260292961832125,0.362190215211826
163,190.004097084214,-11.6211886183413,0.30636515446199,5.17879888848461,0.0551638,0.05074475,4.39259290472543,0.0478756,0.04173765,8.14102652154868,0.0950547,0.05918855,17.8066212332214,0.198714,0.0877305,-0.070732166530473,0.630514521177194,0.330084663643748,0.477302257914475
164,189.995435649933,-11.6211558746587,0.304551351294014,11.1907066596208,0.121975,0.07100985,11.2699865494262,0.125621,0.06767355,12.7275209613608,0.152787,0.075487,35.2699212258695,0.403313,0.1238375,0.014725601382898,0.396502393397983,0.097576219074165,0.362003706416544
165,190.026687409153,-11.6204981968483,0.357524383000327,17.4783790205369,0.188367,0.0762655,19.7764008590002,0.217141,0.0811815,20.1260764061105,0.234893,0.089432,57.5373747740637,0.644441,0.1423795,0.070957909585014,0.274157920880629,0.039271382241159,0.266391120737678
166,190.031800387779,-11.6197865365164,0.391614422842269,0,0,,0.766960495358027,0.00843855,0.02037465,0,0,,0,0,,0,0,0,0
167,190.008324916169,-11.6186914443155,0.307893148276789,24.6412878126142,0.258663,0.0892685,10.2724620925401,0.109834,0.0595529,8.98858699300251,0.102719,0.0610123,44.0668421919336,0.485628,0.12506,-0.40388117135282,0.268941446741915,-0.033474004130735,0.401666806095554
168,189.988108937883,-11.6178846330132,0.310318414559673,11.009918433494,0.116547,0.0615929,9.60294901160476,0.103757,0.05754725,11.4816166111214,0.133546,0.06778795,32.1644564931843,0.35678,0.1077505,-0.058056140605709,0.381759906216397,0.125531493491443,0.370000846028154
169,189.976930316243,-11.6176053795521,0.350413905115454,1.28711615024224,0.0138385,0.02521685,3.72214382702387,0.0408722,0.03788965,0.458111800814196,0.0053448,0.0204884,5.5040508808259,0.0617098,0.05047625,0,0,0,0
170,190.004196675698,-11.6169421882158,0.305895617461863,10.9713073213787,0.115419,0.06119055,3.81498816575375,0.0409359,0.04105705,5.87553367387528,0.0671141,0.05140325,20.7878918441109,0.227488,0.0896985,-0.47637202287872,0.438507986533286,0.242278574733919,0.593942226001291
171,189.994182660284,-11.6170434549537,0.305342525464922,13.8594850780196,0.146261,0.0684058,11.1142401057248,0.119775,0.062704,11.6781057195179,0.134101,0.0668505,36.754256000478,0.402988,0.1140075,-0.09955795456254,0.347522430340367,0.056429122878886,0.360297081287952
172,189.975877522927,-11.6166449380855,0.346196482251635,0,0,,0.795235084596413,0.0098919,0.0231646,0.486423058973394,0.0065331,0.0236825,0.689399146069917,0.00883695,0.0273393,0,0,0,0
173,189.926713443135,-11.615612846724,0.7100818853753,25.0127575794808,0.269345,0.0916215,30.3847170064064,0.331627,0.101076,32.6543438768205,0.378518,0.1126705,88.2049739662469,0.988535,0.1769795,0.103635443914192,0.225915093326804,0.066030176935696,0.212084550114789
174,189.993629944719,-11.6144875877293,0.33210671853276,0,0,,0,0,,2.20752230436425,0.0254862,0.034082715,1.28399778241826,0.0141867,0.03085035,0,0,0,0
175,190.010292347192,-11.6132350723201,0.331943157279485,7.3699345577284,0.0786884,0.0510413,7.7930657175855,0.0848197,0.0518515,6.64038791829185,0.0773181,0.0523219,21.8752057239373,0.244144,0.0894655,0.037498448089116,0.445033863759834,-0.04626681748488,0.454995733389567
176,190.044353105905,-11.612625063291,0.451719791594903,7.09096144614394,0.0762867,0.05147045,15.2847703748302,0.166644,0.0730165,10.4173815850893,0.120071,0.0672885,32.8845081946366,0.366338,0.1114505,0.371946814461902,0.346595460321536,-0.162436565927838,0.346296765315006
177,189.983416848813,-11.6080398641889,0.359782956218837,8.41468716055859,0.0908336,0.05453265,2.80481536799195,0.0308596,0.033255535,11.6171226557993,0.136301,0.068355,22.9259426978174,0.257908,0.0920705,-0.492829508961881,0.46698614450052,0.630779023286588,0.357843728063523
178,190.020650931539,-11.6057775965074,0.3395713794613,0.36626087691844,0.00398097,0.018799,3.6050568098303,0.0397861,0.03811915,0.949726960335068,0.0111998,0.02621785,4.97998498925667,0.0566608,0.0511777,0,0,0,0
179,190.03585294443,-11.6054667650095,0.41817261838084,4.91162842747251,0.0524024,0.0445025,4.27849527324243,0.046327,0.0414505,4.57951743281028,0.0523826,0.04785205,13.8520541551947,0.153258,0.07662895,-0.061535874825533,0.614465176107187,0.061347629815135,0.636940396578242
180,190.006451374842,-11.6047749907803,0.319292086269129,5.03341975321901,0.0531826,0.04405835,10.912315823791,0.117422,0.06265005,16.1947987221557,0.184301,0.0786825,32.2263280331981,0.35039,0.1071895,0.37653967126326,0.422836008419638,0.221656950249069,0.324876837408502
181,190.000055756234,-11.6027191300003,0.294359483690282,3.63604267441624,0.0751055,0.0711635,6.88015053747857,0.14478,0.0936322,3.38420358985156,0.074272,0.07559845,13.9396343739696,0.295206,0.1372955,0.316867187695414,0.516000363962532,-0.321877910267882,0.540497914070703
182,190.000353940017,-11.6024002404884,0.317029729363953,0,0,,0.835637315106562,0.0183416,0.04132375,0,0,,0,0,,0,0,0,0
183,189.977613523743,-11.6005658021359,0.367504511433323,14.5192713741242,0.157333,0.07023035,8.71871512342596,0.0962191,0.0557672,8.20010344172332,0.0963553,0.05955535,31.5215114637304,0.35755,0.108577,-0.241030936048252,0.344527983704764,0.000707259116477,0.423657416721732
184,189.953658006627,-11.5917333689266,0.408133733761206,0,0,,0,0,,0,0,,0,0,,0,0,0,0
185,190.043249247433,-11.5832408596704,0.524377529153674,6.90273936316677,0.0738999,0.05429045,0,0,,0.879008490370011,0.0100584,0.0304091,7.4813147395556,0.0830193,0.069534,0,0,0,0
186,189.999066949899,-11.5818899380955,0.328436825583171,31.2663506320619,0.332147,0.099946,34.7170261162865,0.374151,0.1057105,32.8479097317256,0.375744,0.1128595,98.994521285061,1.09442,0.1848315,0.059470648366554,0.205650695837628,0.002124297401636,0.20618067897884
187,190.047658042791,-11.5790639935828,0.54677054576828,20.7613872672196,0.223143,0.0861435,16.4387141099387,0.178589,0.077002,33.3656590058263,0.38297,0.11651,70.6866365795364,0.787171,0.16301,-0.110904782292673,0.285810004252999,0.363952852683333,0.228897348824937
188,190.064530828154,-11.5786335388505,0.728405096039609,6.54975078424729,0.0701948,0.05443345,9.45840226644825,0.102387,0.06041905,12.7614066292034,0.145712,0.0816869,28.8530389796982,0.320039,0.114398,0.186532994788558,0.47027548355797,0.174627870325959,0.394560501894751
189,190.02814647754,-11.5779428028271,0.444229826826026,5.86636892877873,0.0631392,0.04835865,5.22979021651687,0.0569714,0.0454158,3.82368698890735,0.04405,0.04733951,15.0111714364341,0.167515,0.08154725,-0.051351004823887,0.551283009873114,-0.127907552261204,0.658084987471952
190,189.984316725266,-11.531750413236,0.885308403440845,75.9387266463629,0.815182,0.158864,71.0069528726695,0.769209,0.153062,113.192522180264,1.29391,0.20845,260.170317774047,2.89307,0.30481,-0.029016196128355,0.139143631326357,0.254324156774282,0.119732737738206
191,189.996629666494,-11.5257596383625,0.982098968792675,17.115573050867,0.183199,0.082192,33.8186717546941,0.36521,0.1079325,16.6414834288465,0.189397,0.0958535,67.7475492961915,0.750294,0.166644,0.331889155721369,0.239031425905984,-0.317004653745806,0.263586821481419
192,189.991377220044,-11.7538324271576,0.584490823939521,22.1893534850063,0.239279,0.0882675,25.0225054274742,0.272587,0.0927245,27.3602602892123,0.314704,0.1069475,74.7321864366765,0.835574,0.1667705,0.065071717988692,0.249831790494808,0.071714022520352,0.239179897013545
193,189.994801908007,-11.7120860438646,0.86838159783202,11.4539127653627,0.122926,0.0623973,19.7237613370207,0.215142,0.080127,12.4502848456316,0.143508,0.0724064,43.8971051712948,0.488839,0.125027,0.272773524852988,0.291366884629276,-0.199732329569218,0.301050051282095
194,189.94717269631,-11.7072566035932,1.06098192975714,6.2858558657346,0.0680727,0.0486029,12.6869573193008,0.139339,0.0662858,16.040219939941,0.187003,0.080663,35.0996127436188,0.395563,0.114251,0.343598263743077,0.378330934895031,0.146055365230341,0.314229026163857
195,190.019598958644,-11.6981857477222,0.761976119206613,11.6574832778028,0.124721,0.0621745,15.6319989341652,0.170155,0.0704245,7.89687503080925,0.0908667,0.0583148,35.5558149663531,0.396727,0.113009,0.154078324448243,0.316273240242111,-0.303761334785575,0.346592904293244
196,189.961158684401,-11.6980729224393,0.79311201810295,6.15059746271602,0.0651193,0.04750025,6.54542893636226,0.0705368,0.04831485,13.8910365945263,0.158471,0.0741167,26.6763158057508,0.293467,0.098717,0.039935542891179,0.499512950656534,0.383979060975216,0.3535585466147
197,190.021344628188,-11.6965582632106,0.800642699819836,4.56569223483077,0.0486992,0.04078265,4.78810276531737,0.0519768,0.04148405,5.04464802676384,0.0577931,0.04787755,14.5063445927141,0.160515,0.07423815,0.0325559219675,0.577813901346167,0.052986292234939,0.573559529556871
198,190.023402801383,-11.6964012540182,0.756573220427172,24.5754581131878,0.267053,0.090656,16.7494527697874,0.185034,0.0755705,7.93434821544979,0.0929793,0.0594428,49.4821493500283,0.559534,0.133746,-0.181423044679453,0.25679755947861,-0.331116173219051,0.337728485008148
199,189.93531601396,-11.6874765239208,0.968679923276939,0.28522003062782,0.00306029,0.01830705,7.53709792642174,0.0821069,0.0520526,10.2081990586184,0.117766,0.06735265,18.065822124282,0.201464,0.085532,0.928134531619512,0.416781606712097,0.178408878842504,0.413318760131354
200,190.037113903718,-11.6730559246442,0.608389044148384,2.60006218850123,0.0284354,0.03311098,8.78206304630447,0.0979209,0.0561949,5.17079078585615,0.0613268,0.04958975,16.6343325865107,0.189969,0.0810665,0.549917178644832,0.452794094769075,-0.229793585715838,0.46960156516321
201,190.005944923599,-11.6693264761464,0.448997919516032,4.60658784803668,0.0492572,0.04084725,3.8577004846738,0.041921,0.03733595,1.68269631927638,0.0194128,0.028954635,10.2423204673417,0.113477,0.0617283,-0.080460022242159,0.604521111414368,-0.366978729509667,0.751621701393855
202,190.031284875603,-11.6672462095019,0.534485912369928,3.54431452389491,0.0384043,0.03742235,3.62579915190116,0.0399562,0.0380694,11.5892205453803,0.136516,0.068669,18.8762250670365,0.216929,0.0859435,0.019804620950607,0.681147205886382,0.54716720253955,0.377420063726593
203,189.939880061815,-11.659315013547,0.649917914675902,5.61462508815855,0.0606124,0.0449276,9.82060410288784,0.108023,0.05803175,8.46340432639617,0.098966,0.0592031,24.0013849693187,0.270282,0.0940605,0.281142630788079,0.421538767979835,-0.043755948383731,0.401245463536804
204,189.970611780782,-11.6581794945137,0.429188714879361,2.71894571733006,0.0290084,0.03226253,0.766805446712348,0.00836264,0.02019135,2.51922566100934,0.0294262,0.03535229,6.05618551192962,0.0674596,0.0500746,0,0,0,0
205,190.09485865145,-11.6564686638421,0.541728368765417,,,,,,,,,,,,,0,0,0,0
206,189.911696975737,-11.6478473102187,0.869672747709352,37.3493682037844,0.401416,0.110173,9.41419446845209,0.102703,0.0581174,1.11220412410189,0.0128441,0.029154,48.0412748152068,0.536248,0.132029,-0.592544617441517,0.204051949226094,-0.777682001538766,0.462260271629422
207,189.953725146197,-11.6439810270941,0.513289013667887,5.78351182510617,0.0626164,0.0450307,4.74091088378066,0.0524106,0.0398666,1.68466208046199,0.0199347,0.02973305,12.4815255378255,0.141024,0.0684626,-0.088725255809506,0.519277672026146,-0.448901310796969,0.668449209422427
208,189.985351069529,-11.6417933881124,0.352408605442074,5.61229994323421,0.05917,0.0438584,3.60208072947093,0.038974,0.037341,8.81589762940014,0.101927,0.0575959,18.150319613767,0.200517,0.0804005,-0.205779263123573,0.580028564156099,0.446788880135698,0.44513999338599
209,189.898308230191,-11.64193178594,0.486327657205889,9.00738956560314,0.117586,0.0695957,7.39707536032593,0.0979084,0.0632638,14.3164695051271,0.199982,0.0967935,30.7686644463479,0.415268,0.1331915,-0.091313741795611,0.434474767762368,0.34265488246684,0.356269351846762
210,189.953121573563,-11.6414115988402,0.532401084921916,1.80574876386482,0.0193862,0.02709485,0.766567860805597,0.00840229,0.0202871,2.68911359746557,0.0316052,0.035607105,5.33028883990774,0.0600905,0.04701515,0,0,0,0
211,189.914236368738,-11.6359718250701,0.465518721475482,0.255131142177221,0.00274667,0.01829285,0.83645237921235,0.00913082,0.02051685,2.53627428179199,0.0293568,0.035025755,3.68715603947182,0.0413094,0.042703245,0,0,0,0
212,189.972729636161,-11.635676597505,0.39132654908653,0,0,,3.85934611724674,0.0425836,0.0372606,4.57663705661967,0.0547039,0.0458111,8.27762091267737,0.0945423,0.0577949,0,0,0,0
213,189.960545814561,-11.635425393505,0.436772857516517,4.78710900867102,0.0522332,0.0416885,8.80697490508044,0.0981553,0.0561365,3.78985412660345,0.0454139,0.04130735,17.4644257391244,0.200101,0.0812145,0.30535646010167,0.445163108795065,-0.367358737110745,0.464719308631543
214,190.012227801152,-11.634840075475,0.319025522374909,0,0,,0.396702758275715,0.00439594,0.01921815,15.3139030577944,0.182427,0.079932,15.2056553353358,0.17163,0.0780775,0,0,0,0
215,190.004220318304,-11.6325544769765,0.316446277902365,1.63989121692368,0.0178087,0.0271001755,3.68596524894139,0.0410706,0.0384897,1.81273601879079,0.0216176,0.03012845,7.21500347701982,0.0816157,0.0541956,0,0,0,0
216,190.007691328409,-11.6321782752085,0.345293654161093,4.23811379884487,0.046936,0.04244215,6.08345065831303,0.0692906,0.0512084,1.10740080445708,0.0134735,0.02773445,11.4904406942313,0.13312,0.07290985,0.192336349854508,0.562320070589779,-0.674411973307267,0.596166771721225
217,189.977345014487,-11.6303169062598,0.352215616445054,0.727236781437928,0.00805361,0.0203577,0.727741569505871,0.00826179,0.020884,0.296507718803448,0.0036541,0.02110555,1.79283757758111,0.0210632,0.0327305,0,0,0,0
218,190.00595986822,-11.6289778175584,0.322952393980651,2.32404907538608,0.0249174,0.03203668,1.4855134745831,0.0163045,0.02665155,8.52747023795538,0.100314,0.05958355,12.4091508888735,0.138727,0.07020665,-0.208939908155616,0.994439669145525,0.720378842121962,0.418320992841029
219,190.073066356454,-11.6285215190309,0.62231776742246,11.2534803232257,0.147335,0.0761762,20.7635460645049,0.274971,0.100294,19.4398946790066,0.271711,0.1071355,51.6211998196936,0.699448,0.164835,0.302235819524231,0.287469032852764,-0.00596324737233,0.26855617190187
220,189.991563064766,-11.6277836861051,0.371327958519296,0,0,,0,0,,0.286234809844909,0.00343559,0.0205522,0,0,,0,0,0,0
221,189.960170915947,-11.6273367029242,0.462142118698414,1.87693094905583,0.0205261,0.02744589,2.68680233817814,0.030002,0.03380098,8.76804264081968,0.105121,0.0605353,13.4144232600514,0.153607,0.0718416,0.18753723175817,0.843491935930953,0.555930522560926,0.437112559163635
222,190.002971467563,-11.6251889949475,0.311436256711741,7.62297433034946,0.0825458,0.05486665,7.32422905123959,0.0812187,0.05309245,6.20129748997686,0.0736814,0.05351445,21.2067785396158,0.240209,0.092948,-0.008103709900497,0.466102813608487,-0.048659103512522,0.487418935395877
223,189.995503675064,-11.6246156639089,0.300167262288483,8.98615392355452,0.0961278,0.0696823,1.46030891892251,0.0159531,0.03327725,8.3571492230248,0.0980195,0.06877845,18.8856846091624,0.210875,0.1060785,-0.715328838365859,0.539163585043889,0.720053767308985,0.529867017324842
224,190.014303054481,-11.6216470892975,0.351590808242364,8.15048366407171,0.0882408,0.0547421,4.76841314864427,0.0526764,0.0422406,1.47419947975468,0.0173488,0.0285497,14.4701033478642,0.162733,0.0754737,-0.252377992182643,0.474635314101721,-0.50449838058299,0.682341740720613
225,190.000785617056,-11.6202019478182,0.312369755017063,4.73581244758856,0.0503215,0.04747835,2.0311619561459,0.0220835,0.03345655,0,0,,6.63209591265673,0.0740995,0.0669353,0,0,0,0
226,190.034767907804,-11.6198881870501,0.434971427289346,9.62805244406988,0.103561,0.0572491,1.63933791542664,0.0178969,0.027234375,1.0628811950225,0.0122948,0.02616795,12.4047614615701,0.138794,0.07024065,-0.705298708441361,0.406826289258943,-0.185550995803482,1.26317050006118
227,190.027267555723,-11.619225485661,0.413235138535303,1.37191861981845,0.014714,0.02551955,4.76674337397814,0.0521062,0.04178345,1.98330071101218,0.0230306,0.033323,8.20142944713791,0.091002,0.0593105,0,0,0,0
228,190.010450373626,-11.6169550371113,0.355317217970731,1.23067170330653,0.0130888,0.0247317,6.65295030482481,0.0723039,0.0487329,6.37629919174683,0.0738239,0.0520475,14.349590057751,0.15851,0.0741343,0.693444521604306,0.520729018022829,0.010401853719826,0.487628957459541
229,189.994839703476,-11.6169113990836,0.300830952457122,11.6490549213618,0.124683,0.064866,9.04304183444796,0.0986793,0.05819975,9.40286550451804,0.110547,0.06276825,30.2112220228126,0.3401,0.107829,-0.116419377844874,0.387896121741319,0.056721836595113,0.408024502618867
230,189.991751300615,-11.6158335580562,0.348022119346001,3.68356076577733,0.0399623,0.04131072,4.57378273389414,0.0509233,0.0426449,3.43652389911059,0.0408301,0.04119035,11.7536110894429,0.132753,0.07107235,0.120602163599074,0.655516337172061,-0.110003553001851,0.64762421661033
231,189.984992996595,-11.6155654309564,0.379815483596273,3.44238210080875,0.0370078,0.037115995,2.76990650599953,0.0304247,0.033199295,4.53038999573223,0.0529891,0.0448166,10.8153471624259,0.121106,0.0652414,-0.097625032439847,0.733977765839401,0.270511594004829,0.639782618658341
232,190.026160498456,-11.613200246336,0.392764776558148,3.22513849313606,0.0346518,0.037034165,5.78646629936494,0.0632645,0.04549665,7.27023816867452,0.0844013,0.05560535,16.3660649092824,0.182741,0.0792035,0.292215902765934,0.589090810115293,0.143139440547507,0.477661454307667
233,189.930080301999,-11.6124434409165,0.69459335672583,7.82502400176645,0.0845016,0.0546486,10.4730157282977,0.114716,0.06101105,14.5605838630828,0.169312,0.07809,32.9459893749197,0.370501,0.11251,0.15166531471115,0.409028697878382,0.192220485304266,0.338982356608607
234,189.990548364626,-11.6108604185715,0.355656420405,2.27249201989967,0.024293,0.031767735,1.6401822012762,0.0178845,0.0272154985,0.367110925012448,0.00428469,0.02023325,4.33618238910219,0.0484239,0.0464869,0,0,0,0
235,189.988236356505,-11.609252877389,0.351470681325733,5.08175811700833,0.0539867,0.04428985,2.59934955085015,0.0281933,0.0328291,1.48767545834527,0.0172155,0.0281407,9.23347663259808,0.102518,0.0620305,0,0,0,0
236,190.048658182685,-11.6087926317375,0.505033994560689,14.8796042555466,0.158203,0.0711913,16.0800183658026,0.173001,0.074239,6.70249222513808,0.0761567,0.0577206,37.7893345927652,0.41514,0.1186625,0.044679412084395,0.310284370609218,-0.388686763443393,0.369693124116264
237,189.969511724203,-11.6065337303855,0.421421844373784,3.63935822884552,0.0388595,0.0368199,1.76484835475256,0.0192083,0.02741831,2.27584313334237,0.0263698,0.03448358,7.77035612210582,0.0864522,0.0563451,0,0,0,0
238,190.025947265395,-11.6025165305045,0.388341339504871,1.59608216089231,0.0169914,0.0263215365,2.59809641895076,0.0280746,0.0326909,11.4043402530003,0.130757,0.06677785,15.6470314711624,0.173321,0.076546,0.245932632139529,0.910366953855718,0.646485963750287,0.370042138426258
239,189.972423447928,-11.5987947272601,0.452266506344135,0,0,,1.63897776908985,0.0178659,0.0271872335,12.1319727039433,0.140632,0.0703163,13.0759714620643,0.145965,0.07254715,0,0,0,0
240,189.974536457498,-11.5938711664043,0.429463116383216,8.20867456316022,0.0883083,0.05438075,15.5598705517446,0.170192,0.073222,12.9359179313629,0.150516,0.0730639,36.7784944090716,0.412313,0.1166455,0.316764429286929,0.337916750499006,-0.061351759232698,0.323099556410978
241,189.960256909691,-11.5905624631735,0.516043871931826,14.095374776228,0.151336,0.069606,7.62051696319292,0.0829757,0.0520149,12.3402996789865,0.142444,0.0725288,34.17904793432,0.380817,0.1129485,-0.29174940901372,0.355662413481908,0.263811459246907,0.375698485243992
242,190.120348292823,-11.5861997973315,0.519493703378198,,,,,,,,,,,,,0,0,0,0
243,189.932103162262,-11.5842271545629,0.686218080453407,15.3562048426372,0.164635,0.0740855,12.3265893742132,0.133792,0.0657153,22.0883883930594,0.253441,0.0960535,49.9377986217962,0.555979,0.1368435,-0.103351908506938,0.329515659991312,0.308984513200063,0.28058327371815
244,190.016642371287,-11.5816144248048,0.453829655571383,0,0,,1.51304639862516,0.0162701,0.026247,2.99451187970928,0.0340426,0.041650655,3.41442569589066,0.0375347,0.045662301,0,0,0,0
245,189.970521983041,-11.5764776910445,0.6052771632964,0.662530660163876,0.00718829,0.0230494,6.13034242393748,0.0673882,0.04936935,0.919568205755143,0.0107139,0.028639,7.75767690176608,0.0874409,0.0658776,0,0,0,0
246,190.067697957495,-11.5713749832714,0.809151374527841,8.68530145179078,0.0933197,0.06284005,16.2351271829067,0.176347,0.077036,19.2021311961959,0.21976,0.098065,44.2458220757456,0.491979,0.1383055,0.307888589877801,0.363290223884703,0.109599173960571,0.308483073604025
247,190.109005397786,-11.5683922399957,0.491027044763545,,,,,,,,,,,,,0,0,0,0
248,189.990563189982,-11.563280914481,0.573787510892061,2.14999885874398,0.0231377,0.03372435,0.862319257308646,0.00939698,0.023884,2.5935397333637,0.0298816,0.04209285,5.63468970720929,0.0629786,0.062978605,0,0,0,0
249,189.919061502671,-11.5493874425022,0.555040505919322,36.8532104142715,0.48246,0.1379055,46.968097787539,0.620321,0.152933,40.7899116710447,0.568946,0.16319,124.690716646144,1.69174,0.264185,0.125012128428038,0.185786162451215,-0.043198877964326,0.188758095057214
250,189.992664688199,-11.5232064746892,1.06167925872062,6.7081289903298,0.0783594,0.06231445,15.7089933457714,0.185213,0.0835475,9.40493626161335,0.117535,0.0867147,31.912686530201,0.387445,0.1361405,0.405405118290079,0.382002543787426,-0.223545655132321,0.410769280897144
251,190.016345874172,-11.5179939661957,1.13718444115747,5.84818738933225,0.0628176,0.05712265,8.0883612181772,0.087635,0.06072635,9.17459836617113,0.104829,0.0815883,23.178970081628,0.257804,0.1168945,0.16495161931399,0.556083541311488,0.089336187546762,0.516879963836494
252,190.043171637849,-11.5154771121771,0.535959566361248,2.30728730598378,0.138142,0.1784333,3.4848282045152,0.210452,0.2086269,2.23375603649774,0.142192,0.201654,8.11363493388749,0.502885,0.3470315,0,0,0,0
253,190.064908072931,-11.5130928015378,0.640800574960086,2.37088757821588,0.142094,0.193102,1.96295587599873,0.118624,0.1726405,3.04045299989258,0.193705,0.2349035,7.44383731837903,0.461914,0.3627765,0,0,0,0
254,190.044171489375,-11.4995126806788,0.53994156404536,2.96622537855571,0.183182,0.21059645,6.15034760070835,0.382964,0.279348,6.34111825221752,0.417784,0.3348265,15.5237133830212,0.99518,0.4802315,0.352880705683693,0.595996891501672,0.043484342140099,0.540818385261766
255,190.031961614027,-11.4656550505292,0.717032606131465,35.3040125140382,2.11726,0.60729,2.88996499126166,0.17463,0.2051597,0,0,,37.0199089228594,2.302,0.688935,0,0,0,0
256,190.021750752198,-11.4533326542659,0.79883999190574,11.2606779912965,0.675301,0.3773085,28.6529421531527,1.73118,0.55098,28.4821957525433,1.81724,0.62268,68.5616975001063,4.26508,0.912195,0.438764735728227,0.259613186756382,0.024253047835375,0.233691916896308
257,190.044696991285,-11.7844445211924,0.966360036427272,0,0,,9.69077180152464,0.127681,0.0801603,4.74775821675805,0.0659695,0.0786135,13.8800058875146,0.18781,0.1285839,0,0,0,0
258,190.003067626123,-11.7673665284635,0.669068791362375,14.8045298806122,0.159071,0.0763174,31.8834616636333,0.346152,0.1037825,25.7250741678645,0.294645,0.108364,72.580271014495,0.808271,0.1682855,0.370293909818041,0.244086448001209,-0.080379589792087,0.235717781807824
259,189.930736262205,-11.7643852593779,0.825801773495708,8.30045996698182,0.089084,0.06277215,31.0866999270199,0.336662,0.103564,42.9828774096413,0.491166,0.1355315,82.4186114732837,0.91649,0.1807485,0.581515739431492,0.25443136024131,0.186637803988268,0.199425449266647
260,189.975237832816,-11.7534755790474,0.542383782009938,10.6175151271128,0.114125,0.0652705,10.0132931739409,0.108654,0.060484,0,0,,20.2795330600539,0.225651,0.0985365,0,0,0,0
261,189.99973630605,-11.751451911398,0.684418873949683,0,0,,8.69929934956892,0.0945581,0.05801625,15.2474229015154,0.175019,0.0839685,22.4915613153769,0.250755,0.102217,0,0,0,0
262,189.951847159096,-11.7322667479764,0.504493570119394,5.99883848267941,0.0646712,0.05173705,18.2332880357755,0.198882,0.0793615,23.7503508136693,0.274061,0.100126,48.1024253679688,0.537051,0.136054,0.509236085921173,0.331082851459001,0.158959959233988,0.263676291605854
263,189.960960436647,-11.6896041469071,0.785900057078258,6.36355518910213,0.0673174,0.0474602,3.60672127908614,0.0388809,0.0372518,2.85575988519248,0.0327013,0.038847295,12.8945614332169,0.142078,0.0716847,-0.267767939788113,0.55212629808579,-0.086328724180034,0.757393256137324
264,190.036018088998,-11.6798816372868,0.710121151151271,2.28915511666968,0.0246697,0.03201419,4.85378066523833,0.0532794,0.04094645,1.28966501219509,0.0149695,0.02719455,8.54563228875921,0.0955585,0.0597243,0,0,0,0
265,189.900581428422,-11.6766736189093,1.11018799305734,4.81717830166264,0.05178,0.0448758,11.185064897684,0.121588,0.06325595,4.00222555164869,0.0460093,0.05017792,20.0929109591058,0.224105,0.093471,0.402657929952471,0.423467321653244,-0.45095416214939,0.481304466877228
266,190.026813784141,-11.6762510026941,0.637592015723962,7.62020484270568,0.0824843,0.0517068,5.69227707941108,0.062881,0.0460039,3.41223574308992,0.0402227,0.0408177,16.8335428430646,0.189432,0.0798115,-0.134855429734607,0.472956804937584,-0.219762239376472,0.595299835359748
267,189.943055751596,-11.670079948784,0.699020430014905,5.5638136675152,0.0594549,0.04445945,5.56731998929762,0.0605245,0.04525965,1.31747874230561,0.0152516,0.02727055,12.5486845242606,0.139662,0.06983095,0.008914863718272,0.528723595411048,-0.597456190012418,0.623149192119193
268,189.792307553735,-11.6689822186506,3.68901474774146,61.0540803369403,0.656075,0.1557865,75.5444235449536,0.817845,0.1645525,64.8436897003237,0.742013,0.191544,201.581711061728,2.24982,0.299935,0.109754939209726,0.153741974800648,-0.048614681592812,0.163258634856459
269,189.950979247672,-11.6557732540294,0.601644243006995,2.73312667665976,0.0291818,0.032248725,1.90337462389691,0.0206592,0.02667195,5.69519232527096,0.0659445,0.0482453,10.4408362463897,0.116222,0.06200965,-0.17099576653759,0.824865971665576,0.522902601159073,0.539090830166557
270,189.97980504302,-11.6481430370469,0.380832015925828,0.873409001664967,0.00910754,0.0183720815,1.89045246146374,0.0201862,0.026788475,8.72814033533649,0.101377,0.05875675,11.6680028731192,0.128145,0.06388095,0.378192064243077,1.03462700951815,0.667889624491622,0.401071950454466
271,190.047899651291,-11.646335532353,0.595076389296428,3.2652969691516,0.0351332,0.03708504,1.76536448633272,0.0193061,0.027557985,1.10547727034394,0.012805,0.02635835,6.22752596767448,0.0696523,0.05367675,0,0,0,0
272,189.983232363315,-11.6440514218132,0.39508784318988,2.6482171653424,0.0279076,0.03185506,0.914632887280807,0.00986528,0.020109995,0.578116792576823,0.00667637,0.0206733,4.21471662696223,0.0464246,0.0422042,0,0,0,0
273,189.98241971965,-11.6388758685526,0.382222746693876,2.73450788841918,0.0292743,0.0323509,0.914826023446903,0.00999477,0.0203190335,3.78761475617624,0.0442986,0.0404107,7.51427289206406,0.0834988,0.05313535,0,0,0,0
274,190.077868567629,-11.633109303304,0.741364500613915,4.91415728786709,0.0641238,0.0544568,4.38957819112958,0.0578957,0.0504733,3.38109249473712,0.0470342,0.05533422,12.7486649923691,0.172304,0.09375365,-0.051041841672847,0.606947006386183,-0.103511963701481,0.724293725321598
275,189.995625698534,-11.6291413252414,0.329312619509359,2.37482009282403,0.0252626,0.031856935,1.48493262746992,0.0161571,0.0264106,0.688367409154111,0.00806904,0.02141855,4.60132310225159,0.0512583,0.0465735,0,0,0,0
276,189.935707050955,-11.624339606042,0.64065092438224,4.41236190097629,0.0477295,0.04139805,4.72313531199407,0.0519257,0.04203515,3.27331227286145,0.038309,0.04043727,12.4844447632922,0.140848,0.0708492,0.042107185575866,0.592164428363293,-0.150903144799063,0.649972082233132
277,189.924595365082,-11.6237977104049,0.789317737628719,3.32535015887016,0.0357401,0.03703976,5.56856435485546,0.0607554,0.0454321,0.663530232352447,0.00767443,0.02460825,9.61819463024036,0.107455,0.0652545,0,0,0,0
278,190.01119360012,-11.6194873029499,0.354221917121783,3.88100552906582,0.0420718,0.0414603,4.57038379336805,0.0504917,0.0422836,2.17485136975338,0.0256723,0.03478188,10.7021800415544,0.12088,0.06866275,0.09096350073193,0.64126433262135,-0.325867864082769,0.711813830135607
279,190.02038467709,-11.61887238382,0.369799339872561,3.24480150248326,0.0349545,0.03712564,0.726918915681951,0.00798247,0.0201779,0,0,,3.66061432172453,0.0407729,0.042408815,0,0,0,0
280,190.121997683698,-11.6111776711278,0.62297095409594,,,,,,,,,,,,,0,0,0,0
281,189.976995905922,-11.6112599200651,0.408772445260909,1.44275620176552,0.0155811,0.0259942,6.73239699567605,0.0741898,0.0494112,5.24199583726229,0.0616826,0.0493168,13.5071597158921,0.152056,0.0731714,0.652869693854022,0.515335978584305,-0.092051071446445,0.515882382265385
282,190.091925752125,-11.6026559703251,0.870249657846673,4.92369094249949,0.0645318,0.0589201,13.4197366381265,0.177475,0.0858995,7.07174352714902,0.0986121,0.0814408,25.4759084168695,0.345611,0.132404,0.466694324291714,0.404159141680379,-0.285645001160865,0.439572240137198
283,190.097134426211,-11.6010627664316,0.979607832432425,2.30254350561993,0.0300747,0.0417852,2.07497608307383,0.0273633,0.0383782035,1.98903159896733,0.0276357,0.04978205,6.43507383488328,0.0869951,0.0831115,0,0,0,0
284,190.056579808773,-11.600321876736,0.468596998069145,2.37031063985007,0.0255176,0.0346778,11.3909735078172,0.124166,0.0634121,1.42726803275436,0.0164221,0.0327268,15.2293832394827,0.170095,0.0837855,0.659046148008198,0.410602569701219,-0.766379942541367,0.424474063303673
285,190.025086039795,-11.5938266404109,0.410045520013794,1.9785223637776,0.0211599,0.03061625,6.54454715770854,0.0709043,0.0485667,6.62319327601105,0.0757931,0.0548848,15.2298807828279,0.168593,0.0786138,0.54032294855112,0.566738445701633,0.03332574401455,0.497831482309183
286,190.031478500282,-11.5892597369849,0.431657213958123,2.94850397339378,0.0316806,0.036671405,3.30594214490125,0.0359893,0.03752546,5.34991937666909,0.0616408,0.05193225,11.6582034048188,0.130004,0.0726366,0.063672326987331,0.775795922165329,0.262741715925724,0.623989539309195
287,190.053352672631,-11.5863825001516,0.63715554410617,0.829929558343729,0.00891968,0.0260948,1.1886632343766,0.0129179,0.02505755,10.4445549545202,0.119845,0.07229775,12.5345664751051,0.13953,0.0815562,0.183088968649457,1.69625758317786,0.805398948049493,0.356847735209087
288,189.969627437685,-11.5839335218526,0.519775132476055,0.876355465747746,0.0094365,0.02359125,6.70350550552995,0.0733453,0.0490424,4.21592482779068,0.0489435,0.0483679,11.8522959707078,0.132966,0.07306545,0.772015104769406,0.522741158516173,-0.199542394724619,0.572842076631535
289,189.993456097219,-11.5755066390068,0.489188789651933,0.990192229555163,0.0106309,0.02395815,3.4449243998971,0.0375414,0.03765115,10.8121503559436,0.124543,0.07002885,15.3145212515177,0.170904,0.08152345,0.558630167129242,0.84846898020143,0.536767264462218,0.409257470395384
290,190.061773266389,-11.5739296065369,0.779431905012338,12.2754480391515,0.131954,0.0699691,11.8018759051213,0.12813,0.06583935,3.71414870267341,0.0425514,0.053652,27.8928366945182,0.310483,0.114955,-0.01470294212639,0.369111476639857,-0.501393824986202,0.509634810441652
291,190.093916706208,-11.5602322930044,1.03048434661969,4.69315717242221,0.0511077,0.055133155,15.4800535457511,0.17004,0.08018905,2.85569560977536,0.033121,0.0565815,23.1177371142933,0.260887,0.12588,0.537795780828831,0.418412199321122,-0.673943325736731,0.483640269107606
292,190.053387385915,-11.5588566153859,0.820249102889135,0,0,,0,0,,1.50498776826529,0.0172843,0.04071775,0,0,,0,0,0,0
293,190.130129246338,-11.5327080813456,0.578559569391355,,,,,,,,,,,,,0,0,0,0
294,190.088289589977,-11.5260909579646,0.679516611799424,0.051378921843935,0.0030831,0.0992755,4.32937815049286,0.261929,0.2319167,0,0,,4.25858507762354,0.264662,0.28701495,0,0,0,0
295,189.989634324142,-11.5235176602788,1.07563759556801,1.65993354387685,0.0194637,0.0365278,14.6078280638413,0.172886,0.081777,18.3509416858388,0.23023,0.1073545,34.7042535915635,0.42302,0.1411485,0.797621727509843,0.352049893142155,0.142251858025978,0.325382150692104
296,190.002421197245,-11.5196294826476,1.05988033146621,19.773024244871,0.212281,0.086158,15.4403829351895,0.167236,0.0769005,22.7773268700103,0.26017,0.1065795,58.1204741609546,0.646107,0.1567465,-0.118690335347297,0.302345114077069,0.217437284455529,0.293362859589078
297,189.997908392203,-11.7604847426597,0.656500749856219,1.82878761443459,0.0196522,0.03220785,4.79348732830913,0.0519346,0.0452418,23.9847688284862,0.274429,0.1029885,30.6557603996886,0.341036,0.1161345,0.450954645269798,0.739292740917468,0.68173779183708,0.253841982631409
298,190.002084353591,-11.7489801268764,0.74444798897816,7.75929289064231,0.0835227,0.05757245,10.6079678483188,0.115483,0.06343945,6.41502634370222,0.0737356,0.06138495,24.870202510547,0.277702,0.1056545,0.160599922514782,0.429346392924348,-0.220630529979611,0.474430452652469
299,189.843996455299,-11.7480197130777,0.884212965238765,67.7310531844931,0.885417,0.190057,62.1875678679479,0.81933,0.179829,35.2655992643621,0.490457,0.172549,165.317263124121,2.24106,0.318235,-0.038766456254213,0.15326890202773,-0.251088917511015,0.194259900109787
300,189.99463380126,-11.747756377181,0.724720730243117,11.3005677227403,0.121762,0.06538365,9.3854668240045,0.102191,0.05802375,0,0,,20.6582657421713,0.230674,0.095491,0,0,0,0
301,190.072231415461,-11.740309900549,0.832263726205834,,,,,,,,,,,,,0,0,0,0
302,189.892302977226,-11.7204108162826,1.02409972450683,3.67124814224776,0.0393678,0.043623765,7.61822751113377,0.0825516,0.0548708,3.92257015195459,0.0448493,0.0558685,15.2536376650247,0.169639,0.09545805,0.354199577753828,0.56502982476289,-0.295934330134246,0.644140710569883
303,190.048833276283,-11.7171498454174,1.09724014610507,7.0344956402738,0.0919884,0.06256685,6.2843985851504,0.0831471,0.05936575,7.45156245929101,0.104118,0.07484865,20.8330934145423,0.282396,0.1135055,-0.050482626309343,0.491793144769202,0.111985094926924,0.50024505263078
304,190.107088024322,-11.7022185087997,0.749516552018689,,,,,,,,,,,,,0,0,0,0
305,189.885374390391,-11.6713568330284,0.545843967415135,12.505918254119,0.163183,0.08183705,15.2023177573293,0.200372,0.088259,13.6839153782349,0.190562,0.0991645,41.4917408587542,0.56092,0.1562835,0.102292637977748,0.330246453592964,-0.025093749840127,0.340671455804199
306,190.075014658237,-11.6694123733177,0.84259773777094,0.325857090331625,0.00427777,0.0225251,4.61204226946777,0.0612659,0.0508059,10.8847084857283,0.152916,0.08540805,15.8781574574879,0.216296,0.09946,0.869468096614059,0.650390333101158,0.427907773719441,0.408374272023118
307,190.029735931802,-11.6672493884475,0.591368714278078,3.58375295726416,0.0389385,0.03751655,4.72539631857234,0.0523437,0.0423735,4.55571814163641,0.0533278,0.04488005,12.9678030783148,0.145967,0.07064985,0.146854479843825,0.615641600588746,0.009312823230483,0.583815885369326
308,190.103190487131,-11.663510829567,0.864911991618032,,,,,,,,,,,,,0,0,0,0
309,189.885302358331,-11.6619522435834,0.632168402109395,11.4398308400113,0.149985,0.0795161,19.9547383399543,0.264389,0.101359,11.4187796689566,0.159959,0.09444405,42.9342613040407,0.584096,0.160578,0.276088750742083,0.302189911115471,-0.246095186026563,0.330668764498254
310,189.87196650321,-11.6464835905497,0.621477640887039,4.20717365466139,0.055023,0.057476185,16.5206154418649,0.218065,0.093537,41.6614985207502,0.579651,0.16096,62.5025765498843,0.8451,0.19164,0.597030993672369,0.36335840650418,0.453276604706437,0.202996458328882
311,189.904970460516,-11.6462262308577,1.00128724429617,0.325873488451811,0.00428023,0.02253805,0.766756744351405,0.0102056,0.02464125,16.451348795164,0.231562,0.1027785,17.5718752119169,0.238872,0.1043495,0.409045943518597,2.41177540753404,0.915575122555711,0.198509151476318
312,189.9554753057,-11.6316891126853,0.526625922449428,2.47930734293419,0.0272056,0.03304903,0.886185282971262,0.00993028,0.02110185,0.488418559472578,0.0058884,0.0212841,3.93232669244185,0.0453035,0.0441319,0,0,0,0
313,189.964352167071,-11.6232018090151,0.412897382753443,2.76991948208149,0.0301574,0.032907615,0.806768325890742,0.00895914,0.020718,5.70350989595951,0.0679193,0.04968985,9.36461221596409,0.106655,0.0607646,0,0,0,0
314,189.957479216733,-11.6173709524652,0.470801313890567,3.32351057392537,0.035653,0.03694943,1.80692360813139,0.019706,0.027541845,3.33102385969034,0.0387923,0.040202905,8.51224973511756,0.095456,0.0598834,0,0,0,0
315,190.083023904265,-11.605342867188,0.78989487080164,5.13131651789175,0.06701,0.0586337,7.29055357611219,0.0961014,0.0667924,7.51562227700578,0.104523,0.08132295,20.013602461281,0.270141,0.119541,0.17835295387079,0.540948197749046,0.041976947968443,0.520712248252919
316,190.018271418391,-11.6011639458431,0.423934143329228,5.39956190131196,0.0585139,0.0451548,0.767086428090461,0.00844749,0.02039625,2.10506614681824,0.0246997,0.034270789,8.36267092641869,0.0947197,0.0605557,0,0,0,0
317,190.127467941703,-11.5859604022717,0.73485823637087,,,,,,,,,,,,,0,0,0,0
318,189.869261759213,-11.581296729547,1.727540633003,30.000170542804,0.321786,0.1058755,42.5983661961324,0.460918,0.122247,11.4842532700018,0.131152,0.0976226,84.2368786736036,0.936572,0.191199,0.177758130787629,0.204629502156604,-0.556971304068776,0.272529053356238
319,189.893792483242,-11.5749519009469,0.744260691537887,0.248221105066869,0.00324829,0.02958265,11.5095803691746,0.151945,0.0800466,7.75225747880237,0.108058,0.08766485,19.5267504452291,0.264657,0.1244335,0.958138782933205,0.373880662619838,-0.168794206220697,0.469877929096588
320,190.221697785208,-11.5680065993802,3.4651061805534,,,,,,,,,,,,,0,0,0,0
321,190.08617120245,-11.5563359313737,0.863080393703845,1.97084634084278,0.0211661,0.03827305,0,0,,13.5216624135781,0.154424,0.09608,15.1188658251668,0.16807,0.110484,0,0,0,0
322,189.882238174477,-11.5437947281267,1.87783191131,4.21623887597239,0.0452524,0.052506562,25.2976676431927,0.273792,0.0989355,8.97174911784751,0.102479,0.0952023,38.564391071841,0.429062,0.152576,0.716325376656039,0.295844198317715,-0.45529153190121,0.395085294648592
323,189.831254833683,-11.5377168525064,3.03008417907608,41.2077530413409,0.442492,0.1339655,41.1079734864059,0.444726,0.130269,56.6612228939915,0.647762,0.1851245,139.038227091063,1.55016,0.26394,0.002517983178881,0.210629228151218,0.185847350268378,0.197553180586692
324,190.086012127392,-11.5369749994668,1.41901392606875,6.75176185445795,0.0727895,0.0625536,3.62944518994732,0.0394532,0.04602874,17.1511087735567,0.1967,0.1056945,27.5936808277531,0.308172,0.1314495,-0.297001943110777,0.660597848697768,0.665867750257037,0.35747888547787
325,190.053351341384,-11.5348354101201,1.08103480671181,7.33165356222014,0.0786056,0.06262145,7.97562627098688,0.0863002,0.05782135,16.7176277537095,0.190589,0.0958715,32.055092000499,0.355744,0.1274365,0.046660578342302,0.51933791776297,0.376644520624134,0.359482360313357
326,190.089788407714,-11.5334118641194,1.54046004775289,0.126688788573771,0.00136674,0.0304782,3.53493079096967,0.0384503,0.045788075,1.72198761230796,0.0197652,0.0517115,5.39836812763534,0.0603441,0.078935,0,0,0,0
327,190.090042087574,-11.5151273990637,0.719813870842568,3.52872345513343,0.211686,0.2279695,6.08062921961834,0.367717,0.271756,2.67208516092495,0.170402,0.2356965,12.3792629952852,0.769145,0.4446645,0.269296154835236,0.605697555600966,-0.366675400794248,0.678691884826521
328,190.039334657861,-11.4988062159601,0.65460716775214,3.65576865089176,0.226144,0.2352178,2.09897088022571,0.130923,0.18165596,3.37857979758425,0.223009,0.26236355,9.15893752129463,0.588283,0.404749,0,0,0,0
329,190.044773183884,-11.7928346734171,0.817871886368278,16.566525982984,0.216526,0.1004005,31.4656175885989,0.414672,0.1299775,26.8088305890677,0.372673,0.1417875,75.0144161056322,1.0157,0.2170325,0.313920513056125,0.252268319888677,-0.053342562663127,0.245773425947988
330,189.948949211843,-11.7792158709695,0.837780746281275,20.0024955126661,0.21484,0.088058,21.0441663272258,0.228009,0.0868105,25.8011434870893,0.295036,0.1132915,67.0009927090771,0.745743,0.167356,0.02973699838997,0.279465318240168,0.128147673718323,0.265933510107024
331,189.873315198759,-11.7646044074606,0.982302306539226,31.4253550688112,0.337589,0.112191,61.7187282248007,0.668388,0.1457785,55.218260208882,0.6312,0.1605105,148.441259361445,1.65338,0.245625,0.328833561801115,0.177262615173124,-0.02861522267057,0.167370420907338
332,189.98527234419,-11.7436405535807,0.647093709507612,2.41035284841708,0.0259152,0.034844,10.5363378519008,0.114415,0.06046615,18.7922793767474,0.215762,0.090218,31.8361458914045,0.355674,0.1134185,0.630653986098502,0.435045350175198,0.306947485742496,0.305200028109599
333,189.910569579666,-11.705246654035,0.735581343875888,11.4380283103763,0.122944,0.0651797,9.1636988868636,0.0995296,0.05788635,2.76611699289549,0.0317798,0.0428026,23.4310805599849,0.261423,0.100384,-0.105245746012111,0.38912748121938,-0.515955445687818,0.538256421434153
334,190.03442848133,-11.6949279349034,0.815949895528719,0.647051958689843,0.00694608,0.01942735,2.51313491496191,0.0274093,0.03292922,3.82005790483583,0.0440802,0.0442106,7.05857592796589,0.0785473,0.0564666,0,0,0,0
335,190.091236182461,-11.6908636542598,0.715543219129362,,,,,,,,,,,,,0,0,0,0
336,189.8626036227,-11.6742254619608,0.758107683116708,8.30340310738931,0.10845,0.0764184,16.4425375840903,0.216714,0.09344,9.01246318408117,0.125409,0.0965359,33.8495870475681,0.45829,0.155424,0.332951987304868,0.367256225477322,-0.266877701879149,0.409728492789797
337,190.188468977441,-11.6554172388263,2.56915368948662,,,,,,,,,,,,,0,0,0,0
338,189.850912454151,-11.6440965855532,2.0179119197528,0.18303678801581,0.0020187,0.0292711,20.3156728688102,0.226057,0.0891345,19.4486917338021,0.229195,0.1135685,39.9764845447336,0.458202,0.1494135,0.982297982643482,0.254500992729027,0.00689288569847,0.316609262576649
339,189.923333346538,-11.5863471182894,0.798685875787056,5.83974208396792,0.0761742,0.05860885,10.3711968260772,0.136813,0.07346545,3.46908322739307,0.048366,0.058301605,19.7397514399327,0.267017,0.1133625,0.284706310989581,0.431102784347228,-0.477629752833745,0.509287115038126
340,189.877992586991,-11.5850682399653,0.726090943485468,0,0,,11.362115761153,0.122835,0.0679469,40.9285140711356,0.466963,0.1363005,52.0269328068842,0.57753,0.152211,0,0,0,0
341,189.878933467367,-11.5809997311202,0.83816035661281,13.6887582786988,0.147004,0.07439595,19.3737479437153,0.209937,0.0849985,13.8367536807378,0.158313,0.0945323,47.0000234323633,0.523222,0.147007,0.176312051571548,0.313980060175594,-0.140187372708758,0.35363254985793
342,189.805595554161,-11.5555411621153,1.42146295957051,17.1190776980329,1.02633,0.4483395,26.8097406030745,1.61911,0.54134,11.1882065640246,0.714119,0.45594,55.2566538631203,3.44026,0.846035,0.22407614612314,0.261241035442819,-0.387870629072414,0.306142094805934
343,190.1283654184,-11.5518805776056,0.821604239928468,,,,,,,,,,,,,0,0,0,0
344,189.919522067563,-11.5235941398488,0.782111846608947,17.8665598765455,0.234088,0.105308,32.3329880373426,0.427192,0.130203,25.3960264394125,0.354215,0.142288,75.6738350353554,1.02758,0.219922,0.292015485119768,0.248527399053806,-0.093391791985483,0.249921134650874
345,190.005814276465,-11.4533571477938,1.06656991468075,0,0,,0,0,,0,0,,0,0,,0,0,0,0
346,190.009382409543,-11.4398653161469,0.952225617257163,16.6416097535401,0.997845,0.4488935,8.27359279554509,0.499664,0.3378295,7.7791800444376,0.49628,0.424826,32.766208861952,2.0388,0.714875,-0.332673125837641,0.361111745172626,-0.003397781401364,0.545406588266016
347,189.970550289627,-11.7910671542373,1.04190289292121,0,0,,4.79787749061014,0.0519635,0.04862525,18.9672313063169,0.216787,0.101638,23.4846419831695,0.261364,0.1169075,0,0,0,0
348,189.87882751978,-11.7681836283492,0.99466851741604,18.0742740446757,0.194123,0.090265,41.165521818624,0.445743,0.122542,14.4269544583022,0.164881,0.10576655,73.8381679454046,0.822322,0.18661,0.393238584328594,0.228323815239779,-0.459958992768054,0.2751256008264
349,189.925450171402,-11.7083528680085,0.724952880670875,0,0,,0.687089835949626,0.00746324,0.0198105,9.6013836277404,0.110381,0.0642285,9.82372718953413,0.109351,0.06498805,0,0,0,0
350,190.057103407424,-11.6650607337234,0.80803635530096,1.25922599260509,0.0134859,0.02497955,0,0,,3.97580764479827,0.0457143,0.04402625,5.00332428555645,0.0556079,0.04995805,0,0,0,0
351,189.896119326965,-11.6613205127414,0.801308592831489,2.90928972456317,0.0380818,0.04456098,4.93849261045824,0.0653835,0.05524885,5.98778183994338,0.0838549,0.07108505,13.883310138094,0.188622,0.099401,0.263873008631879,0.671423019614387,0.123771093766752,0.589296698205379
352,189.836010985113,-11.654315369247,2.43258389590796,7.21303939955251,0.0772669,0.06689715,20.2702494493155,0.218942,0.090409,21.2709500990291,0.242441,0.12122,48.8105224206098,0.542038,0.1645445,0.478294541453684,0.369893852896353,0.050931655479287,0.323394157973316
353,190.100098241067,-11.64764983659,0.608135944141078,,,,,,,,,,,,,0,0,0,0
354,189.75298236156,-11.582949225478,1.84857560721771,75.6613145972898,4.53463,0.886575,100.128624535769,6.04348,1.012845,65.0349428062483,4.15158,0.91834,240.983790308865,15.026,1.6594,0.142638902412624,0.126136315561412,-0.185570266383915,0.133982159962016
355,189.918468110041,-11.5703128027694,0.72492687714525,8.47049919166491,0.110864,0.0731789,5.23615043736979,0.0692255,0.05951255,2.94096374963759,0.0410726,0.056978,16.6834199355779,0.22637,0.116339,-0.231210037231488,0.512963718764942,-0.255243743999217,0.762853846270858
356,189.855429409318,-11.5691809147197,2.16559681645306,18.8587039656005,0.202477,0.0933425,15.0828188354475,0.163276,0.0811487,12.7636257208314,0.145854,0.1097251,46.8113003429506,0.521121,0.1661235,-0.107178888484852,0.335051836283132,-0.056358166467182,0.449389164068393
357,190.056362560489,-11.5689209814519,0.763352121366433,7.03253981534115,0.0752843,0.05731885,3.21346702392535,0.0347501,0.04025626,1.19165627527004,0.0135859,0.0375156,11.4792586359688,0.127208,0.08735635,-0.368377525573821,0.599065744442025,-0.437855842436279,1.21020746969848
358,189.836465031902,-11.5692251236699,2.57856927646547,13.0170788744994,0.13955,0.0884174,19.6797049085545,0.212688,0.095652,18.8600462892826,0.215133,0.1314703,51.5928228132799,0.573698,0.184811,0.20763801747682,0.371738951504022,0.005715006977217,0.379366668653549
359,189.951684449739,-11.5654052166896,0.564044254997568,10.1912670162203,0.108919,0.0622931,7.08951517357475,0.0766736,0.0517317,0.213061463480344,0.00243349,0.0257544,17.5380513437297,0.194045,0.088982,-0.173742918629299,0.42889291502433,-0.938476058214251,0.632378675068251
360,190.117440366005,-11.543359292714,0.76520426661501,,,,,,,,,,,,,0,0,0,0
361,189.946167021524,-11.5355094587059,1.07643915505902,1.79802633098999,0.0234633,0.04128345,3.43594678427921,0.0452467,0.04971205,0.201076822330897,0.0027925,0.0394441,5.46194214449011,0.0738181,0.08208118,0,0,0,0
362,190.064849401623,-11.5265913316845,1.40428529618674,0,0,0.0300572,2.71262837160312,0.0293575,0.0383621,1.32683100234083,0.0151395,0.04603215,4.05707014063355,0.0450789,0.068168,0,0,0,0
363,190.09729594072,-11.4951799072366,1.01618441284948,0.34705467815107,0.0207962,0.1221775,0,0,0.0994045,0.574031679513758,0.0365629,0.16388,0.921377692987214,0.0572211,0.1994325,0,0,0,0
364,189.865062626331,-11.4766910519551,1.32249381815124,26.9115489361036,0.277979,0.116176,30.9365011805626,0.321986,0.1141085,25.6615167715937,0.281898,0.1535085,83.5917636002104,0.89534,0.2241385,0.073349278707925,0.27250506879491,-0.066383610097304,0.323426222051202
365,190.125405236239,-11.7896639310468,1.1451565896943,44.3030513262338,0.579312,0.1731635,47.9250597916258,0.631438,0.172255,33.4827158099237,0.465681,0.2105135,125.785018393937,1.70587,0.324695,0.043052653314062,0.201965824382682,-0.15108388424592,0.257968570802602
366,189.911940489969,-11.7699588342159,0.766284287504913,8.05898637885401,0.086529,0.0628275,10.50970372496,0.113815,0.06576805,9.17770224866285,0.104887,0.08335185,27.8243257041875,0.309629,0.123777,0.136195743321487,0.455374125267101,-0.040822671946301,0.490463083044736
367,189.854633575471,-11.6439304396195,0.971469720737415,1.67128877398465,0.0185748,0.0365952,17.8171952803519,0.199838,0.0837705,7.62753070496625,0.0906143,0.0842922,27.1705980765491,0.313864,0.1298615,0.829911067483224,0.313466116499818,-0.376046944713469,0.438017219120643
368,190.200625184672,-11.6176048643378,2.8530492110575,,,,,,,,,,,,,0,0,0,0
369,189.83361497099,-11.6081066435764,2.44933154697593,11.466110497344,0.123113,0.07654205,11.0012660246951,0.119078,0.07289155,16.9152843651197,0.193283,0.11989385,39.3777109661096,0.438475,0.1593575,-0.016660404391575,0.436125604159228,0.237561667429673,0.411149822552389
370,189.890920126616,-11.5481664324452,1.05289217153163,2.24573010670355,0.0241095,0.03763765,8.51262725088813,0.0921634,0.06333855,14.9607891966725,0.170956,0.1017743,25.7609073831802,0.286625,0.1268355,0.585294595731249,0.560685737923961,0.299455684377511,0.413851373775603
371,189.883491736367,-11.5313251105736,2.08936264393825,13.1278529298468,0.141013,0.08071825,9.3896512617531,0.101685,0.06826885,15.6217969118966,0.178576,0.11692445,38.1711538684743,0.42512,0.1572755,-0.162045010671699,0.429553198923483,0.274354976254277,0.433602512553775
372,189.908059654576,-11.5168327240632,1.15566633431308,10.9215759259168,0.117482,0.0767797,5.49248100058345,0.0595765,0.05902825,11.2751355289148,0.129092,0.10098835,27.7935274859594,0.309977,0.1412875,-0.327041627484701,0.529989696489386,0.368453133405948,0.545512369810599
373,190.125589121069,-11.4768920775663,0.99476439452791,,,,,,,,,,,,,0,0,0,0
374,190.073764929825,-11.4712061990497,1.04858694497896,2.74328646100225,0.1645,0.213442,2.48955359454153,0.15038,0.197450895,7.65695708503883,0.488237,0.3728965,12.9107831804764,0.802726,0.479325,-0.044842479674797,0.921122991808246,0.529044795237208,0.546921608988387
375,189.900375263384,-11.4499026440128,0.910275649019672,35.7188049527378,0.446053,0.1430655,47.7544099078391,0.601011,0.156101,37.0942472309123,0.49265,0.190368,120.666166935351,1.56207,0.285915,0.147992863855505,0.20183686961705,-0.099080976646328,0.230511531789767
376,190.042029366603,-11.4442472621801,1.26139776778067,25.3868179903813,1.52137,0.53801,27.3368995407441,1.65003,0.550565,9.55190089977783,0.608865,0.443296,62.4264503918447,3.88143,0.90019,0.040568833953459,0.242701379452598,-0.460917838146527,0.315371323251101
377,190.170270720395,-11.8617799801105,1.59532677028049,62.5616114201224,0.83793,0.244027,50.6975025517455,0.683537,0.2068345,0,0,,107.526031675275,1.50293,0.429355,0,0,0,0
378,190.214933012735,-11.8312354744241,1.5411082195007,133.788403535331,1.74964,0.306315,133.554225599303,1.75784,0.286735,123.071547207578,1.71453,0.388455,390.673673395815,5.32099,0.57818,0.002337860800347,0.119642595463011,-0.012472749159796,0.139566769320859
379,190.104717973104,-11.8023379401469,1.0581515507314,39.0960461400181,0.51123,0.168369,36.1477200433688,0.476221,0.159544,13.0522320118045,0.181533,0.1622319,88.4205554449264,1.19905,0.2916265,-0.03545391113078,0.23460073624188,-0.448021600780839,0.381418702410736
380,189.912779792368,-11.7910838540575,1.46481855369337,8.16336878671617,0.488988,0.319943,6.15466530278226,0.371589,0.2710505,8.05526016980562,0.513165,0.3570775,22.4381601816536,1.39306,0.548933,-0.136418937526799,0.480826166786785,0.160017360757906,0.491142606533948
381,190.162329148918,-11.7863787832673,1.19253774918064,16.8596147840884,0.220463,0.1420954,9.02880166232584,0.118929,0.10833475,44.0271075777057,0.612421,0.243341,69.9935389157649,0.949955,0.3022865,-0.299164388082218,0.508006251164029,0.67476857865591,0.270657504754682
382,190.112539173913,-11.7849633728186,0.937116398407977,33.3568683273984,0.435942,0.1518915,48.4022721156193,0.637477,0.169569,37.2085645078147,0.517047,0.1956715,119.106306804545,1.61355,0.30188,0.187750542891452,0.211450570544132,-0.104311387203731,0.228769631828465
383,189.975634871172,-11.6644914647214,0.463650521630589,0.726478684073311,0.00773513,0.0195527,0.845900196162005,0.00921769,0.0205203,0.255330514747548,0.00297613,0.019821,1.87684317396875,0.0209336,0.03140035,0,0,0,0
384,190.197261197738,-11.5311392878501,3.20084506798273,,,,,,,,,,,,,0,0,0,0
385,190.096019828974,-11.5093381955945,0.937910106126316,0.592189662916217,0.0355056,0.1264345,1.19047752925817,0.0719312,0.139096,2.96977280350072,0.189292,0.2433755,4.79704304212707,0.297948,0.3169446,0,0,0,0
386,189.812762927428,-11.487850051469,1.55459344236385,18.1008650879494,0.186978,0.12554285,28.8072062498742,0.299722,0.1265405,15.7462733991525,0.173014,0.1631588,62.7334074786476,0.67277,0.2544155,0.231649886994042,0.375288063412175,-0.268031205577743,0.479501796870326
387,189.809024863115,-11.4532707621161,1.684224997604,68.426036032225,0.706909,0.18701,62.2888986240351,0.647998,0.16876,75.0689058466952,0.825414,0.2527805,205.858888217916,2.21055,0.35931,-0.043479736985638,0.185262893067611,0.120411670327105,0.198090901789779


==> anc/NGC4631_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,190.491776756245,32.4809974381235,0.392878798412126,480.778217919779,8.11916,0.650475000000001,310.195617265787,5.23844,0.527855,227.289507847433,3.83836,0.467065,1031.18648265321,17.4142,0.9707,-0.21566149607714,0.06137304225752,-0.15424819319584,0.077115128781039
1,190.490783106311,32.4956819235289,0.333791809504758,0.862630228396775,0.0145677,0.03517325,4.43071713081252,0.0748239,0.0652761,5.70237680810313,0.0962991,0.0790862,11.0075257697973,0.18589,0.10554785,0.67407004685004,0.700381639945279,0.12549569607826,0.589634565811357
2,190.522785634089,32.5104323069885,0.316067918903941,29.5023481848403,0.498222,0.1616775,15.2763542852887,0.25798,0.113899,16.2509191307313,0.274438,0.120783,62.66396293846,1.05824,0.237651,-0.317695536377846,0.246315174545257,0.030911802380836,0.311400009867354
3,190.483260616067,32.5125135430639,0.236984563034118,0.942582680354279,0.0159179,0.03543625,13.8779857821214,0.234365,0.1074175,76.8477955687228,1.29777,0.27003,88.7222328306382,1.4983,0.282405,0.872800738684105,0.270721535590855,0.694067428784017,0.130436507744592
4,190.511311766252,32.5276324265324,0.267009244164489,13.7417314553889,0.232064,0.112659,3.261073513537,0.0550715,0.05706175,6.729696533896,0.113648,0.0782576,24.5202125768589,0.414086,0.151406,-0.616407584572441,0.354735016276635,0.34718275006742,0.547064475853711
5,190.520771834109,32.5311955453247,0.268892320489368,15.0622318839568,0.254364,0.118632,30.6224049384888,0.517137,0.1644515,40.1015254813011,0.677216,0.1977715,85.2646534573612,1.43991,0.28047,0.340599688140391,0.24949993986194,0.13402988898592,0.21199894274371
6,190.461499471899,32.5313378397386,0.271848909407111,20.9658162439088,0.354061,0.138292,3.3225211949148,0.0561092,0.0581497,0,0,,25.3414098837369,0.427954,0.15579,0,0,0,0
7,190.52567053216,32.531447281695,0.287562301224739,12.5309569144505,0.211617,0.109752,17.8676143191062,0.30174,0.1288195,30.993270148539,0.5234,0.167594,62.0676652112995,1.04817,0.241021,0.175556191889854,0.325522199450986,0.26863320163851,0.247574191197523
8,190.500432063792,32.5330746822566,0.211721966629252,213.601899145035,3.60721,0.4323,89.5251918356329,1.51186,0.28312,64.0353884956632,1.0814,0.248492,373.894070898735,6.31415,0.58354,-0.409322396450918,0.09254020908043,-0.165991840386232,0.144131209635767
9,190.48922437489,32.5341769274816,0.210651794917963,51.1886365684077,0.86445,0.2104295,21.2025588767974,0.358059,0.1372975,15.1962360305868,0.256627,0.11722,90.1013563724026,1.52159,0.28525,-0.414222717378768,0.18813040316228,-0.165014332520994,0.29007235657039
10,190.527510659146,32.5357325325098,0.299852375142486,10.3322940932521,0.174487,0.10078115,29.4809714738666,0.497861,0.162648,50.2180983610432,0.84806,0.2189945,88.8637573160318,1.50069,0.28617,0.480962239792489,0.255037402845432,0.260192834497716,0.194117365112331
11,190.483873980448,32.5361612611809,0.225749315946794,18.0270810300539,0.304433,0.130639,4.38801700260443,0.0741028,0.0668875,0,0,,22.9469221783558,0.387517,0.1510045,0,0,0,0
12,190.515137735949,32.5378220185181,0.277923061905672,0,0,,18.2086942504313,0.3075,0.1336785,11.4938607482649,0.194103,0.11488445,28.971364895918,0.489255,0.1731695,0,0,0,0
13,190.481528416039,32.5380319934175,0.207278010167344,1369.61949159464,23.1295,1.0874,1171.43783983092,19.7827,1.0187,1044.21976266791,17.6343,0.996750000000001,3624.96316526953,61.2167,1.81105,-0.077991806525883,0.034651798496559,-0.057417751289521,0.038105402519189
14,190.530634085466,32.5427225462939,0.318937658943363,17.7401238517202,0.299587,0.131266,93.4943911058976,1.57889,0.29057,105.2432920042,1.7773,0.31871,214.975693312873,3.63041,0.44704,0.68103202754146,0.127409823044321,0.05911763040829,0.128027858914716
15,190.546304113115,32.5433282606943,0.406582940097361,14.0630334879185,0.23749,0.12553,228.975366466326,3.86683,0.449615,1030.76605426564,17.4071,0.98225,1244.66343758729,21.0193,1.0624,0.884273156089194,0.059008133012812,0.63647243363121,0.038443762727189
16,190.536393188823,32.5441993829365,0.364545347101965,0.570193269360921,0.00962916,0.03961715,8.53161707386551,0.144078,0.09273995,34.0812870476146,0.575549,0.1813145,41.9017287785609,0.707617,0.2040255,0.874707723439819,0.489073006461491,0.599575891399294,0.22950544286324
17,190.525502443881,32.5462770603338,0.301833008670415,112.36866494454,1.89763,0.31594,169.180975311203,2.85705,0.38808,153.856064507913,2.59825,0.382675,435.737902405102,7.35854,0.630135,0.201784347211589,0.103061555634795,-0.04744010411893,0.099952361134017
18,190.509876777487,32.5579115847272,0.307125195605288,18.4393377109368,0.311395,0.1309275,,,,0,0,,19.0221935727482,0.321238,0.136793,0,0,0,0
19,190.516767509173,32.569045488698,0.374439210561768,53.8629756202198,0.909613,0.215232,52.298153004734,0.883187,0.213064,33.7745519704854,0.570369,0.1791195,142.164010264831,2.4008,0.356595,-0.014740071396698,0.168921571595283,-0.215208770766314,0.188832634296077
20,190.521648126466,32.6097037848985,0.771270623963629,17.9096571578633,0.30245,0.1335285,49.1054435156266,0.82927,0.210175,291.184556163019,4.91739,0.52287,351.40944230091,5.93444,0.567285,0.465503834870816,0.199377103655706,0.711390616462432,0.067876743764956
21,190.419673590032,32.5276037579002,0.50346504216914,18.9504246705318,0.320026,0.1314955,6.71874170971281,0.113463,0.0797111,0.547397760617357,0.0092442,0.03613645,27.2747883139046,0.460604,0.1630285,-0.476512668141521,0.314533131263258,-0.849329134720701,0.553340186423
22,190.571166103917,32.5301834490655,0.619849984900541,19.5964632210105,0.330936,0.139785,46.5915778342817,0.786817,0.2044235,42.6026006652214,0.719453,0.20319,109.431587758129,1.84803,0.31964,0.407854865967705,0.206704831262054,-0.044722393727552,0.191491392082263
23,190.43682678321,32.5393346223566,0.389454660088446,6.41715836071298,0.10837,0.07473755,15.283993054584,0.258109,0.1113705,13.1274915026744,0.221691,0.111534,36.3466854734317,0.613806,0.176018,0.408588213785783,0.338849898324158,-0.075902459358066,0.329487711866394
24,190.503518882369,32.5402570830833,0.282212579095347,0.920750011833518,0.0155492,0.0356095,4.42320863510209,0.0746971,0.0663324,8.27172127202765,0.139689,0.09340335,13.4580311166773,0.227273,0.1153635,0.655405263152063,0.700579499436451,0.303153516016197,0.504724480312673
25,190.515531438495,32.5425769227286,0.297993973479621,16.8367949711013,0.284332,0.1252415,5.21722613495261,0.0881061,0.07306375,3.46891317516168,0.0585814,0.0616174,26.3385949607361,0.444794,0.159818,-0.526868491703722,0.339168835003934,-0.20127618236046,0.642574949690802
26,190.543470921523,32.5432296700841,0.437395159692399,21.0884510594947,0.356132,0.1414305,3.47657563056333,0.0587108,0.066098,0.334258924851308,0.00564481,0.0414448,25.9489585114098,0.438214,0.168778,-0.716949167250824,0.290087038015231,-0.824574423270947,1.18875347565299
27,190.537463309908,32.556129754628,0.426984631859175,22.1318832591267,0.373753,0.1470215,10.9319670905663,0.184614,0.1017195,13.8588592512502,0.234042,0.1180815,47.3668240948562,0.799909,0.2145605,-0.338735992635668,0.299657044157992,0.118063517541848,0.368335685265857
28,190.44734111178,32.574150348776,0.462973562075317,27.3087186612396,0.461177,0.155132,23.3548561448313,0.394406,0.1429835,19.734375575187,0.333265,0.1394185,71.7055418818693,1.21093,0.25542,-0.078041522564146,0.245769347920656,-0.084022861980208,0.274829476987242
29,190.524101723405,32.5779240147801,0.50357316195842,10.9282365288174,0.184551,0.1041216,4.09520935600432,0.069158,0.06552795,6.42971199707426,0.108582,0.08417595,21.8830607120037,0.369551,0.148897,-0.454824227756997,0.437319812788298,0.221807134015978,0.582003426873651
30,190.518216889932,32.5783843807605,0.464541165756663,1.26389063441043,0.021344,0.04268795,0.903808524272385,0.0152631,0.0352959,16.5616808459387,0.279686,0.130442,18.2707518490474,0.308548,0.1373165,-0.166112584717172,1.48651372463262,0.896503498400233,0.23151996594754
31,190.568608618972,32.5363742122021,0.626243854138036,45.3466953002108,0.765794,0.2044175,0,0,,0,0,,45.9404467709395,0.775821,0.2147135,0,0,0,0
32,190.607477285894,32.5559909783265,1.08264454616545,50.9765867013807,0.860869,0.219414,48.070834390607,0.811798,0.2092695,56.117300791322,0.947683,0.2389515,156.759388992786,2.64728,0.388835,-0.029336981001,0.181099674348546,0.077230160484825,0.17922243980522
33,190.505258699509,32.5713940686316,0.420377732461888,3.7225795310316,0.0628652,0.06515095,2.15614626031449,0.036412,0.046952315,3.4248629388921,0.0578375,0.062328,9.513169320679,0.160654,0.10003555,0,0,0,0
34,190.468089657001,32.4539845516845,0.739652045264376,1.72959501425414,0.0292086,0.0462246155,13.2960181492979,0.224537,0.1099505,59.9276255032976,1.01203,0.2376605,73.5536503292058,1.24214,0.259885,0.769780441513075,0.337479920106857,0.636838117142055,0.161412085392926
35,190.45515726417,32.4863268863642,0.520709763687518,9.73623322715502,0.164421,0.0937146,4.27667453821716,0.0722225,0.06233935,4.47151052746007,0.0755128,0.0692539,19.2308681696214,0.324762,0.134845,-0.389609264568856,0.438674878320986,0.022271589796075,0.629397751231827
36,190.45762822881,32.4885521844476,0.507200157816605,0.98729020607485,0.0166729,0.03561935,1.0402582613822,0.0175674,0.035713826,5.80647724547632,0.0980571,0.07743745,7.82766599338054,0.13219,0.0883888,0,0,0,0
37,190.582030582928,32.5025113790356,0.863038524803424,19.3519041730291,0.326806,0.1366495,9.5517776740165,0.161306,0.0958111,0.879962536712552,0.0148604,0.04811925,30.6961279444783,0.518382,0.180236,-0.339061526862687,0.321440295285153,-0.831291324565865,0.508556788017206
38,190.465654198527,32.512001929438,0.409717043372621,1.0208119680754,0.017239,0.03533058,2.15325063381418,0.0363631,0.047025915,3.40239074550011,0.057458,0.05799335,6.76196885378701,0.114193,0.08046525,0,0,0,0
39,190.537714566858,32.5448629659496,0.444470576135738,2.71594961912848,0.0458657,0.061027972,6.41401995162267,0.108317,0.07924515,3.25145695436214,0.0549091,0.06106885,12.4819858895884,0.21079,0.11695,0.405047388585101,0.63466349275202,-0.3272019609609,0.594356420961278
40,190.490645997054,32.5988834451542,0.644782964317628,13.4147447573373,0.226542,0.1142975,0.78008414779482,0.0131737,0.0349685,3.70026129733082,0.0624883,0.069888,18.4725574750815,0.311956,0.1395815,-0.890088967889879,0.280652790997505,0.651774999339166,0.828391974852894
41,190.375912087985,32.4391089917239,1.60049309034549,88.8223066299333,1.49999,0.280925,46.8279059603093,0.790808,0.2064345,35.0063479308024,0.591171,0.1945105,174.429816476595,2.94569,0.40585,-0.3095785835329,0.145242936935778,-0.144457332564388,0.205618408677063
42,190.403831727141,32.5060114845157,0.840719502606225,4.13890430067877,0.0698959,0.06479515,2.08036256307318,0.0351322,0.047969025,7.2574229831963,0.12256,0.0905764,13.5891337152804,0.229487,0.118651,-0.330994276769741,0.734770783550831,0.554420573750636,0.537666841501409
43,190.586720505596,32.5305582036568,0.891006000624705,9.08818135763723,0.153477,0.113573,7.74689637075424,0.130826,0.09044765,21.2930398030239,0.359587,0.149979,38.064105829026,0.642809,0.2073785,-0.079672040041786,0.503139627954432,0.46646601945707,0.315869126187532
44,190.592754753438,32.5386297568078,0.910439556284588,3.3895647189159,0.0572414,0.079852,22.183637401484,0.374627,0.1449605,12.8248422788892,0.21658,0.126086,38.7783011505039,0.65487,0.2154695,0.734912765092329,0.332895322299248,-0.267329378711686,0.324538341798666
45,190.398366836018,32.5614820639696,0.830332497619455,3.87111510390243,0.0653736,0.06480685,13.9847509064581,0.236168,0.1149855,6.0008750417519,0.10134,0.08395345,24.2484145065842,0.409496,0.1559085,0.566404104773604,0.375060442939548,-0.399480901193453,0.403782961149793
46,190.604144323068,32.5675445362166,1.24881124550034,19.3728663771418,0.32716,0.1440545,9.37780322293434,0.158368,0.1012468,10.7364974979787,0.181313,0.1263119,40.2298449624091,0.679383,0.2183265,-0.347646273747343,0.341227716814461,0.067548670664535,0.470612467051584
47,190.368120842435,32.4525434645606,1.59958202069374,35.1578205808596,0.593729,0.1823045,23.3397562520382,0.394151,0.1483655,18.2020029253897,0.307387,0.150077,78.2902794449521,1.32213,0.28117,-0.202026561930599,0.232970564585467,-0.123676835752304,0.303531556142016
48,190.391429020014,32.480400743177,1.18897712509689,9.71562631463746,0.164073,0.09957285,2.76910716328657,0.0467634,0.05680782,8.99438437652281,0.151893,0.1009608,21.7269692712098,0.366915,0.15189,-0.556401076853902,0.468776103273404,0.529203187010336,0.498470213324234
49,190.553839910266,32.4837917824346,0.7771059887458,13.8466016912182,0.233835,0.121667,0.96769587460341,0.016342,0.041536,5.48307307100891,0.0925956,0.0836825,20.7209611195982,0.349926,0.155731,-0.869356495601114,0.316799086895003,0.699975031577711,0.687925626360846
50,190.320595977888,32.4857820021018,1.99003679565715,47.7314717019916,0.806067,0.2117515,40.1263958929603,0.677636,0.194029,24.1748691463922,0.408254,0.1768745,114.410407311222,1.93211,0.341,-0.086561124429889,0.192835174286109,-0.248074851043844,0.243678035455301
51,190.366064559267,32.4940091934831,1.31890200784735,23.1868032203346,0.391568,0.147059,11.8850367945035,0.200709,0.1054035,6.4121250631153,0.108285,0.0959667,42.5585445074252,0.718709,0.207585,-0.32224617873056,0.289292758920904,-0.299112604128236,0.46899302944743
52,190.635397872355,32.5070568193257,1.66914068527566,24.7871549953335,0.418594,0.1568545,14.1082147357659,0.238253,0.1187695,4.87191231211882,0.0822746,0.094463175,44.9782579160606,0.759572,0.224883,-0.274555566212527,0.288311138682125,-0.48663016850967,0.477641309419259
53,190.418655782659,32.5600843039673,0.746242317821734,1.78296573336931,0.0301099,0.0466434425,3.18194415377489,0.0537352,0.05790705,3.05511097583993,0.0515933,0.061556305,8.15050762282234,0.137642,0.09399895,0,0,0,0
54,190.632306477442,32.5722341759651,1.73633453561427,15.6160722654992,0.263717,0.1295245,4.66420884560561,0.078767,0.0723806,10.4076159114197,0.175759,0.1164752,31.1972075241439,0.526844,0.1887285,-0.540025227455881,0.369041564963066,0.381069124568806,0.484216597293042
55,190.563163813809,32.6225647661489,1.32647251396438,21.2199681649588,0.358353,0.150599,10.7260163959224,0.181136,0.10576805,10.7299246034688,0.181202,0.12201895,43.5483276761925,0.735424,0.223326,-0.328490478953232,0.320896529691211,0.000182150367888,0.445647273948403
56,190.408709542183,32.432724725739,1.57224112643562,11.8756215672325,0.20055,0.10945,6.09366536334678,0.102907,0.0790508,5.78275560997479,0.0976565,0.0898762,24.2587179628429,0.40967,0.163082,-0.32176881732832,0.422371528340145,-0.026178741396117,0.598985419969446
57,190.359889876501,32.5199895045956,1.38565479981822,2.84542971944716,0.0480523,0.061862405,4.91515722077277,0.0830049,0.0723632,8.09081863484044,0.136634,0.10662605,15.9386178186117,0.269164,0.141845,0.266697289427822,0.722107660137068,0.244169407149644,0.550145928516006
58,190.64671096104,32.56132166951,1.88642776808708,14.4797313137406,0.244527,0.1300755,25.5694478725447,0.431805,0.1548155,17.3869640061606,0.293623,0.1499735,58.2994425533468,0.984534,0.25197,0.276902468018665,0.296153007911858,-0.190483411172439,0.300700028933662
59,190.625888376373,32.5637365962073,1.52701755156785,13.4343450103353,0.226873,0.1176775,9.43968317575287,0.159413,0.095705,13.0736056107463,0.220781,0.121284,36.365752789037,0.614128,0.194337,-0.174637444794789,0.384598253124582,0.161412331599131,0.39627936102088
60,190.570356945976,32.5682249369001,0.840400884752817,2.40409834302939,0.0405993,0.062181,8.5028976699258,0.143593,0.0910326,4.6765078563237,0.0789747,0.08297325,15.8343989507068,0.267404,0.1427305,0.55916398242489,0.569664034332654,-0.290330986931167,0.561824992713664
61,190.72094201536,32.5808803829191,3.54157157829492,24.211286534893,0.408869,0.199023,18.0606560857937,0.305,0.148475,16.9018133330101,0.28543,0.1954185,60.3261442425022,1.01876,0.3181965,-0.14550148556668,0.336921139668367,-0.033145334756025,0.419573524745245
62,190.534039275575,32.6095167510334,1.02824834518746,7.34589059038376,0.124054,0.10008275,8.19332026003555,0.138365,0.0908024,1.03652177810675,0.0175043,0.0494765,17.0979342935221,0.288742,0.149785,0.054534923157241,0.51843948074038,-0.775397721039358,0.578542002683089
63,190.564923358557,32.6115039672033,1.24355010388029,6.93085079200564,0.117045,0.0999384,12.7484545859361,0.21529,0.114867,9.55923879751424,0.161432,0.11721345,29.5894538409131,0.499693,0.1923235,0.295620383047226,0.459424708872021,-0.142964838793593,0.441311291798785
64,190.361739048754,32.4198850189935,2.34880633548857,10.4861353539435,0.177085,0.1095304,9.03915111750924,0.152649,0.10106205,8.94677530277535,0.151089,0.12527505,28.9406913882051,0.488737,0.1953765,-0.074108220565668,0.45052486025671,-0.005136005373052,0.530505175618088
65,190.313373325003,32.5067704308061,2.2826348370931,3.5489426069648,0.0599329,0.0760495,6.89988120796344,0.116522,0.0906283,24.5889615005166,0.415247,0.176667,34.7905675020266,0.587527,0.213236,0.320700076903503,0.667620815063786,0.561757078731555,0.303385712002321
66,190.664019691752,32.5146227706888,2.24286323534356,9.88379766966583,0.166913,0.1097421,12.9419700747505,0.218558,0.114777,15.1909066566598,0.256537,0.13868,38.4335498726958,0.649048,0.2106225,0.13397895042688,0.41318204476168,0.079939801513382,0.374427560860918
67,190.728826327085,32.5399198088048,3.59887438501455,49.4023488586239,0.834284,0.2445055,39.5655088947811,0.668164,0.2017905,44.3050395585544,0.748203,0.243756,135.434195300403,2.28715,0.40321,-0.110566222591398,0.20784384830216,0.056510071189176,0.221409294565974
68,190.65279013296,32.6415326898743,2.87228573482955,37.3816498900465,0.631284,0.2077085,19.7306450134381,0.333202,0.148288,18.4711955239668,0.311933,0.1805065,77.142687592681,1.30275,0.3151385,-0.309057881607405,0.250297558068314,-0.032968293457958,0.364610067088991
69,190.285611920062,32.505562825617,2.76836319935452,12.5608606237073,0.212122,0.126589,9.68311713368303,0.163524,0.1058466,20.8611828691429,0.352294,0.175092,43.3772547731373,0.732535,0.239343,-0.129371802175452,0.43283604604399,0.365962413099194,0.353393241629691
70,190.440864427736,32.5332224234689,0.466154767684851,3.35726871291855,0.056696,0.06493203,0,0,,0,0,,3.0889939509622,0.0521655,0.06600941,0,0,0,0
71,190.453629794207,32.5340806818215,0.266369545855339,0,0,,0.799429775149669,0.0135004,0.0358356,0,0,,0.276350539913668,0.00466688,0.0405435,0,0,0,0


==> anc/NGC4666_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,191.267405390433,-0.481077736314577,0.339657688621525,5.37007667034283,1.0876,0.842015,7.14196496927555,1.44646,0.9259795,8.15129843098158,1.65088,1.0640435,21.5165976555594,4.35775,1.6647,0.141614642115814,0.492220277249493,0.06599856651191,0.452234386680069
1,191.293290962141,-0.472214584684309,0.268472006460676,3.17511955068405,0.643056,0.670175,0,0,,2.07476240065716,0.420201,0.54247165,5.54101456509022,1.12222,0.8780305,0,0,0,0
2,191.267596763887,-0.470656546535258,0.33181465510229,,,,,,,5.71861814897421,1.15819,0.8715055,5.5400270555885,1.12202,0.8469675,0,0,0,0
3,191.283532633961,-0.469590581548076,0.299620232041813,0,0,,3.03822604600839,0.615331,0.6254505,6.3270721284578,1.28142,0.8945195,10.1666078220878,2.05904,1.141115,0,0,0,0
4,191.276471286244,-0.469590570596538,0.273069560967947,0.903635382189639,0.183013,0.4243615,0.981085752409387,0.198699,0.400904725,1.09009198875654,0.220776,0.466641,3.20738148610518,0.64959,0.717857,0,0,0,0
5,191.272169397778,-0.469004846221434,0.319804612043535,1.05827443261118,0.214332,0.431018855,4.07652316139981,0.825617,0.7145675,2.08213909663499,0.421695,0.54376555,7.70425287955381,1.56034,0.985818,0,0,0,0
6,191.282193257193,-0.468360580128796,0.241145252730611,1.03630234619795,0.209882,0.4266833,0.979782239867119,0.198435,0.400413355,3.12351724167178,0.632605,0.6457835,5.52827569251806,1.11964,0.8491975,0,0,0,0
7,191.282948677114,-0.467639975016185,0.293158808865111,4.26777906414505,0.864352,0.7437975,3.23903116563525,0.656,0.6640485,3.13477978753887,0.634886,0.6480225,11.1983577494828,2.268,1.190515,-0.137041948180421,0.651827059246337,-0.01635620806175,0.718573840938718
8,191.279865295423,-0.465228632664734,0.294848563827508,4.0598490634633,0.82224,0.78341,4.34266190966034,0.879518,0.75788,2.07960613476309,0.421182,0.54253795,11.2994293469837,2.28847,1.269265,0.033658134705405,0.641593603246614,-0.352376412700853,0.6786713371668
9,191.289819512322,-0.463611418974016,0.292022214756319,2.13026043465371,0.431441,0.57417495,0.996456337803628,0.201812,0.4059702,1.03023410030989,0.208653,0.4185627,4.51264192019107,0.913944,0.7997005,0,0,0,0
10,191.279159165945,-0.462210576144579,0.217454137439319,0.98089812560406,0.198661,0.397321585,1.05091254927587,0.212841,0.43269954,1.01957393523885,0.206494,0.41424655,3.32081176502003,0.672563,0.6787525,0,0,0,0
11,191.285943910456,-0.46195677454985,0.285582503375099,7.20156116770423,1.45853,1.019759,0,0,,4.46482177257037,0.904259,0.856797,11.5099169972749,2.3311,1.30636,0,0,0,0
12,191.28708609227,-0.458383918167871,0.203407281923012,1.96629929453596,0.398234,0.57005405,0,0,,,,,2.00561204779935,0.406196,0.59250805,0,0,0,0
13,191.286858308495,-0.456037806952365,0.262326392538008,0,0,,0.975832201860247,0.197635,0.39871684,5.27053571256964,1.06744,0.822813,6.71857027041393,1.36071,0.971524,0,0,0,0
14,191.290947049106,-0.455992252499863,0.231352187357035,2.12718928010337,0.430819,0.55781415,3.25121209533894,0.658467,0.6705115,3.13310102138595,0.634546,0.647407,8.97103006835774,1.8169,1.0781565,0,0,0,0
15,191.292468827919,-0.455335201037024,0.239218503528653,1.99242879595142,0.403526,0.56398235,5.38967873395193,1.09157,0.8315445,6.32455397922842,1.28091,0.8954225,14.7940279716636,2.99623,1.404745,0.460200548994847,0.627325666074825,0.079806784461829,0.513668205737314
16,191.268047832191,-0.453750883255578,0.264896120866229,4.05729141385385,0.821722,0.7131035,3.04499542364266,0.616702,0.6313845,3.12320617617873,0.632542,0.6459985,10.2745919861007,2.08091,1.10621,-0.142530992252632,0.657427639704458,0.012679668663608,0.72292990609065
17,191.264945403156,-0.45346387284451,0.252837500005319,2.11568973195586,0.42849,0.55574755,,,,,,,2.1958952536854,0.444734,0.57108005,0,0,0,0
18,191.294466324381,-0.450320584938969,0.201592222108481,0.96601141986566,0.195646,0.4179705,0.962471198302001,0.194929,0.393257765,,,,2.1359435518361,0.432592,0.57842705,0,0,0,0
19,191.248831711575,-0.486701117774847,0.482952955382977,4.01691708787611,0.813545,0.7034265,5.03995224391848,1.02074,0.7859655,0.994718321080605,0.20146,0.407774045,10.2482254824048,2.07557,1.1045,0.112956819687235,0.571513946015581,-0.670332187857961,0.596250754013779
20,191.317666303757,-0.476833865547597,0.403398508444405,2.99049477424284,0.605664,0.617462,0.975402635226999,0.197548,0.39742031,,,,4.06384353939775,0.823049,0.7153845,0,0,0,0
21,191.282849276812,-0.470410580719642,0.228944611506488,1.00412928663198,0.203366,0.419024105,,,,0,0,,0.953104670678205,0.193032,0.4337405,0,0,0,0
22,191.239513821669,-0.493580637385078,0.644136349014539,6.49060370194231,1.31454,0.915185,1.98936257894858,0.402905,0.52150455,5.70020109676717,1.15446,0.9257465,14.697745795246,2.97673,1.41204,-0.530808846862636,0.527806137691995,0.482581154706829,0.58401538593488
23,191.261943342061,-0.544443278405183,1.05161442852141,15.2130282532425,3.08109,1.36702,6.55533494977993,1.32765,0.9243085,6.67640361469056,1.35217,1.002263,29.3665081866167,5.94759,1.980535,-0.397719076198642,0.347485284708018,0.009149868274735,0.508413012443359
24,191.302172595024,-0.536904105079356,1.01873097007162,5.38676558092186,1.09098,0.8535925,3.00936608082068,0.609486,0.619379,2.23412174649691,0.452476,0.59987475,11.2802222871753,2.28458,1.235005,-0.283154147157309,0.589852095589295,-0.147848981413648,0.816962314858303
25,191.221037217713,-0.494846211126562,0.869974302654685,8.70227935746517,1.76247,1.0600385,3.22415927253937,0.652988,0.6787135,3.37047855540894,0.682622,0.722408,15.7537390809083,3.1906,1.459435,-0.459325726218382,0.473755025504288,0.022187614647989,0.741307060003409
26,191.214861571956,-0.471031383182312,0.990873705585816,0.935739316090493,0.189515,0.4218955,2.99999461564937,0.607588,0.6194235,4.17192151681328,0.844938,0.8280395,8.50650559874956,1.72282,1.1089415,0,0,0,0
27,191.32995492763,-0.40130272858605,0.692091658209461,,,,0.972074728206209,0.196874,0.398380175,2.0425992161862,0.413687,0.53535865,3.01857954447171,0.611352,0.6257115,0,0,0,0
28,191.30271215153,-0.460752798128069,0.287141081310502,2.11062874575956,0.427465,0.5688837,0.987741566450966,0.200047,0.401257735,0,0,,3.33223724995491,0.674877,0.71191,0,0,0,0
29,191.321680488298,-0.350758976847038,1.40986375504225,2.08580275688637,0.422437,0.5648468,6.55350805720175,1.32728,0.9380525,0,0,,8.78636579153646,1.7795,1.115509,0,0,0,0
30,191.276771678889,-0.339886016600565,1.66725624718428,8.65186699740246,1.75226,1.0641005,3.13911989179892,0.635765,0.685124,1.74015468109501,0.352433,0.579975,14.0086616649472,2.83717,1.41014,-0.467539075177186,0.483286716430036,-0.286715820108926,0.902687455079863
31,191.297367832407,-0.316976223868279,1.97497312363193,9.69383764814028,1.96329,1.137895,3.20453252119273,0.649013,0.6846285,0,0,,12.9051197967772,2.61367,1.35976,0,0,0,0
32,191.316823593148,-0.316757280570696,1.97446975093433,22.8979753220378,4.63752,1.718365,10.9581460631899,2.21935,1.20335,7.43747718766468,1.50631,1.0754795,42.3649476313063,8.58016,2.390595,-0.352663824748026,0.287522990183599,-0.191386224185782,0.431844381237099
33,191.375541257064,-0.346499218758277,2.22814094490746,0,0,,4.30186789214436,0.871256,0.777743,5.41021893158766,1.09573,0.91761,9.69926895039973,1.96439,1.1793375,0,0,0,0


==> anc/NGC5084_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,200.067073411313,-21.9602231569994,1.68328204306658,0.851273049823888,0.0857875,0.2071315,1.97780138892727,0.199314,0.2845044,24.156457374679,2.43438,0.91221,26.4725948371228,2.66779,0.94829,0.398196782549373,1.18005650527306,0.848643008641095,0.206465840250392
1,199.953129506222,-21.9096803160048,1.57498164264501,77.359745396888,7.79597,1.54689,92.5142166390975,9.32317,1.699955,76.0757036350089,7.66657,1.590245,249.306531881397,25.124,2.8317,0.089210088824556,0.133666162160607,-0.097505906505927,0.136774193460147
2,200.080055373503,-21.8753969150923,0.335953663953078,,,,,,,2.08114988158548,0.209729,0.2714139,2.01980562987035,0.203547,0.2641069,0,0,0,0
3,200.036321291461,-21.8521607539476,0.294963343899559,,,,0,0,,2.33016864522039,0.234824,0.30865135,2.18993620179785,0.220692,0.3004802,0,0,0,0
4,200.055583966519,-21.8507843326439,0.248626369666848,7.12430824723134,0.717956,0.460229,9.21229510543147,0.928374,0.5228775,5.74149251550868,0.578602,0.4368175,22.4529685859479,2.26271,0.810485,0.127810341790528,0.419683229091801,-0.232101904741681,0.445577829615753
5,200.083365145721,-21.8375741674413,0.273777991904261,0,0,,2.01981555291333,0.203548,0.2622957,2.28907732423166,0.230683,0.295451,4.54273930806034,0.457797,0.405341,0,0,0,0
6,200.074212110868,-21.8340327664501,0.282025813501732,2.99277984034777,0.301599,0.30739925,,,,,,,3.07370225586651,0.309754,0.3158678,0,0,0,0
7,200.063886606676,-21.8314725512655,0.248463066501389,1.01240838328815,0.102026,0.209658915,0.980267647069239,0.098787,0.19929713,3.12647299844513,0.315072,0.32252305,5.49402174657897,0.553663,0.421152,0,0,0,0
8,200.070283456753,-21.8273056251717,0.206216931312261,140.705772572785,14.1797,2.08365,275.034997725295,27.7168,2.95505,264.253611525281,26.6303,2.99295,677.400498387849,68.2654,4.6725,0.323108135524447,0.081297771477075,-0.019991867091344,0.077425807522241
9,200.072275646555,-21.8257996854904,0.274417902122085,2.09160876888857,0.210783,0.28861045,2.18650282892606,0.220346,0.28495845,7.21078756682004,0.726671,0.5172915,11.3066128650541,1.13943,0.6278105,0.022181296085394,0.941242542349147,0.534652493038668,0.527115737159054
10,200.094699246431,-21.8223686294943,0.345223032625167,1.9959307884555,0.201141,0.2590699,0.985267868427902,0.0992909,0.199165745,1.00530348451299,0.10131,0.20512102,4.08048427378383,0.411213,0.3565425,0,0,0,0
11,200.072886656257,-21.8194778037075,0.330509913968766,1.99097919000745,0.200642,0.2600327,4.09553752998762,0.41273,0.356767,0,0,,6.6382279867549,0.668971,0.458638,0,0,0,0
12,200.101542900746,-21.8140763171219,0.335045268620814,,,,,,,3.36909139935662,0.339522,0.343713,3.26459183371249,0.328991,0.3330034,0,0,0,0
13,200.11155279053,-21.8133451615942,0.360693762579319,,,,1.04931218013845,0.105745,0.214394485,1.10273784355388,0.111129,0.22349162,2.19955163044747,0.221661,0.2947086,0,0,0,0
14,200.088145567605,-21.8032703542661,0.373520098256315,1.99597048062743,0.201145,0.25954135,,,,2.06067864391348,0.207666,0.26890045,4.0864182534871,0.411811,0.3567435,0,0,0,0
15,200.179553206612,-21.7921851612124,1.36876747715302,9.77063496490331,0.984641,0.5563885,5.40595474011314,0.544788,0.4282305,5.11399896949483,0.515366,0.4563155,20.8601217264669,2.10219,0.84291,-0.287592951356356,0.444004374095605,-0.027752571796173,0.591541366826654
16,200.083151599663,-21.9110210843355,0.792674471376999,1.96224205753139,0.197746,0.2559539,2.12175497346809,0.213821,0.28590505,2.09818774638568,0.211446,0.30427555,6.59280029598301,0.664393,0.48607,0,0,0,0
17,200.028765302164,-21.8963970139294,0.670224978966204,8.4386351362918,0.850408,0.503532,9.85237106994657,0.992878,0.5531235,9.1062673911681,0.917689,0.577424,28.4504557643079,2.86711,0.975285,0.077291315617869,0.404062866166912,-0.039354285926639,0.419546325961484
18,200.088891755592,-21.8764210860158,0.400862918710931,0,0,,0,0,,2.19365734291613,0.221067,0.30184135,1.86228724557305,0.187673,0.28558968,0,0,0,0
19,200.08064451209,-21.8760802074944,0.341234101459374,0.970059812753589,0.0977583,0.197763685,,,,,,,0.984094964747422,0.0991727,0.200095525,0,0,0,0
20,200.106266387682,-21.8632980896002,0.397069190274622,0,0,,0.977805740105389,0.0985389,0.19765744,1.0075659383129,0.101538,0.20431397,2.19852955702032,0.221558,0.28366115,0,0,0,0
21,200.015414552905,-21.8460508826447,0.493313374862935,,,,1.02965463199098,0.103764,0.211519865,2.23123590668921,0.224854,0.29007945,3.31511996857717,0.334083,0.34521855,0,0,0,0
22,200.084960575662,-21.8413209653611,0.295514120662868,,,,,,,3.14545577966982,0.316985,0.3224131,3.07224356854815,0.309607,0.31476695,0,0,0,0
23,199.973653775997,-21.8408254256804,0.935149132747084,5.35439460877833,0.539592,0.4286475,8.72884445134527,0.879654,0.5236015,3.24514266946765,0.327031,0.36371745,17.9143671868111,1.80533,0.778725,0.239607509903146,0.467832485912203,-0.457967903802567,0.498439298288653
24,199.963964079063,-21.8381366069843,1.00800861632498,16.3760970637314,1.65031,0.71658,17.8315097779109,1.79698,0.72066,22.1658949524768,2.23378,0.860555,58.3014498151045,5.87536,1.368155,0.042546464034067,0.295002848986634,0.108366660381665,0.274784781426804
25,200.080530763743,-21.8354560563902,0.321506993832321,0.974492436053678,0.098205,0.198102915,0.987975866857707,0.0995638,0.199706565,2.27452022017697,0.229216,0.2939572,4.40761723177356,0.44418,0.380726,0,0,0,0
26,200.067420050761,-21.8282746211884,0.316445671055014,0.991331839994242,0.099902,0.213427,1.04845879844199,0.105659,0.215382455,3.12342662424964,0.314765,0.32220915,5.62406322485893,0.566768,0.442132,0,0,0,0
27,200.098453410077,-21.8231196710791,0.321619423140419,0,0,,0.978776213709035,0.0986367,0.199014135,1.08843873861673,0.109688,0.232463,2.16055407152796,0.217731,0.297286,0,0,0,0
28,200.073818889865,-21.816083890346,0.27168921049086,0.980611976660717,0.0988217,0.19764329,2.01364342017849,0.202926,0.26251475,0,0,,3.2628751472766,0.328818,0.3348328,0,0,0,0
29,200.082609857881,-21.894142820497,0.583223828748071,1.01693329088797,0.102482,0.209467915,0.975906469678622,0.0983475,0.19783885,4.46630210796949,0.450094,0.3847575,6.71037843227749,0.676242,0.4670665,0,0,0,0
30,200.025481727173,-21.8594289322679,0.450950573997561,,,,4.03533442821543,0.406663,0.3526715,2.04576431031143,0.206163,0.267665,6.12939418872058,0.617693,0.4300755,0,0,0,0
31,200.012965630034,-21.8330667457237,0.584476316769695,,,,2.00338299373503,0.201892,0.2600368,4.490365487201,0.452519,0.3880475,6.49076164499843,0.65411,0.451307,0,0,0,0
32,199.959746698993,-21.8048353421976,1.14635179534491,37.5305362450464,3.78216,1.041755,5.44365238040201,0.548587,0.4292205,4.08327264886179,0.411494,0.412697,49.9263023078119,5.03135,1.28106,-0.746654791886942,0.18352474658158,-0.142793160160445,0.623039444098631
33,200.022432236716,-21.7935523112839,0.589300530551592,0.965696650754375,0.0973186,0.19575579,4.01982471203447,0.4051,0.3527555,6.92585731063303,0.697957,0.5019335,12.4512358730353,1.25478,0.6428825,0.612599533536378,0.684660418272029,0.265495799401119,0.524874082822604
34,200.126052549401,-21.7604411065206,0.970916742906003,2.08310472105294,0.209926,0.280696,7.43243857791042,0.749008,0.474869,5.53083623604243,0.557373,0.421396,15.8277497085425,1.59505,0.710125,0.562167990706347,0.506070890630398,-0.146691508832416,0.482726786740897
35,199.974324654324,-21.8238849658975,0.938508545867148,5.34735917130405,0.538883,0.428085,4.29385946702717,0.432716,0.3723635,10.316888558023,1.03969,0.606785,20.1829732733708,2.03395,0.8235,-0.109270388298053,0.578577693856892,0.41223276732097,0.431537385510896
36,200.058159318798,-21.7367031540602,1.1739816172246,5.37240493179078,0.541407,0.4236035,4.2744797640832,0.430763,0.388821,1.73979720300245,0.175329,0.288527,11.711671479582,1.18025,0.644124,-0.113811370439326,0.589531471527085,-0.421444269186856,0.771777637137175
37,200.085754342388,-21.9136782428051,0.917065066844306,1.0154249883547,0.10233,0.20859475,3.06067330043106,0.308441,0.3430416,5.60860312389287,0.56521,0.4575495,9.70300942698053,0.977826,0.58495,0,0,0,0
38,200.010537033498,-21.8194630255385,0.553843954111449,1.98621612937606,0.200162,0.2582729,3.01661498959069,0.304001,0.31004025,0,0,,5.65327666339812,0.569712,0.433942,0,0,0,0
39,199.979672444377,-21.7568663218402,1.42484530259313,0.809099124845814,0.0815374,0.2061085,2.07403505976734,0.209012,0.28538165,5.20502304276931,0.524539,0.457292,8.09940598890693,0.816222,0.5551605,0,0,0,0
40,200.066918340999,-21.9100832397196,0.958818443012098,0.962931098675274,0.0970399,0.194644255,4.35925232027898,0.439306,0.3855365,2.11460045947802,0.2131,0.3041827,7.77376148736451,0.783405,0.5238235,0,0,0,0
41,200.174267349465,-21.7945597574547,1.44244120707605,1.99475986938362,0.201023,0.28318665,3.18338164994728,0.320807,0.34048795,2.89859031636201,0.292107,0.359917,8.22919939111234,0.829302,0.5550685,0,0,0,0
42,200.17409502896,-21.8855000138201,1.62390586402228,3.1753439851318,0.319997,0.33755795,3.22690411646661,0.325193,0.33800405,5.12860568876443,0.516838,0.457616,11.6911307806092,1.17818,0.647222,0.008053441621848,0.740409779640883,0.227598508843499,0.647332725350871


==> anc/NGC5297_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,206.563348991662,43.8389170206485,0.414188891923197,7.64404548206495,0.768657,0.4909195,15.7776276272971,1.58654,0.7065715,13.1442771944632,1.32174,0.685575,37.1345173140081,3.73411,1.1135,0.347267341118386,0.342359174128678,-0.091050380293507,0.338992391640903
1,206.584735835435,43.8590333868779,0.332452745829287,0,0,,2.00612971852397,0.201729,0.26144115,1.09793210417898,0.110404,0.22387564,3.3208358889224,0.333931,0.34607365,0,0,0,0
2,206.634840888817,43.8659099282288,0.247421739646852,,,,,,,2.07589162670497,0.208744,0.269125,2.03899687555009,0.205034,0.2637328,0,0,0,0
3,206.613357705575,43.8686469486791,0.316395262428126,1.96726592135058,0.197821,0.25591095,3.00048801319401,0.301718,0.3076342,1.01864319556498,0.102431,0.204861785,6.14743128252226,0.618163,0.4292775,0,0,0,0
4,206.630292787286,43.8690543778728,0.232268788534866,0,0,,1.0758051981629,0.108179,0.21754711,1.00909630577828,0.101471,0.204845215,2.23484734165368,0.224728,0.29708295,0,0,0,0
5,206.605881020919,43.8732322340778,0.253329706217976,4.13188395501078,0.415487,0.3581415,10.6743178024581,1.07337,0.5664995,13.9525805297379,1.40302,0.670005,29.1710189771323,2.93333,0.95436,0.441871180375281,0.406688934398364,0.133117158444348,0.349571974666662
6,206.622617922581,43.8781100194041,0.379928461902372,,,,2.01236503091591,0.202356,0.2605134,2.07878552767157,0.209035,0.270717,4.15105729199908,0.417415,0.3614485,0,0,0,0
7,206.599328456568,43.8813116287607,0.305754333643405,0.980435747064427,0.098589,0.19717784,0.983169538733558,0.0988639,0.19945234,1.10519171828762,0.111134,0.22473709,3.28971899502385,0.330802,0.3358757,0,0,0,0
8,206.601097630937,43.8906505822394,0.323446226600296,0.976189370044713,0.098162,0.196324305,1.07904716281964,0.108505,0.217606635,2.3286952571924,0.234165,0.2967906,4.6171444071277,0.464283,0.4010825,0,0,0,0
9,206.57432583553,43.8925714045891,0.339281165698564,5.33173905233973,0.53614,0.408426,4.32914656522865,0.435323,0.375119,2.07547395027681,0.208702,0.26972105,12.2901288988586,1.23585,0.615961,-0.103778527849234,0.568883656005778,-0.35188230270564,0.680487308379426
10,206.654820249268,43.8961325937002,0.361444264066856,12.8871078508338,1.29588,0.6229455,24.5028882117374,2.46392,0.83518,27.9125201203531,2.80678,0.941475,68.4416528809165,6.88224,1.468785,0.310665460928773,0.26571615288874,0.065050183087635,0.237428177323805
11,206.520926153336,43.9019958725838,0.599602867317987,6.46344327913919,0.64994,0.4533195,21.0418423237496,2.11589,0.81627,27.8257030913552,2.79805,0.973745,55.3315853748557,5.56394,1.332775,0.530021729462765,0.28657356987483,0.138821393830612,0.254770943267342
12,206.563721912686,43.8317674200517,0.499628524449716,5.40141145842898,0.543146,0.4192475,4.0399951408137,0.406247,0.351472,1.09017525622727,0.109624,0.221075975,11.2803464103769,1.13431,0.60041,-0.144196344401107,0.567671393629019,-0.574994523824755,0.73445298236978
13,206.539903166115,43.8710071513821,0.526809340076727,0.97661002987594,0.0982043,0.19640843,1.99185910722821,0.200294,0.25973045,2.26233442849791,0.227492,0.2908768,5.49234558364739,0.55229,0.4175185,0,0,0,0
14,206.590927960347,43.882164079691,0.360673950665012,2.11526260239829,0.212703,0.27540215,4.41622215582493,0.444079,0.3877065,1.07603392573071,0.108202,0.2293135,7.84011473105948,0.788373,0.5209445,0,0,0,0
15,206.534494564204,43.8165787829225,0.916046617386705,3.01676744921573,0.303355,0.33738565,5.46185520439108,0.549224,0.429716,3.06095164850984,0.307798,0.3622384,11.7935911831811,1.18592,0.64722,0.288382660140585,0.623364696766775,-0.281703386844212,0.650534426478481
16,206.701086770618,43.842913225053,0.894194781603783,3.18050655373464,0.31982,0.32469505,4.36443027873203,0.438871,0.3840125,4.37215729265315,0.439648,0.4165725,12.2265824137158,1.22946,0.6497445,0.156916320346492,0.653638336592791,0.00088444302286,0.644865507477957
17,206.716182865459,43.8430361732791,0.855045025438095,,,,0,0,,3.42752238228888,0.344659,0.35411545,3.30636638408942,0.332476,0.3518536,0,0,0,0
18,206.579202529899,43.8710361921105,0.375257678646164,0.972061334679648,0.0977469,0.2093785,,,,1.09635090055805,0.110245,0.222307755,2.11251787158461,0.212427,0.2908624,0,0,0,0
19,206.727028193488,43.8838713334556,1.21794333488508,2.05703651937622,0.206848,0.2824271,2.03434276677907,0.204566,0.2859091,3.05691410970421,0.307392,0.36176055,7.26408921323079,0.73045,0.5215285,0,0,0,0


==> anc/NGC5775_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,223.490244304651,3.50822572050914,0.384199056469771,0,0,,8.13636991562511,0.139767,0.0835263,19.0266024399387,0.32684,0.1391165,27.3066440445302,0.469075,0.163585,0,0,0,0
1,223.50397630533,3.52468723387455,0.296309046694855,5.69556372579987,0.0978387,0.0814518,36.4972078886367,0.626951,0.1879715,77.7020503572298,1.33477,0.28106,117.446366486894,2.0175,0.33933,0.730021825641286,0.206643446634471,0.360815324911137,0.159338393401937
2,223.486618333237,3.5246465933584,0.276294684356071,37.808241157361,0.649472,0.181114,57.4193684874582,0.986353,0.2329705,32.2450963905934,0.553908,0.1716095,131.671493681311,2.26186,0.356905,0.205939510644476,0.17497454923321,-0.280760858062367,0.17943585042471
3,223.503344172088,3.5250987086082,0.295567327108045,0,0,,4.91834529526546,0.0844876,0.0744193,45.0102211703932,0.773188,0.213626,47.5698242871527,0.817157,0.217427,0,0,0,0
4,223.504040562199,3.52570334476474,0.290955182733225,5.210223529183,0.0895015,0.0728004,32.2248961976958,0.553561,0.1745035,111.999882200146,1.92394,0.331615,145.521141785845,2.49977,0.37051,0.721639809505297,0.209030466647309,0.553129544650033,0.124679566967222
5,223.498915097067,3.52764484798579,0.277480984895112,4.79135768492866,0.0823062,0.07442605,19.2116059356985,0.330018,0.1370275,13.0152695316185,0.223577,0.1185315,37.251775324772,0.639913,0.1946795,0.600769491579684,0.317949780694405,-0.192272329049215,0.324253673803095
6,223.469386540506,3.52780123013788,0.294727088410665,15.1482236174077,0.260217,0.119356,14.8964488788422,0.255892,0.112915,11.8135618025533,0.202934,0.109373,43.5131365572862,0.747471,0.204136,-0.008380012749245,0.318213761446084,-0.115420660555418,0.343637096641206
7,223.497808798717,3.5298071494405,0.278571165984822,0.495231305479216,0.00850711,0.03335175,12.225308097553,0.210007,0.10792,18.9409699219202,0.325369,0.1341725,31.475102294176,0.540681,0.175113,0.922136744396048,0.295884807279035,0.215478467469591,0.31414626973774
8,223.497691421446,3.53241027547913,0.248140300195189,51.2203542480085,0.879866,0.2190185,115.12072468211,1.97755,0.33115,167.797821371242,2.88244,0.415205,332.446275492452,5.71078,0.571095,0.38415267500427,0.127866503027909,0.18619174113527,0.106614012968341
9,223.452571462624,3.53284661765712,0.355529914105759,18.6596807804756,0.320537,0.1305895,10.6514976797224,0.182972,0.096138,9.36147959726907,0.160812,0.099029,40.3385627264908,0.692938,0.1964515,-0.273212594015201,0.307620572182111,-0.064459078956554,0.403067625866879
10,223.495390161988,3.53783409022163,0.226870351177119,19.9866646337934,0.343332,0.1370025,290.564930310132,4.99134,0.51868,1170.8602298823,20.1131,1.0836,1430.08051505181,24.566,1.16645,0.871282808015188,0.049660208665518,0.602354005904931,0.03729087185689
11,223.480166723491,3.54127618928742,0.224141600980947,67.0541619338753,1.15186,0.2462925,60.9294867328413,1.04665,0.237228,31.734211973102,0.545132,0.178258,163.076681186813,2.80134,0.393515,-0.047855138252726,0.155441111251945,-0.31506701294524,0.179187590866386
12,223.49026210503,3.54331877333307,0.26521022402601,0.866355420058437,0.0148823,0.0414776,0.783854805146306,0.0134651,0.03574195,18.6525204815522,0.320414,0.140762,19.5345179529985,0.335565,0.1458215,-0.049994002977345,1.91960681779337,0.919341462223901,0.208261584465441
13,223.490001563803,3.5447936349794,0.251331123895481,3.02315970478184,0.051932,0.06462217,15.8335748306172,0.27199,0.123733,7.20867460145652,0.123831,0.0948436,26.0236116195631,0.447035,0.166759,0.679354906428091,0.356716557852902,-0.374308083704503,0.383007609307311
14,223.488894724277,3.54514289590422,0.22424827781821,0.216825494161955,0.00372464,0.03234555,2.0665379472391,0.0354991,0.049615075,19.1365683315341,0.328729,0.14143,20.537483726581,0.352794,0.145681,0.810082363385032,1.51187818028848,0.805072151215131,0.257272739131551
15,223.555184567797,3.54564326254741,0.568855186637622,94.393696782403,1.6215,0.292805,71.3771196415911,1.22612,0.25583,66.8573992480137,1.14848,0.2569125,236.137926420704,4.05639,0.47276,-0.13884577296128,0.135310085488342,-0.032696033016087,0.152787111458355
16,223.479758530953,3.5458881322117,0.227464554545198,9.83697001683038,0.16898,0.096313,7.17071919578145,0.123179,0.07881375,3.49937197561673,0.0601124,0.0630449,21.8509037616131,0.375356,0.145144,-0.156767376668184,0.417911414228961,-0.34407833646314,0.541550280056436
17,223.488127619523,3.54746228142765,0.222558987828204,8.35606884356639,0.143541,0.0913438,7.65459240432621,0.131491,0.0879219,11.877014858053,0.204024,0.1113465,27.9798285709512,0.480639,0.1669165,-0.043813083568458,0.460647310396404,0.216184075227635,0.411381528175043
18,223.471366994567,3.54861029468679,0.230774807826649,4.25693742308993,0.0731259,0.0660056,26.8654997742761,0.461497,0.1552745,50.1693620792083,0.861812,0.220306,79.6661843871023,1.36851,0.27153,0.726439327608301,0.227476193027688,0.302510600320862,0.19194226385271
19,223.487013120581,3.54917135007012,0.224070577517843,17.2031129807885,0.295516,0.12747,22.4590634596,0.385803,0.1446765,7.11541607401563,0.122229,0.0870107,47.9547922284552,0.82377,0.215379,0.132517954144828,0.28076369465096,-0.518813775510204,0.294013395744287
20,223.436865414763,3.54916659345854,0.433407121018776,26.4496785124095,0.454354,0.157131,11.1191292346117,0.191005,0.103902,10.4685316673961,0.179829,0.10495275,49.3488383936407,0.847717,0.219213,-0.408065898205495,0.268631649117372,-0.030137473910159,0.398551072530312
21,223.484409200792,3.55074188380263,0.226318911071172,10.5363507588247,0.180994,0.10139295,7.56604919568851,0.12997,0.08266085,8.30140607373681,0.142602,0.09302515,27.1086588686085,0.465674,0.1627405,-0.164083302247205,0.412359549903964,0.046343718356985,0.454555457656757
22,223.486468031562,3.55216487492991,0.24067616691228,5.25454170455176,0.0902628,0.07341935,3.26466552684257,0.0560806,0.059329,5.8227201561926,0.100023,0.07983025,14.4037853846273,0.247429,0.120821,-0.233575275687185,0.630833214771243,0.281495109657945,0.610103118431877
23,223.467949407907,3.55483527714981,0.241145149394077,9.67402955596455,0.166181,0.09202505,13.7188416681045,0.235663,0.1125395,9.49542957956713,0.163113,0.09166985,33.9617052902046,0.583396,0.172187,0.172907894605867,0.354686043470114,-0.181931711035769,0.356540949008089
24,223.475787473407,3.55509787207386,0.238289324673431,5.5352021368227,0.095084,0.0749617,3.05145161760099,0.052418,0.05329755,6.01453466800143,0.103318,0.07810095,15.2594702128756,0.262128,0.1228725,-0.289257094819053,0.589481313216348,0.326835156932244,0.565824967645121
25,223.482314234135,3.55762616365624,0.205407354720144,9.71536136275795,0.166891,0.0970635,53.7081215202848,0.922601,0.222752,181.590419939639,3.11937,0.42309,239.133027067916,4.10784,0.475615,0.693635198789895,0.163371889531645,0.543489550023986,0.097564442979783
26,223.436215194339,3.55838773756341,0.413170544225149,461.988307916717,7.93606,0.647965,259.086393401025,4.4506,0.48981,161.730195706346,2.77821,0.399675,902.343198874892,15.5005,0.92485,-0.281388203115287,0.063092165159509,-0.231350664908885,0.085717500095482
27,223.478098105013,3.56112118262654,0.227336570235441,14.0139274830845,0.240732,0.1158565,28.0518972706839,0.481877,0.158655,10.7944125891277,0.185427,0.10482,53.7959079493615,0.924109,0.225714,0.333714360048103,0.259086904487283,-0.444250296716339,0.262536861325435
28,223.438201660595,3.56341345084938,0.43544148060302,7.19051189199237,0.123519,0.0852991,15.5504810609886,0.267127,0.120462,10.4580531811668,0.179649,0.10412165,33.5716727472246,0.576696,0.180422,0.367616716925298,0.356656398683461,-0.195798341898401,0.353100908736783
29,223.476297740557,3.56365149148771,0.244739107179528,3.76207344676687,0.0646251,0.06406465,17.3372958183361,0.297821,0.1281325,16.1295920665953,0.277075,0.1285045,37.3195362023883,0.641077,0.190482,0.643394700618933,0.316657456320284,-0.036086526954441,0.315895474999762
30,223.482956435614,3.56671916782487,0.215622739036945,111.40784772819,1.91377,0.314295,109.301089857974,1.87758,0.31414,121.411309248441,2.08561,0.342655,344.704357966378,5.92135,0.564975,-0.009545412583908,0.117211234834863,0.052490544233307,0.116922224677465
31,223.451149433098,3.56717976100805,0.325393612999276,33.4041333951803,0.573818,0.172997,52.9514583869036,0.909603,0.2216635,45.7550668998603,0.785983,0.21141,132.997022189319,2.28463,0.354965,0.226358532068779,0.183897557922528,-0.072906947804476,0.180511118770377
32,223.468797538291,3.56817378946447,0.27704866276242,6.54107860102445,0.112363,0.07813445,11.2168120117939,0.192683,0.1025975,5.86183983811537,0.100695,0.07952095,24.0035923298009,0.412335,0.1524445,0.263304550789061,0.407552156474726,-0.313547709780556,0.429411058981759
33,223.482844532049,3.57488832228107,0.271047222067349,13.3101807051613,0.228643,0.113304,7.93896687782732,0.136376,0.0880871,4.71793260336736,0.0810449,0.0717098,26.4329711482549,0.454067,0.1614025,-0.252773143315827,0.381046175459948,-0.254488413947325,0.512271660984109
34,223.466234734062,3.58992443371544,0.357465317292395,6.51808414513235,0.111968,0.0790363,11.7381167017022,0.201638,0.100819,17.6790108970365,0.303691,0.1295745,36.7797777339538,0.631805,0.184891,0.285932029361683,0.39715217450687,0.201953578757601,0.315246014555826
35,223.482905134001,3.48678139480693,0.574853412185622,65.1744379319611,1.11957,0.244334,49.4189278237523,0.848921,0.213202,38.5572782813198,0.662339,0.197865,155.94839986026,2.67889,0.385575,-0.137490595588194,0.163214729926024,-0.123461217791776,0.192164801631352
36,223.477817008982,3.51184863959215,0.382845115174863,8.4699350605916,0.145497,0.0905313,7.53729157237028,0.129476,0.0865743,7.75710692793633,0.133252,0.0920201,24.001496632555,0.412299,0.154148,-0.058263902274042,0.455137131803712,0.014372278554246,0.480521229894675
37,223.500682679362,3.52515341508567,0.324901949130576,7.0027723470505,0.120294,0.08625355,4.36847508761974,0.0750419,0.06452035,3.47747193939746,0.0597362,0.0630347,15.3611115292999,0.263874,0.125888,-0.231662996919665,0.529726833160353,-0.113562218194202,0.671797284042342
38,223.512321650555,3.53600964038539,0.300457699763738,9.19370738997527,0.15793,0.09504555,7.1412630067146,0.122673,0.07886095,6.21205413342399,0.106711,0.0848151,24.2751015507649,0.416999,0.156494,-0.125647266779044,0.43334731076017,-0.06958637045304,0.508648135966712
39,223.494683724993,3.53957180802284,0.266862462371159,0.87157137764814,0.0149719,0.0357771,4.44059035840237,0.0762807,0.0677391,3.34371406268027,0.0574385,0.0642942,8.65103823092158,0.148608,0.0960239,0,0,0,0
40,223.478165238081,3.54024424134159,0.284131311721031,2.15232764255099,0.0369728,0.047814615,2.03557984181272,0.0349673,0.045059465,8.43576355272156,0.14491,0.09262895,12.7829382063896,0.219586,0.111492,-0.02787735908068,0.912115587484129,0.611209418864971,0.450538510643025
41,223.491260543431,3.54388945275605,0.256885215703722,0,0,,3.29725944039698,0.0566405,0.0588715,14.948724882364,0.25679,0.127631,16.7176679993094,0.287177,0.1346905,0,0,0,0
42,223.48683604022,3.54452599738082,0.244088443543283,4.41536049211468,0.0758473,0.07304615,8.93750840166855,0.153529,0.09234025,2.24714047878256,0.0386015,0.05255765,15.9025581982935,0.273175,0.128849,0.338664892580445,0.50261006432716,-0.598174157668876,0.477938945554678
43,223.444284693593,3.54919782676226,0.378819951066293,11.6059131337757,0.199367,0.1,4.33416968798121,0.0744526,0.06646155,6.97151152979971,0.119757,0.0852506,23.9439231721062,0.41131,0.1512705,-0.456192325165912,0.405422296494067,0.23327580099027,0.53981237784704
44,223.47951193959,3.55881104204211,0.302322018801364,0,0,,6.17258516862691,0.106033,0.073783,2.30200117557426,0.0395439,0.050561725,8.8647411361872,0.152279,0.09545875,0,0,0,0
45,223.442759493853,3.56388713777574,0.412792211568954,2.6219675739676,0.0450403,0.057050945,4.30395089797212,0.0739335,0.0637626,15.2135395149037,0.261339,0.1254125,22.0217030871509,0.37829,0.148806,0.242853468578796,0.72100775620424,0.558964722725544,0.339294167770563
46,223.44953959264,3.56790508463361,0.378667395547449,7.58549260902513,0.130304,0.08551205,5.33886441179155,0.0917113,0.07424245,6.98530820333498,0.119994,0.08541985,20.2762201365968,0.348306,0.1413665,-0.173829010883484,0.505310427534892,0.133594671460752,0.52938014173018
47,223.416436768752,3.57175498738396,0.636110703469364,62.4983489766191,1.0736,0.2360235,74.7092782625129,1.28336,0.25955,75.21224560152,1.292,0.268685,213.927028443302,3.67485,0.44479,0.088995994840812,0.148176509662427,0.003354870775348,0.145041145573609
48,223.520167151191,3.57269585402553,0.367539518478853,0,0,,4.36918529613084,0.0750541,0.0642176,7.27649369288513,0.124996,0.08829495,11.5300023224256,0.198063,0.1091305,0,0,0,0
49,223.432392518917,3.57413298641856,0.500307886813817,16.529695599118,0.283948,0.124742,30.4348796806671,0.522812,0.1679735,18.9533694639583,0.325582,0.138164,66.5867050204231,1.14383,0.251271,0.296078139719371,0.248275782711419,-0.23247453423763,0.251750307739917
50,223.473751395871,3.60656011433523,0.44720942867096,28.4841930414555,0.489303,0.1587065,32.5908864361608,0.559848,0.166898,28.3326624878172,0.4867,0.164768,92.3230314758658,1.58593,0.294175,0.067240082695437,0.219274249138694,-0.069894548553913,0.224442797871454
51,223.479835042152,3.4964819544177,0.519118245767653,17.2413012417131,0.296172,0.129091,6.59213211448616,0.11324,0.0814362,3.97377379688644,0.0682617,0.0716121,28.519179542699,0.489904,0.170134,-0.446816409875627,0.336518291969358,-0.247812003964701,0.596898598414145
52,223.524206729791,3.50777906148861,0.577147505086157,5.94229132683155,0.102077,0.07913345,6.36771786774169,0.109385,0.08037385,6.61250694882094,0.11359,0.0856995,19.2259847473576,0.330265,0.140574,0.034559400743396,0.533423680738092,0.01885861643682,0.526385582039324
53,223.533206744533,3.51711404807391,0.543371195597695,18.6617764777214,0.320573,0.1327745,5.4388291704192,0.0934285,0.07491905,1.8073642331195,0.031047,0.05075,26.9704592780064,0.4633,0.164685,-0.548656224675514,0.315424622809111,-0.501154845732694,0.681715216094129
54,223.523863158395,3.52384099391586,0.435263359864876,8.62024312416988,0.148079,0.09179815,7.76537328929501,0.133394,0.0872788,3.17287398747378,0.0545038,0.06346555,20.1336545100657,0.345857,0.142462,-0.052171966760577,0.44944199781109,-0.41985696479682,0.550104407676579
55,223.425917374574,3.52835089529795,0.629820876502653,6.85543318790387,0.117763,0.08590085,7.55836497245368,0.129838,0.08681645,12.3601895008492,0.212324,0.114381,26.9277303397157,0.462566,0.1658445,0.048767977512207,0.493589886104737,0.241072942056687,0.404380844249204
56,223.491436572887,3.53805140899619,0.299246739326011,4.8417359181667,0.0831716,0.07441675,4.46318896037026,0.0766689,0.06688555,3.14326062111349,0.0539951,0.05492615,13.230777065068,0.227279,0.1178745,-0.040682430297703,0.623791431775395,-0.173527520969816,0.649871502944418
57,223.489242645173,3.54045027388975,0.293273216631558,0,0,,8.19842583962761,0.140833,0.08410865,4.51260084432271,0.0775177,0.07304575,13.1574276614628,0.226019,0.1217585,0,0,0,0
58,223.447935606845,3.5614478777165,0.398207406995876,0.630211090118371,0.0108258,0.0340239,3.23710710805948,0.0556072,0.05865895,5.60151931189178,0.0962232,0.079024,9.41719021572158,0.161769,0.10072985,0,0,0,0
59,223.428146956673,3.58404430015574,0.667594996111528,9.31275463630276,0.159975,0.09569925,5.32538209284316,0.0914797,0.07335615,2.78925078523736,0.0479139,0.06069116,18.0199691961759,0.309548,0.1363485,-0.272396181101407,0.463103426180162,-0.312538021831705,0.676360120628346
60,223.494379752725,3.58496601964135,0.365073931285121,6.43163663374051,0.110483,0.07911715,0,0,,3.47204641208317,0.059643,0.0612694,10.0817008840972,0.173184,0.1003752,0,0,0,0
61,223.428377211821,3.6177944326726,0.818089733428145,30.1050984335056,0.517147,0.167819,36.7107361524651,0.630619,0.1843945,26.9371609773221,0.462728,0.166985,95.0986660503863,1.63361,0.3017,0.098863357165137,0.216271706607464,-0.15355692200189,0.226756056386887
62,223.506153638493,3.63137442311975,0.731909765829345,34.8923695088048,0.599383,0.1790575,32.1871736472703,0.552913,0.1729815,12.3305004565328,0.211814,0.1141065,81.5028301678515,1.40006,0.278315,-0.040328179564973,0.215935985266597,-0.446040220889285,0.249513156328909
63,223.541999397157,3.45933232859608,1.29839321415759,22.6608325333267,0.389269,0.153125,9.94187130674829,0.170782,0.10289905,8.23760373536276,0.141506,0.108901,41.7170658037694,0.716618,0.216424,-0.390119828372773,0.30502280164971,-0.093746797827646,0.484399534025173
64,223.546148108253,3.50437040780069,0.762276640865201,10.0326266402566,0.172341,0.10200405,0.45855252870975,0.00787704,0.03367435,2.98035508853509,0.0511967,0.0674297665,13.8362589276852,0.23768,0.1293265,-0.912583224187767,0.360781509044719,0.733315005956962,1.03388677937393
65,223.558535050705,3.51686124812341,0.758313453829299,22.1929099093754,0.381231,0.148555,11.6968431087212,0.200929,0.1068635,11.0933405157251,0.190562,0.1132521,45.9195209198481,0.788808,0.2175815,-0.309712106637351,0.298039386068961,-0.026480813096597,0.398487433073041
66,223.462129582104,3.52335939171373,0.459166747624901,0.885467014664458,0.0152106,0.03526945,0.971670028044281,0.0166914,0.0336739775,5.78787336809889,0.0994244,0.07745865,7.72043222613373,0.132622,0.08867765,0,0,0,0
67,223.45532719388,3.52699060525918,0.452343865374084,2.08111468586032,0.0357495,0.04881154,3.01436359773045,0.0517809,0.05280985,2.30134335949431,0.0395326,0.052111375,7.94781537730985,0.136528,0.08994785,0,0,0,0
68,223.42701602587,3.54652895364732,0.586660850300012,8.34361108771599,0.143327,0.091208,2.11818524158714,0.0363863,0.04865298,0.58312775866132,0.010017,0.0362074,11.4260324535058,0.196277,0.1103645,-0.595062802808696,0.478234227401033,-0.568263464020878,1.30472148790832
69,223.455407185867,3.56971194790406,0.359256366433571,1.0243418854903,0.0175962,0.0359658675,3.10606199499943,0.0533561,0.0593415,3.3808020825508,0.0580756,0.0633719,7.58787937533291,0.130345,0.09001295,0,0,0,0
70,223.498029034653,3.57259874096289,0.315812089717106,0.991928434754288,0.0170394,0.03640225,0.991486009780161,0.0170318,0.034063661,5.89083031668314,0.101193,0.07720165,7.9807643951198,0.137094,0.0897003,0,0,0,0
71,223.443735353857,3.58298178831345,0.510261052558276,2.00991337193214,0.0345264,0.04825518,7.71076873327781,0.132456,0.08459605,9.25611259685208,0.159002,0.09856975,19.203223146715,0.329874,0.138,0.58646659767736,0.504063152248928,0.0910800183903,0.441340059542272
72,223.482496852258,3.58825361631076,0.362107448347002,0.981869087974146,0.0168666,0.033733203,2.18614986754672,0.0375538,0.048364775,3.53130807309118,0.060661,0.0619557,6.88471473553356,0.118266,0.0825868,0,0,0,0
73,223.473050142592,3.41395008803863,1.8789965154082,40.7668999580202,0.700296,0.198118,40.0219960147407,0.6875,0.1944975,24.9057899941448,0.427833,0.17322,107.667610282448,1.84952,0.330075,-0.009220375328939,0.200027581539155,-0.23281567029757,0.233576101781174
74,223.494153057316,3.46242399594519,1.00362717865757,12.1663957194193,0.208995,0.115954,7.91387672468935,0.135945,0.09246455,10.1083045963572,0.173641,0.11416555,30.620057817864,0.525993,0.1868065,-0.211775961036702,0.419190936102119,0.121762612004419,0.465983088713842
75,223.491242032598,3.47074769139307,0.915287339918116,2.86087123861472,0.0491442,0.063268615,2.75297193735898,0.0472907,0.0580997,17.1784303243373,0.295092,0.1368605,22.4931185398453,0.386388,0.1587635,-0.019220220065557,0.889445187451287,0.723755318244759,0.312656660776259
76,223.510446677219,3.50386741077587,0.493588161861357,7.05312729476359,0.121159,0.08577835,3.12386377882678,0.0536619,0.0585556,1.34940199246733,0.0231801,0.04725175,11.9333076146294,0.204991,0.116441,-0.386092852742435,0.553424138898032,-0.396681502303428,0.974159034242644
77,223.419089400833,3.56120530078117,0.728702888780272,6.1632709586453,0.105873,0.0791704,2.10432453285825,0.0361482,0.048471725,5.09042532467575,0.0874436,0.078239,13.5777896006955,0.23324,0.1198495,-0.490946422083464,0.582636439693776,0.415038861801511,0.66716930239406
78,223.408576610257,3.56695299266443,0.910708736832723,2.08830991307112,0.0358731,0.04796658,0.897167990953859,0.0154116,0.03609045,3.40335993485002,0.0584631,0.06024565,6.52472051974424,0.112082,0.0827158,0,0,0,0
79,223.398701188553,3.62168037993853,1.26369441276316,26.2454644585626,0.450846,0.159574,28.5745408782772,0.490855,0.1649435,27.5002631845229,0.472401,0.170475,83.3202653905136,1.43128,0.286015,0.042485884585447,0.243585232298223,-0.019157939322465,0.246458101055097
80,223.44078132077,3.66549169927189,1.39956453683346,53.10904317703,0.91231,0.2240195,56.6072858046864,0.972403,0.228165,37.9885293343176,0.652569,0.201493,150.163111185431,2.57951,0.38309,0.031884430149312,0.169644809603653,-0.196824314511265,0.186391749856765
81,223.532519543191,3.36533228370478,3.21315369392325,133.165842245236,2.28753,0.358405,102.389946051617,1.75886,0.31118,63.8512379764483,1.09684,0.2863765,305.954333752251,5.2557,0.564885,-0.130652260409896,0.116145039793904,-0.231824071155934,0.149219743021855
82,223.548412162338,3.43002496155754,1.81063526113016,29.8020955400413,0.511942,0.173976,25.0437567294974,0.430203,0.157299,16.6037435684718,0.28522,0.148422,72.8254792937318,1.251,0.279704,-0.086758407676101,0.247710980305183,-0.202653535041507,0.304935848294307
83,223.485177291812,3.45172211618216,1.15182199963089,10.439948685515,0.179338,0.11133615,11.700743434151,0.200996,0.107241,3.70958205213924,0.0637234,0.0788956295,26.4385014604315,0.454162,0.177692,0.056944685460674,0.407967185102346,-0.518558896703453,0.492820015459962
84,223.461571528907,3.48645940899029,0.746762894137052,6.10447500813637,0.104863,0.08535965,4.54627171340624,0.0780961,0.07375745,5.50800464367639,0.0946168,0.0850545,16.4322456771853,0.282274,0.139873,-0.146299910745079,0.610072602340072,0.095654117324184,0.645967284928646
85,223.422488408818,3.57841305163158,0.746055064477797,4.87848047654416,0.0838028,0.0730591,4.23355293465485,0.0727242,0.06669615,2.96374668786163,0.0509114,0.06184689,12.3862692887977,0.212772,0.1157425,-0.070777565531825,0.629508210663304,-0.1764281485268,0.737365584346016
86,223.436929388809,3.58268217006374,0.626004313294886,1.58863165446381,0.0272896,0.0455277,1.92842567735551,0.0331266,0.048320995,8.90717900541592,0.153008,0.0973687,12.2513878855015,0.210455,0.1141105,0.096613160046478,1.09769832577599,0.644057579837386,0.465648586613054
87,223.511956054355,3.6548326616443,1.26313309634637,4.2999865373487,0.0738654,0.07321735,10.8717787457875,0.186756,0.1029,3.66695207732965,0.0629911,0.07549665,19.3033509040174,0.331594,0.148769,0.433159364503452,0.460644144922107,-0.495560909415965,0.497581950480787
88,223.42968658406,3.66242460127477,1.51313000083392,7.07227963903828,0.121488,0.09690165,15.9438317912745,0.273884,0.124936,8.37568689834017,0.143878,0.1090477,31.9891884713487,0.549512,0.1926785,0.385449652479184,0.391168265219854,-0.311196327095332,0.399468260258937
89,223.504185932876,3.70170114333287,2.01450372477709,12.9469847296908,0.222404,0.119839,48.7765966178954,0.837887,0.2146615,76.3188901749603,1.31101,0.28377,137.985363772597,2.37032,0.373525,0.580484980066793,0.197796940258995,0.220170161715522,0.159566047007169
90,223.448430437109,3.70864915203211,2.27229066926129,37.6559538241616,0.646856,0.196071,63.8157275508934,1.09623,0.2444515,46.9980482219065,0.807335,0.235236,150.555472280906,2.58625,0.3949,0.257803688400916,0.175646359273639,-0.151765240482988,0.179230457691386
91,223.531450952263,3.34180686338715,3.97673310178117,77.1950080513557,1.32606,0.291585,57.8754737074953,0.994188,0.24445,46.6657055670001,0.801626,0.2761345,185.521598690003,3.1869,0.47697,-0.143032986129069,0.161555586433119,-0.107228254151042,0.209176659409876
92,223.480052089242,3.42715901582756,1.77010508266967,0.368803712017552,0.00633533,0.0387006,3.34814995518401,0.0575147,0.06567565,11.3654900886254,0.195237,0.123502,14.8976131550899,0.255912,0.1444945,0.801555927225093,1.1108679956805,0.544891686188461,0.458909098229429
93,223.520207327647,3.45617712206861,1.23206150524982,6.66583080096567,0.114506,0.096578,7.18958047099421,0.123503,0.0922158,4.29396140776684,0.0737619,0.086328655,18.5265457915509,0.31825,0.162552,0.037801091555361,0.56242051107242,-0.252153829698036,0.649998169768232
94,223.435310206383,3.63617649035499,1.2188761357657,6.99159529507257,0.120102,0.0857512,2.88594974899021,0.049575,0.05834357,2.96428807631681,0.0509207,0.067066015,13.1570201647761,0.226012,0.124606,-0.415654449336091,0.569350826560702,0.013390622683359,0.882975555304989
95,223.415474372619,3.66283500396692,1.69451655354731,14.7425897727085,0.253249,0.1281645,25.8447787879161,0.443963,0.157474,19.1857007891871,0.329573,0.1563115,60.6413283615351,1.0417,0.256207,0.273538034342496,0.285882129826316,-0.147879348860299,0.289648720236826
96,223.526597527804,3.3804116002443,2.87462945020838,22.7626484911882,0.391018,0.1689645,28.9826779169089,0.497866,0.1756865,16.8644832341445,0.289699,0.180925,69.973002486863,1.202,0.3055365,0.120204661125636,0.274916790719228,-0.264317230958715,0.333606060706229
97,223.518087039972,3.39138094123983,2.47836140656467,6.22864506995374,0.106996,0.10733275,18.2672614711877,0.313796,0.144294,37.7203965144719,0.647963,0.2206545,62.0530133118732,1.06595,0.2835085,0.491454210156087,0.418494112769497,0.347453987953323,0.251560320545596
98,223.498203167266,3.39796191030166,2.28741630450849,1.97644042981072,0.0339514,0.066617,13.7619781030818,0.236404,0.1249565,27.0469522274804,0.464614,0.188928,42.5736820530158,0.731333,0.240627,0.748838750770282,0.446285198830711,0.325540856297556,0.298106679492285
99,223.406649819454,3.64046633779115,1.57804825353734,0.688343403166109,0.0118244,0.0402855,12.6663941539947,0.217584,0.11215,3.88766974698767,0.0667826,0.080442715,17.5897109088378,0.302157,0.148397,0.896913975251124,0.336900063153816,-0.530306301794937,0.470866684762277


==> anc/NGC5907_xray_src.csv <==
ID,RA,DEC,delta_x,Sft_Cts,Sft_Rate,E_Sft_Rate,Med_Cts,Med_Rate,E_Med_Rate,Hrd_Cts,Hrd_Rate,E_Hrd_Rate,Brd_Cts,Brd_Rate,E_Brd_Rate,HR1,E_HR1,HR2,E_HR2
0,229.003456254579,56.2511532821125,0.450393263829514,5.0329313463792,0.0432288,0.0358121,73.1933140505469,0.639561,0.124228,126.334549137965,1.1716,0.173694,204.549809917806,1.82649,0.21303,0.873375964315811,0.100922663304367,0.293755773230541,0.111633346991887
1,229.030277963776,56.2646091226698,0.375977773903702,163.85568866898,1.82284,0.236025,192.626464977122,2.18553,0.260495,69.3909419887199,0.83808,0.1672925,426.170535958292,4.9435,0.396905,0.090483163979373,0.087273935756947,-0.445642791232996,0.093159540309977
2,229.017128462628,56.270717932564,0.32085729020962,54.0705900156576,0.47039,0.106621,129.592300232239,1.14998,0.167272,70.4749335877344,0.668378,0.1323655,254.244740006305,2.31142,0.24069,0.419404210149534,0.110974380387961,-0.264855435508299,0.114240671494253
3,228.950947843509,56.2762798966956,0.363757427787806,24.428178025648,0.277196,0.09468,7.68491200259949,0.0892169,0.0555125,1.40447152923848,0.0174216,0.0296878,33.6062357482114,0.39866,0.116983,-0.513025332896304,0.261493829018846,-0.673258719880719,0.495911375481167
4,229.013423647152,56.2771367629483,0.304385710773462,8.44925786536868,0.0741709,0.04436995,10.6751472124268,0.0957422,0.0499654,8.08512159556064,0.07793,0.0488888,27.2859228757549,0.25067,0.0824765,0.126954896355843,0.390531594022749,-0.102562183239459,0.403725056879718
5,228.946387357393,56.2775807996215,0.34979089565971,2.44529024234816,0.0278029,0.034157835,25.5859138258775,0.296193,0.0958615,31.0738512426169,0.384125,0.116647,59.4944739992291,0.704619,0.153196,0.828374988695845,0.199335889850691,0.129251320705905,0.218194617240844
6,229.012684095567,56.2777414876234,0.295414357166522,10.5397646110067,0.09257,0.0489215,20.7373625617683,0.186207,0.067655,14.0658672407616,0.135991,0.06289545,45.5571462625935,0.419212,0.104498,0.335884954641165,0.284487453930757,-0.155854474577744,0.286929034030643
7,229.066969875404,56.2837213253614,0.417014503740341,12.3206862750553,0.136945,0.0672643,24.7186133292279,0.280337,0.0940155,30.1035209831856,0.363939,0.1121635,67.2863053791029,0.782067,0.159759,0.343633322309613,0.262259112281782,0.129761158261366,0.223900646750525
8,228.998146952989,56.2965449319964,0.238749967287953,10.8215920415693,0.0935546,0.047785,27.3182568633573,0.241836,0.074809,13.4868323782178,0.127816,0.05944535,52.3590294838159,0.471648,0.1084325,0.442115551240852,0.240209979458913,-0.30845227403071,0.252710521566397
9,229.004591885454,56.2976369458252,0.212766736821956,101.997505308142,0.884547,0.1453615,267.741908137423,2.38284,0.24074,243.808631455226,2.31476,0.245485,613.51005496973,5.54509,0.37057,0.45856000528863,0.076171404977924,-0.014492506811989,0.073220941381795
10,228.986886406682,56.2992323680593,0.240703132811214,5.56369279279846,0.0480023,0.0358955,17.772109426603,0.156698,0.062191,21.7106845629517,0.205037,0.073323,45.2349714058512,0.407607,0.1010575,0.530999221789123,0.303940158988174,0.133630972949811,0.262344837095988
11,228.993586473823,56.3009844355198,0.232758721838912,10.626004134186,0.0922979,0.04831885,28.72427597557,0.254608,0.0791155,12.6296668882518,0.118757,0.05698965,52.1342733119119,0.468559,0.1081905,0.467879329812494,0.237757366218986,-0.363855744378825,0.2480076444144
12,229.01199800682,56.3019669439553,0.235237793229544,12.7091600332768,0.109952,0.05215645,29.7135682501611,0.263297,0.07972,26.4681717410578,0.252037,0.082435,69.1274707902109,0.624049,0.124906,0.410838341160994,0.233882177141889,-0.021849907050573,0.222745198699234
13,228.994295529186,56.3029056273969,0.203748677072107,155.999573477405,1.34523,0.17842,437.09696708382,3.8646,0.305725,703.325197473555,6.62146,0.4137,1295.9858983546,11.6291,0.534799999999999,0.483580078428663,0.059159243023547,0.262907135759284,0.046919096908614
14,228.991190667459,56.306057635369,0.274370629306171,0,0,,7.53576271234558,0.0657397,0.0416767,13.6327635402973,0.128282,0.05900265,20.9917457288045,0.187733,0.0700305,0,0,0,0
15,228.966699516064,56.3118482392966,0.321305997328646,6.6453811147033,0.0573514,0.03865495,3.72049720685872,0.0328302,0.0304345,8.45947641491426,0.0793048,0.04744145,18.8939460109499,0.169361,0.0669375,-0.271909125586594,0.530704695162655,0.4144522227672,0.456887530655831
16,228.967660645245,56.3125316342439,0.263937627635787,9.65500810455862,0.0831852,0.04583375,11.6607277811079,0.102758,0.05122545,13.5577558257932,0.126906,0.05869375,34.986691909377,0.313216,0.0893745,0.105262252128607,0.367397964379835,0.105144907342901,0.336245578850876
17,228.988491992147,56.313971504564,0.27139534106744,1.8059126387412,0.0155327,0.02170911,7.53734869796502,0.0664987,0.0421575,25.711820721716,0.243054,0.0800475,35.1131265484533,0.315463,0.0897065,0.621298673434807,0.471143274842658,0.570356194599498,0.241001270210902
18,228.981607433068,56.3149301791168,0.228520461506444,12.5676838934822,0.107803,0.05188235,26.4743601387095,0.232336,0.0758415,25.6599034641737,0.243285,0.080527,64.8339143507637,0.583917,0.1210135,0.366123849367465,0.251789062743683,0.023020430132395,0.232318640727786
19,228.988658496118,56.3158655054098,0.229913428545733,1.69432467792191,0.0146836,0.02171689,23.5831813197636,0.209136,0.0724775,31.5491319330309,0.300706,0.089832,56.9119770696319,0.514942,0.1139835,0.868790758271394,0.186237462191106,0.179604661836412,0.221391714553805
20,228.981674457491,56.3190520851884,0.237466170306074,9.56218957668633,0.0821926,0.0457382,21.5814105008518,0.189862,0.0667415,24.7057406640703,0.233451,0.078213,56.2992264593173,0.507861,0.1126165,0.395763938562333,0.277556235940812,0.102971087587672,0.240229796635779
21,228.978868668436,56.320774191016,0.271688256768924,1.62361796665766,0.0138454,0.021193173,8.76927481492492,0.0764999,0.04403325,18.3354426952411,0.170734,0.0678035,28.8000763141108,0.25673,0.0812405,0.6935003813148,0.424419405971512,0.381153636293405,0.298855128020226
22,228.976916605187,56.3238473486827,0.241252470341167,25.3061285763565,0.220505,0.074097,77.4596926301764,0.691688,0.13037,58.8855082952202,0.559073,0.1218035,161.706513119894,1.46383,0.191765,0.516538714943,0.141242570544691,-0.106027450488143,0.142421552774681
23,229.035044426478,56.3270593722025,0.310208382472938,1.89084275974564,0.0213403,0.02831999,7.62584545107921,0.0879853,0.05515485,21.6365331404009,0.266306,0.0965215,31.1954696719674,0.366385,0.110651,0.60960104495196,0.461132945209106,0.503316621096821,0.270334053441374
24,228.977983039034,56.3283409529211,0.257212462585301,17.470841048455,0.150709,0.0610189,41.4672190624941,0.365124,0.0925705,33.6192743415002,0.31511,0.0907385,93.0936221539292,0.834685,0.1437385,0.415667473775427,0.197585081742443,-0.07352469885363,0.190795080002307
25,228.984006270983,56.3286579073469,0.252413239485108,27.6903441021564,0.240465,0.076386,59.7861445852676,0.531825,0.113913,61.2756422084516,0.57988,0.123405,148.798359995919,1.34128,0.18262,0.377267606728042,0.164297975068159,0.04322639549161,0.150687380429221
26,228.973557907094,56.3290759510272,0.298987350264076,1.32962988998139,0.0116054,0.02059025,17.28204167714,0.154039,0.06313715,17.1460320005448,0.162403,0.069125,35.8527076627564,0.32457,0.0942395,0.859875733800841,0.237279093248156,0.026431383950298,0.295245794741919
27,229.052140942093,56.3311327452664,0.30087466901576,49.7667180112423,0.550145,0.129069,45.657376256516,0.51447,0.12628,35.5532024623225,0.42687,0.119944,131.110809609057,1.51242,0.219125,-0.03350976644139,0.169581487344427,-0.093058831028109,0.184932999239642
28,228.976609623693,56.3322923636376,0.291112336944839,0.687019275938264,0.00604134,0.0160362,5.78893961238352,0.0520148,0.03607835,4.66620732189207,0.044792,0.03678575,11.3366880690966,0.104007,0.0534439,0.791879377443971,0.511569840836433,-0.07461046124859,0.534494671081589
29,229.008380387678,56.3323543599741,0.271182916734662,0.686953095019775,0.00600035,0.0159274,2.87302859067957,0.0256454,0.026578015,3.74928693963962,0.0358276,0.03303455,7.37787294172922,0.0675507,0.04381655,0,0,0,0
30,229.068979130812,56.3343383383986,0.441430558034993,6.56788733836064,0.0729636,0.04977495,30.7068607016102,0.346729,0.103261,28.1850625467485,0.337633,0.107458,65.7071545638858,0.759058,0.156412,0.652299802283862,0.213819904007746,-0.013291211376435,0.217899875633131
31,228.961444416235,56.3369987054394,0.311980714775205,15.4311508816182,0.14928,0.06472705,51.3289662532858,0.50821,0.1180255,50.2277987668885,0.525011,0.123579,117.049178913587,1.17928,0.1817995,0.545909443489635,0.172643154698247,0.016260799964383,0.165289120335955
32,228.95459523157,56.3408612447188,0.359217653847239,18.5300856482693,0.207471,0.081419,39.6731955646786,0.452547,0.119664,38.1810800619103,0.465164,0.126828,96.5082811419351,1.12448,0.190906,0.371317145896021,0.203981695599036,0.013748336894731,0.189871286674388
33,228.972167768271,56.3436450809852,0.345922960762475,16.5645591003361,0.142496,0.05931375,26.6283550401013,0.233737,0.07585,27.4790123468461,0.256389,0.0822335,70.7891032901229,0.63446,0.125793,0.242511954028488,0.248378052920526,0.046216687137593,0.227645969458569
34,228.961705789667,56.3496513433812,0.404301139992242,11.2448855205311,0.124356,0.0642953,29.3884585807312,0.33111,0.1026195,44.2554349687485,0.528592,0.132614,84.9670108496857,0.974231,0.17689,0.453939481761537,0.239293893209699,0.22970982968517,0.188851065343454
35,229.014021362308,56.2748784952845,0.403859118657518,2.56342907172635,0.022162,0.02608183,2.53085533868739,0.0223919,0.02671582,5.4579653262928,0.0516654,0.0395089,10.6124235841795,0.0959446,0.0527062,0.005160042106303,0.837909554491421,0.395281761554904,0.597855136658096
36,229.055511331565,56.2919524209811,0.378722306809571,2.59658995985686,0.0286898,0.033407265,8.52448148894054,0.0964181,0.0536601,7.63103041018142,0.0917013,0.05748425,19.2494001023689,0.222016,0.086109,0.541359098825893,0.456179506930094,-0.025073437401991,0.418869646164222
37,229.024268263172,56.2934522393186,0.317239888912555,0,0,,5.83313254633555,0.0516084,0.03582105,5.67603467518313,0.0540425,0.0397096,11.3642340426223,0.103342,0.0529394,0,0,0,0
38,228.899253135001,56.2942309987511,0.569611597124827,3.26428180927583,0.0360743,0.038078415,9.72417653699793,0.109323,0.05984195,11.7025902228129,0.139765,0.07248675,24.7459471739745,0.284661,0.099601,0.503783082629457,0.443634381121916,0.122213836073998,0.371400525553381
39,228.979829563916,56.321739725634,0.416161007489929,3.63904816138371,0.0312362,0.029596775,2.6665171957575,0.023442,0.026582885,3.38964058659874,0.0317381,0.032304875,9.78521134761168,0.0874196,0.04982595,0,0,0,0
40,229.062697701295,56.3318600427741,0.448534791242242,0.486933807663973,0.00543767,0.0196549,5.81188696950062,0.0662047,0.04726925,6.42754518560686,0.077892,0.0544596,12.7769927835747,0.14889,0.0731275,0.848199605903601,0.516846144088402,0.081107339723949,0.496366078313761
41,228.9727162545,56.3348132075412,0.395752862455587,0.845352722360513,0.00729114,0.01623145,3.74133026304624,0.0329542,0.0303852,5.69771897083045,0.0534412,0.03909765,10.3460244786598,0.0931471,0.0501794,0.637665379395478,0.714901870708067,0.237130680568641,0.555423176588721
42,228.951904993839,56.3393802443093,0.457459835633563,0.557087009098572,0.00622302,0.01991365,8.74620592773266,0.0995729,0.05751185,3.2721530405124,0.0396056,0.041805945,12.664989370612,0.147138,0.07291215,0.88235803422287,0.360035853855601,-0.430866117970807,0.489934881290947
43,228.964179200141,56.3406247896033,0.401490983046752,0.72666751419331,0.00627817,0.01586985,5.8116340821884,0.0512347,0.03658075,11.5481731484934,0.108597,0.0547907,18.1610430795437,0.164126,0.065809,0.781677735783312,0.510863289396164,0.358891884400904,0.380825013531769
44,228.948018196192,56.1756361310317,1.62245260663386,63.2856328374194,0.903556,0.1951805,157.136155252375,2.26338,0.30051,132.435141448599,2.01067,0.296935,352.940205179262,5.21604,0.468585,0.429381585229383,0.103403545608069,-0.059126589534517,0.098946965287971
45,228.978545522477,56.247713133755,0.552360865075699,1.37170025815933,0.0118256,0.02251415,12.3282134764088,0.107935,0.05301535,17.0123807887599,0.158387,0.06793895,30.7126854164211,0.275824,0.0886385,0.802512679462194,0.349955308542215,0.189439851007427,0.314353976798198
46,229.000144589104,56.2486404234967,0.532583679213303,3.70216297932409,0.0319647,0.03293923,7.00809282551592,0.0615435,0.04202975,13.0916087805365,0.122015,0.06064315,23.8572798504171,0.214399,0.0793805,0.31632306043748,0.556271750989454,0.329439933318261,0.376484293353879
47,228.832986065219,56.2638751330626,0.638796063955676,5.58901169086636,0.121155,0.10930315,28.584826031379,0.626034,0.1996315,40.6386798861736,0.94111,0.2622115,74.9127358010537,1.68519,0.34391,0.675704540618237,0.25999387678289,0.201051084010148,0.203169656745607
48,228.959744136827,56.2732587833144,0.438674986270865,0,0,,1.80885474051008,0.0162527,0.02271542,11.6621366729433,0.112175,0.05608765,13.0824268476738,0.120198,0.0576743,0,0,0,0
49,228.959919975853,56.3340281480951,0.346028874822833,0,0,,1.87722732963584,0.0214715,0.02870998,7.55108861470481,0.0918425,0.0582246,9.32808680722767,0.108794,0.06219415,0,0,0,0
50,228.969526881721,56.3386463973144,0.460485300058217,2.8538089499237,0.0245976,0.026022475,2.71868129844762,0.0239544,0.02664165,5.38280185091517,0.0503516,0.03903405,11.0201730695616,0.0987984,0.052213,-0.013247652001977,0.767354548235733,0.355249912523888,0.592304761339379
51,228.955762185153,56.3423598519234,0.425699753893266,8.53516093382238,0.0954037,0.05646705,8.48121568790706,0.0966045,0.05758475,14.1668966024898,0.171618,0.0787175,31.2286969658455,0.363211,0.111317,0.006253899573039,0.41999438353114,0.279668931577328,0.346653327504518
52,228.949628850475,56.34444660341,0.448255846651912,4.52082092085351,0.0502748,0.042521,0.846018895528209,0.00959624,0.02136305,0.437434603858964,0.0052501,0.0210004,5.87037648570878,0.0680073,0.05208765,0,0,0,0
53,228.963741644129,56.3447398485568,0.493811591343237,7.30867299774079,0.0627285,0.04100565,8.65416883138498,0.0757683,0.0442204,0.214501640045231,0.00199193,0.01569835,16.2758345769721,0.145258,0.06328805,0.094152355866706,0.434278019229647,-0.948767384047089,0.394497350543531
54,229.11320455284,56.3456726600921,0.448831640561542,18.6979047140784,0.404604,0.1572935,44.6530872668015,0.979232,0.2431105,44.0955881578394,1.02163,0.2573235,107.532379017137,2.41749,0.38832,0.415242846695707,0.190867343245459,0.021189867167251,0.176752080463763
55,228.935595640316,56.3740835889683,0.680679547137473,1.51162457495186,0.016703,0.0294245,43.3197492706767,0.485521,0.123621,85.0322109074809,1.00698,0.1828905,129.919072683866,1.48886,0.21954,0.933483863773933,0.11445681698937,0.349386030562124,0.137288414774924
56,229.108641917427,56.2136550154999,0.701628116324745,57.474374638979,1.30979,0.29948,93.0014453758607,2.14006,0.3708,68.7985077038122,1.6701,0.348575,219.34540046633,5.17701,0.5966,0.240668434859487,0.135132292802129,-0.123343901568438,0.13356760620677
57,229.033481766927,56.2269610610994,0.771929581297359,0,0,,3.26614009869763,0.0755871,0.07978635,19.9520434433313,0.486874,0.1915195,22.0119793944128,0.520677,0.2019445,0,0,0,0
58,228.914823583453,56.2963042176965,0.463865567378192,0.48686806683237,0.00541491,0.01957265,4.70049748217573,0.0532278,0.04329535,6.13820706548259,0.0739733,0.0541936,11.3743878503359,0.131785,0.0703136,0.815325383155042,0.621036211583233,0.16309214307109,0.532783216824885
59,228.989726024379,56.2993087925145,0.400207689378505,1.84760456285962,0.0160281,0.021946125,3.85889562168172,0.0341897,0.03036115,0.527948831620496,0.00500484,0.0168432,6.28684012816584,0.0568433,0.04058515,0,0,0,0
60,228.970574441799,56.3058335524398,0.355922396898438,0,0,,1.76532277206537,0.0157737,0.0225157,7.43975060458308,0.0713665,0.04593685,9.13795764151043,0.0833999,0.0486744,0,0,0,0
61,228.983123540397,56.323477895621,0.382826003983764,2.64832957520598,0.0228444,0.02607568,0.845741499317134,0.00745379,0.01659355,4.70625682601341,0.0443287,0.0360568,8.27311684312388,0.0742471,0.04538825,0,0,0,0
62,228.965808293586,56.3358061002555,0.382511014187829,0,0,,0.915206896779944,0.00812463,0.01647245915,7.27236618228946,0.0687031,0.04526325,8.1004861750942,0.0733552,0.0458468,0,0,0,0
63,228.940983905537,56.3442736366471,0.469266860242427,0,0,,1.72366410701409,0.0195976,0.02858655,8.13622134401299,0.0981784,0.06113315,9.23370894531313,0.107332,0.06494385,0,0,0,0
64,228.907871591015,56.3649868780004,0.82229388211059,0.159289571937724,0.00177206,0.02215075,3.9263641401082,0.0442623,0.04311755,19.167686740431,0.22856,0.0936815,23.2755161986801,0.268882,0.1039715,0.923011420165285,0.928117554884055,0.675522858651951,0.287289562857971
65,229.095699134534,56.2213635299669,0.917048823528411,7.06409467181245,0.161359,0.1222971,15.3962397592183,0.355213,0.159415,8.27683657096761,0.20156,0.15348125,30.8047192989545,0.730697,0.2540545,0.375270049480034,0.378389970500087,-0.27597063794401,0.408281334088263
66,229.224230427194,56.2955752121933,1.59807035188688,20.9479140137239,0.452591,0.1731105,59.6412794317726,1.3008,0.281625,70.8893303331731,1.63038,0.332335,151.512632815795,3.39057,0.46868,0.483753481111743,0.168328789548723,0.112439358893006,0.146800471389241
67,228.871114913943,56.3129959643431,0.826123776408681,0.576376434422509,0.00640889,0.02339245,4.434668642406,0.0500884,0.0432237,10.0028923969463,0.119532,0.069797,15.0534494807165,0.173904,0.0844095,0.77312575523534,0.754394102155007,0.409405944096347,0.433648968188322
68,229.146256363781,56.3137268333407,0.778026234701904,4.47729687984094,0.0964699,0.08241155,6.43963824498955,0.140374,0.09773975,8.25109076555146,0.190241,0.116723,19.2874841583427,0.431076,0.171193,0.185371461962922,0.532106561768165,0.150831027025392,0.453462675063524
69,228.848646647254,56.3202901003235,0.591739202762634,8.28566942574385,0.0929974,0.05991175,7.00483436668809,0.0794836,0.05428125,2.49376866925981,0.029975,0.04331385,17.822470300665,0.207401,0.0956355,-0.078349499365148,0.46653767883563,-0.452304341550139,0.635641202587068
70,228.930394959833,56.3723939381882,0.902162793337413,0,0,,8.27118557131001,0.092996,0.05685,9.88181715535265,0.11742,0.0723586,16.3140111703567,0.187706,0.0905795,0,0,0,0
71,228.886462807505,56.4001823979071,0.821700254789337,4.93894048490615,0.112319,0.09490955,19.1974522164129,0.442328,0.171959,32.0799822330449,0.779107,0.239668,56.3434487360091,1.32976,0.30535,0.594989245411947,0.300429211980551,0.275724045896834,0.229028223168012
72,228.986379834358,56.4465066847028,1.22844269580436,12.4410153919825,0.177658,0.09603905,30.8101143667551,0.443747,0.1377865,32.3204648255589,0.491157,0.1669125,75.7219365636228,1.12047,0.2357385,0.428205437677521,0.254552579930426,0.050711089052994,0.229572491379704
73,229.092096896735,56.1969407971625,0.840883914702275,15.0708526818007,0.343424,0.157521,23.196345670444,0.533448,0.1880095,10.6245766481837,0.257496,0.1582035,49.0111171914978,1.15593,0.292667,0.216706657300039,0.275640999997951,-0.348889428328681,0.311042779560405
74,229.004373992985,56.2002392775614,0.907066253765888,4.33901655134781,0.0620311,0.070531775,16.1864788706389,0.233972,0.1024785,13.6545267162442,0.20816,0.117533,34.277360769164,0.507227,0.1734425,0.58087533542723,0.403673039593675,-0.058380755068622,0.356079135994361
75,229.216533479454,56.3397659616652,1.21289971264702,12.8400390571553,0.27804,0.1357585,21.0349882957653,0.459677,0.17109,13.0489019371837,0.300886,0.160056,47.0909381160057,1.05618,0.2707085,0.246215011989693,0.288366619072657,-0.208780863649691,0.310465240491448
76,228.909875295638,56.36913503216,1.05994061568036,0.533698553895877,0.00592481,0.02321885,6.61550665158936,0.0744078,0.0538814,7.88916000424067,0.0938394,0.0666858,15.1117308620567,0.174016,0.08860935,0.852493028671669,0.544497409307313,0.115494344036632,0.500524922733123
77,229.037962395913,56.3935397092198,0.945246234623921,9.17113007312226,0.131335,0.0763842,5.78388315209185,0.0838302,0.0602862,4.61407334113363,0.070704,0.06844315,19.6467035686405,0.291929,0.1193605,-0.220782914709256,0.439904805641083,-0.084940420955361,0.598609446466158
78,228.976134267413,56.4307640942756,1.27897379375024,18.5333260146147,0.265195,0.1097815,16.5351777928782,0.238729,0.1024005,5.36942561810803,0.0818301,0.08260195,40.5164874145258,0.600722,0.175343,-0.052519824417968,0.297236994032598,-0.489453894773226,0.417017853674194
79,228.934828520967,56.1797638606747,1.25753584006839,4.36843215743965,0.0996757,0.10120465,6.19721476158081,0.142668,0.11045275,8.19453610870653,0.19882,0.1477838,18.8655096841861,0.445495,0.2094585,0.177402177155833,0.618322290358253,0.164433303659279,0.522118467199421
80,228.96082511605,56.217722059484,0.814589469864741,5.57497829894849,0.0795807,0.0683578,3.85845187828221,0.0557112,0.0552224,4.22380233909664,0.0644448,0.0701438,13.7356838451585,0.203375,0.114055,-0.176429631042213,0.635399964748536,0.07268550883851,0.732184242847595
81,229.195225058158,56.2575195751885,1.15680181280327,8.91428166740183,0.192529,0.1151736,9.03863746531198,0.197214,0.1163145,12.650988911741,0.291176,0.154891,30.7374528487418,0.688182,0.224201,0.012020741873491,0.419972198436467,0.192391326603739,0.382421904835477
82,229.15581388545,56.2854816304471,0.959851685154684,3.56333572640124,0.077172,0.074774,2.77005718041512,0.060749,0.0662891,3.46362775185866,0.0800932,0.08742195,9.85824983593672,0.222105,0.13153,0,0,0,0
83,228.794831251942,56.313811183704,1.58295420468129,1.62698592579249,0.0352028,0.062925,6.86700776331004,0.149678,0.1043398,1.92422466909081,0.0442854,0.0779305,10.4547066235884,0.23397,0.1598314,0.619183820061359,0.591521046389091,-0.543363335557121,0.666973117369955
84,229.186474092196,56.320097271957,0.968082249748873,0,0,,4.05820425977708,0.0888149,0.0838807,9.70038469084271,0.224226,0.1407735,12.703201244342,0.285048,0.1603395,0,0,0,0
85,229.156408123422,56.3554323434194,1.05701172525984,2.39372989714115,0.051983,0.065073555,4.52373093997342,0.0993525,0.08402935,13.3208297141243,0.3089,0.150827,20.3044899775674,0.457204,0.1807045,0.313009835762263,0.681370574506675,0.513279159343788,0.359652408401765
86,228.697374952622,56.3543680951168,1.13048048358422,8.52663029092795,0.184775,0.13673335,34.3112066378964,0.749263,0.2242375,86.810552556783,2.00043,0.386535,129.620564213199,2.91109,0.462495,0.604352285453054,0.253340499681219,0.45502061502866,0.141239311326652
87,228.59519884894,56.3588771866039,1.28038595801024,123.437114563938,2.67394,0.41953,54.4110956626456,1.18698,0.293799,17.485810728178,0.403074,0.294624,195.511534390435,4.40014,0.60548,-0.38513100504543,0.124793866732763,-0.493005897912901,0.292072582447624
88,229.072955151085,56.3940931240398,0.971644469021226,1.5128473966595,0.0344309,0.055544,11.5594511587239,0.265598,0.133599,8.81079611604936,0.213944,0.13585,21.9711015638715,0.518255,0.197317,0.770482776825832,0.34333151818646,-0.107715278328071,0.400337495422044
89,228.819324217894,56.4150269979831,1.30777041783998,2.39331366296329,0.0546434,0.073861,11.3392699705225,0.261126,0.1397695,14.4107700755189,0.350101,0.1827565,28.1784428388205,0.666524,0.2408505,0.653903133109161,0.416088727578693,0.145567849587796,0.365908466506678
90,229.025145941161,56.4348083970543,1.25627372876513,12.7521492897191,0.182072,0.09593335,11.9518376188357,0.172177,0.0904334,8.13593716304905,0.123668,0.1045437,32.877808298459,0.486435,0.1698415,-0.027932330084206,0.371695408789644,-0.163967618178438,0.484241034388311
91,229.129848336397,56.1635468483999,1.89355701185311,2.9587617573269,0.0675715,0.0903,11.998048411011,0.27622,0.1548505,41.0522381990642,0.997114,0.3035495,56.0286712908306,1.32583,0.3500215,0.606904184658434,0.457702000941651,0.566146824006898,0.21672975997382
92,228.664098794028,56.3073608559946,2.0640741605874,0.551508353611765,0.0119472,0.0635375,8.42526318245097,0.183884,0.13253955,8.79612617503906,0.202685,0.1957172,17.7822398580203,0.399486,0.2607755,0.877984713365388,0.614883418923818,0.048635560533825,0.601058864465067
93,229.269410716385,56.3181525317756,2.5157168077797,6.43332294228462,0.139514,0.11556785,13.1469892882662,0.287507,0.142047,11.6834188800351,0.269686,0.178358,31.3068521069138,0.703733,0.255412,0.346570777549582,0.424330920094498,-0.031983531738554,0.412339578765865
94,228.898839941195,56.4263673804322,1.38409434760579,4.7358998552121,0.10801,0.1019076,12.0436043233527,0.277183,0.1394265,11.5687127243042,0.280903,0.1688465,28.453682237832,0.672237,0.240292,0.439190224121414,0.431487334328499,0.006665639345907,0.391876821350402
95,228.786353990943,56.2747032174914,1.93433303788019,0.43015133829943,0.0093333,0.0548885,0.505328118220415,0.011065,0.04568245,0,0,,0,0,,0,0,0,0
96,228.779544038903,56.2783818630016,1.12749555563603,2.13776124632407,0.0462736,0.0713795,6.7294276840125,0.146985,0.1046333,0,0,,8.00925393895679,0.179498,0.15365435,0,0,0,0
,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,
,,,,,,,,,,,,,,,,,,,
,,,0.666238895909065,,,,,,,,,,,,,,,,
,,,0.448534791242242,,,,,,,,,,,,,,,,
,,,3.46147008965754,,,,,,,,,,,,,,,,


==> anc/U10288_B_L.csv <==
Source,list,for,UG10288_B_L_Rob0_NotPbcor_Image.fits,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,1574880000,Hz, ,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,243.603333333333,DEC=,-0.207527777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,0,243.737420747253,2.224658507E-05,-0.17026218939897,1.917965013E-05,679.04091386,49.58262326,598.88623495,26.20494737,243.737420747253,2.224658507E-05,-0.17026218939897,1.917965013E-05,4.260613008816,0.201310302924,3.616656925608,0.146551855392,59.3202828824929,11.7494687106445,1.943507046492,0.201310302924,0.478299349188,0.146551855392,56.2403965512082,11.7494687106445,668.37494793,31.1134486,25.59792847,0.33565109,9.41315375,0.84332765,8.35012966006783,164.468466300914,0.773476004080945,S
1,1,243.736553555285,8.425263825E-05,-0.29440920027205,5.065503989E-05,232.41010869,42.78087213,154.193187,18.41722257,243.736553555285,8.425263825E-05,-0.29440920027205,5.065503989E-05,5.353654042728,0.731347569504,3.826200369276,0.399587683428,75.1224335441213,17.2967254131658,3.780898152084,0.731347569504,1.333851551136,0.399587683428,76.2333089150156,17.2967254131658,193.72223482,20.06922941,17.50110823,0.22321055,4.77801768,0.27779251,9.54276661758438,213.111469293371,0.712486167204819,S
2,2,243.715425256449,6.394125901E-05,-0.24884072741505,0.00013063166257,163.13530095,55.40380843,148.24183195,29.35756905,243.715425256449,6.394125901E-05,-0.24884072741505,0.00013063166257,4.687734239892,1.115130023676,3.190374366624,0.525990325536,172.344829283937,24.8852501602973,0,1.115130023676,0,0.525990325536,0,24.8852501602973,104.06045975,22.56334037,29.51409806,-1.02560637,1.88965305,-1.01953435,7.1677174291722,200.232390788158,0.82895596688071,S
3,3,243.708011728618,7.470226557E-05,-0.20254779491953,0.00010859002191,429.7261952,145.0862092,401.70137251,79.46420667,243.708011728618,7.470226557E-05,-0.20254779491953,0.00010859002191,4.261521834684,0.938682573228,3.411544428756,0.606084903972,14.8390885337864,40.0836290898294,0,0.938682573228,0,0.606084903972,0,40.0836290898294,290.05973923,75.25814173,78.9290425,-2.4874571,7.98195197,-2.46641366,6.28776707681434,177.276427825092,0.866290850650053,S
4,4,243.706494946949,7.8076409E-07,-0.20033274482736,6.993117E-07,102829.98438154,442.09211819,79680.21400486,107.11131472,243.706636788177,7.8076409E-07,-0.20047143630056,6.993117E-07,4.765553350488,0.007377219144,3.843275301792,0.004952796084,36.5758924420965,0.29868039399672,2.959122661236,0.007377219144,1.223867504592,0.004952796084,31.1424560001951,0.29868039399672,102207.54885166,250.53761761,107.11131472,-12.1137964,327.74140709,-19.10577885,6.20469402020041,176.010511468978,0.86962155924211,M
5,5,243.699390387514,7.381992656E-05,-0.21918751780496,0.00020454864069,1011.08358557,140.89553094,332.27561493,34.2021904,243.699390387514,7.381992656E-05,-0.21918751780496,0.00020454864069,12.417354812916,1.82784679938,3.330325084356,0.239710372344,18.602724971774,6.28393887312138,11.859798629844,1.82784679938,0,0.239710372344,18.2859265184486,6.28393887312138,526.96626493,89.45593119,40.94612814,-2.59863396,15.23226183,-2.1342355,5.80568731369298,186.921127960086,0.885124923178041,S
6,7,243.690540887865,5.199863193E-05,-0.29891121383022,4.036466861E-05,238.21617019,39.34008886,210.74176563,20.85994793,243.690540887865,5.199863193E-05,-0.29891121383022,4.036466861E-05,4.193249274504,0.44222999058,3.663511079328,0.34034957262,82.7983686552417,31.8022205246044,1.835414717508,0.44222999058,0.639435262752,0.34034957262,91.3349821199683,31.8022205246044,199.14832971,20.58740696,20.35676334,-0.18473854,6.66727829,-0.00223745,7.57900938552565,226.339930949823,0.810300037623747,S
7,8,243.674107579114,7.79214979E-05,-0.18968283472374,6.771717531E-05,153.60963431,39.94622105,138.92734564,21.44377054,243.674107579114,7.79214979E-05,-0.18968283472374,6.771717531E-05,4.263482562624,0.720352581984,3.524464081332,0.496980432216,56.5632963616904,36.0853962824185,1.956941267976,0.720352581984,0,0.496980432216,53.0299141307262,36.0853962824185,115.70602959,20.11270628,21.09375419,-0.28597768,2.1573137,-0.27699366,4.37933240102218,165.848514475688,0.93337198358085,S
8,9,243.668263477653,1.684062957E-05,-0.16255991446079,1.584055413E-05,484.32481908,32.55006778,503.48333917,19.28043021,243.668263477653,1.684062957E-05,-0.16255991446079,1.584055413E-05,3.671150940612,0.142782414228,3.561035499792,0.134266310784,92.7153546998169,51.7033861657957,0,0.142782414228,0,0.134266310784,0,51.7033861657957,450.17975118,23.28042027,19.47721466,0.53113422,8.87915667,0.36062636,4.73885613409672,145.295137684743,0.922319262235906,S
9,10,243.666923096508,6.383749406E-05,-0.15326240684772,5.968347399E-05,119.12802997,30.54443661,125.24125451,18.22689791,243.666923096508,6.383749406E-05,-0.15326240684772,5.968347399E-05,3.656431780056,0.541397495916,3.535379574408,0.505717502184,94.6275253458467,177.998844592214,0,0.541397495916,0,0.505717502184,0,177.998844592214,88.89041696,15.60958001,18.46895248,0.61872674,2.42295414,0.61395065,5.01578040526574,139.523634138564,0.913284437351227,S
10,11,243.657120568265,4.771838417E-05,-0.31604538032965,7.316605494E-05,124.78776418,29.57749667,124.85989961,16.95055701,243.657120568265,4.771838417E-05,-0.31604538032965,7.316605494E-05,4.106904845256,0.621320351976,3.307210684416,0.402886679184,175.589123479395,28.0803201058146,0,0.621320351976,0,0.402886679184,0,28.0803201058146,99.53579086,17.70324769,17.10245124,-0.3007797,2.19552294,-0.28578708,7.26695752035346,243.634834965233,0.824521290291833,S
11,12,243.65340890411,8.087074874E-05,-0.08593452534782,6.087671596E-05,104.76177638,29.092187,103.61916724,16.61676546,243.65340890411,8.087074874E-05,-0.08593452534782,6.087671596E-05,3.98490711858,0.68671429056,3.448039301712,0.51454944018,85.0005258104387,48.1165317490136,0,0.68671429056,0,0.51454944018,0,48.1165317490136,80.11825492,14.21995442,16.63678086,1.00455179,1.53309838,1.00717625,7.89004892112911,112.383264882483,0.795723767150079,S
12,13,243.653023859778,4.480496555E-05,-0.20733476087543,3.498150021E-05,223.56431766,31.31334748,195.3191586,16.44050827,243.653023859778,4.480496555E-05,-0.20733476087543,3.498150021E-05,4.2906819654,0.390678616728,3.625417215108,0.282101546088,70.2255142544369,22.0408823255873,2.002991768532,0.390678616728,0.560941775424,0.282101546088,71.9341427309004,22.0408823255873,198.54231392,17.09247573,16.03368401,0.28397005,4.03887907,0.35528427,2.98143454057225,179.77753069156,0.968698609426768,S
13,14,243.652984984905,0.00012564999695,-0.12132692902869,8.801871917E-05,96.17991176,32.80328464,82.38311062,16.71602277,243.652984984905,0.00012564999695,-0.12132692902869,8.801871917E-05,4.840491290436,1.175920210656,3.2778110151,0.555501242448,61.2712003243952,25.3617721011203,3.005841819024,1.175920210656,0,0.555501242448,60.563410850842,25.3617721011203,59.97242955,13.88207863,16.61489659,-0.67892069,1.96582596,-0.67004902,5.96867384075131,119.941896999719,0.878892215121883,S
14,15,243.651392397004,2.240686139E-05,-0.14648853342222,9.308758028E-05,174.60428104,40.19956643,107.34274597,17.13932033,243.651228455706,2.240686139E-05,-0.14687495315131,9.308758028E-05,4.107496291704,0.791629581348,2.101150416672,0.179275975308,94.6701488341182,9.36384859011943,0,0.791629581348,0,0.179275975308,0,9.36384859011943,137.88219155,21.28521527,17.13932033,0.73925304,1.96797987,0.74841654,4.66128592575631,128.214963893058,0.924769326362224,M
15,16,243.650481024809,6.36794993E-05,-0.17485886633171,6.508110991E-05,78.67026838,23.61243576,95.31555694,15.44548747,243.650481024809,6.36794993E-05,-0.17485886633171,6.508110991E-05,3.47197995342,0.585263475972,3.230697986676,0.503266250232,40.8222395234087,94.0842715219094,0,0.585263475972,0,0.503266250232,0,94.0842715219094,54.54606629,11.77202075,16.33252759,0.35620502,1.40860664,0.35457654,3.44158335458886,145.281616171109,0.958452494113999,S
16,17,243.64734389923,9.329698858E-05,-0.3151172758644,8.204811998E-05,107.76008747,32.16302057,91.5876118,16.56514276,243.64734389923,9.329698858E-05,-0.3151172758644,8.204811998E-05,4.375759370292,0.859755741372,3.654224065116,0.608401697508,56.2944391666626,44.5827477857744,2.191526686836,0.859755741372,0.686162402928,0.608401697508,52.7041282940059,44.5827477857744,75.56781436,14.91675891,16.0810323,-0.67636233,2.1930457,-0.66473382,6.97456815386585,247.752796037631,0.837461288936689,S
17,18,243.645866499298,1.661805227E-05,-0.2402506225722,1.586214668E-05,503.81371837,31.95680395,492.9960311,18.17836408,243.645866499298,1.661805227E-05,-0.2402506225722,1.586214668E-05,3.81442459122,0.143923954932,3.641029797924,0.131202747972,60.1367692501854,32.8628797140874,0.709434031608,0.143923954932,0.276883318692,0.131202747972,176.180574123166,32.8628797140874,486.48027971,21.37393914,18.08892375,0.04595369,7.67421261,0.19438538,3.21984123579799,217.573137210551,0.963563264113581,S
18,19,243.645513364017,3.690119056E-05,-0.29399474614549,4.37385283E-05,223.53997254,31.87660359,196.60417391,16.82957289,243.645513364017,3.690119056E-05,-0.29399474614549,4.37385283E-05,4.224914946684,0.386915856876,3.657392852832,0.292640058396,25.8968917449598,25.8701888923645,2.061352022256,0.386915856876,0,0.292640058396,15.6849452341468,25.8701888923645,186.95220342,21.01567077,16.41194103,-0.64447539,5.42004409,-0.52458137,5.77237956874723,243.996412636499,0.886381330752598,S
19,20,243.641917681178,4.577686585E-05,-0.16601172619854,3.367118634E-05,170.5605501,27.85779028,181.18124898,16.63145731,243.641917681178,4.577686585E-05,-0.16601172619854,3.367118634E-05,3.935886879492,0.398709871416,3.250494637452,0.270376652196,71.8028071543181,21.1977734028481,0,0.398709871416,0,0.270376652196,0,21.1977734028481,144.01932419,16.50807279,17.01217116,-0.98732232,3.03761431,-1.03246384,3.40063917360608,132.903802080104,0.959420262221477,S
20,21,243.637259409792,4.780624476E-05,-0.11147803119975,5.893790194E-05,80.01572648,21.04278261,103.31342506,14.32156301,243.637259409792,4.780624476E-05,-0.11147803119975,5.893790194E-05,3.412254883716,0.500697981648,3.084638862852,0.403958979288,173.676518201974,58.0479643418264,0,0.500697981648,0,0.403958979288,0,58.0479643418264,59.76980186,13.23377592,15.48299224,-1.55608768,1.79984124,-1.57073396,6.11191327262524,109.453893364469,0.873300073663519,S
21,22,243.635283977652,8.301345391E-05,-0.14141901647139,3.76115418E-05,671.73318303,69.13467915,251.4587076,17.28144889,243.635326543072,8.301345391E-05,-0.14139213836161,3.76115418E-05,8.120557474344,0.76136503482,2.96052456924,0.131256155772,157.203797046037,4.14310364895638,7.28868726108,0.76136503482,0,0.131256155772,157.177825486547,4.14310364895638,595.45837136,42.75367353,17.28144889,-0.67702757,13.83661584,0.13587936,4.40548847384961,115.794621391888,0.932594108380959,M
22,23,243.632926142368,7.340183828E-05,-0.13011706178289,6.994232701E-05,67.74208924,22.96933489,83.7262029,15.20899409,243.632926142368,7.340183828E-05,-0.13011706178289,6.994232701E-05,3.468814080984,0.662296318956,3.169882265508,0.54783529038,127.545149209359,84.9088678176398,0,0.662296318956,0,0.54783529038,0,84.9088678176398,47.1897542,12.55237868,16.19580507,-1.36172662,1.38589667,-1.35802236,4.97245653776156,110.920973327065,0.914727342346759,S
23,24,243.625186682908,0.0001136808601,-0.28431427097631,7.012857132E-05,114.82630394,32.86148674,98.2759564,16.61041144,243.625186682908,0.0001136808601,-0.28431427097631,7.012857132E-05,5.009539790664,1.045998169992,3.169736847396,0.433666960956,64.7086399109621,18.4874847809302,0,1.045998169992,0,0.433666960956,0,18.4874847809302,86.13135247,16.32725767,16.68263394,0.92004763,1.70865576,0.92468741,4.79013695024017,254.113891084835,0.920680031438788,S
24,25,243.625005986777,4.930893971E-05,-0.1511110741737,5.044342555E-05,150.46981799,29.10231063,146.58474357,16.49476543,243.625005986777,4.930893971E-05,-0.1511110741737,5.044342555E-05,3.884532967044,0.454379272308,3.591274191984,0.388761821964,40.7734221740743,60.3724999493331,0,0.454379272308,0,0.388761821964,0,60.3724999493331,125.74162289,15.07604954,16.40828668,0.03494755,2.32503203,0.03422989,3.62617668756403,111.014376395613,0.953955038021351,S
25,26,243.614384811731,6.441288536E-05,-0.11021962814844,0.00010640942206,93.08692975,29.24094116,87.10890482,15.97794196,243.614384811731,6.441288536E-05,-0.11021962814844,0.00010640942206,4.348463703516,0.906175862568,3.339776836584,0.53920930626,173.205041899682,31.8982767802613,0,0.906175862568,0,0.53920930626,0,31.8982767802613,62.4705796,12.84029031,15.93390516,-0.90654976,2.22869221,-0.90089054,5.87602218227729,96.4794227209165,0.882452450600206,S
26,27,243.612019124636,8.318587543E-05,-0.08763182553926,6.626570003E-05,88.62087842,26.85492577,91.15698012,15.75926521,243.612019124636,8.318587543E-05,-0.08763182553926,6.626570003E-05,3.859283030112,0.708989406156,3.423473399484,0.556962443964,80.3894649233802,61.8600633447607,0,0.708989406156,0,0.556962443964,0,61.8600633447607,61.65008978,13.2980953,15.91594992,-0.37043611,1.44094327,-0.36809234,7.2126094098125,94.1435185414416,0.826955276090397,S
27,29,243.60395632222,9.81281348E-06,-0.15732485398876,1.00855607E-05,1503.19858473,46.32947966,951.6591388,15.37505887,243.604065079561,9.81281348E-06,-0.15749916416122,1.00855607E-05,5.35329295596,0.107400316716,3.598000889436,0.051915780684,46.2644446518929,2.13246857673325,3.8016499977,0.107400316716,0,0.051915780684,44.2480904551452,2.13246857673325,1524.97757344,32.36836249,15.37505887,0.4140355,9.59155659,1.83691634,3.01240734398522,90.7109679908549,0.968052660601687,M
28,30,243.60389115066,2.290159029E-05,-0.2932149100223,1.989474059E-05,464.62938668,32.41973814,389.83017192,16.45413741,243.60389115066,2.290159029E-05,-0.2932149100223,1.989474059E-05,4.627300968684,0.221848005888,3.50050315464,0.130077455256,53.3196189292761,7.03955540085366,2.664227008944,0.221848005888,0,0.130077455256,50.7547302543792,7.03955540085366,446.77825492,23.16454917,16.06927253,-1.2587119,7.36577203,-0.64300667,5.14133687202546,269.627018437035,0.909041835487683,S
29,31,243.603457665526,7.032038421E-05,-0.22175864440366,4.813008526E-05,122.55720575,27.61232137,120.74226409,15.62012113,243.603457665526,7.032038421E-05,-0.22175864440366,4.813008526E-05,4.215790848744,0.618474624516,3.272103275148,0.37327967046,70.4838989467376,23.2495803155358,0,0.618474624516,0,0.37327967046,0,23.2495803155358,95.87129364,14.74744741,15.75060924,-0.64366571,3.02618173,-0.59112466,0.853884584172798,269.4994348848,0.997404898202048,S
30,32,243.601585664008,4.237641215E-05,-0.09899675102069,3.541207837E-05,231.54732346,30.75371898,200.61001475,16.00486624,243.601585664008,4.237641215E-05,-0.09899675102069,3.541207837E-05,4.437149692176,0.393399150912,3.535170502428,0.25379315514,57.7625836399701,15.9269849025155,2.307261003876,0.393399150912,0,0.25379315514,55.4222980013138,15.9269849025155,202.01953002,17.94708488,15.65051934,-0.98773262,5.57525345,-0.82035876,6.51270582310359,89.0774496835492,0.857099301290855,S
31,33,243.597314340221,2.506564119E-05,-0.20234629176791,5.98957488E-06,22207.55624789,317.10373846,9532.34122737,19.33410385,243.597125273281,2.506564119E-05,-0.20338803673597,5.98957488E-06,25.052385971124,0.214238975652,6.48302937606,0.042801290028,7.47719001796035,0.5733492887053,24.786632037204,0.214238975652,5.296000879044,0.042801290028,7.40826384428514,0.5733492887053,21186.87868745,116.93036153,19.33410385,1.79189328,25.21521128,-2.20119682,0.476520934985939,40.7238809598531,0.999191266762208,M
32,34,243.599676521203,4.891909018E-05,-0.28909294476747,3.534842411E-05,186.64929213,29.06465583,173.85066866,15.9125058,243.599676521203,4.891909018E-05,-0.28909294476747,3.534842411E-05,4.201287320016,0.421527252888,3.472918165764,0.289985107284,75.7061369040749,21.3647370238165,0,0.421527252888,0,0.289985107284,0,21.3647370238165,165.16838457,16.43011736,15.75363058,-0.56799371,2.76737592,-0.55251672,4.89882583435405,272.566991618877,0.917154689674079,S
33,35,243.599556757115,4.372033623E-05,-0.27701330432855,4.388866636E-05,126.53955204,23.99506146,140.53598154,14.83251027,243.599556757115,4.372033623E-05,-0.27701330432855,4.388866636E-05,3.630633103872,0.398478478032,3.370413836736,0.34206999012,135.72677374561,59.5020895006534,0,0.398478478032,0,0.34206999012,0,59.5020895006534,109.67252034,14.69298007,15.27389577,0.71573891,2.34065533,0.7169707,4.17528471083927,273.110960410818,0.939296919155779,S
34,36,243.595477272232,7.287351632E-05,-0.28246190060361,7.721394391E-05,129.16129128,31.65020831,105.94523556,15.88012314,243.595477272232,7.287351632E-05,-0.28246190060361,7.721394391E-05,4.541925228624,0.751504600872,3.647857400856,0.495325925028,40.7859773441419,30.9976290268469,2.563956481428,0.751504600872,0.367551038484,0.495325925028,35.2573377364936,30.9976290268469,95.0658102,15.28578394,15.36031596,0.23421941,2.243994,0.25417216,4.52068817379005,275.984930304369,0.929118823699883,S
35,37,243.592945012359,3.845504772E-05,-0.13042060321236,3.279551797E-05,421.56314714,40.21305981,259.47118593,16.55256946,243.592945012359,3.845504772E-05,-0.13042060321236,3.279551797E-05,4.98281493096,0.332406384732,4.431243903156,0.270323386776,70.3779859196074,23.6355504315,3.229766907588,0.332406384732,2.608829063388,0.270323386776,72.1868202729216,23.6355504315,379.48892676,23.96027144,15.35406773,1.47934122,6.76859418,1.81775249,4.66822851379844,82.3270026602847,0.924551497434531,S
36,38,243.586082560914,2.329252999E-05,-0.1125319741923,2.3274799E-05,296.88440399,26.82573753,289.65823502,15.21855266,243.586082560914,2.329252999E-05,-0.1125319741923,2.3274799E-05,3.888064902132,0.212701923936,3.58257363012,0.180772412868,45.1355778061742,27.0824682269085,0,0.212701923936,0,0.180772412868,0,27.0824682269085,273.5959349,17.58142668,15.14580799,-0.16171525,4.89552031,-0.09314765,5.79296487550106,79.7075406371723,0.885605526243599,S
37,39,243.582470603983,3.1875349E-06,-0.19882672076846,3.00072897E-06,2957.98028387,34.67380394,2795.33103395,19.26173803,243.582470603983,3.1875349E-06,-0.19882672076846,3.00072897E-06,3.919698048456,0.027891209808,3.668900723784,0.024481931292,58.8640310882926,4.36491416658832,1.0351882746,0.027891209808,0.725457740148,0.024481931292,34.858316357909,4.36491416658832,3093.75073035,31.68777485,19.01827272,-1.18842047,24.71725566,24.54612149,1.35626067597648,22.6392657582005,0.993462505629155,S
38,40,243.581886318693,0.00011387901913,-0.17132067103366,8.243832658E-05,105.60140695,29.98900688,86.74490344,14.67654147,243.581886318693,0.00011387901913,-0.17132067103366,8.243832658E-05,5.236548292944,1.113290919216,3.15941918544,0.425405610936,57.3884935424148,17.1550228009598,3.613016805768,1.113290919216,0,0.425405610936,56.518042742798,17.1550228009598,66.77658628,14.55765007,14.7500341,-1.23551592,3.00539159,-1.21262701,2.52494085132745,59.3600318152253,0.977475920659167,S
39,41,243.58075740272,6.423014397E-05,-0.30856635668745,4.598472724E-05,162.68359797,30.19687576,141.90965263,15.70134181,243.58075740272,6.423014397E-05,-0.30856635668745,4.598472724E-05,4.591402361532,0.584913856716,3.393233125776,0.326074474836,63.8990635199666,17.1577460414134,2.58364948824,0.584913856716,0,0.326074474836,63.4321442413503,17.1577460414134,137.21776806,17.54053966,15.48840737,0.42577275,5.29165391,0.5763971,6.21179875407202,282.595037918393,0.869338068241261,S
40,42,243.578883126623,5.197274887E-05,-0.08563802219732,5.872422192E-05,165.07969979,29.65091202,135.60378001,14.86894291,243.578883126623,5.197274887E-05,-0.08563802219732,5.872422192E-05,4.598302207536,0.563225045904,3.597923267712,0.353170194444,36.8992067887855,20.5111176173781,2.679479617392,0.563225045904,0,0.353170194444,31.676307311101,20.5111176173781,130.04361526,16.015534,14.41823133,-1.04930211,2.66199504,-1.04547303,7.45906934859093,78.6574155830953,0.815815003327145,S
41,43,243.574050866862,0.00011362237202,-0.08372827754999,8.217284976E-05,91.96489128,30.008534,76.27213152,15.16827692,243.574050866862,0.00011362237202,-0.08372827754999,8.217284976E-05,4.521105033336,0.993938224968,3.624425378496,0.652026274668,109.077980932179,40.7937458690392,2.617890324552,0.993938224968,0,0.652026274668,115.304137034336,40.7937458690392,56.12098385,11.99554937,14.70298776,-1.34654601,2.5368015,-1.32649541,7.63292759136057,76.6923290804574,0.807801344018192,S
42,44,243.570274669554,3.580105838E-05,-0.27550220360858,2.59001725E-05,261.09308708,29.02024211,234.0364473,15.50215709,243.570274669554,3.580105838E-05,-0.27550220360858,2.59001725E-05,4.237642209744,0.304077498804,3.577786977528,0.218761933572,95.0960797085527,17.2522284912922,0,0.304077498804,0,0.218761933572,0,17.2522284912922,241.75329121,19.07304428,15.19887792,0.32683099,5.85953148,0.51675431,4.53521353160426,295.935227744489,0.928674951810089,S
43,45,243.569190427031,1.884067578E-05,-0.24154886652712,1.938240891E-05,357.5684852,26.75815933,352.12271075,15.2781455,243.569190427031,1.884067578E-05,-0.24154886652712,1.938240891E-05,3.852631082916,0.17331028578,3.582073048536,0.14990659308,39.3274834063736,25.02160936868,0,0.17331028578,0,0.14990659308,0,25.02160936868,390.53845986,25.23603589,15.23544506,0.25378361,13.98972836,5.82312941,2.89194684120956,315.102108974541,0.970529119128004,S
44,46,243.563514770854,0.00011986648892,-0.07685923382956,9.848361365E-05,100.08726524,31.1401683,80.80763931,15.08996768,243.563514770854,0.00011986648892,-0.07685923382956,9.848361365E-05,5.254695716436,1.224692510832,3.20336610264,0.479290549752,127.341095967651,19.2938962526416,3.80092131702,1.224692510832,0,0.479290549752,129.456632577418,19.2938962526416,66.17735928,14.51663559,15.09057984,-0.2401957,1.77980701,-0.23848986,8.19604740326879,73.052469362272,0.781014478751468,S
45,47,243.554448154325,3.422370503E-05,-0.2714396831137,4.133063473E-05,158.97827581,24.74460667,169.17202079,14.8149245,243.554448154325,3.422370503E-05,-0.2714396831137,4.133063473E-05,3.880246453956,0.36989519706,3.291371266968,0.264788612028,152.671377354527,23.240441332701,0,0.36989519706,0,0.264788612028,0,23.240441332701,141.48975524,15.78421753,15.1343238,0.26226851,2.62132357,0.2700227,4.82783816429466,307.411446782422,0.9194650192667,S
46,48,243.553181448256,0.00019442827396,-0.14606925818755,0.00011202149523,169.58825363,50.8732542,71.46400462,15.7137734,243.553181448256,0.00019442827396,-0.14606925818755,0.00011202149523,6.765486148656,1.651335418908,4.766903238096,0.9442485441,85.7204537177704,31.8746980439461,5.617043194248,1.651335418908,3.117211687044,0.9442485441,87.03316844388,31.8746980439461,89.91832744,15.53271358,14.78326158,-1.26811051,3.99747387,-1.22569691,4.75945514356922,50.7846380883065,0.921662660956625,S
47,49,243.552370575755,0.00010979319901,-0.26815567573079,8.472813323E-05,93.32903368,30.9572084,78.63842109,15.85765794,243.552370575755,0.00010979319901,-0.26815567573079,8.472813323E-05,4.373364208536,0.953403071436,3.68801996256,0.687924669708,108.236656957474,52.3239772641517,2.35452862944,0.953403071436,0,0.687924669708,116.46202862037,52.3239772641517,58.2611127,11.24228076,15.35942101,0.56774257,1.40038662,0.57201288,4.75209835989768,310.049479861983,0.921897448552975,S
48,50,243.549528100072,4.617285999E-05,-0.09417237367289,4.229985631E-05,154.10270417,25.59663577,146.40494934,14.23207108,243.549528100072,4.617285999E-05,-0.09417237367289,4.229985631E-05,4.070312031888,0.425023420536,3.514425563592,0.318048888672,125.976584523999,28.8139336994712,1.854562102128,0.425023420536,0,0.318048888672,133.720319187938,28.8139336994712,132.10442576,13.21572502,14.11469475,0.92315997,3.12081852,0.99348915,7.52860857774602,64.6081969010321,0.812624845598656,S
49,51,243.546937335334,3.346017739E-05,-0.34438404682018,6.469890035E-05,413.08435677,43.33049058,222.34847363,15.86844,243.546937335334,3.346017739E-05,-0.34438404682018,6.469890035E-05,6.630639107076,0.575656327548,3.807826618032,0.223392936492,160.763446516947,7.09322612040364,5.58013270374,0.575656327548,0.316216061928,0.223392936492,160.532783832565,7.09322612040364,397.06167602,26.41668401,15.36809214,-0.0524223,11.40689528,0.8047964,8.88123065980964,292.395311416974,0.746861897641897,S
50,52,243.545485285631,0.00014291326843,-0.25344845989718,9.276589743E-05,112.84785062,34.93809806,84.76440005,16.01110724,243.545485285631,0.00014291326843,-0.25344845989718,9.276589743E-05,5.653974732156,1.364730738228,3.200020843932,0.473015579004,119.391257945575,17.6225445675922,4.313160586188,1.364730738228,0,0.473015579004,121.360996137405,17.6225445675922,71.6228604,15.30530302,16.05185753,0.58911127,1.72621208,0.59736476,4.43149916104894,321.55656683127,0.931816441601935,S
51,53,243.544504852082,9.1738137E-06,-0.27696045940744,9.30172942E-06,814.86187218,28.68620776,772.65959469,15.98244732,243.544504852082,9.1738137E-06,-0.27696045940744,9.30172942E-06,3.799306666332,0.078860833956,3.772406670588,0.077762756664,175.481065920153,118.380054027607,1.263667865076,0.078860833956,0,0.077762756664,158.314841442761,118.380054027607,807.77935327,20.70042502,15.77988041,1.66418124,5.98053884,1.43898001,5.46020610526424,310.273354594059,0.89786608131638,S
52,54,243.543067851703,0.00010623550219,-0.26188833585025,9.251219999E-05,204.7741915,49.54095237,86.86901621,16.54761036,243.543652484681,0.00010623550219,-0.26217766580501,9.251219999E-05,4.661645434236,1.168081330356,2.24898190956,0.248435361216,139.327246345788,11.6662045165992,0,1.168081330356,0,0.248435361216,0,11.6662045165992,166.9976508,23.85409145,16.54761036,1.88841216,1.03961702,1.89307286,4.86959694351825,317.948608039745,0.918109522703849,M
53,55,243.541707048552,4.999682318E-05,-0.2664335522445,7.40797125E-05,127.45224573,30.01566056,122.20533082,16.74447553,243.541707048552,4.999682318E-05,-0.2664335522445,7.40797125E-05,4.158730972224,0.628138482192,3.4081877061,0.4236348969,1.63275648908452,30.6715957517429,0,0.628138482192,0,0.4236348969,0,30.6715957517429,97.14179339,15.77880165,16.6982154,1.62245919,3.71867895,1.66315806,5.11502161984701,316.292626348143,0.909938509939054,S
54,56,243.538460108725,4.265978837E-05,-0.19576329339432,4.070554345E-05,186.14368406,28.68987846,170.90516473,15.62985484,243.538460108725,4.265978837E-05,-0.19576329339432,4.070554345E-05,3.982415124276,0.376437957228,3.7168358994,0.328871335968,55.2126463193358,55.6089921708882,1.279378848672,0.376437957228,0.90039477456,0.328871335968,32.0448687913883,55.6089921708882,159.94773721,14.87987298,15.33425166,-0.09604474,2.34273966,-0.11665672,3.95585520471236,10.2785898797005,0.945381681484454,S
55,57,243.534464164538,0.00010725441648,-0.20104497086098,0.00013417828049,196.28077031,48.04580186,95.60640545,16.48456098,243.534464164538,0.00010725441648,-0.20104497086098,0.00013417828049,6.580656478944,1.31176108404,4.23982928322,0.632329783848,34.6443971403816,20.6614195931823,5.417875187964,1.31176108404,2.168142141384,0.632329783848,32.9933408818117,20.6614195931823,112.61063323,18.14633071,15.63245314,0.85015256,6.5926788,0.940429,4.15039082838228,5.37744298800268,0.940002254409225,S
56,58,243.533625984863,9.83749647E-05,-0.34472971364626,5.896905621E-05,99.85822603,28.92653984,93.52107488,15.81275554,243.533625984863,9.83749647E-05,-0.34472971364626,5.896905621E-05,4.34986251012,0.836220654072,3.3360066207,0.496109653776,95.2382880058564,29.2600172632156,0,0.836220654072,0,0.496109653776,0,29.2600172632156,77.39438927,14.76964581,15.77431794,1.33801143,2.71898011,1.35263065,9.23364140759232,296.933050641067,0.728705670107734,S
57,59,243.527039158156,2.247512615E-05,-0.19652869166764,2.046360914E-05,353.80457265,29.20005269,339.32522812,16.38809544,243.527039158156,2.247512615E-05,-0.19652869166764,2.046360914E-05,3.854700855288,0.190542147912,3.67606781982,0.173463381648,88.4042590048101,42.2330475336697,1.066725614664,0.190542147912,0.085466478564,0.173463381648,128.129162479559,42.2330475336697,333.23662142,17.78916489,16.22994569,0.43792934,3.36468315,0.42523686,4.62494878064306,8.2035397710408,0.925904754981596,S
58,60,243.526127930852,4.805605565E-05,-0.10290700687195,3.460053317E-05,185.29405074,27.46196691,165.56892483,14.63196612,243.526127930852,4.805605565E-05,-0.10290700687195,3.460053317E-05,4.263834002292,0.409918295952,3.567056490504,0.289774849824,80.9775194132893,21.9324394523868,0,0.409918295952,0,0.289774849824,0,21.9324394523868,162.89801396,14.27517856,14.34478327,0.0301832,4.99736689,0.24715172,7.80141551979652,53.5743381256038,0.799916919720315,S
59,61,243.525881507017,7.133520523E-05,-0.14161631031433,6.337248163E-05,155.31580119,32.67986207,117.82196151,15.5812107,243.525881507017,7.133520523E-05,-0.14161631031433,6.337248163E-05,4.58296271946,0.649124077824,3.909041336016,0.482657181408,57.0759976999157,36.7185167757082,2.578717544256,0.649124077824,1.5515678907,0.482657181408,53.6883513025595,36.7185167757082,123.91975778,15.5702756,14.81901108,0.44238556,3.99861437,0.5105635,6.1020473725378,40.3977749626908,0.873688640858532,S
60,62,243.518561382425,6.9601582E-07,-0.26834443848604,6.2692516E-07,35686.51696725,172.69519793,33230.29125905,44.19794277,243.518697020017,6.9601582E-07,-0.26845384745913,6.2692516E-07,4.15842516414,0.006089779476,3.791225637036,0.00509653152,26.8792319004584,0.64525929687431,1.933673330052,0.006089779476,0.836538038352,0.00509653152,11.4357117172791,0.64525929687431,35417.02261828,123.63693074,44.19794277,-0.38775647,117.70723358,-5.24216148,6.25982196141954,324.343375538599,0.867415160761713,M
61,63,243.517457618244,7.398997821E-05,-0.18876152381317,6.087874706E-05,148.63404639,32.87592076,121.09808741,16.4351131,243.517457618244,7.398997821E-05,-0.18876152381317,6.087874706E-05,4.516083874476,0.670830626196,3.69356749362,0.458000532288,60.967387510662,30.3471449111992,2.450225564316,0.670830626196,0.898251598188,0.458000532288,59.360152802572,30.3471449111992,121.20069267,17.02329064,15.85593054,0.11133986,3.00178294,0.16155396,5.27410664268932,12.3268722238627,0.904457853156535,S
62,64,243.509327180615,3.129614735E-05,-0.32387073811145,5.74813865E-06,19001.75156392,157.19322535,3921.80372549,18.65582453,243.509423886484,3.129614735E-05,-0.3219524612233,5.74813865E-06,21.002752174176,0.265309476516,5.452382743596,0.048723473808,0.16169129300651,0.77641138731128,20.689052193756,0.265309476516,3.947169657348,0.048723473808,0.07978990915518,0.77641138731128,19184.87504949,58.75673746,18.65582453,1.17901243,28.37592729,8.93200104,8.97449347482202,308.938013270477,0.742093520855231,M
63,65,243.504691252835,0.00010801850573,-0.30384488256972,5.990647545E-05,83.96951995,27.83275121,88.21992368,16.27116336,243.504691252835,0.00010801850573,-0.30384488256972,5.990647545E-05,4.262304035484,0.935516714076,3.034857718296,0.470365071696,103.69776275962,25.4727651021863,0,0.935516714076,0,0.470365071696,0,25.4727651021863,56.61094779,14.3929722,16.83920527,-0.91278133,1.96484052,-0.90559104,8.27196319895288,315.682750648243,0.777311039940465,S
64,66,243.502238249932,5.223762769E-05,-0.32951226596917,4.957269366E-05,181.91193844,32.40802706,165.49269448,17.38839153,243.502238249932,5.223762769E-05,-0.32951226596917,4.957269366E-05,4.397934133728,0.522617949,3.39673623912,0.315563955444,131.775120961947,18.6577819527966,2.508227945028,0.522617949,0,0.315563955444,135.635113228938,18.6577819527966,160.57301559,19.13168496,17.22359411,0.72977474,8.05271702,1.16422018,9.50582613386294,309.649829728656,0.714437965800076,S
65,67,243.50077327005,3.733027197E-05,-0.0886481866163,3.789259866E-05,156.37382344,23.73922135,158.90571427,13.8528348,243.50077327005,3.733027197E-05,-0.0886481866163,3.789259866E-05,3.679672596012,0.322783542756,3.634490206224,0.314876013372,26.462329767934,0.0001585550786,0,0.322783542756,0,0.314876013372,0,0.0001585550786,138.13845665,15.7525951,13.90964189,0.46229457,3.59893011,0.54305633,9.42035344605255,49.2148798881707,0.718940176919092,S
66,68,243.493794162499,6.31160577E-05,-0.23838506470419,4.335268816E-05,160.06885477,30.6231136,145.34172195,16.44659648,243.493794162499,6.31160577E-05,-0.23838506470419,4.335268816E-05,4.332487724028,0.54604308672,3.45466995354,0.35098492392,74.8979120439576,22.6058284718217,0,0.54604308672,0,0.35098492392,0,22.6058284718217,134.62474141,17.30942614,16.23719618,-0.44564965,2.58159139,-0.42472257,6.82810020754176,344.267100573976,0.843797664401828,S
67,69,243.489757218698,0.00012845959059,-0.24330628599189,6.37328635E-05,198.9127351,43.09445752,110.05646108,16.15104077,243.489757218698,0.00012845959059,-0.24330628599189,6.37328635E-05,6.372731119968,1.120186742832,3.85433003034,0.472230468108,75.0238832153541,15.6542167596091,5.1227112366,1.120186742832,1.413638169156,0.472230468108,75.5910360481083,15.6542167596091,139.93415698,21.01635633,15.51656533,-0.88666019,4.09846325,-0.83883714,7.14464606384622,342.514295227218,0.829980711135284,S
68,70,243.489981056497,4.427784538E-05,-0.17914969494099,4.519506323E-05,191.73164793,28.91746566,159.50055494,14.70174599,243.489981056497,4.427784538E-05,-0.17914969494099,4.519506323E-05,4.336884190656,0.426166387416,3.766874881068,0.32568162786,42.7614908314337,28.5262231564576,2.178398921076,0.426166387416,1.012654866348,0.32568162786,33.6534325797569,28.5262231564576,158.5875923,15.64932863,14.18216198,-1.01127341,4.08272172,-0.93413513,7.01099619647653,14.0551587657806,0.835870069149386,S
69,71,243.488854067136,3.630288526E-05,-0.22178173919647,2.676962383E-05,249.39861055,28.43997408,224.21207588,15.22983393,243.488854067136,3.630288526E-05,-0.22178173919647,2.676962383E-05,4.209193393236,0.308228152284,3.591398035296,0.226288484532,94.6955827010403,18.7705169794863,0,0.308228152284,0,0.226288484532,0,18.7705169794863,224.61422252,18.73747417,14.9314692,1.00543548,5.7840798,1.26276757,6.92174671992436,352.902293997059,0.839757815783721,S
70,72,243.485710395918,9.828818018E-05,-0.1334222300795,6.78989923E-05,72.62279172,23.50014533,74.0060595,13.57984169,243.485710395918,9.828818018E-05,-0.1334222300795,6.78989923E-05,4.163319688284,0.87201382698,3.203271043272,0.514949842656,68.5639755571682,31.925344127803,0,0.87201382698,0,0.514949842656,0,31.925344127803,47.46452591,10.85590001,13.82137998,-0.86995612,1.73915419,-0.86346864,8.34122218365239,32.2119362327062,0.773914131674097,S
71,73,243.476303177455,2.129533782E-05,-0.21290026449653,2.354803605E-05,275.7948687,24.43134851,273.53549065,14.02127948,243.476303177455,2.129533782E-05,-0.21290026449653,2.354803605E-05,3.804738877116,0.200435874732,3.60143202582,0.179627385168,11.684230894734,38.8532257464313,0,0.200435874732,0,0.179627385168,0,38.8532257464313,255.84350221,17.6596157,14.0005659,0.49069922,6.06337017,0.54739331,7.62857160959873,357.577984347022,0.808003654410039,S
72,74,243.475024551546,6.24804083E-05,-0.23841307070749,7.534412754E-05,143.72490058,31.5624896,112.96223063,15.39500993,243.475024551546,6.24804083E-05,-0.23841307070749,7.534412754E-05,4.596705555372,0.68426953326,3.761661689856,0.469345483908,29.538874827366,30.6067204140022,2.716063465716,0.68426953326,0.822050582976,0.469345483908,22.9632718445176,30.6067204140022,115.38132482,15.62465329,14.76261241,-0.70259904,4.01205534,-0.59414106,7.91836234933824,346.46542937864,0.794377789658729,S
73,75,243.474319917859,0.00014275246089,-0.08946309640352,0.0001255578483,145.28056951,42.612129,74.91831162,15.30516619,243.474319917859,0.00014275246089,-0.08946309640352,0.0001255578483,6.121590739956,1.410432048,4.30510545702,0.779823026064,51.9448696262343,29.0406679574365,4.81353628284,1.410432048,2.36866682952,0.779823026064,50.7020579033174,29.0406679574365,83.62346528,14.51893979,14.35628292,0.57803697,4.82925361,0.63083149,10.4929026302008,42.4626322808369,0.661182988099174,S
74,76,243.471661025858,0.00011622264875,-0.33841074681956,7.109518219E-05,100.63007355,29.66377229,79.34776682,14.40654355,243.471661025858,0.00011622264875,-0.33841074681956,7.109518219E-05,4.844986945596,1.008153359532,3.557371824036,0.56356685964,104.807937813719,27.8525537679232,3.120934761648,1.008153359532,0,0.56356685964,109.0230683298,27.8525537679232,66.47245197,11.93467058,13.96309017,0.54850017,1.11578515,0.55453131,11.1392625200719,315.171631884714,0.62530836601726,S
75,77,243.465733465408,6.877039423E-05,-0.18306476991903,4.96449757E-05,158.09483317,28.83537861,127.77359864,14.17353652,243.465733465408,6.877039423E-05,-0.18306476991903,4.96449757E-05,4.922385741612,0.643003371252,3.416085315324,0.321784635528,119.160532213182,14.7244941211155,3.2982222492,0.643003371252,0,0.321784635528,122.519389166775,14.7244941211155,120.56105806,15.2254287,13.89092085,-0.85169739,5.26737722,-0.70147416,8.3854034912582,10.0807426091151,0.771738238551508,S


==> anc/U10288_C_C.csv <==
Source,list,for,U10288_C_C_Rob0_NotPbcor_Image.FITS,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Generated,by,PyBDSM,version,1.9.0,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Reference,frequency,of,the,detection,"(""ch0"")",image:,5999000000,Hz, ,,,,,,,,,,,,,,,,,,,,,,,,,,
Equinox,:,2000,3600,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Center,RA=,243.603333333333,DEC=,-0.207527777777778,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,,
Source_id,Isl_id,RA,E_RA,DEC,E_DEC,Total_flux,E_Total_flux,Peak_flux,E_Peak_flux,RA_max,E_RA_max,DEC_max,E_DEC_max,Maj,E_Maj,Min,E_Min,PA,E_PA,DC_Maj,E_DC_Maj,DC_Min,E_DC_Min,DC_PA,E_DC_PA,Isl_Total_flux,E_Isl_Total_flux,Isl_rms,Isl_mean,Resid_Isl_rms,Resid_Isl_mean,Dist_to_center,Angle_from_x=0,PB_corr_factor,S_Code
0,1,243.674090614282,2.242839489E-05,-0.18983815547144,2.465543312E-05,59.54672729,6.3164363,55.59288144,3.46533916,243.674090614282,2.242839489E-05,-0.18983815547144,2.465543312E-05,3.401808168384,0.23143174596,2.838198792852,0.162099928512,36.9832577531328,15.2274134411122,1.663706249028,0.23143174596,0,0.162099928512,48.5962519884448,15.2274134411122,55.72424019,4.5538715,3.43032616,-0.01787893,0.81531283,-0.01258279,4.3760757635073,165.963569708618,0.321915342652066,S
1,2,243.668282145013,2.218606764E-05,-0.16255287796311,2.504631515E-05,65.42435415,6.81420788,61.84962279,3.74510435,243.668282145013,2.218606764E-05,-0.16255287796311,2.504631515E-05,3.543015845664,0.245215364796,2.691183261276,0.142568120412,142.058502340209,10.1466058528574,1.76877458586,0.245215364796,0,0.142568120412,133.883298737318,10.1466058528574,58.64599569,4.5416012,3.74760907,-0.01787893,0.61264581,-0.02499934,4.74001729290177,145.29865056249,0.255855737502553,S
2,3,243.655778200541,4.327015263E-05,-0.17631740429292,5.432055266E-05,28.57570793,6.12406964,25.73710924,3.27899252,243.655778200541,4.327015263E-05,-0.17631740429292,5.432055266E-05,3.473041101732,0.483406405884,2.88164927412,0.336046955148,154.963188467623,30.3280528107831,1.539684969984,0.483406405884,0,0.336046955148,146.158041727941,30.3280528107831,22.80146733,3.45561756,3.22179312,-0.01787893,0.67619629,-0.00389893,3.66173102393962,149.242722412457,0.467131135369612,S
3,4,243.653984475106,5.608262451E-05,-0.21638364958548,6.231138071E-05,16.29762736,4.86402965,17.02174589,2.88609525,243.653984475106,5.608262451E-05,-0.21638364958548,6.231138071E-05,3.077987570604,0.547347533184,2.803929950592,0.453298174056,27.8631292450749,76.9885173768577,0,0.547347533184,0,0.453298174056,0,76.9885173768577,12.27004068,2.78209518,2.92342543,-0.01787893,0.29440241,-0.0158204,3.08514930740519,189.917538614569,0.591239722089471,S
4,5,243.653117356573,3.580919963E-05,-0.20741755725699,5.405164622E-05,31.24650129,5.91372739,26.72216044,3.05014664,243.653117356573,3.580919963E-05,-0.20741755725699,5.405164622E-05,3.643612370604,0.46259180982,2.892753252432,0.29685469536,169.691705420126,22.4923958963622,1.852911240912,0.46259180982,0.336131268552,0.29685469536,170.015266295742,22.4923958963622,26.28468933,3.29225322,2.97597398,-0.01787893,0.36731464,-0.00974327,2.98702913232956,179.873233867098,0.612278329808336,S
5,6,243.645829888421,1.162095342E-05,-0.24024934271566,1.330564442E-05,98.76280257,5.79185575,94.46862662,3.24345827,243.645829888421,1.162095342E-05,-0.24024934271566,1.330564442E-05,3.178548663876,0.11291013612,2.96476786638,0.098384811048,174.758228353732,20.6850412166982,0.77274333684,0.11291013612,0.445217272704,0.098384811048,58.5333945661302,20.6850412166982,93.65759443,4.63261065,3.21171683,-0.01787893,1.20289644,-0.03607384,3.21805366281316,217.595901687883,0.562597120819508,S
6,7,243.641748842811,5.014251501E-05,-0.16590755694543,3.599051977E-05,24.91027555,5.33828146,26.31401774,3.16712909,243.641748842811,5.014251501E-05,-0.16590755694543,3.599051977E-05,3.271617578196,0.44237817882,2.608210347156,0.279427184388,110.929604513213,23.8200245204245,0,0.44237817882,0,0.279427184388,0,23.8200245204245,21.37720705,3.28879126,3.24363941,-0.01787893,0.55270937,-0.01211714,3.39834110825903,132.706956760514,0.523659732030071,S
7,8,243.635177934659,9.83342139E-06,-0.1413961676198,1.239079549E-05,90.70914279,5.28293319,99.22704932,3.22776361,243.635177934659,9.83342139E-06,-0.1413961676198,1.239079549E-05,3.05092758474,0.105767706204,2.700865817676,0.08243755632,169.235430467408,11.4333821622833,0,0.105767706204,0,0.08243755632,0,11.4333821622833,175.9763641,9.66167382,3.31519072,-0.01787894,5.22994333,14.97166795,4.40395871121884,115.712330732277,0.316626308149132,S
8,9,243.625786266348,7.778671857E-05,-0.1699194971341,9.37461901E-05,28.34511812,7.40122979,19.71037927,3.2348908,243.625786266348,7.778671857E-05,-0.1699194971341,9.37461901E-05,4.717789438392,0.967573681884,2.747631134628,0.360862889688,37.9356776511232,16.1042787927625,3.654913459356,0.967573681884,0,0.360862889688,40.9447026320426,16.1042787927625,18.53183946,3.89877329,3.19068522,-0.01787893,0.93981726,-0.00509715,2.6280489628305,120.837989148262,0.687699269562746,S
9,10,243.624937173398,4.138020916E-05,-0.15107220568414,4.389430741E-05,24.99812724,5.26036653,26.43469656,3.12572733,243.624937173398,4.138020916E-05,-0.15107220568414,4.389430741E-05,3.252051846504,0.429606746244,2.621135614968,0.277414643484,139.116006930802,24.4763391192877,0,0.429606746244,0,0.277414643484,0,24.4763391192877,20.79434937,3.60936189,3.19926085,-0.01787893,0.55956804,-0.01586388,3.62687613563171,110.94027818605,0.474562242879436,S
10,12,243.613463348112,6.289964805E-05,-0.22247053489904,6.667124726E-05,24.52608121,5.93176209,22.63726046,3.10385043,243.613463348112,6.289964805E-05,-0.22247053489904,6.667124726E-05,4.117513107996,0.735883361316,2.371826359188,0.249495509052,137.101073734891,12.7561407756129,2.757246711624,0.735883361316,0,0.249495509052,133.281563461762,12.7561407756129,18.58349659,3.60011416,3.22219694,-0.01787893,0.60789995,-0.01421312,1.08316493690047,235.866021017728,0.940694767575235,S
11,13,243.611976421228,0.00013432340218,-0.20769232615056,0.00011273355492,188.11275306,27.00120792,25.39950684,3.23478619,243.611976421228,0.00013432340218,-0.20769232615056,0.00011273355492,8.86518683982,1.151234870688,7.530410181816,0.940552804368,104.7819747781,36.3447572252996,8.369802429372,1.151234870688,6.866393551092,0.940552804368,103.225948948702,36.3447572252996,111.36193542,8.17604832,3.77149672,-0.01787893,2.66371194,0.01207841,0.518675841061267,181.090689437925,0.986163630706519,S
12,15,243.603882641256,7.95924921E-06,-0.15744581137073,8.2082739E-06,327.41119419,8.23828704,199.87628678,3.35271516,243.603882641256,7.95924921E-06,-0.15744581137073,8.2082739E-06,4.436480606796,0.083002337568,3.328184513952,0.050052575808,43.1079752043626,2.78711681815425,3.308093295804,0.083002337568,1.310733262044,0.050052575808,47.8148037239119,2.78711681815425,324.00774756,5.74002001,3.14604449,-0.01787893,3.91865615,0.17951753,3.00509872469062,90.6284028185268,0.608413229364619,S
13,16,243.603926608534,2.531356996E-05,-0.29318764599342,3.267266088E-05,48.41308302,6.12736981,43.62951174,3.27696607,243.603926608534,2.531356996E-05,-0.29318764599342,3.267266088E-05,3.5191126764,0.292487988564,2.842256484684,0.192917482596,25.308454808448,15.8185413402981,1.800580988016,0.292487988564,0,0.192917482596,36.1013517163239,15.8185413402981,44.22000207,3.70964106,3.22668006,-0.01787893,0.94421443,0.00403256,5.13971535908448,269.603184198706,0.191598733592429,S
14,17,243.603517592272,0.00012332982453,-0.20724589377737,0.0001026475732,47.67787292,14.24925245,21.98529796,4.73579032,243.603517592272,0.00012332982453,-0.20724589377737,0.0001026475732,4.70018148246,1.052332966008,4.15894765752,0.86191636086,101.429225661774,77.3699984007078,3.695749043256,1.052332966008,2.762666950896,0.86191636086,96.0753021170689,77.3699984007078,29.12444768,4.6821995,4.36537812,-0.01787893,1.0774811,-0.00444455,0.020205754232115,123.171322317504,0.999978893797548,S
15,18,243.60346535999,4.315005444E-05,-0.22166856896736,6.930518206E-05,37.36291927,7.6318522,26.96181179,3.49351282,243.60346535999,4.315005444E-05,-0.22166856896736,6.930518206E-05,4.078452241512,0.595952196264,3.062738562372,0.351900935496,168.015522829895,21.3499552155589,2.606037844788,0.595952196264,1.060681116744,0.351900935496,167.735309519714,21.3499552155589,30.40838016,3.86824584,3.33390813,-0.01787893,1.30570561,0.03930484,0.848484451584664,269.465072796103,0.963291329318906,S
16,19,243.597153135006,3.50273469E-06,-0.20266987144505,8.2712288E-07,11729.13314302,59.32310119,7691.22770185,4.57160377,243.5971438494,3.50273469E-06,-0.20339365043294,8.2712288E-07,17.978864865624,0.030104678376,4.292007399756,0.00496008702,9.60825173579953,0.09930017918764,17.708585687712,0.030104678376,3.157410367584,0.00496008702,9.70693248638302,0.09930017918764,12356.33925646,45.37082574,4.57160377,-0.01787893,11.00493046,6.38703978,0.471653491677688,38.1690637311912,0.988548484077572,M
17,21,243.598520375049,6.913733692E-05,-0.16876659970988,0.00013873213091,25.47261101,7.93954553,16.47847331,3.29998404,243.598520375049,6.913733692E-05,-0.16876659970988,0.00013873213091,4.937291888256,1.233466897176,2.822158195092,0.453035663496,161.087596932125,19.3195897621793,3.816708738552,1.233466897176,0,0.453035663496,160.252643958116,19.3195897621793,17.64585504,3.75962499,3.24029156,-0.01787893,0.19407132,-0.01747389,2.34353060038464,82.9218670701675,0.744676881465883,S
18,22,243.593488416648,6.16819785E-05,-0.1612685478521,0.00012708012648,31.95281133,8.84907819,18.41989308,3.42554777,243.593488416648,6.16819785E-05,-0.1612685478521,0.00012708012648,4.96039461642,1.089862016364,3.152241312408,0.496192292928,9.78883900396466,21.3945997213726,3.870773592336,1.089862016364,1.20895962876,0.496192292928,12.0229238612292,21.3945997213726,19.34759231,3.83022841,3.27153498,-0.01787893,1.12373914,-0.00274131,2.83771313257593,77.985571129783,0.644006694526041,S
19,23,243.592958705353,4.770388144E-05,-0.13037920469849,5.896873944E-05,37.79403241,7.39727926,26.74065613,3.3626038,243.592958705353,4.770388144E-05,-0.13037920469849,5.896873944E-05,3.799054316916,0.50308015068,3.353433014304,0.40043795634,10.6900331873088,43.8141210691842,2.223391892796,0.50308015068,1.623938235552,0.40043795634,24.7957736221169,43.8141210691842,30.75682531,3.95831223,3.16257592,-0.01787893,1.04632977,0.0149731,4.67058062911355,82.3410594814388,0.267937297889747,S
20,24,243.5898745947,9.756967197E-05,-0.27585363493794,0.00015034957546,30.98885475,9.18295095,16.30809444,3.28773178,243.5898745947,9.756967197E-05,-0.27585363493794,0.00015034957546,5.707660584312,1.440530477856,3.00094513902,0.483259128408,150.352958660123,18.033764788601,4.786171386372,1.440530477856,0.760228964208,0.483259128408,149.117060446361,18.033764788601,17.84618472,3.75663831,3.23771746,-0.01787893,0.5174756,-0.01555238,4.17832571369914,281.14326216406,0.360384428488913,S
21,25,243.589254961382,5.55840573E-05,-0.21019540473417,5.858798512E-05,23.54138567,6.81161253,24.64060051,4.05137221,243.589254961382,5.55840573E-05,-0.21019540473417,5.858798512E-05,3.0194884953,0.511155414792,2.852074953648,0.4554524709,148.621507209581,120.016883422577,0,0.511155414792,0,0.4554524709,0,120.016883422577,18.12026653,3.79668379,4.10195889,-0.01787893,0.25987066,-0.01846776,0.859727260919923,349.270472151827,0.962325940707044,S
22,26,243.586278749685,6.003311556E-05,-0.11245177113716,7.749331479E-05,16.33395064,5.38170659,16.05423905,3.06290888,243.586278749685,6.003311556E-05,-0.11245177113716,7.749331479E-05,3.233799735768,0.658440039924,2.835976157388,0.50697689616,6.07398789211773,62.7321546614825,0,0.658440039924,0,0.50697689616,0,62.7321546614825,11.69042502,2.7499269,3.0597439,-0.01787893,0.11684777,-0.01785474,5.79560977808029,79.8305401565725,0.106594349975917,S
23,27,243.582471380877,1.66875122E-06,-0.19880496446942,1.94413449E-06,822.7854252,7.00476734,788.84655036,3.92810208,243.582471380877,1.66875122E-06,-0.19880496446942,1.94413449E-06,3.187479522096,0.016486432956,2.949580515024,0.014140391184,177.168116816107,2.70328556280813,0.778755381156,0.016486432956,0.394876899036,0.014140391184,46.2754133670924,2.70328556280813,848.35553388,8.76208821,3.89263187,-0.01787893,4.86280896,2.4801875,1.35672068333094,22.6909032443466,0.908143544472314,S
24,28,243.582242066863,7.203911057E-05,-0.2362388772449,5.654030978E-05,19.24980973,5.69895389,18.23129906,3.15907267,243.582242066863,7.203911057E-05,-0.2362388772449,5.654030978E-05,3.353115833928,0.630081482436,2.838402100116,0.453533907312,110.765229502389,45.6781636707331,0,0.630081482436,0,0.453533907312,0,45.6781636707331,14.59374214,3.17803708,3.13440569,-0.01787893,0.29103916,-0.0158521,2.13751806283698,306.300878765588,0.783731468756038,S
25,29,243.581778313881,5.465010325E-05,-0.17121678947111,8.345124623E-05,23.22948001,6.36660605,19.94558755,3.25249701,243.581778313881,5.465010325E-05,-0.17121678947111,8.345124623E-05,3.919583995416,0.762223407588,2.678344038864,0.366238670652,154.884042316443,20.7851634010583,2.373944095836,0.762223407588,0,0.366238670652,151.724180922297,20.7851634010583,16.81385294,3.42757127,3.23019299,-0.01787893,0.62137309,-0.01212993,2.53360729431913,59.3057801359833,0.706949803088917,S
26,30,243.57926548067,5.96873569E-05,-0.192795329121,5.153508585E-05,22.33329278,6.03270318,22.26865096,3.47131176,243.57926548067,5.96873569E-05,-0.192795329121,5.153508585E-05,3.149207846028,0.514146669264,2.870589850956,0.42725274876,108.597806178986,71.3121239554259,0,0.514146669264,0,0.42725274876,0,71.3121239554259,16.19643512,2.87631341,3.47438618,-0.01787893,0.21116053,-0.01642376,1.69312675446649,31.471807235947,0.859748929745057,S
27,31,243.570270547893,4.267233069E-05,-0.27552018209331,4.235392492E-05,31.67651519,5.83837451,28.33181652,3.11087308,243.570270547893,4.267233069E-05,-0.27552018209331,4.235392492E-05,3.490931841732,0.419285041524,2.886925333212,0.289789934256,134.393052282793,25.7309288875715,1.736725199796,0.419285041524,0,0.289789934256,122.243379066071,25.7309288875715,27.43009916,3.27441308,3.05284971,-0.01787893,0.97099007,0.01008025,4.53629176586714,295.93207781446,0.292020094521588,S
28,32,243.569179653657,1.613066525E-05,-0.24154702571748,2.467686549E-05,59.86057195,5.59001319,56.29222716,3.07518373,243.569179653657,1.613066525E-05,-0.24154702571748,2.467686549E-05,3.448950186384,0.209198524752,2.779196334192,0.136739127708,0.47181585995345,11.3688482069506,0,0.209198524752,0,0.136739127708,0,11.3688482069506,54.79579967,4.16942801,3.05696585,-0.01787893,0.9227108,0.01971127,2.89232681812503,315.112697052134,0.632449956715358,S
29,33,243.554430608962,1.630468413E-05,-0.27148839262646,1.937715266E-05,71.54491116,5.85007627,66.60031084,3.2135882,243.554430608962,1.630468413E-05,-0.27148839262646,1.937715266E-05,3.2827565709,0.166783079088,2.949699726288,0.135173773224,162.817590533729,19.2778998342925,1.0012824792,0.166783079088,0.6139803312,0.135173773224,146.305183097279,19.2778998342925,63.42630202,4.59399791,3.16637579,-0.01787893,1.87741159,0.05285592,4.83079918845548,307.400304854099,0.240457615466859,S
30,34,243.544513794929,1.812685299E-05,-0.27691841488741,2.121791179E-05,49.79263976,5.00354662,53.17669503,3.00802114,243.544513794929,1.812685299E-05,-0.27691841488741,2.121791179E-05,3.1032890973,0.187916668272,2.71979196516,0.143718178104,26.6985476799735,18.4649183837756,0,0.187916668272,0,0.143718178104,0,18.4649183837756,42.79654963,3.68970253,3.07033838,-0.01787893,0.99422891,-0.02582156,5.45793467302931,310.286176188023,0.147208261722598,S
31,35,243.54168377099,2.660542301E-05,-0.26627757153503,3.046965392E-05,50.74418721,6.15330513,44.43512191,3.22916897,243.54168377099,2.660542301E-05,-0.26627757153503,3.046965392E-05,3.558964850604,0.284937458832,2.892346177428,0.190788947244,145.362764077923,15.7424300261607,1.783626108696,0.284937458832,0,0.190788947244,135.409413416936,15.7424300261607,45.02682886,3.95421586,3.15930311,-0.01787893,0.46318891,-0.02036036,5.10957037184163,316.379310331683,0.196119022770923,S
32,36,243.538446516628,2.953141828E-05,-0.19580271644451,3.532392341E-05,27.22854546,4.63780724,29.991866,2.84576256,243.538446516628,2.953141828E-05,-0.19580271644451,3.532392341E-05,3.047853371184,0.309060655992,2.684978044812,0.238386377124,157.12557670745,32.1248542050736,0,0.309060655992,0,0.238386377124,0,32.1248542050736,23.41943225,3.10825456,2.92926438,-0.01787893,0.25373603,-0.02327634,3.95623633503724,10.2427757480788,0.405346113983615,S
33,37,243.534547911406,0.00010251281697,-0.20067599399537,5.457768255E-05,19.04523541,5.98262557,15.86101638,3.00026343,243.534547911406,0.00010251281697,-0.20067599399537,5.457768255E-05,3.946492951848,0.880917041628,2.742571015236,0.43963367616,100.887765785853,25.1208388321295,0,0.880917041628,0,0.43963367616,0,25.1208388321295,12.02833345,2.53276767,2.95566792,-0.01787893,0.31514151,-0.01556214,4.14752410412991,5.68843683226169,0.366517321991386,S
34,38,243.52703461556,2.841901607E-05,-0.19635700894341,3.88782587E-05,36.61467297,5.58410152,34.41366086,3.07097879,243.52703461556,2.841901607E-05,-0.19635700894341,3.88782587E-05,3.448709900352,0.341583990048,2.7808757208,0.223579830024,20.33483884455,18.624280055506,0,0.341583990048,0,0.223579830024,0,18.624280055506,30.85142864,3.82022768,3.05225035,-0.01787893,0.51923763,-0.01664809,4.62669958731938,8.32931722075529,0.275704520802397,S
35,40,243.520874639186,6.36110889E-05,-0.27234091120289,8.704671978E-05,27.36364755,8.70773184,24.46630354,4.60525119,243.520874639186,6.36110889E-05,-0.27234091120289,8.704671978E-05,3.680137019196,0.796332455928,2.739403039716,0.448534066212,152.939133448852,29.7536789168499,1.964679818688,0.796332455928,0,0.448534066212,147.83561636956,29.7536789168499,18.90059014,3.90939988,4.56215867,-0.01787893,0.15062315,-0.01738407,6.29286983446355,321.831985097773,0.057138945161034,S
36,41,243.518547693855,1.53867142E-06,-0.26830203438217,8.7360103E-07,1694.81899588,14.16994645,1619.5522751,4.71185376,243.518688195917,1.53867142E-06,-0.26841200796965,8.7360103E-07,3.693586494744,0.013059090972,2.75220214038,0.00737893188,176.645438363855,0.48843229876399,0,0.013059090972,0,0.00737893188,0,0.48843229876399,1625.39702491,11.17982074,4.71185376,-0.01787893,4.44525358,-0.43092788,6.25900671827221,324.366682238569,0.060199943894534,M


==> anc/xray_table_ReadMe.txt <==
J/MNRAS/vol/page     CHANG-ES Galaxies X-ray Catalog     (Irwin+, 2021)
================================================================================
CHANG-ES XXVII: A Radio/X-ray Catalog of Compact Sources in and around Edge-on Galaxies
     Irwin J., Dyer J., Drake L.,  Wang D.Q., Stil J., Stein Y., English J., Wiegert T.
================================================================================
Keywords: catalogues -- radio continuum: galaxies -- Xrays: galaxies -- galaxies: nuclei

Description:
    Catalog of X-ray sources from 27 of the 35 galaxies in the CHANG-ES Sample


--------------------------------------------------------------------------------
   Units       Label       Explanations
--------------------------------------------------------------------------------
   ---          ID          Source ID
   deg          RA          Right ascension (J2000)
   deg          DEC         Declination (J2000)
   arcsec       delta_x     Positional Uncertainty (1)
   Cts          Sft_Cts     Total Counts in the Soft Band (2)
   1E-3Cts/s    Sft_Rate    Soft Band Count Rate
   1E-3Cts/s    E_Sft_Rate  Soft Count Rate Error
   Cts          Med_Cts     Total Counts in the Medium Band (2)
   1E-3Cts/s    Med_Rate    Medium Band Count Rate
   1E-3Cts/s    E_Med_Rate  Medium Count Rate Error
   Cts          Hrd_Cts     Total Counts in the Hard Band (2)
   1E-3Cts/s    Hrd_Rate    Hard Band Count Rate
   1E-3Cts/s    E_Hrd_Rate  Hard Count Rate Error
   Cts          Brd_Cts     Total Counts in the Broad Band (2)
   1E-3Cts/s    Brd_Rate    Broad Band Count Rate
   1E-3Cts/s    E_Brd_Rate  Broad Count Rate Error
   ---          HR1         Hardness Ratio 1 (3)
   ---          E_HR1       Hardness Ratio 1 Error
   ---          HR2         Hardness Ratio 2 (3)
   ---          E_HR2       Hardness Ratio 2 Error
--------------------------------------------------------------------------------
Note (1): Positional uncertainty is the addition in quadrature of the 
          statistical and systematic contributions. (See section 2.4 of paper)
Note (2): The energy bands are defined as: 0.3-1.2keV(Soft,Sft), 
          1.2-2keV(Medium,Med), 2-7keV(Hard,Hrd), and 0.3-7keV(Broad,Brd)
Note (3): Hardness ratios defined as HR1 = (Med_Rate-Sft_Rate)/(Med_Rate+Sft_Rate) and HR2 = (Hrd_Rate-Med_Rate)/(Hrd_Rate+Med_Rate) are listed only for sources with broad counts greater than 10.

--------------------------------------------------------------------------------
================================================================================
(End)          Leonardo Drake [UMass Amherst]                                    01-Mar-2021

